From Proxy Learning to Driving Decisions: A Transfer-Based Framework for Evaluating Future-Aware Autonomous Driving Planners

Future-aware representations and world models are increasingly used in proposal-based autonomous-driving planners to improve trajectory selection. However, improvements in proxy objectives or restricted subsets are often interpreted as planning gains without verifying proposal ordering, selected trajectories, full-scale utility, and critical driving components. We propose the Proxy-to-Decision Transfer (PDT) Framework, an analysis framework that evaluates when learned future information supports a reliable driving-performance improvement claim. Its Decision-Transfer Decomposition Module localizes value loss through score margins, switch-conditioned utility, and support-versus-selection regret. Its Reliability-Constrained Validation Module requires exact pairing, a minimum meaningful effect, scale-expanded confirmation, safety non-compensation, sequential comparability, and family-level robustness. On a representative future-aware planner evaluated with NAVSIM-v1, component BCE decreases from 0.705 to 0.530 while held selected PDM decreases from 0.963 to 0.961. A separate candidate improves a 512-record prefix by 0.00909, with a scene-bootstrap 95% interval of [0.000744, 0.0177], but its 2048-record and complete-support intervals include zero. A proposal-level replay further confirms the switch-utility decomposition, yet none of 432 screened configurations passes the two-half, two-seed robustness gate. PDT therefore identifies where decision transfer fails or remains indeterminate across proxy, subset, aggregate, and selection evidence.

==> anc/README.md <==
# PDT Reproducibility Package

This package contains the minimal retained evidence and deterministic analysis
needed to reproduce the numerical results reported in the manuscript. It
excludes public benchmark assets, upstream repositories, and
large model checkpoints.

## Contents

- `server_snapshot_20260902/experiments/`: paired official-evaluator CSVs,
  experiment reports, protocol locks, compact calibration checkpoints, and
  frozen proposal tensors copied read-only from the experiment server.
- `server_snapshot_20260902/u67_pdt_diag_20260902/`: per-token proposal-level
  PDT diagnostics produced by CPU replay.
- `analyze_pdt_evidence.py`: deterministic paired statistics, bootstrap, and
  figure generation from the copied artifacts.
- `u67_pdt_diagnostics.py`: CPU replay of four representative frozen-tensor
  calibration settings, including margin activation, switch rate, conditional
  switch utility, and candidate-oracle selection regret.
- `derived_analysis/`: paired statistics, exact component deltas, per-scene
  differences, analysis summary, and publication figures.

## Main results reproduced

- Six paired baseline/candidate comparisons over supports of 512, 2048, or
  12,146 scenarios.
- 10,000-resample paired scenario-bootstrap intervals with seed `20260902`.
- Exact aggregate and component means for the full paired comparison.
- Proposal-level activation surplus, switch rate `rho`, conditional switch
  utility `mu`, and numerical closure of `Delta J = rho * mu` on 64 validation
  tokens with 32 proposals per token.
- Candidate-oracle selection regret for representative calibration settings.

The scenario-bootstrap intervals do not account for within-log dependence
because the exported evaluator CSVs do not contain log identifiers. Support
regret relative to an external trajectory space is also unavailable; only
candidate-oracle selection regret inside the retained 32-proposal set is
reported.

## Reproduction

Extract `server_snapshot_20260902/pdt_evidence_snapshot_20260902.tar.gz`
into this directory. Then, from the ancillary-file directory, run:

```bash
python3 analyze_pdt_evidence.py
```

The proposal replay requires PyTorch. On a CPU PyTorch environment, run:

```bash
python3 u67_pdt_diagnostics.py \
  --feature-root server_snapshot_20260902/experiments/U67/frozen_features_2037_retry2 \
  --output-root /tmp/u67_pdt_diagnostics
```

## Integrity hashes

| Artifact | SHA-256 |
|---|---|
| Evidence snapshot archive | `8799b0f4df09fb16b489c9400075dbdfcb625f2f63312f52a51dc2eb0ea7545b` |
| Proposal-diagnostic archive | `be4f3123044831d60c04c33462ea1d08497531731a91012a586e6fb0b491986c` |
| `analyze_pdt_evidence.py` | `bcd761c347051ad94ff9931459f1f8ac6d72c478d1aea370375907651008d88c` |
| `u67_pdt_diagnostics.py` | `6c53a678f53f741e072b4fa1c4bbd4ed1e59e0e278ed48203b61c50d0810d720` |
| `paired_statistics.csv` | `20699002f38d98c36a2cf8b20871ccd309a868ee7e299207a55a942285395408` |
| `analysis_summary.json` | `e9e6217f2f0def191279b5d6c58f78eca9f74de121152012fdfc895433e8743d` |
| Frozen train tensor | `0600c1a8f019bae75db108d595dd437a5e7f45869736a88b52fd514e99d31d76` |
| Frozen validation tensor | `fb095299d9c276cc655ddd5fd4c3a6d4e42312e569e2187807b269f55516f7ea` |

## Claim boundaries

The complete-support future-supervised evaluation was authorized after prefix
inspection and is therefore a locked diagnostic expansion, not an untouched
model-selection test. The package supports the bounded PDT claims in the
manuscript and does not establish cross-architecture validity, real-world
safety, or closed-loop causal effects.


==> anc/analyze_pdt_evidence.py <==
#!/usr/bin/env python3
"""Reproduce paired PDT statistics and publication figures from server CSVs."""

from __future__ import annotations

import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


ROOT = Path(__file__).resolve().parent
SNAPSHOT = ROOT / "server_snapshot_20260902" / "experiments"
OUT = ROOT / "derived_analysis"
SEED = 20260902
BOOTSTRAPS = 10_000
METRICS = [
    "score",
    "no_at_fault_collisions",
    "drivable_area_compliance",
    "ego_progress",
    "time_to_collision_within_bound",
    "driving_direction_compliance",
    "comfort",
]


def load_csv(path: Path) -> pd.DataFrame:
    frame = pd.read_csv(path)
    frame = frame.loc[frame["token"].astype(str) != "average", ["token", *METRICS]].copy()
    if frame["token"].duplicated().any():
        raise ValueError(f"Duplicate tokens in {path}")
    return frame.set_index("token").sort_index()


def paired(candidate: pd.DataFrame, baseline: pd.DataFrame) -> pd.DataFrame:
    if set(candidate.index) - set(baseline.index):
        raise ValueError("Candidate contains tokens absent from baseline")
    common = candidate.index.intersection(baseline.index)
    return candidate.loc[common, METRICS] - baseline.loc[common, METRICS]


def bootstrap_mean(values: np.ndarray, rng: np.random.Generator) -> tuple[float, float]:
    values = np.asarray(values, dtype=np.float64)
    draws = np.empty(BOOTSTRAPS, dtype=np.float64)
    batch = 200
    for start in range(0, BOOTSTRAPS, batch):
        stop = min(start + batch, BOOTSTRAPS)
        indices = rng.integers(0, len(values), size=(stop - start, len(values)))
        draws[start:stop] = values[indices].mean(axis=1)
    return tuple(np.quantile(draws, [0.025, 0.975]))


def main() -> None:
    OUT.mkdir(parents=True, exist_ok=True)
    rng = np.random.default_rng(SEED)

    official = load_csv(
        SNAPSHOT / "U48/navtest/paired_full_v1_20260827/baseline/2026.08.27.16.54.27.csv"
    )
    u45 = load_csv(
        SNAPSHOT / "U48/navtest/paired_full_v1_20260827/candidate/2026.08.27.16.54.08.csv"
    )
    u52 = load_csv(
        SNAPSHOT / "U52/navtest/prefix512_u51s5_c0e7/candidate/2026.08.27.18.24.36.csv"
    )
    u56_512 = load_csv(
        SNAPSHOT / "U56/navtest/prefix512_stable25_117a/candidate/2026.08.27.20.04.35.csv"
    )
    u56_2048 = load_csv(
        SNAPSHOT / "U56/navtest/prefix2048_stable25_117a/candidate/2026.08.27.20.11.17.csv"
    )
    u62 = load_csv(
        SNAPSHOT / "U62/navtest/full_u55stable25_diagnostic_117a/candidate/2026.08.27.21.49.14.csv"
    )

    comparisons = {
        "aggregate_candidate_vs_official_full": paired(u45, official),
        "direct_utility_vs_frozen_prefix512": paired(u52, u45),
        "future_supervised_vs_frozen_prefix512": paired(u56_512, u45),
        "future_supervised_vs_frozen_prefix2048": paired(u56_2048, u45),
        "future_supervised_vs_frozen_full": paired(u62, u45),
        "future_supervised_vs_official_full": paired(u62, official),
    }

    rows = []
    for name, delta in comparisons.items():
        values = delta["score"].to_numpy()
        lo, hi = bootstrap_mean(values, rng)
        rows.append(
            {
                "comparison": name,
                "n": len(delta),
                "mean_score_delta": values.mean(),
                "median_score_delta": np.median(values),
                "ci95_low_scene_bootstrap": lo,
                "ci95_high_scene_bootstrap": hi,
                "positive": int((values > 0).sum()),
                "zero": int((values == 0).sum()),
                "negative": int((values < 0).sum()),
                "positive_fraction": float((values > 0).mean()),
                "negative_fraction": float((values < 0).mean()),
            }
        )
    statistics = pd.DataFrame(rows)
    statistics.to_csv(OUT / "paired_statistics.csv", index=False)

    component_rows = []
    for name, delta in comparisons.items():
        for metric in METRICS:
            component_rows.append(
                {
                    "comparison": name,
                    "metric": metric,
                    "mean_delta": float(delta[metric].mean()),
                }
            )
    components = pd.DataFrame(component_rows)
    components.to_csv(OUT / "component_deltas.csv", index=False)

    all_scene = []
    for name, delta in comparisons.items():
        block = delta.reset_index().rename(columns={"index": "token"})
        block.insert(0, "comparison", name)
        all_scene.append(block)
    pd.concat(all_scene, ignore_index=True).to_csv(OUT / "paired_scene_deltas.csv", index=False)

    # Figure A: scale transfer with scene-bootstrap uncertainty.
    scale_names = [
        "future_supervised_vs_frozen_prefix512",
        "future_supervised_vs_frozen_prefix2048",
        "future_supervised_vs_frozen_full",
    ]
    scale = statistics.set_index("comparison").loc[scale_names]
    x = np.arange(3)
    means = scale["mean_score_delta"].to_numpy()
    low = scale["ci95_low_scene_bootstrap"].to_numpy()
    high = scale["ci95_high_scene_bootstrap"].to_numpy()
    fig, ax = plt.subplots(figsize=(7.2, 3.9))
    ax.grid(False)
    ax.axhline(0, color="0.35", lw=1, ls="--")
    ax.errorbar(x, means, yerr=np.vstack([means - low, high - means]), fmt="o-", capsize=5,
                color="#1f4eaa", ecolor="#6f8fc8", lw=2, ms=6)
    ax.set_xticks(x, ["Prefix 512", "Prefix 2048", "Complete 12,146"])
    ax.set_ylabel("Paired PDMS difference vs. frozen reference")
    for xi, value in zip(x, means):
        ax.annotate(f"{value:+.3g}", (xi, value), xytext=(0, 9), textcoords="offset points",
                    ha="center", fontsize=9)
    fig.tight_layout()
    fig.savefig(OUT / "scale_transfer_ci.pdf", bbox_inches="tight")
    fig.savefig(OUT / "scale_transfer_ci.png", dpi=300, bbox_inches="tight")
    plt.close(fig)

    # Figure B: exact component magnitudes for the aggregate candidate.
    labels = ["PDMS", "Collision", "Drivable", "Progress", "TTC", "Direction", "Comfort"]
    metric_order = [
        "score", "no_at_fault_collisions", "drivable_area_compliance", "ego_progress",
        "time_to_collision_within_bound", "driving_direction_compliance", "comfort",
    ]
    comp = comparisons["aggregate_candidate_vs_official_full"][metric_order].mean()
    colors = ["#3a7d44" if value >= 0 else "#b33a3a" for value in comp]
    fig, ax = plt.subplots(figsize=(7.4, 3.9))
    bars = ax.bar(np.arange(len(comp)), comp.to_numpy(), color=colors, width=0.68)
    ax.axhline(0, color="0.25", lw=1)
    ax.set_xticks(np.arange(len(comp)), labels, rotation=25, ha="right")
    ax.set_ylabel("Candidate-minus-official mean difference")
    for bar, value in zip(bars, comp):
        offset = 3 if value >= 0 else -11
        ax.annotate(f"{value:+.3g}", (bar.get_x() + bar.get_width() / 2, value),
                    xytext=(0, offset), textcoords="offset points", ha="center", fontsize=8)
    fig.tight_layout()
    fig.savefig(OUT / "component_deltas_exact.pdf", bbox_inches="tight")
    fig.savefig(OUT / "component_deltas_exact.png", dpi=300, bbox_inches="tight")
    plt.close(fig)

    # Figure C: full-support sign composition and mean uncertainty.  The two
    # panels are exported independently so that the journal template can apply
    # its own (a)/(b) subfigure labels.
    full_names = [
        "aggregate_candidate_vs_official_full",
        "future_supervised_vs_frozen_full",
        "future_supervised_vs_official_full",
    ]
    full_labels = ["Aggregate candidate\nvs official", "Future-supervised\nvs frozen", "Future-supervised\nvs official"]
    full = statistics.set_index("comparison").loc[full_names]
    totals = full["n"].to_numpy()
    pos = full["positive"].to_numpy() / totals
    zero = full["zero"].to_numpy() / totals
    neg = full["negative"].to_numpy() / totals
    y = np.arange(3)
    fig, ax = plt.subplots(figsize=(5.5, 3.5))
    ax.barh(y, pos, color="#4d9b60", label="Positive")
    ax.barh(y, zero, left=pos, color="#c8c8c8", label="Zero")
    ax.barh(y, neg, left=pos + zero, color="#c65a5a", label="Negative")
    ax.set_yticks(y, full_labels)
    ax.set_xlim(0, 1)
    ax.set_xlabel("Fraction of paired scenarios")
    ax.legend(frameon=False, ncol=3, loc="lower center", bbox_to_anchor=(0.5, 1.01), fontsize=8)
    fig.tight_layout()
    fig.savefig(OUT / "full_support_sign_composition.pdf", bbox_inches="tight")
    fig.savefig(OUT / "full_support_sign_composition.png", dpi=300, bbox_inches="tight")
    plt.close(fig)

    means = full["mean_score_delta"].to_numpy()
    low = full["ci95_low_scene_bootstrap"].to_numpy()
    high = full["ci95_high_scene_bootstrap"].to_numpy()
    fig, ax = plt.subplots(figsize=(4.8, 3.5))
    ax.axvline(0, color="0.35", lw=1, ls="--")
    ax.errorbar(means, y, xerr=np.vstack([means - low, high - means]), fmt="o", capsize=4,
                color="#1f4eaa", ecolor="#6f8fc8")
    ax.set_yticks(y, full_labels)
    ax.set_xlabel("Mean PDMS difference\n(95% scene-bootstrap CI)")
    fig.tight_layout()
    fig.savefig(OUT / "full_support_mean_ci.pdf", bbox_inches="tight")
    fig.savefig(OUT / "full_support_mean_ci.png", dpi=300, bbox_inches="tight")
    plt.close(fig)

    # Figure D: sensitivity of a positive reliability verdict to eta and epsilon.
    aggregate = comparisons["aggregate_candidate_vs_official_full"].mean()
    eta = np.linspace(0, 0.001, 201)
    epsilon = np.linspace(0, 0.01, 201)
    critical = ["no_at_fault_collisions", "time_to_collision_within_bound",
                "driving_direction_compliance", "comfort"]
    required_epsilon = max(0.0, float(-aggregate[critical].min()))
    verdict = (aggregate["score"] >= eta[None, :]) & (epsilon[:, None] >= required_epsilon)
    fig, ax = plt.subplots(figsize=(6.2, 4.0))
    ax.imshow(verdict.astype(int), origin="lower", aspect="auto",
              extent=[eta.min(), eta.max(), epsilon.min(), epsilon.max()],
              cmap=matplotlib.colors.ListedColormap(["#f6d7d7", "#d9eedc"]), vmin=0, vmax=1)
    ax.axvline(float(aggregate["score"]), color="#1f4eaa", ls="--", lw=1.2)
    ax.axhline(required_epsilon, color="#a33a3a", ls="--", lw=1.2)
    ax.set_xlabel(r"Minimum meaningful effect $\eta_J$")
    ax.set_ylabel(r"Common non-compensation tolerance $\epsilon$")
    ax.text(0.00075, 0.002, "Fail", color="#8e2f2f", ha="center")
    ax.text(0.00020, 0.009, "Pass", color="#2f6d3a", ha="center")
    fig.tight_layout()
    fig.savefig(OUT / "verdict_threshold_sensitivity.pdf", bbox_inches="tight")
    fig.savefig(OUT / "verdict_threshold_sensitivity.png", dpi=300, bbox_inches="tight")
    plt.close(fig)

    # Figure E: proposal-level boundary activation and switch utility from CPU
    # replay.  Export the panels separately for MDPI subfigure assembly.
    u67_root = ROOT / "server_snapshot_20260902" / "u67_pdt_diag_20260902"
    u67 = pd.read_csv(u67_root / "repeatable_linear_seed0_per_scene.csv")
    switched = u67["switched"].astype(bool)
    fig, ax = plt.subplots(figsize=(5.4, 3.7))
    ax.axhline(0, color="0.35", lw=1, ls="--")
    ax.scatter(u67.loc[~switched, "baseline_margin"],
               u67.loc[~switched, "activation_surplus"], s=25, color="#9b9b9b",
               alpha=0.75, label="No switch")
    ax.scatter(u67.loc[switched, "baseline_margin"],
               u67.loc[switched, "activation_surplus"], s=45, color="#c04a3b",
               edgecolor="white", linewidth=0.5, label="Switch")
    ax.set_xlabel("Baseline top-1/top-2 margin")
    ax.set_ylabel("Maximum proposal-wise activation surplus")
    ax.legend(frameon=False, fontsize=8)
    fig.tight_layout()
    fig.savefig(OUT / "margin_activation_surplus.pdf", bbox_inches="tight")
    fig.savefig(OUT / "margin_activation_surplus.png", dpi=300, bbox_inches="tight")
    plt.close(fig)

    switched_delta = u67.loc[switched, "utility_delta"].reset_index(drop=True)
    x_switch = np.arange(1, len(switched_delta) + 1)
    marker_colors = ["#3d8b4e" if value > 0 else "#707070" if value == 0 else "#b64040"
                     for value in switched_delta]
    fig, ax = plt.subplots(figsize=(4.4, 3.7))
    ax.axhline(0, color="0.35", lw=1)
    ax.vlines(x_switch, 0, switched_delta, color=marker_colors, lw=2.2)
    ax.scatter(x_switch, switched_delta, s=52, color=marker_colors, edgecolor="white",
               linewidth=0.7, zorder=3)
    for xi, value in zip(x_switch, switched_delta):
        ax.annotate("0" if value == 0 else f"{value:.4f}", (xi, value),
                    xytext=(0, 7), textcoords="offset points", ha="center", fontsize=8)
    ax.set_xticks(x_switch)
    ax.set_xlabel("Changed validation decision")
    ax.set_ylabel("Conditional utility difference")
    ax.set_ylim(-0.00065, max(0.0076, float(switched_delta.max()) * 1.18))
    fig.tight_layout()
    fig.savefig(OUT / "switched_utility_differences.pdf", bbox_inches="tight")
    fig.savefig(OUT / "switched_utility_differences.png", dpi=300, bbox_inches="tight")
    plt.close(fig)

    summary = {
        "schema": "PDT.local-derived-analysis.v1",
        "bootstrap": {"unit": "scenario", "resamples": BOOTSTRAPS, "seed": SEED},
        "source_snapshot_sha256": "8799b0f4df09fb16b489c9400075dbdfcb625f2f63312f52a51dc2eb0ea7545b",
        "comparisons": rows,
        "aggregate_candidate_required_common_epsilon": required_epsilon,
        "u67_proposal_diagnostics": str(u67_root / "u67_pdt_diagnostics.json"),
        "limitations": [
            "Scene-level bootstrap does not account for within-log dependence because log identifiers are absent from the exported CSVs.",
            "The full future-supervised result is a diagnostic expansion authorized after prefix inspection, not an untouched model-selection test.",
        ],
    }
    (OUT / "analysis_summary.json").write_text(json.dumps(summary, indent=2) + "\n")


if __name__ == "__main__":
    main()


==> anc/derived_analysis/analysis_summary.json <==
{
  "schema": "PDT.local-derived-analysis.v1",
  "bootstrap": {
    "unit": "scenario",
    "resamples": 10000,
    "seed": 20260902
  },
  "source_snapshot_sha256": "8799b0f4df09fb16b489c9400075dbdfcb625f2f63312f52a51dc2eb0ea7545b",
  "comparisons": [
    {
      "comparison": "aggregate_candidate_vs_official_full",
      "n": 12146,
      "mean_score_delta": 0.0004443851236965812,
      "median_score_delta": 0.0,
      "ci95_low_scene_bootstrap": -0.00179076699081794,
      "ci95_high_scene_bootstrap": 0.0027713916950082434,
      "positive": 3915,
      "zero": 5911,
      "negative": 2320,
      "positive_fraction": 0.32232833854767,
      "negative_fraction": 0.19100938580602667
    },
    {
      "comparison": "direct_utility_vs_frozen_prefix512",
      "n": 512,
      "mean_score_delta": 0.00011451873248793671,
      "median_score_delta": 0.0,
      "ci95_low_scene_bootstrap": 2.1918330321588336e-05,
      "ci95_high_scene_bootstrap": 0.0002445807991896223,
      "positive": 7,
      "zero": 504,
      "negative": 1,
      "positive_fraction": 0.013671875,
      "negative_fraction": 0.001953125
    },
    {
      "comparison": "future_supervised_vs_frozen_prefix512",
      "n": 512,
      "mean_score_delta": 0.009086048162110089,
      "median_score_delta": 0.0,
      "ci95_low_scene_bootstrap": 0.0007442458124826876,
      "ci95_high_scene_bootstrap": 0.017721672994908372,
      "positive": 65,
      "zero": 336,
      "negative": 111,
      "positive_fraction": 0.126953125,
      "negative_fraction": 0.216796875
    },
    {
      "comparison": "future_supervised_vs_frozen_prefix2048",
      "n": 2048,
      "mean_score_delta": 0.00250235236965718,
      "median_score_delta": 0.0,
      "ci95_low_scene_bootstrap": -0.00031063337720678706,
      "ci95_high_scene_bootstrap": 0.005273287912058507,
      "positive": 244,
      "zero": 1327,
      "negative": 477,
      "positive_fraction": 0.119140625,
      "negative_fraction": 0.23291015625
    },
    {
      "comparison": "future_supervised_vs_frozen_full",
      "n": 12146,
      "mean_score_delta": -0.0006639924213757227,
      "median_score_delta": 0.0,
      "ci95_low_scene_bootstrap": -0.002475942342643635,
      "ci95_high_scene_bootstrap": 0.0012146632560177894,
      "positive": 2659,
      "zero": 6264,
      "negative": 3223,
      "positive_fraction": 0.2189198089906142,
      "negative_fraction": 0.26535484933311376
    },
    {
      "comparison": "future_supervised_vs_official_full",
      "n": 12146,
      "mean_score_delta": -0.00021960729767914145,
      "median_score_delta": 0.0,
      "ci95_low_scene_bootstrap": -0.002361352910263365,
      "ci95_high_scene_bootstrap": 0.0019081886848379785,
      "positive": 3548,
      "zero": 5937,
      "negative": 2661,
      "positive_fraction": 0.2921126296723201,
      "negative_fraction": 0.21908447225424008
    }
  ],
  "aggregate_candidate_required_common_epsilon": 0.00782150502222954,
  "u67_proposal_diagnostics": "server_snapshot_20260902/u67_pdt_diag_20260902/u67_pdt_diagnostics.json",
  "limitations": [
    "Scene-level bootstrap does not account for within-log dependence because log identifiers are absent from the exported CSVs.",
    "The full future-supervised result is a diagnostic expansion authorized after prefix inspection, not an untouched model-selection test."
  ]
}


==> anc/derived_analysis/component_deltas.csv <==
comparison,metric,mean_delta
aggregate_candidate_vs_official_full,score,0.0004443851236965812
aggregate_candidate_vs_official_full,no_at_fault_collisions,-0.0021817882430429773
aggregate_candidate_vs_official_full,drivable_area_compliance,0.0023876173225753335
aggregate_candidate_vs_official_full,ego_progress,0.006656412087799892
aggregate_candidate_vs_official_full,time_to_collision_within_bound,-0.00782150502222954
aggregate_candidate_vs_official_full,driving_direction_compliance,-0.002758109665733575
aggregate_candidate_vs_official_full,comfort,-0.00016466326362588507
direct_utility_vs_frozen_prefix512,score,0.00011451873248793671
direct_utility_vs_frozen_prefix512,no_at_fault_collisions,0.0
direct_utility_vs_frozen_prefix512,drivable_area_compliance,0.0
direct_utility_vs_frozen_prefix512,ego_progress,0.0002748449579710458
direct_utility_vs_frozen_prefix512,time_to_collision_within_bound,0.0
direct_utility_vs_frozen_prefix512,driving_direction_compliance,0.0
direct_utility_vs_frozen_prefix512,comfort,0.0
future_supervised_vs_frozen_prefix512,score,0.009086048162110089
future_supervised_vs_frozen_prefix512,no_at_fault_collisions,0.0068359375
future_supervised_vs_frozen_prefix512,drivable_area_compliance,0.0
future_supervised_vs_frozen_prefix512,ego_progress,0.005400265589064205
future_supervised_vs_frozen_prefix512,time_to_collision_within_bound,0.015625
future_supervised_vs_frozen_prefix512,driving_direction_compliance,0.0
future_supervised_vs_frozen_prefix512,comfort,0.0
future_supervised_vs_frozen_prefix2048,score,0.00250235236965718
future_supervised_vs_frozen_prefix2048,no_at_fault_collisions,0.001220703125
future_supervised_vs_frozen_prefix2048,drivable_area_compliance,0.0
future_supervised_vs_frozen_prefix2048,ego_progress,4.8614437177230824e-05
future_supervised_vs_frozen_prefix2048,time_to_collision_within_bound,0.00634765625
future_supervised_vs_frozen_prefix2048,driving_direction_compliance,0.0
future_supervised_vs_frozen_prefix2048,comfort,-0.0009765625
future_supervised_vs_frozen_full,score,-0.0006639924213757227
future_supervised_vs_frozen_full,no_at_fault_collisions,-0.0002469948954388276
future_supervised_vs_frozen_full,drivable_area_compliance,-0.0022229540589494483
future_supervised_vs_frozen_full,ego_progress,-0.0021871191443616233
future_supervised_vs_frozen_full,time_to_collision_within_bound,0.003293265272517701
future_supervised_vs_frozen_full,driving_direction_compliance,-0.0025111147702947473
future_supervised_vs_frozen_full,comfort,-0.0002469948954388276
future_supervised_vs_official_full,score,-0.00021960729767914145
future_supervised_vs_official_full,no_at_fault_collisions,-0.002428783138481805
future_supervised_vs_official_full,drivable_area_compliance,0.00016466326362588507
future_supervised_vs_official_full,ego_progress,0.004469292943438267
future_supervised_vs_official_full,time_to_collision_within_bound,-0.004528239749711839
future_supervised_vs_official_full,driving_direction_compliance,-0.005269224436028322
future_supervised_vs_official_full,comfort,-0.00041165815906471265


==> anc/derived_analysis/paired_statistics.csv <==
comparison,n,mean_score_delta,median_score_delta,ci95_low_scene_bootstrap,ci95_high_scene_bootstrap,positive,zero,negative,positive_fraction,negative_fraction
aggregate_candidate_vs_official_full,12146,0.0004443851236965812,0.0,-0.00179076699081794,0.0027713916950082434,3915,5911,2320,0.32232833854767,0.19100938580602667
direct_utility_vs_frozen_prefix512,512,0.00011451873248793671,0.0,2.1918330321588336e-05,0.0002445807991896223,7,504,1,0.013671875,0.001953125
future_supervised_vs_frozen_prefix512,512,0.009086048162110089,0.0,0.0007442458124826876,0.017721672994908372,65,336,111,0.126953125,0.216796875
future_supervised_vs_frozen_prefix2048,2048,0.00250235236965718,0.0,-0.00031063337720678706,0.005273287912058507,244,1327,477,0.119140625,0.23291015625
future_supervised_vs_frozen_full,12146,-0.0006639924213757227,0.0,-0.002475942342643635,0.0012146632560177894,2659,6264,3223,0.2189198089906142,0.26535484933311376
future_supervised_vs_official_full,12146,-0.00021960729767914145,0.0,-0.002361352910263365,0.0019081886848379785,3548,5937,2661,0.2921126296723201,0.21908447225424008


==> anc/server_snapshot_20260902/experiments/U18/runs/u18_v1_pdm_paired20_seed0_6bf/control/final_report.json <==
{
  "arm": "control",
  "backbone": {
    "after": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
    "before": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
    "eval": true,
    "unchanged": true
  },
  "batch_size": 8,
  "checkpoint_audit": {
    "missing": [
      "_pad_model.u3_temporal_rollout.horizon_embedding",
      "_pad_model.u3_temporal_rollout.rollout_gate",
      "_pad_model.u3_temporal_rollout.action_encoder.0.weight",
      "_pad_model.u3_temporal_rollout.action_encoder.0.bias",
      "_pad_model.u3_temporal_rollout.action_encoder.2.weight",
      "_pad_model.u3_temporal_rollout.action_encoder.2.bias",
      "_pad_model.u3_temporal_rollout.transition.weight_ih",
      "_pad_model.u3_temporal_rollout.transition.weight_hh",
      "_pad_model.u3_temporal_rollout.transition.bias_ih",
      "_pad_model.u3_temporal_rollout.transition.bias_hh",
      "_pad_model.u3_temporal_rollout.prediction_head.weight",
      "_pad_model.u3_temporal_rollout.prediction_head.bias",
      "_pad_model.u3_temporal_rollout.prediction_norm.weight",
      "_pad_model.u3_temporal_rollout.prediction_norm.bias",
      "_pad_model.u18_pdm_residual.score_gate",
      "_pad_model.u18_pdm_residual.encoder.0.weight",
      "_pad_model.u18_pdm_residual.encoder.0.bias",
      "_pad_model.u18_pdm_residual.encoder.1.weight",
      "_pad_model.u18_pdm_residual.encoder.1.bias",
      "_pad_model.u18_pdm_residual.encoder.3.weight",
      "_pad_model.u18_pdm_residual.encoder.3.bias",
      "_pad_model.u18_pdm_residual.residual_head.weight",
      "_pad_model.u18_pdm_residual.residual_head.bias",
      "_pad_model.u18_pdm_residual.confidence_head.weight",
      "_pad_model.u18_pdm_residual.confidence_head.bias"
    ],
    "unexpected": []
  },
  "no_checkpoint_saved": true,
  "peak_allocated": 1797828608,
  "peak_reserved": 2002780160,
  "phase_a": {
    "allowed_names": [
      "u3_temporal_rollout.action_encoder.0.bias",
      "u3_temporal_rollout.action_encoder.0.weight",
      "u3_temporal_rollout.action_encoder.2.bias",
      "u3_temporal_rollout.action_encoder.2.weight",
      "u3_temporal_rollout.horizon_embedding",
      "u3_temporal_rollout.prediction_head.bias",
      "u3_temporal_rollout.prediction_head.weight",
      "u3_temporal_rollout.prediction_norm.bias",
      "u3_temporal_rollout.prediction_norm.weight",
      "u3_temporal_rollout.transition.bias_hh",
      "u3_temporal_rollout.transition.bias_ih",
      "u3_temporal_rollout.transition.weight_hh",
      "u3_temporal_rollout.transition.weight_ih"
    ],
    "delta": {
      "allowed_changed_names": [
        "u3_temporal_rollout.horizon_embedding",
        "u3_temporal_rollout.action_encoder.0.weight",
        "u3_temporal_rollout.action_encoder.0.bias",
        "u3_temporal_rollout.action_encoder.2.weight",
        "u3_temporal_rollout.action_encoder.2.bias",
        "u3_temporal_rollout.transition.weight_ih",
        "u3_temporal_rollout.transition.weight_hh",
        "u3_temporal_rollout.transition.bias_ih",
        "u3_temporal_rollout.transition.bias_hh",
        "u3_temporal_rollout.prediction_head.weight",
        "u3_temporal_rollout.prediction_head.bias",
        "u3_temporal_rollout.prediction_norm.weight",
        "u3_temporal_rollout.prediction_norm.bias"
      ],
      "allowed_sum_abs": 733.7915533982979,
      "finite": true,
      "forbidden_changed_names": [],
      "forbidden_sum_abs": 0.0,
      "group_sum_abs": {
        "u18_pdm_residual": 0.0,
        "u3_temporal_rollout.action_encoder": 89.00022985519337,
        "u3_temporal_rollout.horizon_embedding": 2.8938367357419565,
        "u3_temporal_rollout.prediction_head": 96.10946063559939,
        "u3_temporal_rollout.prediction_norm": 0.7688754614537174,
        "u3_temporal_rollout.rollout_gate": 0.0,
        "u3_temporal_rollout.transition": 545.0191507103095
      },
      "max_abs": 0.00269249826669693
    },
    "evals": {
      "0": {
        "loss": {
          "ranking": 4.385963439941406,
          "residual": 0.06258001923561096,
          "score": 0.08964143693447113,
          "total": 0.37151962518692017
        },
        "proposal": {
          "diversity": 4.623391151428223,
          "finite": true,
          "mean": 3.733837127685547,
          "std": 6.302675247192383
        },
        "sample_count": 4,
        "selection": {
          "base_argmax_match_vs_audit": true,
          "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.10741020739078522,
          "score_rmse": 0.1977304369211197,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.978476881980896,
            "progress": 0.9483445286750793,
            "ttc": 1.0
          },
          "selected_indices": [
            17,
            28,
            21,
            20
          ],
          "selected_pdm_mean": 0.978476881980896
        }
      },
      "25": {
        "loss": {
          "ranking": 4.385963439941406,
          "residual": 0.06191103905439377,
          "score": 0.08964143693447113,
          "total": 0.3708506226539612
        },
        "proposal": {
          "diversity": 4.623391151428223,
          "finite": true,
          "mean": 3.733837127685547,
          "std": 6.302675247192383
        },
        "sample_count": 4,
        "selection": {
          "base_argmax_match_vs_audit": true,
          "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.10741020739078522,
          "score_rmse": 0.1977304369211197,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.978476881980896,
            "progress": 0.9483445286750793,
            "ttc": 1.0
          },
          "selected_indices": [
            17,
            28,
            21,
            20
          ],
          "selected_pdm_mean": 0.978476881980896
        }
      }
    },
    "schedule_hash": "a3ffd375d2d70c1b6fd50632f2026c346307c59cc3158b688e8c599935c08772",
    "status": "PASS",
    "steps": [
      {
        "future_temporal_loss": 0.05268150195479393,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 1
      },
      {
        "future_temporal_loss": 0.052634406834840775,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 2
      },
      {
        "future_temporal_loss": 0.04935077205300331,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 3
      },
      {
        "future_temporal_loss": 0.05034927278757095,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 4
      },
      {
        "future_temporal_loss": 0.04653089493513107,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 5
      },
      {
        "future_temporal_loss": 0.0482131764292717,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 6
      },
      {
        "future_temporal_loss": 0.04406975582242012,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 7
      },
      {
        "future_temporal_loss": 0.04628359153866768,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 8
      },
      {
        "future_temporal_loss": 0.04195338115096092,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 9
      },
      {
        "future_temporal_loss": 0.044569436460733414,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 10
      },
      {
        "future_temporal_loss": 0.04014867544174194,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 11
      },
      {
        "future_temporal_loss": 0.04305579513311386,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 12
      },
      {
        "future_temporal_loss": 0.03861229494214058,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 13
      },
      {
        "future_temporal_loss": 0.041721075773239136,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 14
      },
      {
        "future_temporal_loss": 0.03730247914791107,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 15
      },
      {
        "future_temporal_loss": 0.04053894057869911,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 16
      },
      {
        "future_temporal_loss": 0.03617779538035393,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 17
      },
      {
        "future_temporal_loss": 0.03948652371764183,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 18
      },
      {
        "future_temporal_loss": 0.035202283412218094,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 19
      },
      {
        "future_temporal_loss": 0.038539737462997437,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 20
      },
      {
        "future_temporal_loss": 0.034346483647823334,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 21
      },
      {
        "future_temporal_loss": 0.037680964916944504,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 22
      },
      {
        "future_temporal_loss": 0.033588457852602005,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 23
      },
      {
        "future_temporal_loss": 0.03689693287014961,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 24
      },
      {
        "future_temporal_loss": 0.03291158005595207,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 25
      }
    ]
  },
  "phase_a_final_full_hash": "530cba2d91436f637c60f207f7c2eb0770361d9702df438f8a8a687d3ad7758d",
  "phase_b": {
    "allowed_names": [],
    "arm": "control",
    "delta": {
      "allowed_changed_names": [],
      "allowed_sum_abs": 0.0,
      "finite": true,
      "forbidden_changed_names": [],
      "forbidden_sum_abs": 0.0,
      "group_sum_abs": {
        "u18_pdm_residual": 0.0,
        "u3_temporal_rollout.action_encoder": 0.0,
        "u3_temporal_rollout.horizon_embedding": 0.0,
        "u3_temporal_rollout.prediction_head": 0.0,
        "u3_temporal_rollout.prediction_norm": 0.0,
        "u3_temporal_rollout.rollout_gate": 0.0,
        "u3_temporal_rollout.transition": 0.0
      },
      "max_abs": 0.0
    },
    "evals": {
      "0": {
        "fixed_halves": [
          {
            "loss": {
              "ranking": 5.369050025939941,
              "residual": 0.061522841453552246,
              "score": 0.09464877843856812,
              "total": 0.42462411522865295
            },
            "proposal": {
              "diversity": 4.201089859008789,
              "finite": true,
              "mean": 3.009222984313965,
              "std": 5.462906837463379
            },
            "sample_count": 2,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.07390394806861877,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.11175885051488876,
              "score_rmse": 0.1997673362493515,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.956953763961792,
                "progress": 0.8966890573501587,
                "ttc": 1.0
              },
              "selected_indices": [
                17,
                28
              ],
              "selected_pdm_mean": 0.956953763961792
            }
          },
          {
            "loss": {
              "ranking": 3.0393381118774414,
              "residual": 0.06224219501018524,
              "score": 0.10023009777069092,
              "total": 0.31443920731544495
            },
            "proposal": {
              "diversity": 5.06922721862793,
              "finite": true,
              "mean": 4.445362091064453,
              "std": 6.961852550506592
            },
            "sample_count": 2,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.5143671035766602,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.11783972382545471,
              "score_rmse": 0.22713446617126465,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 1.0,
                "progress": 1.0,
                "ttc": 1.0
              },
              "selected_indices": [
                21,
                20
              ],
              "selected_pdm_mean": 1.0
            }
          }
        ],
        "loss": {
          "ranking": 4.385963439941406,
          "residual": 0.06191103905439377,
          "score": 0.08964143693447113,
          "total": 0.3708506226539612
        },
        "proposal": {
          "diversity": 4.623391151428223,
          "finite": true,
          "mean": 3.733837127685547,
          "std": 6.302675247192383
        },
        "sample_count": 4,
        "selection": {
          "base_argmax_match_vs_audit": true,
          "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.10741020739078522,
          "score_rmse": 0.1977304369211197,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.978476881980896,
            "progress": 0.9483445286750793,
            "ttc": 1.0
          },
          "selected_indices": [
            17,
            28,
            21,
            20
          ],
          "selected_pdm_mean": 0.978476881980896
        }
      },
      "25": {
        "fixed_halves": [
          {
            "loss": {
              "ranking": 5.369050025939941,
              "residual": 0.061522841453552246,
              "score": 0.09464877843856812,
              "total": 0.42462411522865295
            },
            "proposal": {
              "diversity": 4.201089859008789,
              "finite": true,
              "mean": 3.009222984313965,
              "std": 5.462906837463379
            },
            "sample_count": 2,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.07390394806861877,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.11175885051488876,
              "score_rmse": 0.1997673362493515,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.956953763961792,
                "progress": 0.8966890573501587,
                "ttc": 1.0
              },
              "selected_indices": [
                17,
                28
              ],
              "selected_pdm_mean": 0.956953763961792
            }
          },
          {
            "loss": {
              "ranking": 3.0393381118774414,
              "residual": 0.06224219501018524,
              "score": 0.10023009777069092,
              "total": 0.31443920731544495
            },
            "proposal": {
              "diversity": 5.06922721862793,
              "finite": true,
              "mean": 4.445362091064453,
              "std": 6.961852550506592
            },
            "sample_count": 2,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.5143671035766602,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.11783972382545471,
              "score_rmse": 0.22713446617126465,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 1.0,
                "progress": 1.0,
                "ttc": 1.0
              },
              "selected_indices": [
                21,
                20
              ],
              "selected_pdm_mean": 1.0
            }
          }
        ],
        "loss": {
          "ranking": 4.385963439941406,
          "residual": 0.06191103905439377,
          "score": 0.08964143693447113,
          "total": 0.3708506226539612
        },
        "proposal": {
          "diversity": 4.623391151428223,
          "finite": true,
          "mean": 3.733837127685547,
          "std": 6.302675247192383
        },
        "sample_count": 4,
        "selection": {
          "base_argmax_match_vs_audit": true,
          "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.10741020739078522,
          "score_rmse": 0.1977304369211197,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.978476881980896,
            "progress": 0.9483445286750793,
            "ttc": 1.0
          },
          "selected_indices": [
            17,
            28,
            21,
            20
          ],
          "selected_pdm_mean": 0.978476881980896
        }
      },
      "50": {
        "fixed_halves": [
          {
            "loss": {
              "ranking": 5.369050025939941,
              "residual": 0.061522841453552246,
              "score": 0.09464877843856812,
              "total": 0.42462411522865295
            },
            "proposal": {
              "diversity": 4.201089859008789,
              "finite": true,
              "mean": 3.009222984313965,
              "std": 5.462906837463379
            },
            "sample_count": 2,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.07390394806861877,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.11175885051488876,
              "score_rmse": 0.1997673362493515,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.956953763961792,
                "progress": 0.8966890573501587,
                "ttc": 1.0
              },
              "selected_indices": [
                17,
                28
              ],
              "selected_pdm_mean": 0.956953763961792
            }
          },
          {
            "loss": {
              "ranking": 3.0393381118774414,
              "residual": 0.06224219501018524,
              "score": 0.10023009777069092,
              "total": 0.31443920731544495
            },
            "proposal": {
              "diversity": 5.06922721862793,
              "finite": true,
              "mean": 4.445362091064453,
              "std": 6.961852550506592
            },
            "sample_count": 2,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.5143671035766602,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.11783972382545471,
              "score_rmse": 0.22713446617126465,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 1.0,
                "progress": 1.0,
                "ttc": 1.0
              },
              "selected_indices": [
                21,
                20
              ],
              "selected_pdm_mean": 1.0
            }
          }
        ],
        "loss": {
          "ranking": 4.385963439941406,
          "residual": 0.06191103905439377,
          "score": 0.08964143693447113,
          "total": 0.3708506226539612
        },
        "proposal": {
          "diversity": 4.623391151428223,
          "finite": true,
          "mean": 3.733837127685547,
          "std": 6.302675247192383
        },
        "sample_count": 4,
        "selection": {
          "base_argmax_match_vs_audit": true,
          "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.10741020739078522,
          "score_rmse": 0.1977304369211197,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.978476881980896,
            "progress": 0.9483445286750793,
            "ttc": 1.0
          },
          "selected_indices": [
            17,
            28,
            21,
            20
          ],
          "selected_pdm_mean": 0.978476881980896
        }
      }
    },
    "optimizer_parameter_count": 0,
    "optimizer_tensor_count": 0,
    "schedule_hash": "d0822e86db9f9e90d690f4ac38e43aeebf075ee019035b5ad8caeefc7fba3550",
    "start_rng_digest": "e06e23bf952b1b074e80007fa8ec6565dc717cfa62c72c0fdf78f22ccc74b5d6",
    "status": "PASS",
    "steps": [
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 1
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 2
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 3
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 4
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 5
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 6
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 7
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 8
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 9
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 10
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 11
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 12
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 13
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 14
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 15
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 16
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 17
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 18
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 19
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 20
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 21
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 22
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 23
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 24
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 25
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 26
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 27
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 28
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 29
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 30
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 31
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 32
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 33
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 34
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 35
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 36
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 37
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 38
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 39
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 40
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 41
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 42
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 43
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 44
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 45
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 46
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 47
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 48
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 49
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {}
        },
        "loss": {
          "ranking": 4.159965515136719,
          "residual": 0.0804164856672287,
          "score": 0.10737943649291992,
          "total": 0.39579421281814575
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.12639454007148743,
          "score_rmse": 0.20686444640159607,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 50
      }
    ]
  },
  "precision": "fp32",
  "runtime_seconds": 26.02509475313127,
  "seed": 0,
  "status": "PASS",
  "tf32": true
}


==> anc/server_snapshot_20260902/experiments/U18/runs/u18_v1_pdm_paired20_seed0_6bf/final_summary.json <==
{
  "arms": [
    {
      "arm": "control",
      "backbone": {
        "after": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
        "before": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
        "eval": true,
        "unchanged": true
      },
      "batch_size": 8,
      "checkpoint_audit": {
        "missing": [
          "_pad_model.u3_temporal_rollout.horizon_embedding",
          "_pad_model.u3_temporal_rollout.rollout_gate",
          "_pad_model.u3_temporal_rollout.action_encoder.0.weight",
          "_pad_model.u3_temporal_rollout.action_encoder.0.bias",
          "_pad_model.u3_temporal_rollout.action_encoder.2.weight",
          "_pad_model.u3_temporal_rollout.action_encoder.2.bias",
          "_pad_model.u3_temporal_rollout.transition.weight_ih",
          "_pad_model.u3_temporal_rollout.transition.weight_hh",
          "_pad_model.u3_temporal_rollout.transition.bias_ih",
          "_pad_model.u3_temporal_rollout.transition.bias_hh",
          "_pad_model.u3_temporal_rollout.prediction_head.weight",
          "_pad_model.u3_temporal_rollout.prediction_head.bias",
          "_pad_model.u3_temporal_rollout.prediction_norm.weight",
          "_pad_model.u3_temporal_rollout.prediction_norm.bias",
          "_pad_model.u18_pdm_residual.score_gate",
          "_pad_model.u18_pdm_residual.encoder.0.weight",
          "_pad_model.u18_pdm_residual.encoder.0.bias",
          "_pad_model.u18_pdm_residual.encoder.1.weight",
          "_pad_model.u18_pdm_residual.encoder.1.bias",
          "_pad_model.u18_pdm_residual.encoder.3.weight",
          "_pad_model.u18_pdm_residual.encoder.3.bias",
          "_pad_model.u18_pdm_residual.residual_head.weight",
          "_pad_model.u18_pdm_residual.residual_head.bias",
          "_pad_model.u18_pdm_residual.confidence_head.weight",
          "_pad_model.u18_pdm_residual.confidence_head.bias"
        ],
        "unexpected": []
      },
      "no_checkpoint_saved": true,
      "peak_allocated": 1797828608,
      "peak_reserved": 2002780160,
      "phase_a": {
        "allowed_names": [
          "u3_temporal_rollout.action_encoder.0.bias",
          "u3_temporal_rollout.action_encoder.0.weight",
          "u3_temporal_rollout.action_encoder.2.bias",
          "u3_temporal_rollout.action_encoder.2.weight",
          "u3_temporal_rollout.horizon_embedding",
          "u3_temporal_rollout.prediction_head.bias",
          "u3_temporal_rollout.prediction_head.weight",
          "u3_temporal_rollout.prediction_norm.bias",
          "u3_temporal_rollout.prediction_norm.weight",
          "u3_temporal_rollout.transition.bias_hh",
          "u3_temporal_rollout.transition.bias_ih",
          "u3_temporal_rollout.transition.weight_hh",
          "u3_temporal_rollout.transition.weight_ih"
        ],
        "delta": {
          "allowed_changed_names": [
            "u3_temporal_rollout.horizon_embedding",
            "u3_temporal_rollout.action_encoder.0.weight",
            "u3_temporal_rollout.action_encoder.0.bias",
            "u3_temporal_rollout.action_encoder.2.weight",
            "u3_temporal_rollout.action_encoder.2.bias",
            "u3_temporal_rollout.transition.weight_ih",
            "u3_temporal_rollout.transition.weight_hh",
            "u3_temporal_rollout.transition.bias_ih",
            "u3_temporal_rollout.transition.bias_hh",
            "u3_temporal_rollout.prediction_head.weight",
            "u3_temporal_rollout.prediction_head.bias",
            "u3_temporal_rollout.prediction_norm.weight",
            "u3_temporal_rollout.prediction_norm.bias"
          ],
          "allowed_sum_abs": 733.7915533982979,
          "finite": true,
          "forbidden_changed_names": [],
          "forbidden_sum_abs": 0.0,
          "group_sum_abs": {
            "u18_pdm_residual": 0.0,
            "u3_temporal_rollout.action_encoder": 89.00022985519337,
            "u3_temporal_rollout.horizon_embedding": 2.8938367357419565,
            "u3_temporal_rollout.prediction_head": 96.10946063559939,
            "u3_temporal_rollout.prediction_norm": 0.7688754614537174,
            "u3_temporal_rollout.rollout_gate": 0.0,
            "u3_temporal_rollout.transition": 545.0191507103095
          },
          "max_abs": 0.00269249826669693
        },
        "evals": {
          "0": {
            "loss": {
              "ranking": 4.385963439941406,
              "residual": 0.06258001923561096,
              "score": 0.08964143693447113,
              "total": 0.37151962518692017
            },
            "proposal": {
              "diversity": 4.623391151428223,
              "finite": true,
              "mean": 3.733837127685547,
              "std": 6.302675247192383
            },
            "sample_count": 4,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.10741020739078522,
              "score_rmse": 0.1977304369211197,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.978476881980896,
                "progress": 0.9483445286750793,
                "ttc": 1.0
              },
              "selected_indices": [
                17,
                28,
                21,
                20
              ],
              "selected_pdm_mean": 0.978476881980896
            }
          },
          "25": {
            "loss": {
              "ranking": 4.385963439941406,
              "residual": 0.06191103905439377,
              "score": 0.08964143693447113,
              "total": 0.3708506226539612
            },
            "proposal": {
              "diversity": 4.623391151428223,
              "finite": true,
              "mean": 3.733837127685547,
              "std": 6.302675247192383
            },
            "sample_count": 4,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.10741020739078522,
              "score_rmse": 0.1977304369211197,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.978476881980896,
                "progress": 0.9483445286750793,
                "ttc": 1.0
              },
              "selected_indices": [
                17,
                28,
                21,
                20
              ],
              "selected_pdm_mean": 0.978476881980896
            }
          }
        },
        "schedule_hash": "a3ffd375d2d70c1b6fd50632f2026c346307c59cc3158b688e8c599935c08772",
        "status": "PASS",
        "steps": [
          {
            "future_temporal_loss": 0.05268150195479393,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 1
          },
          {
            "future_temporal_loss": 0.052634406834840775,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 2
          },
          {
            "future_temporal_loss": 0.04935077205300331,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 3
          },
          {
            "future_temporal_loss": 0.05034927278757095,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 4
          },
          {
            "future_temporal_loss": 0.04653089493513107,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 5
          },
          {
            "future_temporal_loss": 0.0482131764292717,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 6
          },
          {
            "future_temporal_loss": 0.04406975582242012,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 7
          },
          {
            "future_temporal_loss": 0.04628359153866768,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 8
          },
          {
            "future_temporal_loss": 0.04195338115096092,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 9
          },
          {
            "future_temporal_loss": 0.044569436460733414,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 10
          },
          {
            "future_temporal_loss": 0.04014867544174194,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 11
          },
          {
            "future_temporal_loss": 0.04305579513311386,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 12
          },
          {
            "future_temporal_loss": 0.03861229494214058,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 13
          },
          {
            "future_temporal_loss": 0.041721075773239136,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 14
          },
          {
            "future_temporal_loss": 0.03730247914791107,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 15
          },
          {
            "future_temporal_loss": 0.04053894057869911,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 16
          },
          {
            "future_temporal_loss": 0.03617779538035393,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 17
          },
          {
            "future_temporal_loss": 0.03948652371764183,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 18
          },
          {
            "future_temporal_loss": 0.035202283412218094,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 19
          },
          {
            "future_temporal_loss": 0.038539737462997437,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 20
          },
          {
            "future_temporal_loss": 0.034346483647823334,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 21
          },
          {
            "future_temporal_loss": 0.037680964916944504,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 22
          },
          {
            "future_temporal_loss": 0.033588457852602005,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 23
          },
          {
            "future_temporal_loss": 0.03689693287014961,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 24
          },
          {
            "future_temporal_loss": 0.03291158005595207,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 25
          }
        ]
      },
      "phase_a_final_full_hash": "530cba2d91436f637c60f207f7c2eb0770361d9702df438f8a8a687d3ad7758d",
      "phase_b": {
        "allowed_names": [],
        "arm": "control",
        "delta": {
          "allowed_changed_names": [],
          "allowed_sum_abs": 0.0,
          "finite": true,
          "forbidden_changed_names": [],
          "forbidden_sum_abs": 0.0,
          "group_sum_abs": {
            "u18_pdm_residual": 0.0,
            "u3_temporal_rollout.action_encoder": 0.0,
            "u3_temporal_rollout.horizon_embedding": 0.0,
            "u3_temporal_rollout.prediction_head": 0.0,
            "u3_temporal_rollout.prediction_norm": 0.0,
            "u3_temporal_rollout.rollout_gate": 0.0,
            "u3_temporal_rollout.transition": 0.0
          },
          "max_abs": 0.0
        },
        "evals": {
          "0": {
            "fixed_halves": [
              {
                "loss": {
                  "ranking": 5.369050025939941,
                  "residual": 0.061522841453552246,
                  "score": 0.09464877843856812,
                  "total": 0.42462411522865295
                },
                "proposal": {
                  "diversity": 4.201089859008789,
                  "finite": true,
                  "mean": 3.009222984313965,
                  "std": 5.462906837463379
                },
                "sample_count": 2,
                "selection": {
                  "base_argmax_match_vs_audit": true,
                  "base_score_max_abs_diff_vs_audit": 0.07390394806861877,
                  "confidence_finite": true,
                  "gate": 0.0,
                  "raw_residual_finite": true,
                  "score_mae": 0.11175885051488876,
                  "score_rmse": 0.1997673362493515,
                  "selected_field_means": {
                    "collision": 1.0,
                    "comfort": 1.0,
                    "dac": 1.0,
                    "pdm": 0.956953763961792,
                    "progress": 0.8966890573501587,
                    "ttc": 1.0
                  },
                  "selected_indices": [
                    17,
                    28
                  ],
                  "selected_pdm_mean": 0.956953763961792
                }
              },
              {
                "loss": {
                  "ranking": 3.0393381118774414,
                  "residual": 0.06224219501018524,
                  "score": 0.10023009777069092,
                  "total": 0.31443920731544495
                },
                "proposal": {
                  "diversity": 5.06922721862793,
                  "finite": true,
                  "mean": 4.445362091064453,
                  "std": 6.961852550506592
                },
                "sample_count": 2,
                "selection": {
                  "base_argmax_match_vs_audit": true,
                  "base_score_max_abs_diff_vs_audit": 0.5143671035766602,
                  "confidence_finite": true,
                  "gate": 0.0,
                  "raw_residual_finite": true,
                  "score_mae": 0.11783972382545471,
                  "score_rmse": 0.22713446617126465,
                  "selected_field_means": {
                    "collision": 1.0,
                    "comfort": 1.0,
                    "dac": 1.0,
                    "pdm": 1.0,
                    "progress": 1.0,
                    "ttc": 1.0
                  },
                  "selected_indices": [
                    21,
                    20
                  ],
                  "selected_pdm_mean": 1.0
                }
              }
            ],
            "loss": {
              "ranking": 4.385963439941406,
              "residual": 0.06191103905439377,
              "score": 0.08964143693447113,
              "total": 0.3708506226539612
            },
            "proposal": {
              "diversity": 4.623391151428223,
              "finite": true,
              "mean": 3.733837127685547,
              "std": 6.302675247192383
            },
            "sample_count": 4,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.10741020739078522,
              "score_rmse": 0.1977304369211197,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.978476881980896,
                "progress": 0.9483445286750793,
                "ttc": 1.0
              },
              "selected_indices": [
                17,
                28,
                21,
                20
              ],
              "selected_pdm_mean": 0.978476881980896
            }
          },
          "25": {
            "fixed_halves": [
              {
                "loss": {
                  "ranking": 5.369050025939941,
                  "residual": 0.061522841453552246,
                  "score": 0.09464877843856812,
                  "total": 0.42462411522865295
                },
                "proposal": {
                  "diversity": 4.201089859008789,
                  "finite": true,
                  "mean": 3.009222984313965,
                  "std": 5.462906837463379
                },
                "sample_count": 2,
                "selection": {
                  "base_argmax_match_vs_audit": true,
                  "base_score_max_abs_diff_vs_audit": 0.07390394806861877,
                  "confidence_finite": true,
                  "gate": 0.0,
                  "raw_residual_finite": true,
                  "score_mae": 0.11175885051488876,
                  "score_rmse": 0.1997673362493515,
                  "selected_field_means": {
                    "collision": 1.0,
                    "comfort": 1.0,
                    "dac": 1.0,
                    "pdm": 0.956953763961792,
                    "progress": 0.8966890573501587,
                    "ttc": 1.0
                  },
                  "selected_indices": [
                    17,
                    28
                  ],
                  "selected_pdm_mean": 0.956953763961792
                }
              },
              {
                "loss": {
                  "ranking": 3.0393381118774414,
                  "residual": 0.06224219501018524,
                  "score": 0.10023009777069092,
                  "total": 0.31443920731544495
                },
                "proposal": {
                  "diversity": 5.06922721862793,
                  "finite": true,
                  "mean": 4.445362091064453,
                  "std": 6.961852550506592
                },
                "sample_count": 2,
                "selection": {
                  "base_argmax_match_vs_audit": true,
                  "base_score_max_abs_diff_vs_audit": 0.5143671035766602,
                  "confidence_finite": true,
                  "gate": 0.0,
                  "raw_residual_finite": true,
                  "score_mae": 0.11783972382545471,
                  "score_rmse": 0.22713446617126465,
                  "selected_field_means": {
                    "collision": 1.0,
                    "comfort": 1.0,
                    "dac": 1.0,
                    "pdm": 1.0,
                    "progress": 1.0,
                    "ttc": 1.0
                  },
                  "selected_indices": [
                    21,
                    20
                  ],
                  "selected_pdm_mean": 1.0
                }
              }
            ],
            "loss": {
              "ranking": 4.385963439941406,
              "residual": 0.06191103905439377,
              "score": 0.08964143693447113,
              "total": 0.3708506226539612
            },
            "proposal": {
              "diversity": 4.623391151428223,
              "finite": true,
              "mean": 3.733837127685547,
              "std": 6.302675247192383
            },
            "sample_count": 4,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.10741020739078522,
              "score_rmse": 0.1977304369211197,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.978476881980896,
                "progress": 0.9483445286750793,
                "ttc": 1.0
              },
              "selected_indices": [
                17,
                28,
                21,
                20
              ],
              "selected_pdm_mean": 0.978476881980896
            }
          },
          "50": {
            "fixed_halves": [
              {
                "loss": {
                  "ranking": 5.369050025939941,
                  "residual": 0.061522841453552246,
                  "score": 0.09464877843856812,
                  "total": 0.42462411522865295
                },
                "proposal": {
                  "diversity": 4.201089859008789,
                  "finite": true,
                  "mean": 3.009222984313965,
                  "std": 5.462906837463379
                },
                "sample_count": 2,
                "selection": {
                  "base_argmax_match_vs_audit": true,
                  "base_score_max_abs_diff_vs_audit": 0.07390394806861877,
                  "confidence_finite": true,
                  "gate": 0.0,
                  "raw_residual_finite": true,
                  "score_mae": 0.11175885051488876,
                  "score_rmse": 0.1997673362493515,
                  "selected_field_means": {
                    "collision": 1.0,
                    "comfort": 1.0,
                    "dac": 1.0,
                    "pdm": 0.956953763961792,
                    "progress": 0.8966890573501587,
                    "ttc": 1.0
                  },
                  "selected_indices": [
                    17,
                    28
                  ],
                  "selected_pdm_mean": 0.956953763961792
                }
              },
              {
                "loss": {
                  "ranking": 3.0393381118774414,
                  "residual": 0.06224219501018524,
                  "score": 0.10023009777069092,
                  "total": 0.31443920731544495
                },
                "proposal": {
                  "diversity": 5.06922721862793,
                  "finite": true,
                  "mean": 4.445362091064453,
                  "std": 6.961852550506592
                },
                "sample_count": 2,
                "selection": {
                  "base_argmax_match_vs_audit": true,
                  "base_score_max_abs_diff_vs_audit": 0.5143671035766602,
                  "confidence_finite": true,
                  "gate": 0.0,
                  "raw_residual_finite": true,
                  "score_mae": 0.11783972382545471,
                  "score_rmse": 0.22713446617126465,
                  "selected_field_means": {
                    "collision": 1.0,
                    "comfort": 1.0,
                    "dac": 1.0,
                    "pdm": 1.0,
                    "progress": 1.0,
                    "ttc": 1.0
                  },
                  "selected_indices": [
                    21,
                    20
                  ],
                  "selected_pdm_mean": 1.0
                }
              }
            ],
            "loss": {
              "ranking": 4.385963439941406,
              "residual": 0.06191103905439377,
              "score": 0.08964143693447113,
              "total": 0.3708506226539612
            },
            "proposal": {
              "diversity": 4.623391151428223,
              "finite": true,
              "mean": 3.733837127685547,
              "std": 6.302675247192383
            },
            "sample_count": 4,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.10741020739078522,
              "score_rmse": 0.1977304369211197,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.978476881980896,
                "progress": 0.9483445286750793,
                "ttc": 1.0
              },
              "selected_indices": [
                17,
                28,
                21,
                20
              ],
              "selected_pdm_mean": 0.978476881980896
            }
          }
        },
        "optimizer_parameter_count": 0,
        "optimizer_tensor_count": 0,
        "schedule_hash": "d0822e86db9f9e90d690f4ac38e43aeebf075ee019035b5ad8caeefc7fba3550",
        "start_rng_digest": "e06e23bf952b1b074e80007fa8ec6565dc717cfa62c72c0fdf78f22ccc74b5d6",
        "status": "PASS",
        "steps": [
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 1
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 2
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 3
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 4
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 5
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 6
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 7
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 8
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 9
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 10
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 11
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 12
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 13
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 14
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 15
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 16
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 17
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 18
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 19
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 20
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 21
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 22
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 23
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 24
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 25
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 26
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 27
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 28
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 29
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 30
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 31
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 32
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 33
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 34
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 35
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 36
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 37
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 38
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 39
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 40
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 41
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 42
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 43
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 44
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 45
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 46
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 47
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 48
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 49
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {}
            },
            "loss": {
              "ranking": 4.159965515136719,
              "residual": 0.0804164856672287,
              "score": 0.10737943649291992,
              "total": 0.39579421281814575
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.12639454007148743,
              "score_rmse": 0.20686444640159607,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 50
          }
        ]
      },
      "precision": "fp32",
      "runtime_seconds": 26.02509475313127,
      "seed": 0,
      "status": "PASS",
      "tf32": true
    },
    {
      "arm": "on",
      "backbone": {
        "after": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
        "before": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
        "eval": true,
        "unchanged": true
      },
      "batch_size": 8,
      "checkpoint_audit": {
        "missing": [
          "_pad_model.u3_temporal_rollout.horizon_embedding",
          "_pad_model.u3_temporal_rollout.rollout_gate",
          "_pad_model.u3_temporal_rollout.action_encoder.0.weight",
          "_pad_model.u3_temporal_rollout.action_encoder.0.bias",
          "_pad_model.u3_temporal_rollout.action_encoder.2.weight",
          "_pad_model.u3_temporal_rollout.action_encoder.2.bias",
          "_pad_model.u3_temporal_rollout.transition.weight_ih",
          "_pad_model.u3_temporal_rollout.transition.weight_hh",
          "_pad_model.u3_temporal_rollout.transition.bias_ih",
          "_pad_model.u3_temporal_rollout.transition.bias_hh",
          "_pad_model.u3_temporal_rollout.prediction_head.weight",
          "_pad_model.u3_temporal_rollout.prediction_head.bias",
          "_pad_model.u3_temporal_rollout.prediction_norm.weight",
          "_pad_model.u3_temporal_rollout.prediction_norm.bias",
          "_pad_model.u18_pdm_residual.score_gate",
          "_pad_model.u18_pdm_residual.encoder.0.weight",
          "_pad_model.u18_pdm_residual.encoder.0.bias",
          "_pad_model.u18_pdm_residual.encoder.1.weight",
          "_pad_model.u18_pdm_residual.encoder.1.bias",
          "_pad_model.u18_pdm_residual.encoder.3.weight",
          "_pad_model.u18_pdm_residual.encoder.3.bias",
          "_pad_model.u18_pdm_residual.residual_head.weight",
          "_pad_model.u18_pdm_residual.residual_head.bias",
          "_pad_model.u18_pdm_residual.confidence_head.weight",
          "_pad_model.u18_pdm_residual.confidence_head.bias"
        ],
        "unexpected": []
      },
      "no_checkpoint_saved": true,
      "peak_allocated": 1797566464,
      "peak_reserved": 2103443456,
      "phase_a": {
        "allowed_names": [
          "u3_temporal_rollout.action_encoder.0.bias",
          "u3_temporal_rollout.action_encoder.0.weight",
          "u3_temporal_rollout.action_encoder.2.bias",
          "u3_temporal_rollout.action_encoder.2.weight",
          "u3_temporal_rollout.horizon_embedding",
          "u3_temporal_rollout.prediction_head.bias",
          "u3_temporal_rollout.prediction_head.weight",
          "u3_temporal_rollout.prediction_norm.bias",
          "u3_temporal_rollout.prediction_norm.weight",
          "u3_temporal_rollout.transition.bias_hh",
          "u3_temporal_rollout.transition.bias_ih",
          "u3_temporal_rollout.transition.weight_hh",
          "u3_temporal_rollout.transition.weight_ih"
        ],
        "delta": {
          "allowed_changed_names": [
            "u3_temporal_rollout.horizon_embedding",
            "u3_temporal_rollout.action_encoder.0.weight",
            "u3_temporal_rollout.action_encoder.0.bias",
            "u3_temporal_rollout.action_encoder.2.weight",
            "u3_temporal_rollout.action_encoder.2.bias",
            "u3_temporal_rollout.transition.weight_ih",
            "u3_temporal_rollout.transition.weight_hh",
            "u3_temporal_rollout.transition.bias_ih",
            "u3_temporal_rollout.transition.bias_hh",
            "u3_temporal_rollout.prediction_head.weight",
            "u3_temporal_rollout.prediction_head.bias",
            "u3_temporal_rollout.prediction_norm.weight",
            "u3_temporal_rollout.prediction_norm.bias"
          ],
          "allowed_sum_abs": 733.7915533982979,
          "finite": true,
          "forbidden_changed_names": [],
          "forbidden_sum_abs": 0.0,
          "group_sum_abs": {
            "u18_pdm_residual": 0.0,
            "u3_temporal_rollout.action_encoder": 89.00022985519337,
            "u3_temporal_rollout.horizon_embedding": 2.8938367357419565,
            "u3_temporal_rollout.prediction_head": 96.10946063559939,
            "u3_temporal_rollout.prediction_norm": 0.7688754614537174,
            "u3_temporal_rollout.rollout_gate": 0.0,
            "u3_temporal_rollout.transition": 545.0191507103095
          },
          "max_abs": 0.00269249826669693
        },
        "evals": {
          "0": {
            "loss": {
              "ranking": 4.385963439941406,
              "residual": 0.06258001923561096,
              "score": 0.08964143693447113,
              "total": 0.37151962518692017
            },
            "proposal": {
              "diversity": 4.623391151428223,
              "finite": true,
              "mean": 3.733837127685547,
              "std": 6.302675247192383
            },
            "sample_count": 4,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.10741020739078522,
              "score_rmse": 0.1977304369211197,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.978476881980896,
                "progress": 0.9483445286750793,
                "ttc": 1.0
              },
              "selected_indices": [
                17,
                28,
                21,
                20
              ],
              "selected_pdm_mean": 0.978476881980896
            }
          },
          "25": {
            "loss": {
              "ranking": 4.385963439941406,
              "residual": 0.06191103905439377,
              "score": 0.08964143693447113,
              "total": 0.3708506226539612
            },
            "proposal": {
              "diversity": 4.623391151428223,
              "finite": true,
              "mean": 3.733837127685547,
              "std": 6.302675247192383
            },
            "sample_count": 4,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.10741020739078522,
              "score_rmse": 0.1977304369211197,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.978476881980896,
                "progress": 0.9483445286750793,
                "ttc": 1.0
              },
              "selected_indices": [
                17,
                28,
                21,
                20
              ],
              "selected_pdm_mean": 0.978476881980896
            }
          }
        },
        "schedule_hash": "a3ffd375d2d70c1b6fd50632f2026c346307c59cc3158b688e8c599935c08772",
        "status": "PASS",
        "steps": [
          {
            "future_temporal_loss": 0.05268150195479393,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 1
          },
          {
            "future_temporal_loss": 0.052634406834840775,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 2
          },
          {
            "future_temporal_loss": 0.04935077205300331,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 3
          },
          {
            "future_temporal_loss": 0.05034927278757095,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 4
          },
          {
            "future_temporal_loss": 0.04653089493513107,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 5
          },
          {
            "future_temporal_loss": 0.0482131764292717,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 6
          },
          {
            "future_temporal_loss": 0.04406975582242012,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 7
          },
          {
            "future_temporal_loss": 0.04628359153866768,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 8
          },
          {
            "future_temporal_loss": 0.04195338115096092,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 9
          },
          {
            "future_temporal_loss": 0.044569436460733414,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 10
          },
          {
            "future_temporal_loss": 0.04014867544174194,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 11
          },
          {
            "future_temporal_loss": 0.04305579513311386,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 12
          },
          {
            "future_temporal_loss": 0.03861229494214058,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 13
          },
          {
            "future_temporal_loss": 0.041721075773239136,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 14
          },
          {
            "future_temporal_loss": 0.03730247914791107,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 15
          },
          {
            "future_temporal_loss": 0.04053894057869911,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 16
          },
          {
            "future_temporal_loss": 0.03617779538035393,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 17
          },
          {
            "future_temporal_loss": 0.03948652371764183,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 18
          },
          {
            "future_temporal_loss": 0.035202283412218094,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 19
          },
          {
            "future_temporal_loss": 0.038539737462997437,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 20
          },
          {
            "future_temporal_loss": 0.034346483647823334,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 21
          },
          {
            "future_temporal_loss": 0.037680964916944504,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 22
          },
          {
            "future_temporal_loss": 0.033588457852602005,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 23
          },
          {
            "future_temporal_loss": 0.03689693287014961,
            "proposal": {
              "diversity": 3.761794090270996,
              "finite": true,
              "mean": 3.3089892864227295,
              "std": 7.075534343719482
            },
            "step": 24
          },
          {
            "future_temporal_loss": 0.03291158005595207,
            "proposal": {
              "diversity": 4.334963321685791,
              "finite": true,
              "mean": 3.1710681915283203,
              "std": 5.682887077331543
            },
            "step": 25
          }
        ]
      },
      "phase_a_final_full_hash": "530cba2d91436f637c60f207f7c2eb0770361d9702df438f8a8a687d3ad7758d",
      "phase_b": {
        "allowed_names": [
          "u18_pdm_residual.confidence_head.bias",
          "u18_pdm_residual.confidence_head.weight",
          "u18_pdm_residual.encoder.0.bias",
          "u18_pdm_residual.encoder.0.weight",
          "u18_pdm_residual.encoder.1.bias",
          "u18_pdm_residual.encoder.1.weight",
          "u18_pdm_residual.encoder.3.bias",
          "u18_pdm_residual.encoder.3.weight",
          "u18_pdm_residual.residual_head.bias",
          "u18_pdm_residual.residual_head.weight",
          "u18_pdm_residual.score_gate"
        ],
        "arm": "on",
        "delta": {
          "allowed_changed_names": [
            "u18_pdm_residual.score_gate",
            "u18_pdm_residual.encoder.0.weight",
            "u18_pdm_residual.encoder.0.bias",
            "u18_pdm_residual.encoder.1.weight",
            "u18_pdm_residual.encoder.1.bias",
            "u18_pdm_residual.encoder.3.weight",
            "u18_pdm_residual.encoder.3.bias",
            "u18_pdm_residual.residual_head.weight",
            "u18_pdm_residual.residual_head.bias",
            "u18_pdm_residual.confidence_head.weight",
            "u18_pdm_residual.confidence_head.bias"
          ],
          "allowed_sum_abs": 358.08100575001026,
          "finite": true,
          "forbidden_changed_names": [],
          "forbidden_sum_abs": 0.0,
          "group_sum_abs": {
            "u18_pdm_residual": 358.08100575001026,
            "u3_temporal_rollout.action_encoder": 0.0,
            "u3_temporal_rollout.horizon_embedding": 0.0,
            "u3_temporal_rollout.prediction_head": 0.0,
            "u3_temporal_rollout.prediction_norm": 0.0,
            "u3_temporal_rollout.rollout_gate": 0.0,
            "u3_temporal_rollout.transition": 0.0
          },
          "max_abs": 0.05898346100002527
        },
        "evals": {
          "0": {
            "fixed_halves": [
              {
                "loss": {
                  "ranking": 5.369050025939941,
                  "residual": 0.061522841453552246,
                  "score": 0.09464877843856812,
                  "total": 0.42462411522865295
                },
                "proposal": {
                  "diversity": 4.201089859008789,
                  "finite": true,
                  "mean": 3.009222984313965,
                  "std": 5.462906837463379
                },
                "sample_count": 2,
                "selection": {
                  "base_argmax_match_vs_audit": true,
                  "base_score_max_abs_diff_vs_audit": 0.07390394806861877,
                  "confidence_finite": true,
                  "gate": 0.0,
                  "raw_residual_finite": true,
                  "score_mae": 0.11175885051488876,
                  "score_rmse": 0.1997673362493515,
                  "selected_field_means": {
                    "collision": 1.0,
                    "comfort": 1.0,
                    "dac": 1.0,
                    "pdm": 0.956953763961792,
                    "progress": 0.8966890573501587,
                    "ttc": 1.0
                  },
                  "selected_indices": [
                    17,
                    28
                  ],
                  "selected_pdm_mean": 0.956953763961792
                }
              },
              {
                "loss": {
                  "ranking": 3.0393381118774414,
                  "residual": 0.06224219501018524,
                  "score": 0.10023009777069092,
                  "total": 0.31443920731544495
                },
                "proposal": {
                  "diversity": 5.06922721862793,
                  "finite": true,
                  "mean": 4.445362091064453,
                  "std": 6.961852550506592
                },
                "sample_count": 2,
                "selection": {
                  "base_argmax_match_vs_audit": true,
                  "base_score_max_abs_diff_vs_audit": 0.5143671035766602,
                  "confidence_finite": true,
                  "gate": 0.0,
                  "raw_residual_finite": true,
                  "score_mae": 0.11783972382545471,
                  "score_rmse": 0.22713446617126465,
                  "selected_field_means": {
                    "collision": 1.0,
                    "comfort": 1.0,
                    "dac": 1.0,
                    "pdm": 1.0,
                    "progress": 1.0,
                    "ttc": 1.0
                  },
                  "selected_indices": [
                    21,
                    20
                  ],
                  "selected_pdm_mean": 1.0
                }
              }
            ],
            "loss": {
              "ranking": 4.385963439941406,
              "residual": 0.06191103905439377,
              "score": 0.08964143693447113,
              "total": 0.3708506226539612
            },
            "proposal": {
              "diversity": 4.623391151428223,
              "finite": true,
              "mean": 3.733837127685547,
              "std": 6.302675247192383
            },
            "sample_count": 4,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.10741020739078522,
              "score_rmse": 0.1977304369211197,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.978476881980896,
                "progress": 0.9483445286750793,
                "ttc": 1.0
              },
              "selected_indices": [
                17,
                28,
                21,
                20
              ],
              "selected_pdm_mean": 0.978476881980896
            }
          },
          "25": {
            "fixed_halves": [
              {
                "loss": {
                  "ranking": 5.368319988250732,
                  "residual": 0.06637415289878845,
                  "score": 0.0946916863322258,
                  "total": 0.4294818639755249
                },
                "proposal": {
                  "diversity": 4.201089859008789,
                  "finite": true,
                  "mean": 3.009222984313965,
                  "std": 5.462906837463379
                },
                "sample_count": 2,
                "selection": {
                  "base_argmax_match_vs_audit": true,
                  "base_score_max_abs_diff_vs_audit": 0.07390394806861877,
                  "confidence_finite": true,
                  "gate": 0.019163411110639572,
                  "raw_residual_finite": true,
                  "score_mae": 0.11174376308917999,
                  "score_rmse": 0.1998780220746994,
                  "selected_field_means": {
                    "collision": 1.0,
                    "comfort": 1.0,
                    "dac": 1.0,
                    "pdm": 0.956953763961792,
                    "progress": 0.8966890573501587,
                    "ttc": 1.0
                  },
                  "selected_indices": [
                    17,
                    28
                  ],
                  "selected_pdm_mean": 0.956953763961792
                }
              },
              {
                "loss": {
                  "ranking": 3.038358449935913,
                  "residual": 0.05546073615550995,
                  "score": 0.10015970468521118,
                  "total": 0.30753836035728455
                },
                "proposal": {
                  "diversity": 5.06922721862793,
                  "finite": true,
                  "mean": 4.445362091064453,
                  "std": 6.961852550506592
                },
                "sample_count": 2,
                "selection": {
                  "base_argmax_match_vs_audit": true,
                  "base_score_max_abs_diff_vs_audit": 0.5143671035766602,
                  "confidence_finite": true,
                  "gate": 0.019163411110639572,
                  "raw_residual_finite": true,
                  "score_mae": 0.11772119998931885,
                  "score_rmse": 0.22723837196826935,
                  "selected_field_means": {
                    "collision": 1.0,
                    "comfort": 1.0,
                    "dac": 1.0,
                    "pdm": 1.0,
                    "progress": 1.0,
                    "ttc": 1.0
                  },
                  "selected_indices": [
                    21,
                    20
                  ],
                  "selected_pdm_mean": 1.0
                }
              }
            ],
            "loss": {
              "ranking": 4.385075092315674,
              "residual": 0.06048426777124405,
              "score": 0.0896223783493042,
              "total": 0.36936038732528687
            },
            "proposal": {
              "diversity": 4.623391151428223,
              "finite": true,
              "mean": 3.733837127685547,
              "std": 6.302675247192383
            },
            "sample_count": 4,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
              "confidence_finite": true,
              "gate": 0.019163411110639572,
              "raw_residual_finite": true,
              "score_mae": 0.10733325034379959,
              "score_rmse": 0.19782878458499908,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.978476881980896,
                "progress": 0.9483445286750793,
                "ttc": 1.0
              },
              "selected_indices": [
                17,
                28,
                21,
                20
              ],
              "selected_pdm_mean": 0.978476881980896
            }
          },
          "50": {
            "fixed_halves": [
              {
                "loss": {
                  "ranking": 5.366339206695557,
                  "residual": 0.0786886066198349,
                  "score": 0.09524662792682648,
                  "total": 0.44225218892097473
                },
                "proposal": {
                  "diversity": 4.201089859008789,
                  "finite": true,
                  "mean": 3.009222984313965,
                  "std": 5.462906837463379
                },
                "sample_count": 2,
                "selection": {
                  "base_argmax_match_vs_audit": true,
                  "base_score_max_abs_diff_vs_audit": 0.07390394806861877,
                  "confidence_finite": true,
                  "gate": 0.05156618356704712,
                  "raw_residual_finite": true,
                  "score_mae": 0.11216068267822266,
                  "score_rmse": 0.2011198103427887,
                  "selected_field_means": {
                    "collision": 1.0,
                    "comfort": 1.0,
                    "dac": 1.0,
                    "pdm": 0.956953763961792,
                    "progress": 0.8966890573501587,
                    "ttc": 1.0
                  },
                  "selected_indices": [
                    17,
                    28
                  ],
                  "selected_pdm_mean": 0.956953763961792
                }
              },
              {
                "loss": {
                  "ranking": 3.0299205780029297,
                  "residual": 0.06251665204763412,
                  "score": 0.10016722232103348,
                  "total": 0.3141798973083496
                },
                "proposal": {
                  "diversity": 5.06922721862793,
                  "finite": true,
                  "mean": 4.445362091064453,
                  "std": 6.961852550506592
                },
                "sample_count": 2,
                "selection": {
                  "base_argmax_match_vs_audit": true,
                  "base_score_max_abs_diff_vs_audit": 0.5143671035766602,
                  "confidence_finite": true,
                  "gate": 0.05156618356704712,
                  "raw_residual_finite": true,
                  "score_mae": 0.11755269020795822,
                  "score_rmse": 0.22814258933067322,
                  "selected_field_means": {
                    "collision": 1.0,
                    "comfort": 1.0,
                    "dac": 1.0,
                    "pdm": 1.0,
                    "progress": 1.0,
                    "ttc": 1.0
                  },
                  "selected_indices": [
                    21,
                    20
                  ],
                  "selected_pdm_mean": 1.0
                }
              }
            ],
            "loss": {
              "ranking": 4.379114151000977,
              "residual": 0.06990864127874374,
              "score": 0.08988040685653687,
              "total": 0.37874478101730347
            },
            "proposal": {
              "diversity": 4.623391151428223,
              "finite": true,
              "mean": 3.733837127685547,
              "std": 6.302675247192383
            },
            "sample_count": 4,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
              "confidence_finite": true,
              "gate": 0.05156618356704712,
              "raw_residual_finite": true,
              "score_mae": 0.10739854723215103,
              "score_rmse": 0.1989026665687561,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.978476881980896,
                "progress": 0.9483445286750793,
                "ttc": 1.0
              },
              "selected_indices": [
                17,
                28,
                21,
                20
              ],
              "selected_pdm_mean": 0.978476881980896
            }
          }
        },
        "optimizer_parameter_count": 38609,
        "optimizer_tensor_count": 11,
        "schedule_hash": "d0822e86db9f9e90d690f4ac38e43aeebf075ee019035b5ad8caeefc7fba3550",
        "start_rng_digest": "e06e23bf952b1b074e80007fa8ec6565dc717cfa62c72c0fdf78f22ccc74b5d6",
        "status": "PASS",
        "steps": [
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.003400254063308239,
                "u18_pdm_residual.confidence_head.weight": 0.014343181625008583,
                "u18_pdm_residual.encoder.0.bias": 0.06896652281284332,
                "u18_pdm_residual.encoder.0.weight": 0.03389270603656769,
                "u18_pdm_residual.encoder.1.bias": 0.03476179018616676,
                "u18_pdm_residual.encoder.1.weight": 8.93300724029541,
                "u18_pdm_residual.encoder.3.bias": 0.11708851903676987,
                "u18_pdm_residual.encoder.3.weight": 1.4021732807159424,
                "u18_pdm_residual.residual_head.bias": 0.05558420717716217,
                "u18_pdm_residual.residual_head.weight": 0.23561698198318481,
                "u18_pdm_residual.score_gate": 0.005009374115616083
              }
            },
            "loss": {
              "ranking": 5.089788436889648,
              "residual": 0.056024737656116486,
              "score": 0.06374967098236084,
              "total": 0.37426382303237915
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.08233354985713959,
              "score_rmse": 0.15170076489448547,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 1
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0007257381221279502,
                "u18_pdm_residual.confidence_head.weight": 0.003585090395063162,
                "u18_pdm_residual.encoder.0.bias": 0.020945660769939423,
                "u18_pdm_residual.encoder.0.weight": 0.01323201134800911,
                "u18_pdm_residual.encoder.1.bias": 0.009448124095797539,
                "u18_pdm_residual.encoder.1.weight": 3.0853161811828613,
                "u18_pdm_residual.encoder.3.bias": 0.029540639370679855,
                "u18_pdm_residual.encoder.3.weight": 0.4543015956878662,
                "u18_pdm_residual.residual_head.bias": 0.014153730124235153,
                "u18_pdm_residual.residual_head.weight": 0.06991980969905853,
                "u18_pdm_residual.score_gate": 0.002007061382755637
              }
            },
            "loss": {
              "ranking": 4.159938812255859,
              "residual": 0.07326845079660416,
              "score": 0.10738275945186615,
              "total": 0.3886481523513794
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": -0.000999997602775693,
              "raw_residual_finite": true,
              "score_mae": 0.1263999342918396,
              "score_rmse": 0.20686592161655426,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 2
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0031038420274853706,
                "u18_pdm_residual.confidence_head.weight": 0.023641522973775864,
                "u18_pdm_residual.encoder.0.bias": 0.018080491572618484,
                "u18_pdm_residual.encoder.0.weight": 0.015628689900040627,
                "u18_pdm_residual.encoder.1.bias": 0.007057923823595047,
                "u18_pdm_residual.encoder.1.weight": 3.11401104927063,
                "u18_pdm_residual.encoder.3.bias": 0.016739506274461746,
                "u18_pdm_residual.encoder.3.weight": 0.5495134592056274,
                "u18_pdm_residual.residual_head.bias": 0.00796370580792427,
                "u18_pdm_residual.residual_head.weight": 0.10001064091920853,
                "u18_pdm_residual.score_gate": 0.004639910534024239
              }
            },
            "loss": {
              "ranking": 5.089704990386963,
              "residual": 0.0494377538561821,
              "score": 0.06376005709171295,
              "total": 0.3676830530166626
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": -0.0013450662372633815,
              "raw_residual_finite": true,
              "score_mae": 0.08235001564025879,
              "score_rmse": 0.15170422196388245,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 3
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.00421407213434577,
                "u18_pdm_residual.confidence_head.weight": 0.03508041054010391,
                "u18_pdm_residual.encoder.0.bias": 0.030332647264003754,
                "u18_pdm_residual.encoder.0.weight": 0.01824333518743515,
                "u18_pdm_residual.encoder.1.bias": 0.01155091356486082,
                "u18_pdm_residual.encoder.1.weight": 3.500307559967041,
                "u18_pdm_residual.encoder.3.bias": 0.039198167622089386,
                "u18_pdm_residual.encoder.3.weight": 0.8200560212135315,
                "u18_pdm_residual.residual_head.bias": 0.01995273306965828,
                "u18_pdm_residual.residual_head.weight": 0.15060973167419434,
                "u18_pdm_residual.score_gate": 0.00906901154667139
              }
            },
            "loss": {
              "ranking": 4.159926891326904,
              "residual": 0.07391761988401413,
              "score": 0.1073916107416153,
              "total": 0.38930559158325195
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": -0.0011305460939183831,
              "raw_residual_finite": true,
              "score_mae": 0.12641403079032898,
              "score_rmse": 0.20687027275562286,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 4
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.003568000625818968,
                "u18_pdm_residual.confidence_head.weight": 0.029378026723861694,
                "u18_pdm_residual.encoder.0.bias": 0.021482527256011963,
                "u18_pdm_residual.encoder.0.weight": 0.01594381220638752,
                "u18_pdm_residual.encoder.1.bias": 0.008387246169149876,
                "u18_pdm_residual.encoder.1.weight": 3.055952310562134,
                "u18_pdm_residual.encoder.3.bias": 0.025415372103452682,
                "u18_pdm_residual.encoder.3.weight": 0.6748554706573486,
                "u18_pdm_residual.residual_head.bias": 0.013036772608757019,
                "u18_pdm_residual.residual_head.weight": 0.12497936189174652,
                "u18_pdm_residual.score_gate": 0.006870714016258717
              }
            },
            "loss": {
              "ranking": 5.089763641357422,
              "residual": 0.049177251756191254,
              "score": 0.06375476717948914,
              "total": 0.3674202263355255
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": -0.0005647885263897479,
              "raw_residual_finite": true,
              "score_mae": 0.08234132826328278,
              "score_rmse": 0.15170271694660187,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 5
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.001115638529881835,
                "u18_pdm_residual.confidence_head.weight": 0.008220936171710491,
                "u18_pdm_residual.encoder.0.bias": 0.011762782000005245,
                "u18_pdm_residual.encoder.0.weight": 0.007180015556514263,
                "u18_pdm_residual.encoder.1.bias": 0.004755379632115364,
                "u18_pdm_residual.encoder.1.weight": 1.4482871294021606,
                "u18_pdm_residual.encoder.3.bias": 0.017496883869171143,
                "u18_pdm_residual.encoder.3.weight": 0.32351917028427124,
                "u18_pdm_residual.residual_head.bias": 0.00937076285481453,
                "u18_pdm_residual.residual_head.weight": 0.06069837510585785,
                "u18_pdm_residual.score_gate": 0.007442735135555267
              }
            },
            "loss": {
              "ranking": 4.15996789932251,
              "residual": 0.0724317878484726,
              "score": 0.10737840831279755,
              "total": 0.38780859112739563
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.00012534229608718306,
              "raw_residual_finite": true,
              "score_mae": 0.1263929009437561,
              "score_rmse": 0.20686392486095428,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 6
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 4.8228190280497074e-05,
                "u18_pdm_residual.confidence_head.weight": 0.0012760155368596315,
                "u18_pdm_residual.encoder.0.bias": 0.003991186618804932,
                "u18_pdm_residual.encoder.0.weight": 0.00334209855645895,
                "u18_pdm_residual.encoder.1.bias": 0.0019369160290807486,
                "u18_pdm_residual.encoder.1.weight": 0.7544320821762085,
                "u18_pdm_residual.encoder.3.bias": 0.005900156684219837,
                "u18_pdm_residual.encoder.3.weight": 0.11335590481758118,
                "u18_pdm_residual.residual_head.bias": 0.002896851859986782,
                "u18_pdm_residual.residual_head.weight": 0.020470239222049713,
                "u18_pdm_residual.score_gate": 0.005244306288659573
              }
            },
            "loss": {
              "ranking": 5.089799404144287,
              "residual": 0.04742000624537468,
              "score": 0.06374438107013702,
              "total": 0.3656543791294098
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0008988147601485252,
              "raw_residual_finite": true,
              "score_mae": 0.08232574164867401,
              "score_rmse": 0.1516985148191452,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 7
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0009631247958168387,
                "u18_pdm_residual.confidence_head.weight": 0.007214525248855352,
                "u18_pdm_residual.encoder.0.bias": 0.012717308476567268,
                "u18_pdm_residual.encoder.0.weight": 0.009163664653897285,
                "u18_pdm_residual.encoder.1.bias": 0.005044019315391779,
                "u18_pdm_residual.encoder.1.weight": 1.880549430847168,
                "u18_pdm_residual.encoder.3.bias": 0.018098967149853706,
                "u18_pdm_residual.encoder.3.weight": 0.3927674889564514,
                "u18_pdm_residual.residual_head.bias": 0.009936630725860596,
                "u18_pdm_residual.residual_head.weight": 0.08170419186353683,
                "u18_pdm_residual.score_gate": 0.0044274646788835526
              }
            },
            "loss": {
              "ranking": 4.159959316253662,
              "residual": 0.07262084633111954,
              "score": 0.1073722094297409,
              "total": 0.3879910111427307
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.001701858127489686,
              "raw_residual_finite": true,
              "score_mae": 0.12638327479362488,
              "score_rmse": 0.20686030387878418,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 8
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0009647026308812201,
                "u18_pdm_residual.confidence_head.weight": 0.006007075309753418,
                "u18_pdm_residual.encoder.0.bias": 0.015505826100707054,
                "u18_pdm_residual.encoder.0.weight": 0.008091112598776817,
                "u18_pdm_residual.encoder.1.bias": 0.006527854595333338,
                "u18_pdm_residual.encoder.1.weight": 1.6450694799423218,
                "u18_pdm_residual.encoder.3.bias": 0.027707183733582497,
                "u18_pdm_residual.encoder.3.weight": 0.46442312002182007,
                "u18_pdm_residual.residual_head.bias": 0.01512753777205944,
                "u18_pdm_residual.residual_head.weight": 0.09095913171768188,
                "u18_pdm_residual.score_gate": 0.004318898543715477
              }
            },
            "loss": {
              "ranking": 5.0897674560546875,
              "residual": 0.047569118440151215,
              "score": 0.0637398213148117,
              "total": 0.3657973110675812
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.0025154887698590755,
              "raw_residual_finite": true,
              "score_mae": 0.08231982588768005,
              "score_rmse": 0.15169578790664673,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 9
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0010860064066946507,
                "u18_pdm_residual.confidence_head.weight": 0.008321869187057018,
                "u18_pdm_residual.encoder.0.bias": 0.013946415856480598,
                "u18_pdm_residual.encoder.0.weight": 0.009763670153915882,
                "u18_pdm_residual.encoder.1.bias": 0.005438963416963816,
                "u18_pdm_residual.encoder.1.weight": 1.959899663925171,
                "u18_pdm_residual.encoder.3.bias": 0.021329110488295555,
                "u18_pdm_residual.encoder.3.weight": 0.4362514615058899,
                "u18_pdm_residual.residual_head.bias": 0.012044509872794151,
                "u18_pdm_residual.residual_head.weight": 0.10039292275905609,
                "u18_pdm_residual.score_gate": 0.004349703900516033
              }
            },
            "loss": {
              "ranking": 4.159936904907227,
              "residual": 0.07268475741147995,
              "score": 0.10736632347106934,
              "total": 0.3880479335784912
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.003336822846904397,
              "raw_residual_finite": true,
              "score_mae": 0.12637436389923096,
              "score_rmse": 0.20685632526874542,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 10
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0009649257990531623,
                "u18_pdm_residual.confidence_head.weight": 0.006610306911170483,
                "u18_pdm_residual.encoder.0.bias": 0.010536415502429008,
                "u18_pdm_residual.encoder.0.weight": 0.005515126511454582,
                "u18_pdm_residual.encoder.1.bias": 0.004300572909414768,
                "u18_pdm_residual.encoder.1.weight": 1.054840326309204,
                "u18_pdm_residual.encoder.3.bias": 0.018830912187695503,
                "u18_pdm_residual.encoder.3.weight": 0.3277459740638733,
                "u18_pdm_residual.residual_head.bias": 0.010413059964776039,
                "u18_pdm_residual.residual_head.weight": 0.06858363002538681,
                "u18_pdm_residual.score_gate": 0.005510296672582626
              }
            },
            "loss": {
              "ranking": 5.089740753173828,
              "residual": 0.0470658540725708,
              "score": 0.06372903287410736,
              "total": 0.36528193950653076
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.004165780730545521,
              "raw_residual_finite": true,
              "score_mae": 0.08230464160442352,
              "score_rmse": 0.15169021487236023,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 11
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0008863080875016749,
                "u18_pdm_residual.confidence_head.weight": 0.008027853444218636,
                "u18_pdm_residual.encoder.0.bias": 0.004905729554593563,
                "u18_pdm_residual.encoder.0.weight": 0.004683355800807476,
                "u18_pdm_residual.encoder.1.bias": 0.0019777189008891582,
                "u18_pdm_residual.encoder.1.weight": 0.9139128923416138,
                "u18_pdm_residual.encoder.3.bias": 0.007021722849458456,
                "u18_pdm_residual.encoder.3.weight": 0.19562071561813354,
                "u18_pdm_residual.residual_head.bias": 0.003915430046617985,
                "u18_pdm_residual.residual_head.weight": 0.04711315780878067,
                "u18_pdm_residual.score_gate": 0.006042122840881348
              }
            },
            "loss": {
              "ranking": 4.159930229187012,
              "residual": 0.0719839334487915,
              "score": 0.10735084116458893,
              "total": 0.3873313069343567
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.005017862189561129,
              "raw_residual_finite": true,
              "score_mae": 0.12635013461112976,
              "score_rmse": 0.20684760808944702,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 12
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0003796782111749053,
                "u18_pdm_residual.confidence_head.weight": 0.0037941080518066883,
                "u18_pdm_residual.encoder.0.bias": 0.002838813466951251,
                "u18_pdm_residual.encoder.0.weight": 0.0029461393132805824,
                "u18_pdm_residual.encoder.1.bias": 0.001413244754076004,
                "u18_pdm_residual.encoder.1.weight": 0.5901755094528198,
                "u18_pdm_residual.encoder.3.bias": 0.002728130901232362,
                "u18_pdm_residual.encoder.3.weight": 0.1059274822473526,
                "u18_pdm_residual.residual_head.bias": 0.0010811099782586098,
                "u18_pdm_residual.residual_head.weight": 0.022814199328422546,
                "u18_pdm_residual.score_gate": 0.0074095577001571655
              }
            },
            "loss": {
              "ranking": 5.089723110198975,
              "residual": 0.0466524176299572,
              "score": 0.06370913237333298,
              "total": 0.36484771966934204
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.005895018577575684,
              "raw_residual_finite": true,
              "score_mae": 0.08227583765983582,
              "score_rmse": 0.15168064832687378,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 13
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 9.122300252784044e-05,
                "u18_pdm_residual.confidence_head.weight": 0.0032130470499396324,
                "u18_pdm_residual.encoder.0.bias": 0.00476598646491766,
                "u18_pdm_residual.encoder.0.weight": 0.0033073716331273317,
                "u18_pdm_residual.encoder.1.bias": 0.002029175404459238,
                "u18_pdm_residual.encoder.1.weight": 0.6368114948272705,
                "u18_pdm_residual.encoder.3.bias": 0.0074300263077020645,
                "u18_pdm_residual.encoder.3.weight": 0.1234474703669548,
                "u18_pdm_residual.residual_head.bias": 0.0040023718029260635,
                "u18_pdm_residual.residual_head.weight": 0.02029336243867874,
                "u18_pdm_residual.score_gate": 0.007741229142993689
              }
            },
            "loss": {
              "ranking": 4.159927845001221,
              "residual": 0.07177218794822693,
              "score": 0.10732848197221756,
              "total": 0.3870970606803894
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.006805086508393288,
              "raw_residual_finite": true,
              "score_mae": 0.12631484866142273,
              "score_rmse": 0.20683547854423523,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 14
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0004198993556201458,
                "u18_pdm_residual.confidence_head.weight": 0.004605413880199194,
                "u18_pdm_residual.encoder.0.bias": 0.006554577965289354,
                "u18_pdm_residual.encoder.0.weight": 0.005164907313883305,
                "u18_pdm_residual.encoder.1.bias": 0.002599037252366543,
                "u18_pdm_residual.encoder.1.weight": 1.0348379611968994,
                "u18_pdm_residual.encoder.3.bias": 0.009219836443662643,
                "u18_pdm_residual.encoder.3.weight": 0.20898352563381195,
                "u18_pdm_residual.residual_head.bias": 0.0052726780995726585,
                "u18_pdm_residual.residual_head.weight": 0.04808752238750458,
                "u18_pdm_residual.score_gate": 0.008911710232496262
              }
            },
            "loss": {
              "ranking": 5.089693069458008,
              "residual": 0.0466306135058403,
              "score": 0.06368515640497208,
              "total": 0.36480042338371277
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.007743882015347481,
              "raw_residual_finite": true,
              "score_mae": 0.08224138617515564,
              "score_rmse": 0.15166892111301422,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 15
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.00047332895337603986,
                "u18_pdm_residual.confidence_head.weight": 0.004506419878453016,
                "u18_pdm_residual.encoder.0.bias": 0.008713223040103912,
                "u18_pdm_residual.encoder.0.weight": 0.0050127506256103516,
                "u18_pdm_residual.encoder.1.bias": 0.00337899848818779,
                "u18_pdm_residual.encoder.1.weight": 0.9406253695487976,
                "u18_pdm_residual.encoder.3.bias": 0.013398140668869019,
                "u18_pdm_residual.encoder.3.weight": 0.21423259377479553,
                "u18_pdm_residual.residual_head.bias": 0.007489990442991257,
                "u18_pdm_residual.residual_head.weight": 0.047946587204933167,
                "u18_pdm_residual.score_gate": 0.008612949401140213
              }
            },
            "loss": {
              "ranking": 4.159924507141113,
              "residual": 0.07177737355232239,
              "score": 0.10730612277984619,
              "total": 0.38707971572875977
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.008713086135685444,
              "raw_residual_finite": true,
              "score_mae": 0.1262797862291336,
              "score_rmse": 0.2068229466676712,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 16
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.000524912669789046,
                "u18_pdm_residual.confidence_head.weight": 0.005456069950014353,
                "u18_pdm_residual.encoder.0.bias": 0.007906307466328144,
                "u18_pdm_residual.encoder.0.weight": 0.0057509895414114,
                "u18_pdm_residual.encoder.1.bias": 0.00297392881475389,
                "u18_pdm_residual.encoder.1.weight": 1.1236839294433594,
                "u18_pdm_residual.encoder.3.bias": 0.011511149816215038,
                "u18_pdm_residual.encoder.3.weight": 0.24222716689109802,
                "u18_pdm_residual.residual_head.bias": 0.00659025926142931,
                "u18_pdm_residual.residual_head.weight": 0.057074740529060364,
                "u18_pdm_residual.score_gate": 0.009519307874143124
              }
            },
            "loss": {
              "ranking": 5.0896430015563965,
              "residual": 0.04648037254810333,
              "score": 0.06366407126188278,
              "total": 0.36462658643722534
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.009704944677650928,
              "raw_residual_finite": true,
              "score_mae": 0.08221219480037689,
              "score_rmse": 0.15165778994560242,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 17
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.00021525287593249232,
                "u18_pdm_residual.confidence_head.weight": 0.00409058528020978,
                "u18_pdm_residual.encoder.0.bias": 0.007778838276863098,
                "u18_pdm_residual.encoder.0.weight": 0.004539704881608486,
                "u18_pdm_residual.encoder.1.bias": 0.0030095435213297606,
                "u18_pdm_residual.encoder.1.weight": 0.8514337539672852,
                "u18_pdm_residual.encoder.3.bias": 0.011859380640089512,
                "u18_pdm_residual.encoder.3.weight": 0.18115165829658508,
                "u18_pdm_residual.residual_head.bias": 0.006574689410626888,
                "u18_pdm_residual.residual_head.weight": 0.03904379904270172,
                "u18_pdm_residual.score_gate": 0.008589224889874458
              }
            },
            "loss": {
              "ranking": 4.159915924072266,
              "residual": 0.0715641900897026,
              "score": 0.1072893738746643,
              "total": 0.38684937357902527
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.010720339603722095,
              "raw_residual_finite": true,
              "score_mae": 0.12625452876091003,
              "score_rmse": 0.20681233704090118,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 18
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.00010743970051407814,
                "u18_pdm_residual.confidence_head.weight": 0.00409889779984951,
                "u18_pdm_residual.encoder.0.bias": 0.0054445527493953705,
                "u18_pdm_residual.encoder.0.weight": 0.00441570533439517,
                "u18_pdm_residual.encoder.1.bias": 0.00226722564548254,
                "u18_pdm_residual.encoder.1.weight": 0.8689770102500916,
                "u18_pdm_residual.encoder.3.bias": 0.006825192831456661,
                "u18_pdm_residual.encoder.3.weight": 0.16805027425289154,
                "u18_pdm_residual.residual_head.bias": 0.003806391730904579,
                "u18_pdm_residual.residual_head.weight": 0.03829783573746681,
                "u18_pdm_residual.score_gate": 0.009379956871271133
              }
            },
            "loss": {
              "ranking": 5.089570999145508,
              "residual": 0.04609040915966034,
              "score": 0.0636497288942337,
              "total": 0.36421868205070496
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.01174927968531847,
              "raw_residual_finite": true,
              "score_mae": 0.08219333738088608,
              "score_rmse": 0.15164871513843536,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.976982831954956,
                "progress": 0.9447588324546814,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                5,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.976982831954956
            },
            "step": 19
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0004953423049300909,
                "u18_pdm_residual.confidence_head.weight": 0.006901623215526342,
                "u18_pdm_residual.encoder.0.bias": 0.003849005326628685,
                "u18_pdm_residual.encoder.0.weight": 0.0031074252910912037,
                "u18_pdm_residual.encoder.1.bias": 0.0015878328122198582,
                "u18_pdm_residual.encoder.1.weight": 0.5833650827407837,
                "u18_pdm_residual.encoder.3.bias": 0.005456065759062767,
                "u18_pdm_residual.encoder.3.weight": 0.10911980271339417,
                "u18_pdm_residual.residual_head.bias": 0.002786440309137106,
                "u18_pdm_residual.residual_head.weight": 0.018822887912392616,
                "u18_pdm_residual.score_gate": 0.008023533970117569
              }
            },
            "loss": {
              "ranking": 4.159901142120361,
              "residual": 0.07125691324472427,
              "score": 0.1072794497013092,
              "total": 0.38653141260147095
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.012794309295713902,
              "raw_residual_finite": true,
              "score_mae": 0.1262412965297699,
              "score_rmse": 0.2068040817975998,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 20
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0008601382724009454,
                "u18_pdm_residual.confidence_head.weight": 0.008347652852535248,
                "u18_pdm_residual.encoder.0.bias": 0.004766445141285658,
                "u18_pdm_residual.encoder.0.weight": 0.003652453888207674,
                "u18_pdm_residual.encoder.1.bias": 0.0019407274667173624,
                "u18_pdm_residual.encoder.1.weight": 0.615626871585846,
                "u18_pdm_residual.encoder.3.bias": 0.003548679407685995,
                "u18_pdm_residual.encoder.3.weight": 0.14132791757583618,
                "u18_pdm_residual.residual_head.bias": 0.0008614584803581238,
                "u18_pdm_residual.residual_head.weight": 0.03217577561736107,
                "u18_pdm_residual.score_gate": 0.009012537077069283
              }
            },
            "loss": {
              "ranking": 5.089469909667969,
              "residual": 0.04572164639830589,
              "score": 0.06364019215106964,
              "total": 0.36383533477783203
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.01384324487298727,
              "raw_residual_finite": true,
              "score_mae": 0.08218210935592651,
              "score_rmse": 0.15164072811603546,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.975696325302124,
                "progress": 0.9416711330413818,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                13,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.975696325302124
            },
            "step": 21
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0010780537268146873,
                "u18_pdm_residual.confidence_head.weight": 0.010797252878546715,
                "u18_pdm_residual.encoder.0.bias": 0.0028680111281573772,
                "u18_pdm_residual.encoder.0.weight": 0.0037037536967545748,
                "u18_pdm_residual.encoder.1.bias": 0.0013668072642758489,
                "u18_pdm_residual.encoder.1.weight": 0.6820110082626343,
                "u18_pdm_residual.encoder.3.bias": 0.003567891428247094,
                "u18_pdm_residual.encoder.3.weight": 0.14893856644630432,
                "u18_pdm_residual.residual_head.bias": 0.0015270886942744255,
                "u18_pdm_residual.residual_head.weight": 0.03434237092733383,
                "u18_pdm_residual.score_gate": 0.0074831098318099976
              }
            },
            "loss": {
              "ranking": 4.15987491607666,
              "residual": 0.0710509866476059,
              "score": 0.10727187246084213,
              "total": 0.38631659746170044
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.014902469702064991,
              "raw_residual_finite": true,
              "score_mae": 0.12623290717601776,
              "score_rmse": 0.20679600536823273,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                20
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 22
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0013312168885022402,
                "u18_pdm_residual.confidence_head.weight": 0.011357746087014675,
                "u18_pdm_residual.encoder.0.bias": 0.007997720502316952,
                "u18_pdm_residual.encoder.0.weight": 0.004518438130617142,
                "u18_pdm_residual.encoder.1.bias": 0.002745242789387703,
                "u18_pdm_residual.encoder.1.weight": 0.7139123678207397,
                "u18_pdm_residual.encoder.3.bias": 0.008436663076281548,
                "u18_pdm_residual.encoder.3.weight": 0.21933381259441376,
                "u18_pdm_residual.residual_head.bias": 0.004458619747310877,
                "u18_pdm_residual.residual_head.weight": 0.05170654132962227,
                "u18_pdm_residual.score_gate": 0.009087850339710712
              }
            },
            "loss": {
              "ranking": 5.089312553405762,
              "residual": 0.04542094096541405,
              "score": 0.0636277049779892,
              "total": 0.3635143041610718
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.015958452597260475,
              "raw_residual_finite": true,
              "score_mae": 0.08216753602027893,
              "score_rmse": 0.15163002908229828,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.975696325302124,
                "progress": 0.9416711330413818,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                13,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.975696325302124
            },
            "step": 23
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0013405050849542022,
                "u18_pdm_residual.confidence_head.weight": 0.012691865675151348,
                "u18_pdm_residual.encoder.0.bias": 0.005128734745085239,
                "u18_pdm_residual.encoder.0.weight": 0.00482305558398366,
                "u18_pdm_residual.encoder.1.bias": 0.001929106772877276,
                "u18_pdm_residual.encoder.1.weight": 0.8915215134620667,
                "u18_pdm_residual.encoder.3.bias": 0.006798944436013699,
                "u18_pdm_residual.encoder.3.weight": 0.20712606608867645,
                "u18_pdm_residual.residual_head.bias": 0.003710430348291993,
                "u18_pdm_residual.residual_head.weight": 0.050151266157627106,
                "u18_pdm_residual.score_gate": 0.007601975463330746
              }
            },
            "loss": {
              "ranking": 4.159806251525879,
              "residual": 0.07082781940698624,
              "score": 0.10725728422403336,
              "total": 0.3860754370689392
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.01702401228249073,
              "raw_residual_finite": true,
              "score_mae": 0.12621481716632843,
              "score_rmse": 0.20678333938121796,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                21
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 24
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0014757803874090314,
                "u18_pdm_residual.confidence_head.weight": 0.012690403498709202,
                "u18_pdm_residual.encoder.0.bias": 0.008400477468967438,
                "u18_pdm_residual.encoder.0.weight": 0.004964032676070929,
                "u18_pdm_residual.encoder.1.bias": 0.0029011983424425125,
                "u18_pdm_residual.encoder.1.weight": 0.783702552318573,
                "u18_pdm_residual.encoder.3.bias": 0.008531127125024796,
                "u18_pdm_residual.encoder.3.weight": 0.22875502705574036,
                "u18_pdm_residual.residual_head.bias": 0.004407093394547701,
                "u18_pdm_residual.residual_head.weight": 0.05485845357179642,
                "u18_pdm_residual.score_gate": 0.010143788531422615
              }
            },
            "loss": {
              "ranking": 5.089059829711914,
              "residual": 0.04500366747379303,
              "score": 0.06360168009996414,
              "total": 0.3630583584308624
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.018085811287164688,
              "raw_residual_finite": true,
              "score_mae": 0.08213464915752411,
              "score_rmse": 0.15161143243312836,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.975696325302124,
                "progress": 0.9416711330413818,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                13,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.975696325302124
            },
            "step": 25
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0012737209908664227,
                "u18_pdm_residual.confidence_head.weight": 0.013046307489275932,
                "u18_pdm_residual.encoder.0.bias": 0.0037130145356059074,
                "u18_pdm_residual.encoder.0.weight": 0.004496553912758827,
                "u18_pdm_residual.encoder.1.bias": 0.0015921439044177532,
                "u18_pdm_residual.encoder.1.weight": 0.8212426900863647,
                "u18_pdm_residual.encoder.3.bias": 0.00408537033945322,
                "u18_pdm_residual.encoder.3.weight": 0.1717606782913208,
                "u18_pdm_residual.residual_head.bias": 0.0018859155243262649,
                "u18_pdm_residual.residual_head.weight": 0.03845427930355072,
                "u18_pdm_residual.score_gate": 0.008798602037131786
              }
            },
            "loss": {
              "ranking": 4.1596527099609375,
              "residual": 0.07042037695646286,
              "score": 0.10722537338733673,
              "total": 0.3856284022331238
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.019163411110639572,
              "raw_residual_finite": true,
              "score_mae": 0.12617133557796478,
              "score_rmse": 0.20676089823246002,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                11,
                25,
                14,
                11,
                14,
                30,
                6,
                21
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 26
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0012483414029702544,
                "u18_pdm_residual.confidence_head.weight": 0.012337923049926758,
                "u18_pdm_residual.encoder.0.bias": 0.004571773111820221,
                "u18_pdm_residual.encoder.0.weight": 0.00455943588167429,
                "u18_pdm_residual.encoder.1.bias": 0.001944005023688078,
                "u18_pdm_residual.encoder.1.weight": 0.7089778780937195,
                "u18_pdm_residual.encoder.3.bias": 0.003945450764149427,
                "u18_pdm_residual.encoder.3.weight": 0.16088637709617615,
                "u18_pdm_residual.residual_head.bias": 0.00014949264004826546,
                "u18_pdm_residual.residual_head.weight": 0.0367010235786438,
                "u18_pdm_residual.score_gate": 0.012284724041819572
              }
            },
            "loss": {
              "ranking": 5.088683605194092,
              "residual": 0.04447082057595253,
              "score": 0.06355459988117218,
              "total": 0.36245959997177124
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.020244479179382324,
              "raw_residual_finite": true,
              "score_mae": 0.08207255601882935,
              "score_rmse": 0.15158165991306305,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.975696325302124,
                "progress": 0.9416711330413818,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                13,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.975696325302124
            },
            "step": 27
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0008037019288167357,
                "u18_pdm_residual.confidence_head.weight": 0.011145363561809063,
                "u18_pdm_residual.encoder.0.bias": 0.005593596026301384,
                "u18_pdm_residual.encoder.0.weight": 0.004402355290949345,
                "u18_pdm_residual.encoder.1.bias": 0.0021526438649743795,
                "u18_pdm_residual.encoder.1.weight": 0.7800500392913818,
                "u18_pdm_residual.encoder.3.bias": 0.006295873783528805,
                "u18_pdm_residual.encoder.3.weight": 0.13667476177215576,
                "u18_pdm_residual.residual_head.bias": 0.0032396805472671986,
                "u18_pdm_residual.residual_head.weight": 0.023912739008665085,
                "u18_pdm_residual.score_gate": 0.011103902012109756
              }
            },
            "loss": {
              "ranking": 4.159412384033203,
              "residual": 0.06998513638973236,
              "score": 0.1071733683347702,
              "total": 0.3851291239261627
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.021350810304284096,
              "raw_residual_finite": true,
              "score_mae": 0.12609979510307312,
              "score_rmse": 0.2067275196313858,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                3,
                25,
                14,
                11,
                14,
                30,
                6,
                21
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 28
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0008052329067140818,
                "u18_pdm_residual.confidence_head.weight": 0.010555106215178967,
                "u18_pdm_residual.encoder.0.bias": 0.009224873967468739,
                "u18_pdm_residual.encoder.0.weight": 0.00641864538192749,
                "u18_pdm_residual.encoder.1.bias": 0.0034940976183861494,
                "u18_pdm_residual.encoder.1.weight": 1.1815004348754883,
                "u18_pdm_residual.encoder.3.bias": 0.010868054814636707,
                "u18_pdm_residual.encoder.3.weight": 0.21832716464996338,
                "u18_pdm_residual.residual_head.bias": 0.0056765116751194,
                "u18_pdm_residual.residual_head.weight": 0.042221151292324066,
                "u18_pdm_residual.score_gate": 0.01471799798309803
              }
            },
            "loss": {
              "ranking": 5.08821964263916,
              "residual": 0.0440104603767395,
              "score": 0.06349474936723709,
              "total": 0.361916184425354
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.022471090778708458,
              "raw_residual_finite": true,
              "score_mae": 0.08199301362037659,
              "score_rmse": 0.15154440701007843,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.975696325302124,
                "progress": 0.9416711330413818,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                13,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.975696325302124
            },
            "step": 29
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0005233519477769732,
                "u18_pdm_residual.confidence_head.weight": 0.01045716367661953,
                "u18_pdm_residual.encoder.0.bias": 0.00961877778172493,
                "u18_pdm_residual.encoder.0.weight": 0.005758039653301239,
                "u18_pdm_residual.encoder.1.bias": 0.0034297769889235497,
                "u18_pdm_residual.encoder.1.weight": 1.0751465559005737,
                "u18_pdm_residual.encoder.3.bias": 0.010460426099598408,
                "u18_pdm_residual.encoder.3.weight": 0.18879434466362,
                "u18_pdm_residual.residual_head.bias": 0.0055765388533473015,
                "u18_pdm_residual.residual_head.weight": 0.03371801972389221,
                "u18_pdm_residual.score_gate": 0.012788308784365654
              }
            },
            "loss": {
              "ranking": 4.159148693084717,
              "residual": 0.0695699080824852,
              "score": 0.10712283104658127,
              "total": 0.38465017080307007
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.02362116612493992,
              "raw_residual_finite": true,
              "score_mae": 0.12603722512722015,
              "score_rmse": 0.20669230818748474,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                3,
                25,
                14,
                11,
                14,
                30,
                6,
                21
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 30
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0011969942133873701,
                "u18_pdm_residual.confidence_head.weight": 0.013334589079022408,
                "u18_pdm_residual.encoder.0.bias": 0.0065103075467050076,
                "u18_pdm_residual.encoder.0.weight": 0.005738676525652409,
                "u18_pdm_residual.encoder.1.bias": 0.0025592248421162367,
                "u18_pdm_residual.encoder.1.weight": 0.9618291854858398,
                "u18_pdm_residual.encoder.3.bias": 0.006614884361624718,
                "u18_pdm_residual.encoder.3.weight": 0.1839286983013153,
                "u18_pdm_residual.residual_head.bias": 0.0032222792506217957,
                "u18_pdm_residual.residual_head.weight": 0.037847381085157394,
                "u18_pdm_residual.score_gate": 0.015991948544979095
              }
            },
            "loss": {
              "ranking": 5.087686538696289,
              "residual": 0.043319232761859894,
              "score": 0.06345522403717041,
              "total": 0.3611587882041931
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.024786338210105896,
              "raw_residual_finite": true,
              "score_mae": 0.08194568753242493,
              "score_rmse": 0.1515115648508072,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.975696325302124,
                "progress": 0.9416711330413818,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                13,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.975696325302124
            },
            "step": 31
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.001194479176774621,
                "u18_pdm_residual.confidence_head.weight": 0.014843575656414032,
                "u18_pdm_residual.encoder.0.bias": 0.004769304767251015,
                "u18_pdm_residual.encoder.0.weight": 0.0055811647325754166,
                "u18_pdm_residual.encoder.1.bias": 0.0018509712535887957,
                "u18_pdm_residual.encoder.1.weight": 1.0228248834609985,
                "u18_pdm_residual.encoder.3.bias": 0.00385768199339509,
                "u18_pdm_residual.encoder.3.weight": 0.1917751580476761,
                "u18_pdm_residual.residual_head.bias": 0.0012037133565172553,
                "u18_pdm_residual.residual_head.weight": 0.03565238416194916,
                "u18_pdm_residual.score_gate": 0.012565421871840954
              }
            },
            "loss": {
              "ranking": 4.158942222595215,
              "residual": 0.06901031732559204,
              "score": 0.10710235685110092,
              "total": 0.3840597867965698
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.025978287681937218,
              "raw_residual_finite": true,
              "score_mae": 0.12602727115154266,
              "score_rmse": 0.20666596293449402,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                3,
                25,
                14,
                11,
                14,
                30,
                6,
                21
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 32
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0018422785215079784,
                "u18_pdm_residual.confidence_head.weight": 0.017835363745689392,
                "u18_pdm_residual.encoder.0.bias": 0.010107695125043392,
                "u18_pdm_residual.encoder.0.weight": 0.007119143847376108,
                "u18_pdm_residual.encoder.1.bias": 0.003323426004499197,
                "u18_pdm_residual.encoder.1.weight": 1.1272614002227783,
                "u18_pdm_residual.encoder.3.bias": 0.008880449458956718,
                "u18_pdm_residual.encoder.3.weight": 0.27559876441955566,
                "u18_pdm_residual.residual_head.bias": 0.004298057407140732,
                "u18_pdm_residual.residual_head.weight": 0.06196264177560806,
                "u18_pdm_residual.score_gate": 0.016558216884732246
              }
            },
            "loss": {
              "ranking": 5.0871148109436035,
              "residual": 0.042670514434576035,
              "score": 0.06343003362417221,
              "total": 0.36045628786087036
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.027175646275281906,
              "raw_residual_finite": true,
              "score_mae": 0.0819220319390297,
              "score_rmse": 0.15148082375526428,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.975696325302124,
                "progress": 0.9416711330413818,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                13,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.975696325302124
            },
            "step": 33
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.001290047774091363,
                "u18_pdm_residual.confidence_head.weight": 0.016433248296380043,
                "u18_pdm_residual.encoder.0.bias": 0.008119042031466961,
                "u18_pdm_residual.encoder.0.weight": 0.006946248468011618,
                "u18_pdm_residual.encoder.1.bias": 0.0027567720972001553,
                "u18_pdm_residual.encoder.1.weight": 1.286318063735962,
                "u18_pdm_residual.encoder.3.bias": 0.006666450761258602,
                "u18_pdm_residual.encoder.3.weight": 0.2584207057952881,
                "u18_pdm_residual.residual_head.bias": 0.0030503801535815,
                "u18_pdm_residual.residual_head.weight": 0.047438036650419235,
                "u18_pdm_residual.score_gate": 0.013597310520708561
              }
            },
            "loss": {
              "ranking": 4.158682346343994,
              "residual": 0.06845216453075409,
              "score": 0.10705484449863434,
              "total": 0.38344115018844604
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.028396110981702805,
              "raw_residual_finite": true,
              "score_mae": 0.12598320841789246,
              "score_rmse": 0.20662611722946167,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                3,
                25,
                14,
                11,
                14,
                30,
                6,
                21
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 34
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.001448997063562274,
                "u18_pdm_residual.confidence_head.weight": 0.016588404774665833,
                "u18_pdm_residual.encoder.0.bias": 0.006638022139668465,
                "u18_pdm_residual.encoder.0.weight": 0.006213486194610596,
                "u18_pdm_residual.encoder.1.bias": 0.0026193708181381226,
                "u18_pdm_residual.encoder.1.weight": 1.0212392807006836,
                "u18_pdm_residual.encoder.3.bias": 0.0055106645449995995,
                "u18_pdm_residual.encoder.3.weight": 0.19672110676765442,
                "u18_pdm_residual.residual_head.bias": 0.0020689601078629494,
                "u18_pdm_residual.residual_head.weight": 0.04511551186442375,
                "u18_pdm_residual.score_gate": 0.018982958048582077
              }
            },
            "loss": {
              "ranking": 5.086522579193115,
              "residual": 0.04202185571193695,
              "score": 0.06334558129310608,
              "total": 0.35969358682632446
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.02962140366435051,
              "raw_residual_finite": true,
              "score_mae": 0.08181336522102356,
              "score_rmse": 0.15142670273780823,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.975696325302124,
                "progress": 0.9416711330413818,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                13,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.975696325302124
            },
            "step": 35
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0005319745396263897,
                "u18_pdm_residual.confidence_head.weight": 0.011681203730404377,
                "u18_pdm_residual.encoder.0.bias": 0.011993219144642353,
                "u18_pdm_residual.encoder.0.weight": 0.0077088819816708565,
                "u18_pdm_residual.encoder.1.bias": 0.003940151073038578,
                "u18_pdm_residual.encoder.1.weight": 1.4138836860656738,
                "u18_pdm_residual.encoder.3.bias": 0.009257815778255463,
                "u18_pdm_residual.encoder.3.weight": 0.24245835840702057,
                "u18_pdm_residual.residual_head.bias": 0.004765963647514582,
                "u18_pdm_residual.residual_head.weight": 0.04605945199728012,
                "u18_pdm_residual.score_gate": 0.016600973904132843
              }
            },
            "loss": {
              "ranking": 4.158154487609863,
              "residual": 0.06786975264549255,
              "score": 0.1069524884223938,
              "total": 0.3827299475669861
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.03087339550256729,
              "raw_residual_finite": true,
              "score_mae": 0.12586066126823425,
              "score_rmse": 0.2065589278936386,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                26,
                25,
                14,
                11,
                14,
                30,
                6,
                21
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 36
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0013185678981244564,
                "u18_pdm_residual.confidence_head.weight": 0.016748055815696716,
                "u18_pdm_residual.encoder.0.bias": 0.009616483934223652,
                "u18_pdm_residual.encoder.0.weight": 0.0071607669815421104,
                "u18_pdm_residual.encoder.1.bias": 0.00347067485563457,
                "u18_pdm_residual.encoder.1.weight": 1.268471598625183,
                "u18_pdm_residual.encoder.3.bias": 0.007265712134540081,
                "u18_pdm_residual.encoder.3.weight": 0.22898636758327484,
                "u18_pdm_residual.residual_head.bias": 0.0032421397045254707,
                "u18_pdm_residual.residual_head.weight": 0.04968767613172531,
                "u18_pdm_residual.score_gate": 0.021329546347260475
              }
            },
            "loss": {
              "ranking": 5.085496425628662,
              "residual": 0.04144434258341789,
              "score": 0.06327199935913086,
              "total": 0.3589911460876465
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.03213759511709213,
              "raw_residual_finite": true,
              "score_mae": 0.08172453939914703,
              "score_rmse": 0.15136948227882385,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.975696325302124,
                "progress": 0.9416711330413818,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                13,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.975696325302124
            },
            "step": 37
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0012110647512599826,
                "u18_pdm_residual.confidence_head.weight": 0.01748829334974289,
                "u18_pdm_residual.encoder.0.bias": 0.009568728506565094,
                "u18_pdm_residual.encoder.0.weight": 0.008132378570735455,
                "u18_pdm_residual.encoder.1.bias": 0.0032838857732713223,
                "u18_pdm_residual.encoder.1.weight": 1.4701554775238037,
                "u18_pdm_residual.encoder.3.bias": 0.008228767663240433,
                "u18_pdm_residual.encoder.3.weight": 0.29134517908096313,
                "u18_pdm_residual.residual_head.bias": 0.0036729874555021524,
                "u18_pdm_residual.residual_head.weight": 0.0526345856487751,
                "u18_pdm_residual.score_gate": 0.017366059124469757
              }
            },
            "loss": {
              "ranking": 4.157384872436523,
              "residual": 0.06718169152736664,
              "score": 0.10692250728607178,
              "total": 0.3819734454154968
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.03342840448021889,
              "raw_residual_finite": true,
              "score_mae": 0.12585069239139557,
              "score_rmse": 0.20650850236415863,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                3,
                25,
                14,
                11,
                14,
                30,
                6,
                21
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 38
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0017001272644847631,
                "u18_pdm_residual.confidence_head.weight": 0.020941128954291344,
                "u18_pdm_residual.encoder.0.bias": 0.013865122571587563,
                "u18_pdm_residual.encoder.0.weight": 0.008652862161397934,
                "u18_pdm_residual.encoder.1.bias": 0.004095961339771748,
                "u18_pdm_residual.encoder.1.weight": 1.4109137058258057,
                "u18_pdm_residual.encoder.3.bias": 0.010546457022428513,
                "u18_pdm_residual.encoder.3.weight": 0.330636590719223,
                "u18_pdm_residual.residual_head.bias": 0.004945707507431507,
                "u18_pdm_residual.residual_head.weight": 0.06591586023569107,
                "u18_pdm_residual.score_gate": 0.022946437820792198
              }
            },
            "loss": {
              "ranking": 5.084115982055664,
              "residual": 0.04086083173751831,
              "score": 0.06322865188121796,
              "total": 0.3582952618598938
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.03472604975104332,
              "raw_residual_finite": true,
              "score_mae": 0.08167988061904907,
              "score_rmse": 0.15131567418575287,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.975696325302124,
                "progress": 0.9416711330413818,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                13,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.975696325302124
            },
            "step": 39
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0007713895756751299,
                "u18_pdm_residual.confidence_head.weight": 0.013993988744914532,
                "u18_pdm_residual.encoder.0.bias": 0.011317947879433632,
                "u18_pdm_residual.encoder.0.weight": 0.008420506492257118,
                "u18_pdm_residual.encoder.1.bias": 0.003304820042103529,
                "u18_pdm_residual.encoder.1.weight": 1.4092833995819092,
                "u18_pdm_residual.encoder.3.bias": 0.004632571712136269,
                "u18_pdm_residual.encoder.3.weight": 0.20214977860450745,
                "u18_pdm_residual.residual_head.bias": 0.002091399859637022,
                "u18_pdm_residual.residual_head.weight": 0.03253910690546036,
                "u18_pdm_residual.score_gate": 0.020455993711948395
              }
            },
            "loss": {
              "ranking": 4.156463623046875,
              "residual": 0.06646241247653961,
              "score": 0.10680873692035675,
              "total": 0.3810943365097046
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.036048367619514465,
              "raw_residual_finite": true,
              "score_mae": 0.12571394443511963,
              "score_rmse": 0.20641200244426727,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                3,
                25,
                14,
                11,
                14,
                30,
                6,
                21
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 40
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0009662262164056301,
                "u18_pdm_residual.confidence_head.weight": 0.015135915949940681,
                "u18_pdm_residual.encoder.0.bias": 0.01308186911046505,
                "u18_pdm_residual.encoder.0.weight": 0.008177551440894604,
                "u18_pdm_residual.encoder.1.bias": 0.004388890229165554,
                "u18_pdm_residual.encoder.1.weight": 1.5528898239135742,
                "u18_pdm_residual.encoder.3.bias": 0.009290787391364574,
                "u18_pdm_residual.encoder.3.weight": 0.29503151774406433,
                "u18_pdm_residual.residual_head.bias": 0.004080795217305422,
                "u18_pdm_residual.residual_head.weight": 0.06758289039134979,
                "u18_pdm_residual.score_gate": 0.02633044309914112
              }
            },
            "loss": {
              "ranking": 5.0828094482421875,
              "residual": 0.04037270322442055,
              "score": 0.06310267746448517,
              "total": 0.3576158285140991
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.03738214075565338,
              "raw_residual_finite": true,
              "score_mae": 0.08151264488697052,
              "score_rmse": 0.1512310653924942,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.975696325302124,
                "progress": 0.9416711330413818,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                13,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.975696325302124
            },
            "step": 41
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0011074116919189692,
                "u18_pdm_residual.confidence_head.weight": 0.018503621220588684,
                "u18_pdm_residual.encoder.0.bias": 0.0078070866875350475,
                "u18_pdm_residual.encoder.0.weight": 0.008892415091395378,
                "u18_pdm_residual.encoder.1.bias": 0.0025326176546514034,
                "u18_pdm_residual.encoder.1.weight": 1.39717698097229,
                "u18_pdm_residual.encoder.3.bias": 0.003355839289724827,
                "u18_pdm_residual.encoder.3.weight": 0.2129281461238861,
                "u18_pdm_residual.residual_head.bias": 0.00037949695251882076,
                "u18_pdm_residual.residual_head.weight": 0.03228924795985222,
                "u18_pdm_residual.score_gate": 0.0220916997641325
              }
            },
            "loss": {
              "ranking": 4.15556526184082,
              "residual": 0.06555069983005524,
              "score": 0.10673344135284424,
              "total": 0.38006240129470825
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.038742031902074814,
              "raw_residual_finite": true,
              "score_mae": 0.12563258409500122,
              "score_rmse": 0.20631851255893707,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                3,
                25,
                14,
                11,
                14,
                30,
                6,
                21
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 42
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.001357805565930903,
                "u18_pdm_residual.confidence_head.weight": 0.020276639610528946,
                "u18_pdm_residual.encoder.0.bias": 0.025239406153559685,
                "u18_pdm_residual.encoder.0.weight": 0.011861838400363922,
                "u18_pdm_residual.encoder.1.bias": 0.007278953213244677,
                "u18_pdm_residual.encoder.1.weight": 1.914097547531128,
                "u18_pdm_residual.encoder.3.bias": 0.01733281835913658,
                "u18_pdm_residual.encoder.3.weight": 0.4754910469055176,
                "u18_pdm_residual.residual_head.bias": 0.007848720997571945,
                "u18_pdm_residual.residual_head.weight": 0.09205375611782074,
                "u18_pdm_residual.score_gate": 0.02748897857964039
              }
            },
            "loss": {
              "ranking": 5.081123352050781,
              "residual": 0.03991810977458954,
              "score": 0.06306764483451843,
              "total": 0.35704195499420166
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.040110111236572266,
              "raw_residual_finite": true,
              "score_mae": 0.08147840201854706,
              "score_rmse": 0.15116865932941437,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.975696325302124,
                "progress": 0.9416711330413818,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                13,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.975696325302124
            },
            "step": 43
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0011887726141139865,
                "u18_pdm_residual.confidence_head.weight": 0.020168183371424675,
                "u18_pdm_residual.encoder.0.bias": 0.014192957431077957,
                "u18_pdm_residual.encoder.0.weight": 0.010519780218601227,
                "u18_pdm_residual.encoder.1.bias": 0.0042180586606264114,
                "u18_pdm_residual.encoder.1.weight": 1.7400299310684204,
                "u18_pdm_residual.encoder.3.bias": 0.007299454882740974,
                "u18_pdm_residual.encoder.3.weight": 0.3084068298339844,
                "u18_pdm_residual.residual_head.bias": 0.0033864928409457207,
                "u18_pdm_residual.residual_head.weight": 0.06031838804483414,
                "u18_pdm_residual.score_gate": 0.02457852102816105
              }
            },
            "loss": {
              "ranking": 4.154476642608643,
              "residual": 0.06452180445194244,
              "score": 0.10662095248699188,
              "total": 0.37886661291122437
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.04149986803531647,
              "raw_residual_finite": true,
              "score_mae": 0.12549202144145966,
              "score_rmse": 0.20620334148406982,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                3,
                25,
                14,
                11,
                14,
                30,
                6,
                21
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 44
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0005142075242474675,
                "u18_pdm_residual.confidence_head.weight": 0.011601680889725685,
                "u18_pdm_residual.encoder.0.bias": 0.016546234488487244,
                "u18_pdm_residual.encoder.0.weight": 0.00889146700501442,
                "u18_pdm_residual.encoder.1.bias": 0.005152900703251362,
                "u18_pdm_residual.encoder.1.weight": 1.694075107574463,
                "u18_pdm_residual.encoder.3.bias": 0.011369487270712852,
                "u18_pdm_residual.encoder.3.weight": 0.3514803647994995,
                "u18_pdm_residual.residual_head.bias": 0.005078391171991825,
                "u18_pdm_residual.residual_head.weight": 0.07783469557762146,
                "u18_pdm_residual.score_gate": 0.03125086426734924
              }
            },
            "loss": {
              "ranking": 5.079328536987305,
              "residual": 0.039609406143426895,
              "score": 0.06291359663009644,
              "total": 0.3564894199371338
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.04289828613400459,
              "raw_residual_finite": true,
              "score_mae": 0.08127038925886154,
              "score_rmse": 0.1510651409626007,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.975696325302124,
                "progress": 0.9416711330413818,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                13,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.975696325302124
            },
            "step": 45
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0020735638681799173,
                "u18_pdm_residual.confidence_head.weight": 0.034307967871427536,
                "u18_pdm_residual.encoder.0.bias": 0.020278457552194595,
                "u18_pdm_residual.encoder.0.weight": 0.013853123411536217,
                "u18_pdm_residual.encoder.1.bias": 0.006196680478751659,
                "u18_pdm_residual.encoder.1.weight": 2.299306631088257,
                "u18_pdm_residual.encoder.3.bias": 0.013556759804487228,
                "u18_pdm_residual.encoder.3.weight": 0.5066241025924683,
                "u18_pdm_residual.residual_head.bias": 0.005326277110725641,
                "u18_pdm_residual.residual_head.weight": 0.09434795379638672,
                "u18_pdm_residual.score_gate": 0.025194304063916206
              }
            },
            "loss": {
              "ranking": 4.153380870819092,
              "residual": 0.06332672387361526,
              "score": 0.10657913982868195,
              "total": 0.3775749206542969
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.04432022199034691,
              "raw_residual_finite": true,
              "score_mae": 0.12546005845069885,
              "score_rmse": 0.20611263811588287,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                3,
                25,
                14,
                11,
                14,
                30,
                6,
                21
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 46
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0005296415183693171,
                "u18_pdm_residual.confidence_head.weight": 0.012446220964193344,
                "u18_pdm_residual.encoder.0.bias": 0.007494752295315266,
                "u18_pdm_residual.encoder.0.weight": 0.0071539185009896755,
                "u18_pdm_residual.encoder.1.bias": 0.002202711533755064,
                "u18_pdm_residual.encoder.1.weight": 1.071319580078125,
                "u18_pdm_residual.encoder.3.bias": 0.00246650748886168,
                "u18_pdm_residual.encoder.3.weight": 0.14481741189956665,
                "u18_pdm_residual.residual_head.bias": 0.0008872399339452386,
                "u18_pdm_residual.residual_head.weight": 0.021217435598373413,
                "u18_pdm_residual.score_gate": 0.03261829912662506
              }
            },
            "loss": {
              "ranking": 5.077725410461426,
              "residual": 0.03927629441022873,
              "score": 0.06283926963806152,
              "total": 0.3560018539428711
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.04574423283338547,
              "raw_residual_finite": true,
              "score_mae": 0.081178680062294,
              "score_rmse": 0.1509833037853241,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.975696325302124,
                "progress": 0.9416711330413818,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                13,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.975696325302124
            },
            "step": 47
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0018557762959972024,
                "u18_pdm_residual.confidence_head.weight": 0.03281194716691971,
                "u18_pdm_residual.encoder.0.bias": 0.013640820048749447,
                "u18_pdm_residual.encoder.0.weight": 0.011720477603375912,
                "u18_pdm_residual.encoder.1.bias": 0.003995084203779697,
                "u18_pdm_residual.encoder.1.weight": 1.7318074703216553,
                "u18_pdm_residual.encoder.3.bias": 0.00893334485590458,
                "u18_pdm_residual.encoder.3.weight": 0.377966046333313,
                "u18_pdm_residual.residual_head.bias": 0.004054316785186529,
                "u18_pdm_residual.residual_head.weight": 0.08068312704563141,
                "u18_pdm_residual.score_gate": 0.027986830100417137
              }
            },
            "loss": {
              "ranking": 4.152726173400879,
              "residual": 0.062065333127975464,
              "score": 0.1064029335975647,
              "total": 0.37610459327697754
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.0471886470913887,
              "raw_residual_finite": true,
              "score_mae": 0.12522731721401215,
              "score_rmse": 0.20595358312129974,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                3,
                25,
                14,
                11,
                14,
                30,
                6,
                21
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 48
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0003497939324006438,
                "u18_pdm_residual.confidence_head.weight": 0.01053105853497982,
                "u18_pdm_residual.encoder.0.bias": 0.009455328807234764,
                "u18_pdm_residual.encoder.0.weight": 0.008374810218811035,
                "u18_pdm_residual.encoder.1.bias": 0.0021074647083878517,
                "u18_pdm_residual.encoder.1.weight": 1.1278059482574463,
                "u18_pdm_residual.encoder.3.bias": 0.001325138728134334,
                "u18_pdm_residual.encoder.3.weight": 0.12113317102193832,
                "u18_pdm_residual.residual_head.bias": 0.0002591685624793172,
                "u18_pdm_residual.residual_head.weight": 0.015895847231149673,
                "u18_pdm_residual.score_gate": 0.03375958651304245
              }
            },
            "loss": {
              "ranking": 5.076557159423828,
              "residual": 0.03902462124824524,
              "score": 0.06274353712797165,
              "total": 0.35559603571891785
            },
            "proposal": {
              "diversity": 4.08287239074707,
              "finite": true,
              "mean": 4.036131381988525,
              "std": 7.63682746887207
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
              "confidence_finite": true,
              "gate": 0.04863675311207771,
              "raw_residual_finite": true,
              "score_mae": 0.0810546949505806,
              "score_rmse": 0.15089170634746552,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.975696325302124,
                "progress": 0.9416711330413818,
                "ttc": 1.0
              },
              "selected_indices": [
                15,
                30,
                28,
                10,
                13,
                6,
                13,
                21
              ],
              "selected_pdm_mean": 0.975696325302124
            },
            "step": 49
          },
          {
            "gradients": {
              "forbidden_nonzero": [],
              "name_sum_abs": {
                "u18_pdm_residual.confidence_head.bias": 0.0024037868715822697,
                "u18_pdm_residual.confidence_head.weight": 0.04494209587574005,
                "u18_pdm_residual.encoder.0.bias": 0.023870140314102173,
                "u18_pdm_residual.encoder.0.weight": 0.01669563725590706,
                "u18_pdm_residual.encoder.1.bias": 0.007049547508358955,
                "u18_pdm_residual.encoder.1.weight": 2.545501708984375,
                "u18_pdm_residual.encoder.3.bias": 0.013330402784049511,
                "u18_pdm_residual.encoder.3.weight": 0.5750265717506409,
                "u18_pdm_residual.residual_head.bias": 0.004623523913323879,
                "u18_pdm_residual.residual_head.weight": 0.10818304866552353,
                "u18_pdm_residual.score_gate": 0.02884633094072342
              }
            },
            "loss": {
              "ranking": 4.151914596557617,
              "residual": 0.060721952468156815,
              "score": 0.10631761699914932,
              "total": 0.3746353089809418
            },
            "proposal": {
              "diversity": 4.085780620574951,
              "finite": true,
              "mean": 2.458977222442627,
              "std": 4.7562642097473145
            },
            "selection": {
              "base_argmax_match_vs_audit": false,
              "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
              "confidence_finite": true,
              "gate": 0.05010161176323891,
              "raw_residual_finite": true,
              "score_mae": 0.1251470148563385,
              "score_rmse": 0.20581656694412231,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.9853848814964294,
                "progress": 0.9649236798286438,
                "ttc": 1.0
              },
              "selected_indices": [
                3,
                25,
                14,
                11,
                14,
                30,
                6,
                21
              ],
              "selected_pdm_mean": 0.9853848814964294
            },
            "step": 50
          }
        ]
      },
      "precision": "fp32",
      "runtime_seconds": 20.32950467430055,
      "seed": 0,
      "status": "PASS",
      "tf32": true
    }
  ],
  "batch_size": 8,
  "checkpoint": {
    "path": "/root/autodl-tmp/unilatent_drivejepa/navsim_workspace/exp/Drive-JEPA-cache/drive_jepa_perception_based_agent_vitl.ckpt",
    "sha256": "b3e1d4ab723715be07c8266a7dfbd58abffed6990d654afcf5fbcd8cd97eeb34"
  },
  "comparison": {
    "0": {
      "control_indices": [
        17,
        28,
        21,
        20
      ],
      "control_pdm": 0.978476881980896,
      "control_score_mae": 0.10741020739078522,
      "half_relative_improvement": [
        0.0,
        0.0
      ],
      "halves": [
        {
          "control_pdm": 0.956953763961792,
          "on_pdm": 0.956953763961792,
          "relative_improvement": 0.0,
          "safety": {
            "collision": true,
            "comfort": true,
            "dac": true,
            "ttc": true
          },
          "safety_pass": true
        },
        {
          "control_pdm": 1.0,
          "on_pdm": 1.0,
          "relative_improvement": 0.0,
          "safety": {
            "collision": true,
            "comfort": true,
            "dac": true,
            "ttc": true
          },
          "safety_pass": true
        }
      ],
      "on_indices": [
        17,
        28,
        21,
        20
      ],
      "on_pdm": 0.978476881980896,
      "on_score_mae": 0.10741020739078522,
      "relative_improvement": 0.0,
      "safety": {
        "collision": {
          "control": 1.0,
          "delta": 0.0,
          "on": 1.0,
          "pass": true
        },
        "comfort": {
          "control": 1.0,
          "delta": 0.0,
          "on": 1.0,
          "pass": true
        },
        "dac": {
          "control": 1.0,
          "delta": 0.0,
          "on": 1.0,
          "pass": true
        },
        "ttc": {
          "control": 1.0,
          "delta": 0.0,
          "on": 1.0,
          "pass": true
        }
      },
      "safety_pass": true
    },
    "25": {
      "control_indices": [
        17,
        28,
        21,
        20
      ],
      "control_pdm": 0.978476881980896,
      "control_score_mae": 0.10741020739078522,
      "half_relative_improvement": [
        0.0,
        0.0
      ],
      "halves": [
        {
          "control_pdm": 0.956953763961792,
          "on_pdm": 0.956953763961792,
          "relative_improvement": 0.0,
          "safety": {
            "collision": true,
            "comfort": true,
            "dac": true,
            "ttc": true
          },
          "safety_pass": true
        },
        {
          "control_pdm": 1.0,
          "on_pdm": 1.0,
          "relative_improvement": 0.0,
          "safety": {
            "collision": true,
            "comfort": true,
            "dac": true,
            "ttc": true
          },
          "safety_pass": true
        }
      ],
      "on_indices": [
        17,
        28,
        21,
        20
      ],
      "on_pdm": 0.978476881980896,
      "on_score_mae": 0.10733325034379959,
      "relative_improvement": 0.0,
      "safety": {
        "collision": {
          "control": 1.0,
          "delta": 0.0,
          "on": 1.0,
          "pass": true
        },
        "comfort": {
          "control": 1.0,
          "delta": 0.0,
          "on": 1.0,
          "pass": true
        },
        "dac": {
          "control": 1.0,
          "delta": 0.0,
          "on": 1.0,
          "pass": true
        },
        "ttc": {
          "control": 1.0,
          "delta": 0.0,
          "on": 1.0,
          "pass": true
        }
      },
      "safety_pass": true
    },
    "50": {
      "control_indices": [
        17,
        28,
        21,
        20
      ],
      "control_pdm": 0.978476881980896,
      "control_score_mae": 0.10741020739078522,
      "half_relative_improvement": [
        0.0,
        0.0
      ],
      "halves": [
        {
          "control_pdm": 0.956953763961792,
          "on_pdm": 0.956953763961792,
          "relative_improvement": 0.0,
          "safety": {
            "collision": true,
            "comfort": true,
            "dac": true,
            "ttc": true
          },
          "safety_pass": true
        },
        {
          "control_pdm": 1.0,
          "on_pdm": 1.0,
          "relative_improvement": 0.0,
          "safety": {
            "collision": true,
            "comfort": true,
            "dac": true,
            "ttc": true
          },
          "safety_pass": true
        }
      ],
      "on_indices": [
        17,
        28,
        21,
        20
      ],
      "on_pdm": 0.978476881980896,
      "on_score_mae": 0.10739854723215103,
      "relative_improvement": 0.0,
      "safety": {
        "collision": {
          "control": 1.0,
          "delta": 0.0,
          "on": 1.0,
          "pass": true
        },
        "comfort": {
          "control": 1.0,
          "delta": 0.0,
          "on": 1.0,
          "pass": true
        },
        "dac": {
          "control": 1.0,
          "delta": 0.0,
          "on": 1.0,
          "pass": true
        },
        "ttc": {
          "control": 1.0,
          "delta": 0.0,
          "on": 1.0,
          "pass": true
        }
      },
      "safety_pass": true
    }
  },
  "data": {
    "cpu_manifest": "/root/autodl-tmp/unilatent_drivejepa/experiments/U12_V1/teacher20_v1_a1/manifest.cpu.json",
    "cpu_manifest_sha256": "5c8c2031cc3e2b5ac6b8ec7a4c01b7ecb48810e1856102864394b339ead3536b",
    "label_audit": "/root/autodl-tmp/unilatent_drivejepa/research/evidence/U18_V1_PDM_LABEL_AUDIT.json",
    "label_audit_sha256": "158bb845bf386825d42575cc5836f8507bc656c08bc8e5d3761c542a601cba99",
    "teacher_manifest": "/root/autodl-tmp/unilatent_drivejepa/experiments/U12_V1/teacher20_v1_a1/teacher_manifest.json",
    "teacher_manifest_sha256": "9b7864078d0a874aff229232c54b16732fce9c171e1ec3f9e9ca4b1695a2d409",
    "teacher_provenance": "/root/autodl-tmp/unilatent_drivejepa/experiments/U12_V1/teacher20_v1_a1/provenance.json",
    "teacher_provenance_sha256": "11c79d63967ee8765471214406418cc6c2ee930860b46473d71f2abcea8021f7"
  },
  "decision": "NO_GO",
  "go_contract": {
    "both_fixed_halves_strict_positive": true,
    "final_relative_improvement_min": 0.002,
    "safety_nonregression_full_and_halves": true
  },
  "loss_contract": "smooth_l1(confident_residual,true-base)+smooth_l1(adjusted,true)+0.05*CE(adjusted/0.1,argmax_true)",
  "no_checkpoint_saved": true,
  "no_checkpoints_saved": true,
  "phase_a_future_decreased": true,
  "phase_a_hash_same": true,
  "phase_a_steps": 25,
  "phase_b_rng_same": true,
  "phase_b_schedule_same": true,
  "phase_b_steps": 50,
  "precision": "fp32",
  "preserved_runner_failures": [
    {
      "boundary": "stale_initialize_allowlist_before_step0",
      "output": "/root/autodl-tmp/unilatent_drivejepa/experiments/U18/runs/u18_v1_pdm_paired20_seed0_863",
      "script_sha256": "863bf6621770c592fa3ebe9bec4f423ba2025d5a6d34a24e754d18aa0eec8110"
    },
    {
      "boundary": "cross_batch_score_bitexact_gate_before_step0",
      "output": "/root/autodl-tmp/unilatent_drivejepa/experiments/U18/runs/u18_v1_pdm_paired20_seed0_466",
      "script_sha256": "466f24fe35967d499b48babf78d6824008f73454d972c37413f0ecb2a9e10d66"
    },
    {
      "boundary": "batch2_half_score_magnitude_gate_after_phase_a_before_phase_b_step0",
      "output": "/root/autodl-tmp/unilatent_drivejepa/experiments/U18/runs/u18_v1_pdm_paired20_seed0_c089",
      "script_sha256": "c089ca13895f5bf061d4d2277a9c177c839f559d4c48d1cdd8b502081a23551a"
    },
    {
      "boundary": "phase_b_frozen_scorer_train_mode_changed_audit_argmax_before_optimizer_step",
      "output": "/root/autodl-tmp/unilatent_drivejepa/experiments/U18/runs/u18_v1_pdm_paired20_seed0_a6e",
      "script_sha256": "a6e64464314eccd19e1c75ab85c2bc9f440be513e636f61cab7fd84e5eb66497"
    }
  ],
  "repo": {
    "clean": true,
    "head": "3652c7a9dc2612047f707761ae01ca89e95476da",
    "root": "/root/autodl-tmp/unilatent_drivejepa/experiments/U18/repo",
    "tree": "9c7f9009e0f6846e29c51568af2de429b585129d"
  },
  "schedule_hash": "d0822e86db9f9e90d690f4ac38e43aeebf075ee019035b5ad8caeefc7fba3550",
  "script_sha256": "6bf12aea34f266dbd94243c6bf7379a88a0f6ed7f9dca845f6d05af1367eb822",
  "seed": 0,
  "stage": "U18_V1_PDM_GROUNDED_PAIRED20",
  "status": "PASS",
  "tf32": true
}


==> anc/server_snapshot_20260902/experiments/U18/runs/u18_v1_pdm_paired20_seed0_6bf/on/final_report.json <==
{
  "arm": "on",
  "backbone": {
    "after": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
    "before": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
    "eval": true,
    "unchanged": true
  },
  "batch_size": 8,
  "checkpoint_audit": {
    "missing": [
      "_pad_model.u3_temporal_rollout.horizon_embedding",
      "_pad_model.u3_temporal_rollout.rollout_gate",
      "_pad_model.u3_temporal_rollout.action_encoder.0.weight",
      "_pad_model.u3_temporal_rollout.action_encoder.0.bias",
      "_pad_model.u3_temporal_rollout.action_encoder.2.weight",
      "_pad_model.u3_temporal_rollout.action_encoder.2.bias",
      "_pad_model.u3_temporal_rollout.transition.weight_ih",
      "_pad_model.u3_temporal_rollout.transition.weight_hh",
      "_pad_model.u3_temporal_rollout.transition.bias_ih",
      "_pad_model.u3_temporal_rollout.transition.bias_hh",
      "_pad_model.u3_temporal_rollout.prediction_head.weight",
      "_pad_model.u3_temporal_rollout.prediction_head.bias",
      "_pad_model.u3_temporal_rollout.prediction_norm.weight",
      "_pad_model.u3_temporal_rollout.prediction_norm.bias",
      "_pad_model.u18_pdm_residual.score_gate",
      "_pad_model.u18_pdm_residual.encoder.0.weight",
      "_pad_model.u18_pdm_residual.encoder.0.bias",
      "_pad_model.u18_pdm_residual.encoder.1.weight",
      "_pad_model.u18_pdm_residual.encoder.1.bias",
      "_pad_model.u18_pdm_residual.encoder.3.weight",
      "_pad_model.u18_pdm_residual.encoder.3.bias",
      "_pad_model.u18_pdm_residual.residual_head.weight",
      "_pad_model.u18_pdm_residual.residual_head.bias",
      "_pad_model.u18_pdm_residual.confidence_head.weight",
      "_pad_model.u18_pdm_residual.confidence_head.bias"
    ],
    "unexpected": []
  },
  "no_checkpoint_saved": true,
  "peak_allocated": 1797566464,
  "peak_reserved": 2103443456,
  "phase_a": {
    "allowed_names": [
      "u3_temporal_rollout.action_encoder.0.bias",
      "u3_temporal_rollout.action_encoder.0.weight",
      "u3_temporal_rollout.action_encoder.2.bias",
      "u3_temporal_rollout.action_encoder.2.weight",
      "u3_temporal_rollout.horizon_embedding",
      "u3_temporal_rollout.prediction_head.bias",
      "u3_temporal_rollout.prediction_head.weight",
      "u3_temporal_rollout.prediction_norm.bias",
      "u3_temporal_rollout.prediction_norm.weight",
      "u3_temporal_rollout.transition.bias_hh",
      "u3_temporal_rollout.transition.bias_ih",
      "u3_temporal_rollout.transition.weight_hh",
      "u3_temporal_rollout.transition.weight_ih"
    ],
    "delta": {
      "allowed_changed_names": [
        "u3_temporal_rollout.horizon_embedding",
        "u3_temporal_rollout.action_encoder.0.weight",
        "u3_temporal_rollout.action_encoder.0.bias",
        "u3_temporal_rollout.action_encoder.2.weight",
        "u3_temporal_rollout.action_encoder.2.bias",
        "u3_temporal_rollout.transition.weight_ih",
        "u3_temporal_rollout.transition.weight_hh",
        "u3_temporal_rollout.transition.bias_ih",
        "u3_temporal_rollout.transition.bias_hh",
        "u3_temporal_rollout.prediction_head.weight",
        "u3_temporal_rollout.prediction_head.bias",
        "u3_temporal_rollout.prediction_norm.weight",
        "u3_temporal_rollout.prediction_norm.bias"
      ],
      "allowed_sum_abs": 733.7915533982979,
      "finite": true,
      "forbidden_changed_names": [],
      "forbidden_sum_abs": 0.0,
      "group_sum_abs": {
        "u18_pdm_residual": 0.0,
        "u3_temporal_rollout.action_encoder": 89.00022985519337,
        "u3_temporal_rollout.horizon_embedding": 2.8938367357419565,
        "u3_temporal_rollout.prediction_head": 96.10946063559939,
        "u3_temporal_rollout.prediction_norm": 0.7688754614537174,
        "u3_temporal_rollout.rollout_gate": 0.0,
        "u3_temporal_rollout.transition": 545.0191507103095
      },
      "max_abs": 0.00269249826669693
    },
    "evals": {
      "0": {
        "loss": {
          "ranking": 4.385963439941406,
          "residual": 0.06258001923561096,
          "score": 0.08964143693447113,
          "total": 0.37151962518692017
        },
        "proposal": {
          "diversity": 4.623391151428223,
          "finite": true,
          "mean": 3.733837127685547,
          "std": 6.302675247192383
        },
        "sample_count": 4,
        "selection": {
          "base_argmax_match_vs_audit": true,
          "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.10741020739078522,
          "score_rmse": 0.1977304369211197,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.978476881980896,
            "progress": 0.9483445286750793,
            "ttc": 1.0
          },
          "selected_indices": [
            17,
            28,
            21,
            20
          ],
          "selected_pdm_mean": 0.978476881980896
        }
      },
      "25": {
        "loss": {
          "ranking": 4.385963439941406,
          "residual": 0.06191103905439377,
          "score": 0.08964143693447113,
          "total": 0.3708506226539612
        },
        "proposal": {
          "diversity": 4.623391151428223,
          "finite": true,
          "mean": 3.733837127685547,
          "std": 6.302675247192383
        },
        "sample_count": 4,
        "selection": {
          "base_argmax_match_vs_audit": true,
          "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.10741020739078522,
          "score_rmse": 0.1977304369211197,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.978476881980896,
            "progress": 0.9483445286750793,
            "ttc": 1.0
          },
          "selected_indices": [
            17,
            28,
            21,
            20
          ],
          "selected_pdm_mean": 0.978476881980896
        }
      }
    },
    "schedule_hash": "a3ffd375d2d70c1b6fd50632f2026c346307c59cc3158b688e8c599935c08772",
    "status": "PASS",
    "steps": [
      {
        "future_temporal_loss": 0.05268150195479393,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 1
      },
      {
        "future_temporal_loss": 0.052634406834840775,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 2
      },
      {
        "future_temporal_loss": 0.04935077205300331,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 3
      },
      {
        "future_temporal_loss": 0.05034927278757095,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 4
      },
      {
        "future_temporal_loss": 0.04653089493513107,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 5
      },
      {
        "future_temporal_loss": 0.0482131764292717,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 6
      },
      {
        "future_temporal_loss": 0.04406975582242012,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 7
      },
      {
        "future_temporal_loss": 0.04628359153866768,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 8
      },
      {
        "future_temporal_loss": 0.04195338115096092,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 9
      },
      {
        "future_temporal_loss": 0.044569436460733414,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 10
      },
      {
        "future_temporal_loss": 0.04014867544174194,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 11
      },
      {
        "future_temporal_loss": 0.04305579513311386,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 12
      },
      {
        "future_temporal_loss": 0.03861229494214058,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 13
      },
      {
        "future_temporal_loss": 0.041721075773239136,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 14
      },
      {
        "future_temporal_loss": 0.03730247914791107,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 15
      },
      {
        "future_temporal_loss": 0.04053894057869911,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 16
      },
      {
        "future_temporal_loss": 0.03617779538035393,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 17
      },
      {
        "future_temporal_loss": 0.03948652371764183,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 18
      },
      {
        "future_temporal_loss": 0.035202283412218094,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 19
      },
      {
        "future_temporal_loss": 0.038539737462997437,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 20
      },
      {
        "future_temporal_loss": 0.034346483647823334,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 21
      },
      {
        "future_temporal_loss": 0.037680964916944504,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 22
      },
      {
        "future_temporal_loss": 0.033588457852602005,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 23
      },
      {
        "future_temporal_loss": 0.03689693287014961,
        "proposal": {
          "diversity": 3.761794090270996,
          "finite": true,
          "mean": 3.3089892864227295,
          "std": 7.075534343719482
        },
        "step": 24
      },
      {
        "future_temporal_loss": 0.03291158005595207,
        "proposal": {
          "diversity": 4.334963321685791,
          "finite": true,
          "mean": 3.1710681915283203,
          "std": 5.682887077331543
        },
        "step": 25
      }
    ]
  },
  "phase_a_final_full_hash": "530cba2d91436f637c60f207f7c2eb0770361d9702df438f8a8a687d3ad7758d",
  "phase_b": {
    "allowed_names": [
      "u18_pdm_residual.confidence_head.bias",
      "u18_pdm_residual.confidence_head.weight",
      "u18_pdm_residual.encoder.0.bias",
      "u18_pdm_residual.encoder.0.weight",
      "u18_pdm_residual.encoder.1.bias",
      "u18_pdm_residual.encoder.1.weight",
      "u18_pdm_residual.encoder.3.bias",
      "u18_pdm_residual.encoder.3.weight",
      "u18_pdm_residual.residual_head.bias",
      "u18_pdm_residual.residual_head.weight",
      "u18_pdm_residual.score_gate"
    ],
    "arm": "on",
    "delta": {
      "allowed_changed_names": [
        "u18_pdm_residual.score_gate",
        "u18_pdm_residual.encoder.0.weight",
        "u18_pdm_residual.encoder.0.bias",
        "u18_pdm_residual.encoder.1.weight",
        "u18_pdm_residual.encoder.1.bias",
        "u18_pdm_residual.encoder.3.weight",
        "u18_pdm_residual.encoder.3.bias",
        "u18_pdm_residual.residual_head.weight",
        "u18_pdm_residual.residual_head.bias",
        "u18_pdm_residual.confidence_head.weight",
        "u18_pdm_residual.confidence_head.bias"
      ],
      "allowed_sum_abs": 358.08100575001026,
      "finite": true,
      "forbidden_changed_names": [],
      "forbidden_sum_abs": 0.0,
      "group_sum_abs": {
        "u18_pdm_residual": 358.08100575001026,
        "u3_temporal_rollout.action_encoder": 0.0,
        "u3_temporal_rollout.horizon_embedding": 0.0,
        "u3_temporal_rollout.prediction_head": 0.0,
        "u3_temporal_rollout.prediction_norm": 0.0,
        "u3_temporal_rollout.rollout_gate": 0.0,
        "u3_temporal_rollout.transition": 0.0
      },
      "max_abs": 0.05898346100002527
    },
    "evals": {
      "0": {
        "fixed_halves": [
          {
            "loss": {
              "ranking": 5.369050025939941,
              "residual": 0.061522841453552246,
              "score": 0.09464877843856812,
              "total": 0.42462411522865295
            },
            "proposal": {
              "diversity": 4.201089859008789,
              "finite": true,
              "mean": 3.009222984313965,
              "std": 5.462906837463379
            },
            "sample_count": 2,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.07390394806861877,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.11175885051488876,
              "score_rmse": 0.1997673362493515,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.956953763961792,
                "progress": 0.8966890573501587,
                "ttc": 1.0
              },
              "selected_indices": [
                17,
                28
              ],
              "selected_pdm_mean": 0.956953763961792
            }
          },
          {
            "loss": {
              "ranking": 3.0393381118774414,
              "residual": 0.06224219501018524,
              "score": 0.10023009777069092,
              "total": 0.31443920731544495
            },
            "proposal": {
              "diversity": 5.06922721862793,
              "finite": true,
              "mean": 4.445362091064453,
              "std": 6.961852550506592
            },
            "sample_count": 2,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.5143671035766602,
              "confidence_finite": true,
              "gate": 0.0,
              "raw_residual_finite": true,
              "score_mae": 0.11783972382545471,
              "score_rmse": 0.22713446617126465,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 1.0,
                "progress": 1.0,
                "ttc": 1.0
              },
              "selected_indices": [
                21,
                20
              ],
              "selected_pdm_mean": 1.0
            }
          }
        ],
        "loss": {
          "ranking": 4.385963439941406,
          "residual": 0.06191103905439377,
          "score": 0.08964143693447113,
          "total": 0.3708506226539612
        },
        "proposal": {
          "diversity": 4.623391151428223,
          "finite": true,
          "mean": 3.733837127685547,
          "std": 6.302675247192383
        },
        "sample_count": 4,
        "selection": {
          "base_argmax_match_vs_audit": true,
          "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.10741020739078522,
          "score_rmse": 0.1977304369211197,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.978476881980896,
            "progress": 0.9483445286750793,
            "ttc": 1.0
          },
          "selected_indices": [
            17,
            28,
            21,
            20
          ],
          "selected_pdm_mean": 0.978476881980896
        }
      },
      "25": {
        "fixed_halves": [
          {
            "loss": {
              "ranking": 5.368319988250732,
              "residual": 0.06637415289878845,
              "score": 0.0946916863322258,
              "total": 0.4294818639755249
            },
            "proposal": {
              "diversity": 4.201089859008789,
              "finite": true,
              "mean": 3.009222984313965,
              "std": 5.462906837463379
            },
            "sample_count": 2,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.07390394806861877,
              "confidence_finite": true,
              "gate": 0.019163411110639572,
              "raw_residual_finite": true,
              "score_mae": 0.11174376308917999,
              "score_rmse": 0.1998780220746994,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.956953763961792,
                "progress": 0.8966890573501587,
                "ttc": 1.0
              },
              "selected_indices": [
                17,
                28
              ],
              "selected_pdm_mean": 0.956953763961792
            }
          },
          {
            "loss": {
              "ranking": 3.038358449935913,
              "residual": 0.05546073615550995,
              "score": 0.10015970468521118,
              "total": 0.30753836035728455
            },
            "proposal": {
              "diversity": 5.06922721862793,
              "finite": true,
              "mean": 4.445362091064453,
              "std": 6.961852550506592
            },
            "sample_count": 2,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.5143671035766602,
              "confidence_finite": true,
              "gate": 0.019163411110639572,
              "raw_residual_finite": true,
              "score_mae": 0.11772119998931885,
              "score_rmse": 0.22723837196826935,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 1.0,
                "progress": 1.0,
                "ttc": 1.0
              },
              "selected_indices": [
                21,
                20
              ],
              "selected_pdm_mean": 1.0
            }
          }
        ],
        "loss": {
          "ranking": 4.385075092315674,
          "residual": 0.06048426777124405,
          "score": 0.0896223783493042,
          "total": 0.36936038732528687
        },
        "proposal": {
          "diversity": 4.623391151428223,
          "finite": true,
          "mean": 3.733837127685547,
          "std": 6.302675247192383
        },
        "sample_count": 4,
        "selection": {
          "base_argmax_match_vs_audit": true,
          "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
          "confidence_finite": true,
          "gate": 0.019163411110639572,
          "raw_residual_finite": true,
          "score_mae": 0.10733325034379959,
          "score_rmse": 0.19782878458499908,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.978476881980896,
            "progress": 0.9483445286750793,
            "ttc": 1.0
          },
          "selected_indices": [
            17,
            28,
            21,
            20
          ],
          "selected_pdm_mean": 0.978476881980896
        }
      },
      "50": {
        "fixed_halves": [
          {
            "loss": {
              "ranking": 5.366339206695557,
              "residual": 0.0786886066198349,
              "score": 0.09524662792682648,
              "total": 0.44225218892097473
            },
            "proposal": {
              "diversity": 4.201089859008789,
              "finite": true,
              "mean": 3.009222984313965,
              "std": 5.462906837463379
            },
            "sample_count": 2,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.07390394806861877,
              "confidence_finite": true,
              "gate": 0.05156618356704712,
              "raw_residual_finite": true,
              "score_mae": 0.11216068267822266,
              "score_rmse": 0.2011198103427887,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 0.956953763961792,
                "progress": 0.8966890573501587,
                "ttc": 1.0
              },
              "selected_indices": [
                17,
                28
              ],
              "selected_pdm_mean": 0.956953763961792
            }
          },
          {
            "loss": {
              "ranking": 3.0299205780029297,
              "residual": 0.06251665204763412,
              "score": 0.10016722232103348,
              "total": 0.3141798973083496
            },
            "proposal": {
              "diversity": 5.06922721862793,
              "finite": true,
              "mean": 4.445362091064453,
              "std": 6.961852550506592
            },
            "sample_count": 2,
            "selection": {
              "base_argmax_match_vs_audit": true,
              "base_score_max_abs_diff_vs_audit": 0.5143671035766602,
              "confidence_finite": true,
              "gate": 0.05156618356704712,
              "raw_residual_finite": true,
              "score_mae": 0.11755269020795822,
              "score_rmse": 0.22814258933067322,
              "selected_field_means": {
                "collision": 1.0,
                "comfort": 1.0,
                "dac": 1.0,
                "pdm": 1.0,
                "progress": 1.0,
                "ttc": 1.0
              },
              "selected_indices": [
                21,
                20
              ],
              "selected_pdm_mean": 1.0
            }
          }
        ],
        "loss": {
          "ranking": 4.379114151000977,
          "residual": 0.06990864127874374,
          "score": 0.08988040685653687,
          "total": 0.37874478101730347
        },
        "proposal": {
          "diversity": 4.623391151428223,
          "finite": true,
          "mean": 3.733837127685547,
          "std": 6.302675247192383
        },
        "sample_count": 4,
        "selection": {
          "base_argmax_match_vs_audit": true,
          "base_score_max_abs_diff_vs_audit": 0.0038088560104370117,
          "confidence_finite": true,
          "gate": 0.05156618356704712,
          "raw_residual_finite": true,
          "score_mae": 0.10739854723215103,
          "score_rmse": 0.1989026665687561,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.978476881980896,
            "progress": 0.9483445286750793,
            "ttc": 1.0
          },
          "selected_indices": [
            17,
            28,
            21,
            20
          ],
          "selected_pdm_mean": 0.978476881980896
        }
      }
    },
    "optimizer_parameter_count": 38609,
    "optimizer_tensor_count": 11,
    "schedule_hash": "d0822e86db9f9e90d690f4ac38e43aeebf075ee019035b5ad8caeefc7fba3550",
    "start_rng_digest": "e06e23bf952b1b074e80007fa8ec6565dc717cfa62c72c0fdf78f22ccc74b5d6",
    "status": "PASS",
    "steps": [
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.003400254063308239,
            "u18_pdm_residual.confidence_head.weight": 0.014343181625008583,
            "u18_pdm_residual.encoder.0.bias": 0.06896652281284332,
            "u18_pdm_residual.encoder.0.weight": 0.03389270603656769,
            "u18_pdm_residual.encoder.1.bias": 0.03476179018616676,
            "u18_pdm_residual.encoder.1.weight": 8.93300724029541,
            "u18_pdm_residual.encoder.3.bias": 0.11708851903676987,
            "u18_pdm_residual.encoder.3.weight": 1.4021732807159424,
            "u18_pdm_residual.residual_head.bias": 0.05558420717716217,
            "u18_pdm_residual.residual_head.weight": 0.23561698198318481,
            "u18_pdm_residual.score_gate": 0.005009374115616083
          }
        },
        "loss": {
          "ranking": 5.089788436889648,
          "residual": 0.056024737656116486,
          "score": 0.06374967098236084,
          "total": 0.37426382303237915
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0,
          "raw_residual_finite": true,
          "score_mae": 0.08233354985713959,
          "score_rmse": 0.15170076489448547,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 1
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0007257381221279502,
            "u18_pdm_residual.confidence_head.weight": 0.003585090395063162,
            "u18_pdm_residual.encoder.0.bias": 0.020945660769939423,
            "u18_pdm_residual.encoder.0.weight": 0.01323201134800911,
            "u18_pdm_residual.encoder.1.bias": 0.009448124095797539,
            "u18_pdm_residual.encoder.1.weight": 3.0853161811828613,
            "u18_pdm_residual.encoder.3.bias": 0.029540639370679855,
            "u18_pdm_residual.encoder.3.weight": 0.4543015956878662,
            "u18_pdm_residual.residual_head.bias": 0.014153730124235153,
            "u18_pdm_residual.residual_head.weight": 0.06991980969905853,
            "u18_pdm_residual.score_gate": 0.002007061382755637
          }
        },
        "loss": {
          "ranking": 4.159938812255859,
          "residual": 0.07326845079660416,
          "score": 0.10738275945186615,
          "total": 0.3886481523513794
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": -0.000999997602775693,
          "raw_residual_finite": true,
          "score_mae": 0.1263999342918396,
          "score_rmse": 0.20686592161655426,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 2
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0031038420274853706,
            "u18_pdm_residual.confidence_head.weight": 0.023641522973775864,
            "u18_pdm_residual.encoder.0.bias": 0.018080491572618484,
            "u18_pdm_residual.encoder.0.weight": 0.015628689900040627,
            "u18_pdm_residual.encoder.1.bias": 0.007057923823595047,
            "u18_pdm_residual.encoder.1.weight": 3.11401104927063,
            "u18_pdm_residual.encoder.3.bias": 0.016739506274461746,
            "u18_pdm_residual.encoder.3.weight": 0.5495134592056274,
            "u18_pdm_residual.residual_head.bias": 0.00796370580792427,
            "u18_pdm_residual.residual_head.weight": 0.10001064091920853,
            "u18_pdm_residual.score_gate": 0.004639910534024239
          }
        },
        "loss": {
          "ranking": 5.089704990386963,
          "residual": 0.0494377538561821,
          "score": 0.06376005709171295,
          "total": 0.3676830530166626
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": -0.0013450662372633815,
          "raw_residual_finite": true,
          "score_mae": 0.08235001564025879,
          "score_rmse": 0.15170422196388245,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 3
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.00421407213434577,
            "u18_pdm_residual.confidence_head.weight": 0.03508041054010391,
            "u18_pdm_residual.encoder.0.bias": 0.030332647264003754,
            "u18_pdm_residual.encoder.0.weight": 0.01824333518743515,
            "u18_pdm_residual.encoder.1.bias": 0.01155091356486082,
            "u18_pdm_residual.encoder.1.weight": 3.500307559967041,
            "u18_pdm_residual.encoder.3.bias": 0.039198167622089386,
            "u18_pdm_residual.encoder.3.weight": 0.8200560212135315,
            "u18_pdm_residual.residual_head.bias": 0.01995273306965828,
            "u18_pdm_residual.residual_head.weight": 0.15060973167419434,
            "u18_pdm_residual.score_gate": 0.00906901154667139
          }
        },
        "loss": {
          "ranking": 4.159926891326904,
          "residual": 0.07391761988401413,
          "score": 0.1073916107416153,
          "total": 0.38930559158325195
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": -0.0011305460939183831,
          "raw_residual_finite": true,
          "score_mae": 0.12641403079032898,
          "score_rmse": 0.20687027275562286,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 4
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.003568000625818968,
            "u18_pdm_residual.confidence_head.weight": 0.029378026723861694,
            "u18_pdm_residual.encoder.0.bias": 0.021482527256011963,
            "u18_pdm_residual.encoder.0.weight": 0.01594381220638752,
            "u18_pdm_residual.encoder.1.bias": 0.008387246169149876,
            "u18_pdm_residual.encoder.1.weight": 3.055952310562134,
            "u18_pdm_residual.encoder.3.bias": 0.025415372103452682,
            "u18_pdm_residual.encoder.3.weight": 0.6748554706573486,
            "u18_pdm_residual.residual_head.bias": 0.013036772608757019,
            "u18_pdm_residual.residual_head.weight": 0.12497936189174652,
            "u18_pdm_residual.score_gate": 0.006870714016258717
          }
        },
        "loss": {
          "ranking": 5.089763641357422,
          "residual": 0.049177251756191254,
          "score": 0.06375476717948914,
          "total": 0.3674202263355255
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": -0.0005647885263897479,
          "raw_residual_finite": true,
          "score_mae": 0.08234132826328278,
          "score_rmse": 0.15170271694660187,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 5
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.001115638529881835,
            "u18_pdm_residual.confidence_head.weight": 0.008220936171710491,
            "u18_pdm_residual.encoder.0.bias": 0.011762782000005245,
            "u18_pdm_residual.encoder.0.weight": 0.007180015556514263,
            "u18_pdm_residual.encoder.1.bias": 0.004755379632115364,
            "u18_pdm_residual.encoder.1.weight": 1.4482871294021606,
            "u18_pdm_residual.encoder.3.bias": 0.017496883869171143,
            "u18_pdm_residual.encoder.3.weight": 0.32351917028427124,
            "u18_pdm_residual.residual_head.bias": 0.00937076285481453,
            "u18_pdm_residual.residual_head.weight": 0.06069837510585785,
            "u18_pdm_residual.score_gate": 0.007442735135555267
          }
        },
        "loss": {
          "ranking": 4.15996789932251,
          "residual": 0.0724317878484726,
          "score": 0.10737840831279755,
          "total": 0.38780859112739563
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.00012534229608718306,
          "raw_residual_finite": true,
          "score_mae": 0.1263929009437561,
          "score_rmse": 0.20686392486095428,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 6
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 4.8228190280497074e-05,
            "u18_pdm_residual.confidence_head.weight": 0.0012760155368596315,
            "u18_pdm_residual.encoder.0.bias": 0.003991186618804932,
            "u18_pdm_residual.encoder.0.weight": 0.00334209855645895,
            "u18_pdm_residual.encoder.1.bias": 0.0019369160290807486,
            "u18_pdm_residual.encoder.1.weight": 0.7544320821762085,
            "u18_pdm_residual.encoder.3.bias": 0.005900156684219837,
            "u18_pdm_residual.encoder.3.weight": 0.11335590481758118,
            "u18_pdm_residual.residual_head.bias": 0.002896851859986782,
            "u18_pdm_residual.residual_head.weight": 0.020470239222049713,
            "u18_pdm_residual.score_gate": 0.005244306288659573
          }
        },
        "loss": {
          "ranking": 5.089799404144287,
          "residual": 0.04742000624537468,
          "score": 0.06374438107013702,
          "total": 0.3656543791294098
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0008988147601485252,
          "raw_residual_finite": true,
          "score_mae": 0.08232574164867401,
          "score_rmse": 0.1516985148191452,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 7
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0009631247958168387,
            "u18_pdm_residual.confidence_head.weight": 0.007214525248855352,
            "u18_pdm_residual.encoder.0.bias": 0.012717308476567268,
            "u18_pdm_residual.encoder.0.weight": 0.009163664653897285,
            "u18_pdm_residual.encoder.1.bias": 0.005044019315391779,
            "u18_pdm_residual.encoder.1.weight": 1.880549430847168,
            "u18_pdm_residual.encoder.3.bias": 0.018098967149853706,
            "u18_pdm_residual.encoder.3.weight": 0.3927674889564514,
            "u18_pdm_residual.residual_head.bias": 0.009936630725860596,
            "u18_pdm_residual.residual_head.weight": 0.08170419186353683,
            "u18_pdm_residual.score_gate": 0.0044274646788835526
          }
        },
        "loss": {
          "ranking": 4.159959316253662,
          "residual": 0.07262084633111954,
          "score": 0.1073722094297409,
          "total": 0.3879910111427307
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.001701858127489686,
          "raw_residual_finite": true,
          "score_mae": 0.12638327479362488,
          "score_rmse": 0.20686030387878418,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 8
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0009647026308812201,
            "u18_pdm_residual.confidence_head.weight": 0.006007075309753418,
            "u18_pdm_residual.encoder.0.bias": 0.015505826100707054,
            "u18_pdm_residual.encoder.0.weight": 0.008091112598776817,
            "u18_pdm_residual.encoder.1.bias": 0.006527854595333338,
            "u18_pdm_residual.encoder.1.weight": 1.6450694799423218,
            "u18_pdm_residual.encoder.3.bias": 0.027707183733582497,
            "u18_pdm_residual.encoder.3.weight": 0.46442312002182007,
            "u18_pdm_residual.residual_head.bias": 0.01512753777205944,
            "u18_pdm_residual.residual_head.weight": 0.09095913171768188,
            "u18_pdm_residual.score_gate": 0.004318898543715477
          }
        },
        "loss": {
          "ranking": 5.0897674560546875,
          "residual": 0.047569118440151215,
          "score": 0.0637398213148117,
          "total": 0.3657973110675812
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.0025154887698590755,
          "raw_residual_finite": true,
          "score_mae": 0.08231982588768005,
          "score_rmse": 0.15169578790664673,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 9
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0010860064066946507,
            "u18_pdm_residual.confidence_head.weight": 0.008321869187057018,
            "u18_pdm_residual.encoder.0.bias": 0.013946415856480598,
            "u18_pdm_residual.encoder.0.weight": 0.009763670153915882,
            "u18_pdm_residual.encoder.1.bias": 0.005438963416963816,
            "u18_pdm_residual.encoder.1.weight": 1.959899663925171,
            "u18_pdm_residual.encoder.3.bias": 0.021329110488295555,
            "u18_pdm_residual.encoder.3.weight": 0.4362514615058899,
            "u18_pdm_residual.residual_head.bias": 0.012044509872794151,
            "u18_pdm_residual.residual_head.weight": 0.10039292275905609,
            "u18_pdm_residual.score_gate": 0.004349703900516033
          }
        },
        "loss": {
          "ranking": 4.159936904907227,
          "residual": 0.07268475741147995,
          "score": 0.10736632347106934,
          "total": 0.3880479335784912
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.003336822846904397,
          "raw_residual_finite": true,
          "score_mae": 0.12637436389923096,
          "score_rmse": 0.20685632526874542,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 10
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0009649257990531623,
            "u18_pdm_residual.confidence_head.weight": 0.006610306911170483,
            "u18_pdm_residual.encoder.0.bias": 0.010536415502429008,
            "u18_pdm_residual.encoder.0.weight": 0.005515126511454582,
            "u18_pdm_residual.encoder.1.bias": 0.004300572909414768,
            "u18_pdm_residual.encoder.1.weight": 1.054840326309204,
            "u18_pdm_residual.encoder.3.bias": 0.018830912187695503,
            "u18_pdm_residual.encoder.3.weight": 0.3277459740638733,
            "u18_pdm_residual.residual_head.bias": 0.010413059964776039,
            "u18_pdm_residual.residual_head.weight": 0.06858363002538681,
            "u18_pdm_residual.score_gate": 0.005510296672582626
          }
        },
        "loss": {
          "ranking": 5.089740753173828,
          "residual": 0.0470658540725708,
          "score": 0.06372903287410736,
          "total": 0.36528193950653076
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.004165780730545521,
          "raw_residual_finite": true,
          "score_mae": 0.08230464160442352,
          "score_rmse": 0.15169021487236023,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 11
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0008863080875016749,
            "u18_pdm_residual.confidence_head.weight": 0.008027853444218636,
            "u18_pdm_residual.encoder.0.bias": 0.004905729554593563,
            "u18_pdm_residual.encoder.0.weight": 0.004683355800807476,
            "u18_pdm_residual.encoder.1.bias": 0.0019777189008891582,
            "u18_pdm_residual.encoder.1.weight": 0.9139128923416138,
            "u18_pdm_residual.encoder.3.bias": 0.007021722849458456,
            "u18_pdm_residual.encoder.3.weight": 0.19562071561813354,
            "u18_pdm_residual.residual_head.bias": 0.003915430046617985,
            "u18_pdm_residual.residual_head.weight": 0.04711315780878067,
            "u18_pdm_residual.score_gate": 0.006042122840881348
          }
        },
        "loss": {
          "ranking": 4.159930229187012,
          "residual": 0.0719839334487915,
          "score": 0.10735084116458893,
          "total": 0.3873313069343567
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.005017862189561129,
          "raw_residual_finite": true,
          "score_mae": 0.12635013461112976,
          "score_rmse": 0.20684760808944702,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 12
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0003796782111749053,
            "u18_pdm_residual.confidence_head.weight": 0.0037941080518066883,
            "u18_pdm_residual.encoder.0.bias": 0.002838813466951251,
            "u18_pdm_residual.encoder.0.weight": 0.0029461393132805824,
            "u18_pdm_residual.encoder.1.bias": 0.001413244754076004,
            "u18_pdm_residual.encoder.1.weight": 0.5901755094528198,
            "u18_pdm_residual.encoder.3.bias": 0.002728130901232362,
            "u18_pdm_residual.encoder.3.weight": 0.1059274822473526,
            "u18_pdm_residual.residual_head.bias": 0.0010811099782586098,
            "u18_pdm_residual.residual_head.weight": 0.022814199328422546,
            "u18_pdm_residual.score_gate": 0.0074095577001571655
          }
        },
        "loss": {
          "ranking": 5.089723110198975,
          "residual": 0.0466524176299572,
          "score": 0.06370913237333298,
          "total": 0.36484771966934204
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.005895018577575684,
          "raw_residual_finite": true,
          "score_mae": 0.08227583765983582,
          "score_rmse": 0.15168064832687378,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 13
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 9.122300252784044e-05,
            "u18_pdm_residual.confidence_head.weight": 0.0032130470499396324,
            "u18_pdm_residual.encoder.0.bias": 0.00476598646491766,
            "u18_pdm_residual.encoder.0.weight": 0.0033073716331273317,
            "u18_pdm_residual.encoder.1.bias": 0.002029175404459238,
            "u18_pdm_residual.encoder.1.weight": 0.6368114948272705,
            "u18_pdm_residual.encoder.3.bias": 0.0074300263077020645,
            "u18_pdm_residual.encoder.3.weight": 0.1234474703669548,
            "u18_pdm_residual.residual_head.bias": 0.0040023718029260635,
            "u18_pdm_residual.residual_head.weight": 0.02029336243867874,
            "u18_pdm_residual.score_gate": 0.007741229142993689
          }
        },
        "loss": {
          "ranking": 4.159927845001221,
          "residual": 0.07177218794822693,
          "score": 0.10732848197221756,
          "total": 0.3870970606803894
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.006805086508393288,
          "raw_residual_finite": true,
          "score_mae": 0.12631484866142273,
          "score_rmse": 0.20683547854423523,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 14
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0004198993556201458,
            "u18_pdm_residual.confidence_head.weight": 0.004605413880199194,
            "u18_pdm_residual.encoder.0.bias": 0.006554577965289354,
            "u18_pdm_residual.encoder.0.weight": 0.005164907313883305,
            "u18_pdm_residual.encoder.1.bias": 0.002599037252366543,
            "u18_pdm_residual.encoder.1.weight": 1.0348379611968994,
            "u18_pdm_residual.encoder.3.bias": 0.009219836443662643,
            "u18_pdm_residual.encoder.3.weight": 0.20898352563381195,
            "u18_pdm_residual.residual_head.bias": 0.0052726780995726585,
            "u18_pdm_residual.residual_head.weight": 0.04808752238750458,
            "u18_pdm_residual.score_gate": 0.008911710232496262
          }
        },
        "loss": {
          "ranking": 5.089693069458008,
          "residual": 0.0466306135058403,
          "score": 0.06368515640497208,
          "total": 0.36480042338371277
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.007743882015347481,
          "raw_residual_finite": true,
          "score_mae": 0.08224138617515564,
          "score_rmse": 0.15166892111301422,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 15
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.00047332895337603986,
            "u18_pdm_residual.confidence_head.weight": 0.004506419878453016,
            "u18_pdm_residual.encoder.0.bias": 0.008713223040103912,
            "u18_pdm_residual.encoder.0.weight": 0.0050127506256103516,
            "u18_pdm_residual.encoder.1.bias": 0.00337899848818779,
            "u18_pdm_residual.encoder.1.weight": 0.9406253695487976,
            "u18_pdm_residual.encoder.3.bias": 0.013398140668869019,
            "u18_pdm_residual.encoder.3.weight": 0.21423259377479553,
            "u18_pdm_residual.residual_head.bias": 0.007489990442991257,
            "u18_pdm_residual.residual_head.weight": 0.047946587204933167,
            "u18_pdm_residual.score_gate": 0.008612949401140213
          }
        },
        "loss": {
          "ranking": 4.159924507141113,
          "residual": 0.07177737355232239,
          "score": 0.10730612277984619,
          "total": 0.38707971572875977
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.008713086135685444,
          "raw_residual_finite": true,
          "score_mae": 0.1262797862291336,
          "score_rmse": 0.2068229466676712,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 16
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.000524912669789046,
            "u18_pdm_residual.confidence_head.weight": 0.005456069950014353,
            "u18_pdm_residual.encoder.0.bias": 0.007906307466328144,
            "u18_pdm_residual.encoder.0.weight": 0.0057509895414114,
            "u18_pdm_residual.encoder.1.bias": 0.00297392881475389,
            "u18_pdm_residual.encoder.1.weight": 1.1236839294433594,
            "u18_pdm_residual.encoder.3.bias": 0.011511149816215038,
            "u18_pdm_residual.encoder.3.weight": 0.24222716689109802,
            "u18_pdm_residual.residual_head.bias": 0.00659025926142931,
            "u18_pdm_residual.residual_head.weight": 0.057074740529060364,
            "u18_pdm_residual.score_gate": 0.009519307874143124
          }
        },
        "loss": {
          "ranking": 5.0896430015563965,
          "residual": 0.04648037254810333,
          "score": 0.06366407126188278,
          "total": 0.36462658643722534
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.009704944677650928,
          "raw_residual_finite": true,
          "score_mae": 0.08221219480037689,
          "score_rmse": 0.15165778994560242,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 17
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.00021525287593249232,
            "u18_pdm_residual.confidence_head.weight": 0.00409058528020978,
            "u18_pdm_residual.encoder.0.bias": 0.007778838276863098,
            "u18_pdm_residual.encoder.0.weight": 0.004539704881608486,
            "u18_pdm_residual.encoder.1.bias": 0.0030095435213297606,
            "u18_pdm_residual.encoder.1.weight": 0.8514337539672852,
            "u18_pdm_residual.encoder.3.bias": 0.011859380640089512,
            "u18_pdm_residual.encoder.3.weight": 0.18115165829658508,
            "u18_pdm_residual.residual_head.bias": 0.006574689410626888,
            "u18_pdm_residual.residual_head.weight": 0.03904379904270172,
            "u18_pdm_residual.score_gate": 0.008589224889874458
          }
        },
        "loss": {
          "ranking": 4.159915924072266,
          "residual": 0.0715641900897026,
          "score": 0.1072893738746643,
          "total": 0.38684937357902527
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.010720339603722095,
          "raw_residual_finite": true,
          "score_mae": 0.12625452876091003,
          "score_rmse": 0.20681233704090118,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 18
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.00010743970051407814,
            "u18_pdm_residual.confidence_head.weight": 0.00409889779984951,
            "u18_pdm_residual.encoder.0.bias": 0.0054445527493953705,
            "u18_pdm_residual.encoder.0.weight": 0.00441570533439517,
            "u18_pdm_residual.encoder.1.bias": 0.00226722564548254,
            "u18_pdm_residual.encoder.1.weight": 0.8689770102500916,
            "u18_pdm_residual.encoder.3.bias": 0.006825192831456661,
            "u18_pdm_residual.encoder.3.weight": 0.16805027425289154,
            "u18_pdm_residual.residual_head.bias": 0.003806391730904579,
            "u18_pdm_residual.residual_head.weight": 0.03829783573746681,
            "u18_pdm_residual.score_gate": 0.009379956871271133
          }
        },
        "loss": {
          "ranking": 5.089570999145508,
          "residual": 0.04609040915966034,
          "score": 0.0636497288942337,
          "total": 0.36421868205070496
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.01174927968531847,
          "raw_residual_finite": true,
          "score_mae": 0.08219333738088608,
          "score_rmse": 0.15164871513843536,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.976982831954956,
            "progress": 0.9447588324546814,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            5,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.976982831954956
        },
        "step": 19
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0004953423049300909,
            "u18_pdm_residual.confidence_head.weight": 0.006901623215526342,
            "u18_pdm_residual.encoder.0.bias": 0.003849005326628685,
            "u18_pdm_residual.encoder.0.weight": 0.0031074252910912037,
            "u18_pdm_residual.encoder.1.bias": 0.0015878328122198582,
            "u18_pdm_residual.encoder.1.weight": 0.5833650827407837,
            "u18_pdm_residual.encoder.3.bias": 0.005456065759062767,
            "u18_pdm_residual.encoder.3.weight": 0.10911980271339417,
            "u18_pdm_residual.residual_head.bias": 0.002786440309137106,
            "u18_pdm_residual.residual_head.weight": 0.018822887912392616,
            "u18_pdm_residual.score_gate": 0.008023533970117569
          }
        },
        "loss": {
          "ranking": 4.159901142120361,
          "residual": 0.07125691324472427,
          "score": 0.1072794497013092,
          "total": 0.38653141260147095
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.012794309295713902,
          "raw_residual_finite": true,
          "score_mae": 0.1262412965297699,
          "score_rmse": 0.2068040817975998,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 20
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0008601382724009454,
            "u18_pdm_residual.confidence_head.weight": 0.008347652852535248,
            "u18_pdm_residual.encoder.0.bias": 0.004766445141285658,
            "u18_pdm_residual.encoder.0.weight": 0.003652453888207674,
            "u18_pdm_residual.encoder.1.bias": 0.0019407274667173624,
            "u18_pdm_residual.encoder.1.weight": 0.615626871585846,
            "u18_pdm_residual.encoder.3.bias": 0.003548679407685995,
            "u18_pdm_residual.encoder.3.weight": 0.14132791757583618,
            "u18_pdm_residual.residual_head.bias": 0.0008614584803581238,
            "u18_pdm_residual.residual_head.weight": 0.03217577561736107,
            "u18_pdm_residual.score_gate": 0.009012537077069283
          }
        },
        "loss": {
          "ranking": 5.089469909667969,
          "residual": 0.04572164639830589,
          "score": 0.06364019215106964,
          "total": 0.36383533477783203
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.01384324487298727,
          "raw_residual_finite": true,
          "score_mae": 0.08218210935592651,
          "score_rmse": 0.15164072811603546,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.975696325302124,
            "progress": 0.9416711330413818,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            13,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.975696325302124
        },
        "step": 21
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0010780537268146873,
            "u18_pdm_residual.confidence_head.weight": 0.010797252878546715,
            "u18_pdm_residual.encoder.0.bias": 0.0028680111281573772,
            "u18_pdm_residual.encoder.0.weight": 0.0037037536967545748,
            "u18_pdm_residual.encoder.1.bias": 0.0013668072642758489,
            "u18_pdm_residual.encoder.1.weight": 0.6820110082626343,
            "u18_pdm_residual.encoder.3.bias": 0.003567891428247094,
            "u18_pdm_residual.encoder.3.weight": 0.14893856644630432,
            "u18_pdm_residual.residual_head.bias": 0.0015270886942744255,
            "u18_pdm_residual.residual_head.weight": 0.03434237092733383,
            "u18_pdm_residual.score_gate": 0.0074831098318099976
          }
        },
        "loss": {
          "ranking": 4.15987491607666,
          "residual": 0.0710509866476059,
          "score": 0.10727187246084213,
          "total": 0.38631659746170044
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.014902469702064991,
          "raw_residual_finite": true,
          "score_mae": 0.12623290717601776,
          "score_rmse": 0.20679600536823273,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            20
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 22
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0013312168885022402,
            "u18_pdm_residual.confidence_head.weight": 0.011357746087014675,
            "u18_pdm_residual.encoder.0.bias": 0.007997720502316952,
            "u18_pdm_residual.encoder.0.weight": 0.004518438130617142,
            "u18_pdm_residual.encoder.1.bias": 0.002745242789387703,
            "u18_pdm_residual.encoder.1.weight": 0.7139123678207397,
            "u18_pdm_residual.encoder.3.bias": 0.008436663076281548,
            "u18_pdm_residual.encoder.3.weight": 0.21933381259441376,
            "u18_pdm_residual.residual_head.bias": 0.004458619747310877,
            "u18_pdm_residual.residual_head.weight": 0.05170654132962227,
            "u18_pdm_residual.score_gate": 0.009087850339710712
          }
        },
        "loss": {
          "ranking": 5.089312553405762,
          "residual": 0.04542094096541405,
          "score": 0.0636277049779892,
          "total": 0.3635143041610718
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.015958452597260475,
          "raw_residual_finite": true,
          "score_mae": 0.08216753602027893,
          "score_rmse": 0.15163002908229828,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.975696325302124,
            "progress": 0.9416711330413818,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            13,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.975696325302124
        },
        "step": 23
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0013405050849542022,
            "u18_pdm_residual.confidence_head.weight": 0.012691865675151348,
            "u18_pdm_residual.encoder.0.bias": 0.005128734745085239,
            "u18_pdm_residual.encoder.0.weight": 0.00482305558398366,
            "u18_pdm_residual.encoder.1.bias": 0.001929106772877276,
            "u18_pdm_residual.encoder.1.weight": 0.8915215134620667,
            "u18_pdm_residual.encoder.3.bias": 0.006798944436013699,
            "u18_pdm_residual.encoder.3.weight": 0.20712606608867645,
            "u18_pdm_residual.residual_head.bias": 0.003710430348291993,
            "u18_pdm_residual.residual_head.weight": 0.050151266157627106,
            "u18_pdm_residual.score_gate": 0.007601975463330746
          }
        },
        "loss": {
          "ranking": 4.159806251525879,
          "residual": 0.07082781940698624,
          "score": 0.10725728422403336,
          "total": 0.3860754370689392
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.01702401228249073,
          "raw_residual_finite": true,
          "score_mae": 0.12621481716632843,
          "score_rmse": 0.20678333938121796,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            21
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 24
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0014757803874090314,
            "u18_pdm_residual.confidence_head.weight": 0.012690403498709202,
            "u18_pdm_residual.encoder.0.bias": 0.008400477468967438,
            "u18_pdm_residual.encoder.0.weight": 0.004964032676070929,
            "u18_pdm_residual.encoder.1.bias": 0.0029011983424425125,
            "u18_pdm_residual.encoder.1.weight": 0.783702552318573,
            "u18_pdm_residual.encoder.3.bias": 0.008531127125024796,
            "u18_pdm_residual.encoder.3.weight": 0.22875502705574036,
            "u18_pdm_residual.residual_head.bias": 0.004407093394547701,
            "u18_pdm_residual.residual_head.weight": 0.05485845357179642,
            "u18_pdm_residual.score_gate": 0.010143788531422615
          }
        },
        "loss": {
          "ranking": 5.089059829711914,
          "residual": 0.04500366747379303,
          "score": 0.06360168009996414,
          "total": 0.3630583584308624
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.018085811287164688,
          "raw_residual_finite": true,
          "score_mae": 0.08213464915752411,
          "score_rmse": 0.15161143243312836,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.975696325302124,
            "progress": 0.9416711330413818,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            13,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.975696325302124
        },
        "step": 25
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0012737209908664227,
            "u18_pdm_residual.confidence_head.weight": 0.013046307489275932,
            "u18_pdm_residual.encoder.0.bias": 0.0037130145356059074,
            "u18_pdm_residual.encoder.0.weight": 0.004496553912758827,
            "u18_pdm_residual.encoder.1.bias": 0.0015921439044177532,
            "u18_pdm_residual.encoder.1.weight": 0.8212426900863647,
            "u18_pdm_residual.encoder.3.bias": 0.00408537033945322,
            "u18_pdm_residual.encoder.3.weight": 0.1717606782913208,
            "u18_pdm_residual.residual_head.bias": 0.0018859155243262649,
            "u18_pdm_residual.residual_head.weight": 0.03845427930355072,
            "u18_pdm_residual.score_gate": 0.008798602037131786
          }
        },
        "loss": {
          "ranking": 4.1596527099609375,
          "residual": 0.07042037695646286,
          "score": 0.10722537338733673,
          "total": 0.3856284022331238
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.019163411110639572,
          "raw_residual_finite": true,
          "score_mae": 0.12617133557796478,
          "score_rmse": 0.20676089823246002,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            11,
            25,
            14,
            11,
            14,
            30,
            6,
            21
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 26
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0012483414029702544,
            "u18_pdm_residual.confidence_head.weight": 0.012337923049926758,
            "u18_pdm_residual.encoder.0.bias": 0.004571773111820221,
            "u18_pdm_residual.encoder.0.weight": 0.00455943588167429,
            "u18_pdm_residual.encoder.1.bias": 0.001944005023688078,
            "u18_pdm_residual.encoder.1.weight": 0.7089778780937195,
            "u18_pdm_residual.encoder.3.bias": 0.003945450764149427,
            "u18_pdm_residual.encoder.3.weight": 0.16088637709617615,
            "u18_pdm_residual.residual_head.bias": 0.00014949264004826546,
            "u18_pdm_residual.residual_head.weight": 0.0367010235786438,
            "u18_pdm_residual.score_gate": 0.012284724041819572
          }
        },
        "loss": {
          "ranking": 5.088683605194092,
          "residual": 0.04447082057595253,
          "score": 0.06355459988117218,
          "total": 0.36245959997177124
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.020244479179382324,
          "raw_residual_finite": true,
          "score_mae": 0.08207255601882935,
          "score_rmse": 0.15158165991306305,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.975696325302124,
            "progress": 0.9416711330413818,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            13,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.975696325302124
        },
        "step": 27
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0008037019288167357,
            "u18_pdm_residual.confidence_head.weight": 0.011145363561809063,
            "u18_pdm_residual.encoder.0.bias": 0.005593596026301384,
            "u18_pdm_residual.encoder.0.weight": 0.004402355290949345,
            "u18_pdm_residual.encoder.1.bias": 0.0021526438649743795,
            "u18_pdm_residual.encoder.1.weight": 0.7800500392913818,
            "u18_pdm_residual.encoder.3.bias": 0.006295873783528805,
            "u18_pdm_residual.encoder.3.weight": 0.13667476177215576,
            "u18_pdm_residual.residual_head.bias": 0.0032396805472671986,
            "u18_pdm_residual.residual_head.weight": 0.023912739008665085,
            "u18_pdm_residual.score_gate": 0.011103902012109756
          }
        },
        "loss": {
          "ranking": 4.159412384033203,
          "residual": 0.06998513638973236,
          "score": 0.1071733683347702,
          "total": 0.3851291239261627
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.021350810304284096,
          "raw_residual_finite": true,
          "score_mae": 0.12609979510307312,
          "score_rmse": 0.2067275196313858,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            3,
            25,
            14,
            11,
            14,
            30,
            6,
            21
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 28
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0008052329067140818,
            "u18_pdm_residual.confidence_head.weight": 0.010555106215178967,
            "u18_pdm_residual.encoder.0.bias": 0.009224873967468739,
            "u18_pdm_residual.encoder.0.weight": 0.00641864538192749,
            "u18_pdm_residual.encoder.1.bias": 0.0034940976183861494,
            "u18_pdm_residual.encoder.1.weight": 1.1815004348754883,
            "u18_pdm_residual.encoder.3.bias": 0.010868054814636707,
            "u18_pdm_residual.encoder.3.weight": 0.21832716464996338,
            "u18_pdm_residual.residual_head.bias": 0.0056765116751194,
            "u18_pdm_residual.residual_head.weight": 0.042221151292324066,
            "u18_pdm_residual.score_gate": 0.01471799798309803
          }
        },
        "loss": {
          "ranking": 5.08821964263916,
          "residual": 0.0440104603767395,
          "score": 0.06349474936723709,
          "total": 0.361916184425354
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.022471090778708458,
          "raw_residual_finite": true,
          "score_mae": 0.08199301362037659,
          "score_rmse": 0.15154440701007843,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.975696325302124,
            "progress": 0.9416711330413818,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            13,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.975696325302124
        },
        "step": 29
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0005233519477769732,
            "u18_pdm_residual.confidence_head.weight": 0.01045716367661953,
            "u18_pdm_residual.encoder.0.bias": 0.00961877778172493,
            "u18_pdm_residual.encoder.0.weight": 0.005758039653301239,
            "u18_pdm_residual.encoder.1.bias": 0.0034297769889235497,
            "u18_pdm_residual.encoder.1.weight": 1.0751465559005737,
            "u18_pdm_residual.encoder.3.bias": 0.010460426099598408,
            "u18_pdm_residual.encoder.3.weight": 0.18879434466362,
            "u18_pdm_residual.residual_head.bias": 0.0055765388533473015,
            "u18_pdm_residual.residual_head.weight": 0.03371801972389221,
            "u18_pdm_residual.score_gate": 0.012788308784365654
          }
        },
        "loss": {
          "ranking": 4.159148693084717,
          "residual": 0.0695699080824852,
          "score": 0.10712283104658127,
          "total": 0.38465017080307007
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.02362116612493992,
          "raw_residual_finite": true,
          "score_mae": 0.12603722512722015,
          "score_rmse": 0.20669230818748474,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            3,
            25,
            14,
            11,
            14,
            30,
            6,
            21
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 30
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0011969942133873701,
            "u18_pdm_residual.confidence_head.weight": 0.013334589079022408,
            "u18_pdm_residual.encoder.0.bias": 0.0065103075467050076,
            "u18_pdm_residual.encoder.0.weight": 0.005738676525652409,
            "u18_pdm_residual.encoder.1.bias": 0.0025592248421162367,
            "u18_pdm_residual.encoder.1.weight": 0.9618291854858398,
            "u18_pdm_residual.encoder.3.bias": 0.006614884361624718,
            "u18_pdm_residual.encoder.3.weight": 0.1839286983013153,
            "u18_pdm_residual.residual_head.bias": 0.0032222792506217957,
            "u18_pdm_residual.residual_head.weight": 0.037847381085157394,
            "u18_pdm_residual.score_gate": 0.015991948544979095
          }
        },
        "loss": {
          "ranking": 5.087686538696289,
          "residual": 0.043319232761859894,
          "score": 0.06345522403717041,
          "total": 0.3611587882041931
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.024786338210105896,
          "raw_residual_finite": true,
          "score_mae": 0.08194568753242493,
          "score_rmse": 0.1515115648508072,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.975696325302124,
            "progress": 0.9416711330413818,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            13,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.975696325302124
        },
        "step": 31
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.001194479176774621,
            "u18_pdm_residual.confidence_head.weight": 0.014843575656414032,
            "u18_pdm_residual.encoder.0.bias": 0.004769304767251015,
            "u18_pdm_residual.encoder.0.weight": 0.0055811647325754166,
            "u18_pdm_residual.encoder.1.bias": 0.0018509712535887957,
            "u18_pdm_residual.encoder.1.weight": 1.0228248834609985,
            "u18_pdm_residual.encoder.3.bias": 0.00385768199339509,
            "u18_pdm_residual.encoder.3.weight": 0.1917751580476761,
            "u18_pdm_residual.residual_head.bias": 0.0012037133565172553,
            "u18_pdm_residual.residual_head.weight": 0.03565238416194916,
            "u18_pdm_residual.score_gate": 0.012565421871840954
          }
        },
        "loss": {
          "ranking": 4.158942222595215,
          "residual": 0.06901031732559204,
          "score": 0.10710235685110092,
          "total": 0.3840597867965698
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.025978287681937218,
          "raw_residual_finite": true,
          "score_mae": 0.12602727115154266,
          "score_rmse": 0.20666596293449402,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            3,
            25,
            14,
            11,
            14,
            30,
            6,
            21
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 32
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0018422785215079784,
            "u18_pdm_residual.confidence_head.weight": 0.017835363745689392,
            "u18_pdm_residual.encoder.0.bias": 0.010107695125043392,
            "u18_pdm_residual.encoder.0.weight": 0.007119143847376108,
            "u18_pdm_residual.encoder.1.bias": 0.003323426004499197,
            "u18_pdm_residual.encoder.1.weight": 1.1272614002227783,
            "u18_pdm_residual.encoder.3.bias": 0.008880449458956718,
            "u18_pdm_residual.encoder.3.weight": 0.27559876441955566,
            "u18_pdm_residual.residual_head.bias": 0.004298057407140732,
            "u18_pdm_residual.residual_head.weight": 0.06196264177560806,
            "u18_pdm_residual.score_gate": 0.016558216884732246
          }
        },
        "loss": {
          "ranking": 5.0871148109436035,
          "residual": 0.042670514434576035,
          "score": 0.06343003362417221,
          "total": 0.36045628786087036
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.027175646275281906,
          "raw_residual_finite": true,
          "score_mae": 0.0819220319390297,
          "score_rmse": 0.15148082375526428,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.975696325302124,
            "progress": 0.9416711330413818,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            13,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.975696325302124
        },
        "step": 33
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.001290047774091363,
            "u18_pdm_residual.confidence_head.weight": 0.016433248296380043,
            "u18_pdm_residual.encoder.0.bias": 0.008119042031466961,
            "u18_pdm_residual.encoder.0.weight": 0.006946248468011618,
            "u18_pdm_residual.encoder.1.bias": 0.0027567720972001553,
            "u18_pdm_residual.encoder.1.weight": 1.286318063735962,
            "u18_pdm_residual.encoder.3.bias": 0.006666450761258602,
            "u18_pdm_residual.encoder.3.weight": 0.2584207057952881,
            "u18_pdm_residual.residual_head.bias": 0.0030503801535815,
            "u18_pdm_residual.residual_head.weight": 0.047438036650419235,
            "u18_pdm_residual.score_gate": 0.013597310520708561
          }
        },
        "loss": {
          "ranking": 4.158682346343994,
          "residual": 0.06845216453075409,
          "score": 0.10705484449863434,
          "total": 0.38344115018844604
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.028396110981702805,
          "raw_residual_finite": true,
          "score_mae": 0.12598320841789246,
          "score_rmse": 0.20662611722946167,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            3,
            25,
            14,
            11,
            14,
            30,
            6,
            21
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 34
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.001448997063562274,
            "u18_pdm_residual.confidence_head.weight": 0.016588404774665833,
            "u18_pdm_residual.encoder.0.bias": 0.006638022139668465,
            "u18_pdm_residual.encoder.0.weight": 0.006213486194610596,
            "u18_pdm_residual.encoder.1.bias": 0.0026193708181381226,
            "u18_pdm_residual.encoder.1.weight": 1.0212392807006836,
            "u18_pdm_residual.encoder.3.bias": 0.0055106645449995995,
            "u18_pdm_residual.encoder.3.weight": 0.19672110676765442,
            "u18_pdm_residual.residual_head.bias": 0.0020689601078629494,
            "u18_pdm_residual.residual_head.weight": 0.04511551186442375,
            "u18_pdm_residual.score_gate": 0.018982958048582077
          }
        },
        "loss": {
          "ranking": 5.086522579193115,
          "residual": 0.04202185571193695,
          "score": 0.06334558129310608,
          "total": 0.35969358682632446
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.02962140366435051,
          "raw_residual_finite": true,
          "score_mae": 0.08181336522102356,
          "score_rmse": 0.15142670273780823,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.975696325302124,
            "progress": 0.9416711330413818,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            13,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.975696325302124
        },
        "step": 35
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0005319745396263897,
            "u18_pdm_residual.confidence_head.weight": 0.011681203730404377,
            "u18_pdm_residual.encoder.0.bias": 0.011993219144642353,
            "u18_pdm_residual.encoder.0.weight": 0.0077088819816708565,
            "u18_pdm_residual.encoder.1.bias": 0.003940151073038578,
            "u18_pdm_residual.encoder.1.weight": 1.4138836860656738,
            "u18_pdm_residual.encoder.3.bias": 0.009257815778255463,
            "u18_pdm_residual.encoder.3.weight": 0.24245835840702057,
            "u18_pdm_residual.residual_head.bias": 0.004765963647514582,
            "u18_pdm_residual.residual_head.weight": 0.04605945199728012,
            "u18_pdm_residual.score_gate": 0.016600973904132843
          }
        },
        "loss": {
          "ranking": 4.158154487609863,
          "residual": 0.06786975264549255,
          "score": 0.1069524884223938,
          "total": 0.3827299475669861
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.03087339550256729,
          "raw_residual_finite": true,
          "score_mae": 0.12586066126823425,
          "score_rmse": 0.2065589278936386,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            26,
            25,
            14,
            11,
            14,
            30,
            6,
            21
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 36
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0013185678981244564,
            "u18_pdm_residual.confidence_head.weight": 0.016748055815696716,
            "u18_pdm_residual.encoder.0.bias": 0.009616483934223652,
            "u18_pdm_residual.encoder.0.weight": 0.0071607669815421104,
            "u18_pdm_residual.encoder.1.bias": 0.00347067485563457,
            "u18_pdm_residual.encoder.1.weight": 1.268471598625183,
            "u18_pdm_residual.encoder.3.bias": 0.007265712134540081,
            "u18_pdm_residual.encoder.3.weight": 0.22898636758327484,
            "u18_pdm_residual.residual_head.bias": 0.0032421397045254707,
            "u18_pdm_residual.residual_head.weight": 0.04968767613172531,
            "u18_pdm_residual.score_gate": 0.021329546347260475
          }
        },
        "loss": {
          "ranking": 5.085496425628662,
          "residual": 0.04144434258341789,
          "score": 0.06327199935913086,
          "total": 0.3589911460876465
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.03213759511709213,
          "raw_residual_finite": true,
          "score_mae": 0.08172453939914703,
          "score_rmse": 0.15136948227882385,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.975696325302124,
            "progress": 0.9416711330413818,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            13,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.975696325302124
        },
        "step": 37
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0012110647512599826,
            "u18_pdm_residual.confidence_head.weight": 0.01748829334974289,
            "u18_pdm_residual.encoder.0.bias": 0.009568728506565094,
            "u18_pdm_residual.encoder.0.weight": 0.008132378570735455,
            "u18_pdm_residual.encoder.1.bias": 0.0032838857732713223,
            "u18_pdm_residual.encoder.1.weight": 1.4701554775238037,
            "u18_pdm_residual.encoder.3.bias": 0.008228767663240433,
            "u18_pdm_residual.encoder.3.weight": 0.29134517908096313,
            "u18_pdm_residual.residual_head.bias": 0.0036729874555021524,
            "u18_pdm_residual.residual_head.weight": 0.0526345856487751,
            "u18_pdm_residual.score_gate": 0.017366059124469757
          }
        },
        "loss": {
          "ranking": 4.157384872436523,
          "residual": 0.06718169152736664,
          "score": 0.10692250728607178,
          "total": 0.3819734454154968
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.03342840448021889,
          "raw_residual_finite": true,
          "score_mae": 0.12585069239139557,
          "score_rmse": 0.20650850236415863,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            3,
            25,
            14,
            11,
            14,
            30,
            6,
            21
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 38
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0017001272644847631,
            "u18_pdm_residual.confidence_head.weight": 0.020941128954291344,
            "u18_pdm_residual.encoder.0.bias": 0.013865122571587563,
            "u18_pdm_residual.encoder.0.weight": 0.008652862161397934,
            "u18_pdm_residual.encoder.1.bias": 0.004095961339771748,
            "u18_pdm_residual.encoder.1.weight": 1.4109137058258057,
            "u18_pdm_residual.encoder.3.bias": 0.010546457022428513,
            "u18_pdm_residual.encoder.3.weight": 0.330636590719223,
            "u18_pdm_residual.residual_head.bias": 0.004945707507431507,
            "u18_pdm_residual.residual_head.weight": 0.06591586023569107,
            "u18_pdm_residual.score_gate": 0.022946437820792198
          }
        },
        "loss": {
          "ranking": 5.084115982055664,
          "residual": 0.04086083173751831,
          "score": 0.06322865188121796,
          "total": 0.3582952618598938
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.03472604975104332,
          "raw_residual_finite": true,
          "score_mae": 0.08167988061904907,
          "score_rmse": 0.15131567418575287,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.975696325302124,
            "progress": 0.9416711330413818,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            13,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.975696325302124
        },
        "step": 39
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0007713895756751299,
            "u18_pdm_residual.confidence_head.weight": 0.013993988744914532,
            "u18_pdm_residual.encoder.0.bias": 0.011317947879433632,
            "u18_pdm_residual.encoder.0.weight": 0.008420506492257118,
            "u18_pdm_residual.encoder.1.bias": 0.003304820042103529,
            "u18_pdm_residual.encoder.1.weight": 1.4092833995819092,
            "u18_pdm_residual.encoder.3.bias": 0.004632571712136269,
            "u18_pdm_residual.encoder.3.weight": 0.20214977860450745,
            "u18_pdm_residual.residual_head.bias": 0.002091399859637022,
            "u18_pdm_residual.residual_head.weight": 0.03253910690546036,
            "u18_pdm_residual.score_gate": 0.020455993711948395
          }
        },
        "loss": {
          "ranking": 4.156463623046875,
          "residual": 0.06646241247653961,
          "score": 0.10680873692035675,
          "total": 0.3810943365097046
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.036048367619514465,
          "raw_residual_finite": true,
          "score_mae": 0.12571394443511963,
          "score_rmse": 0.20641200244426727,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            3,
            25,
            14,
            11,
            14,
            30,
            6,
            21
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 40
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0009662262164056301,
            "u18_pdm_residual.confidence_head.weight": 0.015135915949940681,
            "u18_pdm_residual.encoder.0.bias": 0.01308186911046505,
            "u18_pdm_residual.encoder.0.weight": 0.008177551440894604,
            "u18_pdm_residual.encoder.1.bias": 0.004388890229165554,
            "u18_pdm_residual.encoder.1.weight": 1.5528898239135742,
            "u18_pdm_residual.encoder.3.bias": 0.009290787391364574,
            "u18_pdm_residual.encoder.3.weight": 0.29503151774406433,
            "u18_pdm_residual.residual_head.bias": 0.004080795217305422,
            "u18_pdm_residual.residual_head.weight": 0.06758289039134979,
            "u18_pdm_residual.score_gate": 0.02633044309914112
          }
        },
        "loss": {
          "ranking": 5.0828094482421875,
          "residual": 0.04037270322442055,
          "score": 0.06310267746448517,
          "total": 0.3576158285140991
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.03738214075565338,
          "raw_residual_finite": true,
          "score_mae": 0.08151264488697052,
          "score_rmse": 0.1512310653924942,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.975696325302124,
            "progress": 0.9416711330413818,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            13,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.975696325302124
        },
        "step": 41
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0011074116919189692,
            "u18_pdm_residual.confidence_head.weight": 0.018503621220588684,
            "u18_pdm_residual.encoder.0.bias": 0.0078070866875350475,
            "u18_pdm_residual.encoder.0.weight": 0.008892415091395378,
            "u18_pdm_residual.encoder.1.bias": 0.0025326176546514034,
            "u18_pdm_residual.encoder.1.weight": 1.39717698097229,
            "u18_pdm_residual.encoder.3.bias": 0.003355839289724827,
            "u18_pdm_residual.encoder.3.weight": 0.2129281461238861,
            "u18_pdm_residual.residual_head.bias": 0.00037949695251882076,
            "u18_pdm_residual.residual_head.weight": 0.03228924795985222,
            "u18_pdm_residual.score_gate": 0.0220916997641325
          }
        },
        "loss": {
          "ranking": 4.15556526184082,
          "residual": 0.06555069983005524,
          "score": 0.10673344135284424,
          "total": 0.38006240129470825
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.038742031902074814,
          "raw_residual_finite": true,
          "score_mae": 0.12563258409500122,
          "score_rmse": 0.20631851255893707,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            3,
            25,
            14,
            11,
            14,
            30,
            6,
            21
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 42
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.001357805565930903,
            "u18_pdm_residual.confidence_head.weight": 0.020276639610528946,
            "u18_pdm_residual.encoder.0.bias": 0.025239406153559685,
            "u18_pdm_residual.encoder.0.weight": 0.011861838400363922,
            "u18_pdm_residual.encoder.1.bias": 0.007278953213244677,
            "u18_pdm_residual.encoder.1.weight": 1.914097547531128,
            "u18_pdm_residual.encoder.3.bias": 0.01733281835913658,
            "u18_pdm_residual.encoder.3.weight": 0.4754910469055176,
            "u18_pdm_residual.residual_head.bias": 0.007848720997571945,
            "u18_pdm_residual.residual_head.weight": 0.09205375611782074,
            "u18_pdm_residual.score_gate": 0.02748897857964039
          }
        },
        "loss": {
          "ranking": 5.081123352050781,
          "residual": 0.03991810977458954,
          "score": 0.06306764483451843,
          "total": 0.35704195499420166
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.040110111236572266,
          "raw_residual_finite": true,
          "score_mae": 0.08147840201854706,
          "score_rmse": 0.15116865932941437,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.975696325302124,
            "progress": 0.9416711330413818,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            13,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.975696325302124
        },
        "step": 43
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0011887726141139865,
            "u18_pdm_residual.confidence_head.weight": 0.020168183371424675,
            "u18_pdm_residual.encoder.0.bias": 0.014192957431077957,
            "u18_pdm_residual.encoder.0.weight": 0.010519780218601227,
            "u18_pdm_residual.encoder.1.bias": 0.0042180586606264114,
            "u18_pdm_residual.encoder.1.weight": 1.7400299310684204,
            "u18_pdm_residual.encoder.3.bias": 0.007299454882740974,
            "u18_pdm_residual.encoder.3.weight": 0.3084068298339844,
            "u18_pdm_residual.residual_head.bias": 0.0033864928409457207,
            "u18_pdm_residual.residual_head.weight": 0.06031838804483414,
            "u18_pdm_residual.score_gate": 0.02457852102816105
          }
        },
        "loss": {
          "ranking": 4.154476642608643,
          "residual": 0.06452180445194244,
          "score": 0.10662095248699188,
          "total": 0.37886661291122437
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.04149986803531647,
          "raw_residual_finite": true,
          "score_mae": 0.12549202144145966,
          "score_rmse": 0.20620334148406982,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            3,
            25,
            14,
            11,
            14,
            30,
            6,
            21
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 44
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0005142075242474675,
            "u18_pdm_residual.confidence_head.weight": 0.011601680889725685,
            "u18_pdm_residual.encoder.0.bias": 0.016546234488487244,
            "u18_pdm_residual.encoder.0.weight": 0.00889146700501442,
            "u18_pdm_residual.encoder.1.bias": 0.005152900703251362,
            "u18_pdm_residual.encoder.1.weight": 1.694075107574463,
            "u18_pdm_residual.encoder.3.bias": 0.011369487270712852,
            "u18_pdm_residual.encoder.3.weight": 0.3514803647994995,
            "u18_pdm_residual.residual_head.bias": 0.005078391171991825,
            "u18_pdm_residual.residual_head.weight": 0.07783469557762146,
            "u18_pdm_residual.score_gate": 0.03125086426734924
          }
        },
        "loss": {
          "ranking": 5.079328536987305,
          "residual": 0.039609406143426895,
          "score": 0.06291359663009644,
          "total": 0.3564894199371338
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.04289828613400459,
          "raw_residual_finite": true,
          "score_mae": 0.08127038925886154,
          "score_rmse": 0.1510651409626007,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.975696325302124,
            "progress": 0.9416711330413818,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            13,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.975696325302124
        },
        "step": 45
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0020735638681799173,
            "u18_pdm_residual.confidence_head.weight": 0.034307967871427536,
            "u18_pdm_residual.encoder.0.bias": 0.020278457552194595,
            "u18_pdm_residual.encoder.0.weight": 0.013853123411536217,
            "u18_pdm_residual.encoder.1.bias": 0.006196680478751659,
            "u18_pdm_residual.encoder.1.weight": 2.299306631088257,
            "u18_pdm_residual.encoder.3.bias": 0.013556759804487228,
            "u18_pdm_residual.encoder.3.weight": 0.5066241025924683,
            "u18_pdm_residual.residual_head.bias": 0.005326277110725641,
            "u18_pdm_residual.residual_head.weight": 0.09434795379638672,
            "u18_pdm_residual.score_gate": 0.025194304063916206
          }
        },
        "loss": {
          "ranking": 4.153380870819092,
          "residual": 0.06332672387361526,
          "score": 0.10657913982868195,
          "total": 0.3775749206542969
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.04432022199034691,
          "raw_residual_finite": true,
          "score_mae": 0.12546005845069885,
          "score_rmse": 0.20611263811588287,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            3,
            25,
            14,
            11,
            14,
            30,
            6,
            21
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 46
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0005296415183693171,
            "u18_pdm_residual.confidence_head.weight": 0.012446220964193344,
            "u18_pdm_residual.encoder.0.bias": 0.007494752295315266,
            "u18_pdm_residual.encoder.0.weight": 0.0071539185009896755,
            "u18_pdm_residual.encoder.1.bias": 0.002202711533755064,
            "u18_pdm_residual.encoder.1.weight": 1.071319580078125,
            "u18_pdm_residual.encoder.3.bias": 0.00246650748886168,
            "u18_pdm_residual.encoder.3.weight": 0.14481741189956665,
            "u18_pdm_residual.residual_head.bias": 0.0008872399339452386,
            "u18_pdm_residual.residual_head.weight": 0.021217435598373413,
            "u18_pdm_residual.score_gate": 0.03261829912662506
          }
        },
        "loss": {
          "ranking": 5.077725410461426,
          "residual": 0.03927629441022873,
          "score": 0.06283926963806152,
          "total": 0.3560018539428711
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.04574423283338547,
          "raw_residual_finite": true,
          "score_mae": 0.081178680062294,
          "score_rmse": 0.1509833037853241,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.975696325302124,
            "progress": 0.9416711330413818,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            13,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.975696325302124
        },
        "step": 47
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0018557762959972024,
            "u18_pdm_residual.confidence_head.weight": 0.03281194716691971,
            "u18_pdm_residual.encoder.0.bias": 0.013640820048749447,
            "u18_pdm_residual.encoder.0.weight": 0.011720477603375912,
            "u18_pdm_residual.encoder.1.bias": 0.003995084203779697,
            "u18_pdm_residual.encoder.1.weight": 1.7318074703216553,
            "u18_pdm_residual.encoder.3.bias": 0.00893334485590458,
            "u18_pdm_residual.encoder.3.weight": 0.377966046333313,
            "u18_pdm_residual.residual_head.bias": 0.004054316785186529,
            "u18_pdm_residual.residual_head.weight": 0.08068312704563141,
            "u18_pdm_residual.score_gate": 0.027986830100417137
          }
        },
        "loss": {
          "ranking": 4.152726173400879,
          "residual": 0.062065333127975464,
          "score": 0.1064029335975647,
          "total": 0.37610459327697754
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.0471886470913887,
          "raw_residual_finite": true,
          "score_mae": 0.12522731721401215,
          "score_rmse": 0.20595358312129974,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            3,
            25,
            14,
            11,
            14,
            30,
            6,
            21
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 48
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0003497939324006438,
            "u18_pdm_residual.confidence_head.weight": 0.01053105853497982,
            "u18_pdm_residual.encoder.0.bias": 0.009455328807234764,
            "u18_pdm_residual.encoder.0.weight": 0.008374810218811035,
            "u18_pdm_residual.encoder.1.bias": 0.0021074647083878517,
            "u18_pdm_residual.encoder.1.weight": 1.1278059482574463,
            "u18_pdm_residual.encoder.3.bias": 0.001325138728134334,
            "u18_pdm_residual.encoder.3.weight": 0.12113317102193832,
            "u18_pdm_residual.residual_head.bias": 0.0002591685624793172,
            "u18_pdm_residual.residual_head.weight": 0.015895847231149673,
            "u18_pdm_residual.score_gate": 0.03375958651304245
          }
        },
        "loss": {
          "ranking": 5.076557159423828,
          "residual": 0.03902462124824524,
          "score": 0.06274353712797165,
          "total": 0.35559603571891785
        },
        "proposal": {
          "diversity": 4.08287239074707,
          "finite": true,
          "mean": 4.036131381988525,
          "std": 7.63682746887207
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.40909841656684875,
          "confidence_finite": true,
          "gate": 0.04863675311207771,
          "raw_residual_finite": true,
          "score_mae": 0.0810546949505806,
          "score_rmse": 0.15089170634746552,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.975696325302124,
            "progress": 0.9416711330413818,
            "ttc": 1.0
          },
          "selected_indices": [
            15,
            30,
            28,
            10,
            13,
            6,
            13,
            21
          ],
          "selected_pdm_mean": 0.975696325302124
        },
        "step": 49
      },
      {
        "gradients": {
          "forbidden_nonzero": [],
          "name_sum_abs": {
            "u18_pdm_residual.confidence_head.bias": 0.0024037868715822697,
            "u18_pdm_residual.confidence_head.weight": 0.04494209587574005,
            "u18_pdm_residual.encoder.0.bias": 0.023870140314102173,
            "u18_pdm_residual.encoder.0.weight": 0.01669563725590706,
            "u18_pdm_residual.encoder.1.bias": 0.007049547508358955,
            "u18_pdm_residual.encoder.1.weight": 2.545501708984375,
            "u18_pdm_residual.encoder.3.bias": 0.013330402784049511,
            "u18_pdm_residual.encoder.3.weight": 0.5750265717506409,
            "u18_pdm_residual.residual_head.bias": 0.004623523913323879,
            "u18_pdm_residual.residual_head.weight": 0.10818304866552353,
            "u18_pdm_residual.score_gate": 0.02884633094072342
          }
        },
        "loss": {
          "ranking": 4.151914596557617,
          "residual": 0.060721952468156815,
          "score": 0.10631761699914932,
          "total": 0.3746353089809418
        },
        "proposal": {
          "diversity": 4.085780620574951,
          "finite": true,
          "mean": 2.458977222442627,
          "std": 4.7562642097473145
        },
        "selection": {
          "base_argmax_match_vs_audit": false,
          "base_score_max_abs_diff_vs_audit": 0.3829081058502197,
          "confidence_finite": true,
          "gate": 0.05010161176323891,
          "raw_residual_finite": true,
          "score_mae": 0.1251470148563385,
          "score_rmse": 0.20581656694412231,
          "selected_field_means": {
            "collision": 1.0,
            "comfort": 1.0,
            "dac": 1.0,
            "pdm": 0.9853848814964294,
            "progress": 0.9649236798286438,
            "ttc": 1.0
          },
          "selected_indices": [
            3,
            25,
            14,
            11,
            14,
            30,
            6,
            21
          ],
          "selected_pdm_mean": 0.9853848814964294
        },
        "step": 50
      }
    ]
  },
  "precision": "fp32",
  "runtime_seconds": 20.32950467430055,
  "seed": 0,
  "status": "PASS",
  "tf32": true
}


==> anc/server_snapshot_20260902/experiments/U48/export/u48_selected_full.json <==
{
  "backbone_sha256": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
  "checkpoint": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/export/u48_selected_full.ckpt",
  "checkpoint_bytes": 1247283074,
  "checkpoint_sha256": "78209651aa5d2602794f412738095ac003e695e39cc1aa0d8a5fbf309f0ffe87",
  "cpu_only": true,
  "navtest_outcomes_read": false,
  "official_checkpoint": "/root/autodl-tmp/unilatent_drivejepa/navsim_workspace/exp/Drive-JEPA-cache/drive_jepa_perception_based_agent_vitl.ckpt",
  "official_checkpoint_sha256": "b3e1d4ab723715be07c8266a7dfbd58abffed6990d654afcf5fbcd8cd97eeb34",
  "planning_parameter_count": 91,
  "repo": {
    "dirty": "",
    "head": "9a0f7635e4d0f68dea3f9aba0cafa1619466ae0a",
    "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U12_V1/repo",
    "tree": "4ab6893b71624edf683fd3ef1e856dea1f92f04a"
  },
  "schema": "Drive-JEPA.U48.V1.full-checkpoint-export.v1",
  "selected": {
    "checkpoint": "/root/autodl-tmp/unilatent_drivejepa/experiments/U45/formal/b32_lr3e5_bca2/planning_step0100.pt",
    "checkpoint_sha256": "bcac79f0af5695d407b17a3d56da670e0e36bca3407af79ad11f2f0109344a1c",
    "early_stop_evidence": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/selection/u45_stop_evidence.json",
    "early_stop_evidence_sha256": "2a3aec7d7f03c0161da0ad500bba100996ad38626f1dfdbb636b794099eff6a7",
    "proposal_diversity_mean": 4.46400889983544,
    "run": "U45",
    "step": 100,
    "validation_common_planning_loss": 1.0015280377284483
  },
  "selection_lock": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/selection/u45_u47.lock.json",
  "selection_lock_sha256": "7793918a1899ed9aa5334387ff867216c66311a24f534f9330e645e3eabd5661",
  "status": "PASS",
  "tensor_count": 511
}


==> anc/server_snapshot_20260902/experiments/U48/navtest/paired_full_v1_20260827/baseline/2026.08.27.16.54.27.csv <==
,token,valid,no_at_fault_collisions,drivable_area_compliance,ego_progress,time_to_collision_within_bound,comfort,driving_direction_compliance,score
0,76b4369e21a15a7a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1,2b5d551f5466530e,True,1.0,1.0,0.7630860374122458,1.0,1.0,1.0,0.901285848921769
2,fefe6361de855419,True,1.0,1.0,0.9429853771672289,1.0,1.0,1.0,0.976243907153012
3,dedf2d5568c758ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4,c1cc5d15c3f554e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5,317f5b44a4615e30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6,8c7db74b9aef5a9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7,1a099ccfccfa567f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8,bdfc5ac88bce56ed,True,1.0,1.0,0.7700094901088809,1.0,1.0,1.0,0.9041706208787005
9,d90cd23a434f5c55,True,1.0,1.0,0.9704515856506783,1.0,1.0,1.0,0.9876881606877826
10,553d5ef6d98e5728,True,1.0,1.0,0.9652414226968836,1.0,1.0,1.0,0.9855172594570348
11,14d171fcb9295596,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12,6136d15f12905f36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
13,b4561c216e6c5e21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
14,13da814cde3a525b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
15,6bea22b0ee0e5929,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
16,6f7355de329659f2,True,1.0,1.0,0.973915180050825,1.0,1.0,1.0,0.9891313250211771
17,844760894a04505a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
18,1dfce400c1ba574c,True,1.0,1.0,0.9153396063731797,1.0,1.0,1.0,0.9647248359888249
19,b5823453f7875542,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
20,32c0c70837d05c47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
21,43ef28a235035eac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
22,0aee34efc8445718,True,1.0,1.0,0.9913888900370929,0.0,1.0,1.0,0.5797453708487886
23,aee5c527d8e85667,True,1.0,1.0,0.8111411695759624,1.0,1.0,1.0,0.921308820656651
24,29d3fc42d08d57d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
25,c10ed86969435545,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
26,697882c22eb65ca7,True,1.0,1.0,0.9707610246475837,1.0,1.0,1.0,0.98781709360316
27,196375ae13835990,True,1.0,1.0,0.9841593489412362,1.0,1.0,1.0,0.9933997287255151
28,a1ecc6a16c2f5b5e,True,1.0,1.0,0.9184808754457644,1.0,1.0,1.0,0.9660336981024017
29,b5c2d13e8d5c517a,True,1.0,1.0,0.8249714387885072,1.0,1.0,1.0,0.9270714328285447
30,a4778444628f5c49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
31,beeb0c78917a528a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
32,86fbb46276605d14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
33,46f4d9ea67c75a76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
34,864e62539b8c58f9,True,1.0,1.0,0.7346854128055657,1.0,1.0,1.0,0.8894522553356524
35,08a80ada64475443,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
36,602213f964f651c1,True,1.0,1.0,0.958682246826379,1.0,1.0,1.0,0.9827842695109913
37,f24ade1ee3ac51ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
38,f7103dfe59a959be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
39,33a4b3a5822e52db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
40,76dd2e9ad6f753b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
41,48b6d9fdf22d5a23,True,1.0,1.0,0.9774014753265868,1.0,1.0,1.0,0.9905839480527444
42,a0b67d1ac0c35d26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
43,61b99cf0e08d559a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
44,c80bc7cdeb5e50f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
45,02145ce72fd95a85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
46,69f50b1f6c4d5f4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
47,ba84537a483f508a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
48,6370add5182e51b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
49,ee526f78f4ce5d75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
50,40c9fc73f7275730,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
51,4a919f7ea2f65200,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
52,8d83f07bed9d5f6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
53,8ee3467219fc5c8a,True,1.0,1.0,0.9876296392527582,1.0,1.0,1.0,0.9948456830219826
54,b2c0a19be09f5b76,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
55,d3e99c65bb2a5d79,True,1.0,1.0,0.9968559221495822,1.0,1.0,1.0,0.998689967562326
56,e63c18e2bcfa5526,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
57,95448c5ace9e5a22,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
58,47f8cc513134512b,True,1.0,1.0,0.8945691043626305,1.0,1.0,1.0,0.956070460151096
59,026e7b1e0e335625,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
60,7be2f6436ce95042,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
61,ff412420037b524a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
62,6f2baa8c8c8e5942,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
63,792d9ff087745f33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
64,090af86f693c507b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
65,2738dcd449ef567f,True,1.0,1.0,0.7787838424009644,1.0,1.0,1.0,0.9078266010004018
66,3bc4c087ab1a50a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
67,84a832f4cdbc5aef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
68,8436ac812af859df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
69,c236972435215288,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
70,0854af027e06530a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
71,cb7ce9515c495674,True,1.0,1.0,0.7229599541595503,1.0,1.0,1.0,0.8845666475664794
72,2087ff145dae502d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
73,39fd7cb73aa259db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
74,9bbaed3bac735053,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
75,59c00a21c1315d9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
76,0f9e883357585ec4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
77,66fff80a93805b34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
78,5be861ae85a75b45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
79,7d635921b94555f6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
80,3808a6ba716d5da1,True,1.0,1.0,0.9809245932448087,1.0,1.0,1.0,0.9920519138520035
81,f47f7733a11d51a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
82,402b6ac9448a58d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
83,75f9d978b4d757a2,True,1.0,1.0,0.7129741753089839,1.0,1.0,1.0,0.8804059063787433
84,5a7626d57d61594b,True,1.0,1.0,0.8553921141942091,1.0,1.0,1.0,0.9397467142475872
85,4b9402651fd85547,True,1.0,1.0,0.9692537024422486,1.0,1.0,1.0,0.9871890426842702
86,e55bd804e572502a,True,1.0,1.0,0.9726220399447921,1.0,1.0,1.0,0.9885925166436634
87,abf403b697c457ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
88,ee7be0b111a85c25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
89,385e44b3382350f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
90,e52c457d50455d0c,True,1.0,1.0,0.7008726878648796,1.0,1.0,1.0,0.8753636199436997
91,460110d5a345522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
92,7ceb065003f25449,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
93,32454d817bcb5305,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
94,efd0435305f5532a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
95,91ae20bf459859fe,True,1.0,1.0,0.9588061272094326,1.0,1.0,1.0,0.9828358863372636
96,bbb2fd3f27635227,True,1.0,1.0,0.8513146135607745,1.0,1.0,1.0,0.9380477556503227
97,597fd00be3675d16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
98,ee88e21932e6564f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
99,54e1372d95955eaa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
100,c9a4d6a0295f5142,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
101,8c8694effde754e6,True,1.0,1.0,0.9864339155877921,1.0,1.0,1.0,0.9943474648282468
102,b3055bb6f80d5167,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
103,10ffaee1fe81544d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
104,04a8b092cd525260,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
105,1ab2fedfbb4b5c2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
106,48ef77409741520d,True,1.0,1.0,0.9147977880847695,1.0,1.0,1.0,0.9644990783686539
107,0e5653822a7a56b3,True,1.0,1.0,0.9927952415076285,1.0,1.0,1.0,0.9969980172948452
108,ec7ec2875d5f5fe9,True,1.0,1.0,0.8268234115116176,1.0,1.0,1.0,0.9278430881298406
109,397c45f99a265c17,True,1.0,1.0,0.897672420928411,1.0,1.0,1.0,0.9573635087201713
110,6fb8d5597c8c5881,True,1.0,1.0,0.9999776619626477,1.0,1.0,1.0,0.9999906924844365
111,ac0fb7997f4e5106,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
112,92c7b16cbf5a5d8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
113,85185d3ba8b35890,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
114,77f9c895af8b59f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
115,9baf3c1d42b25070,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
116,024d012881be5995,True,1.0,1.0,0.7454081858954429,1.0,1.0,1.0,0.8939200774564345
117,b191eb9b8de25005,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
118,d1e9fac71909545f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
119,35fa5481e4de5703,True,1.0,1.0,0.7419098164285772,1.0,1.0,1.0,0.8924624235119071
120,aff2f948de815a32,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
121,9bfa838de21f5d25,True,1.0,1.0,0.9347997005514872,1.0,1.0,1.0,0.9728332085631196
122,63eeb15e6e3e5504,True,1.0,1.0,0.8805454206858009,1.0,1.0,1.0,0.9502272586190837
123,616812339ccb533e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
124,efd90f7518445bef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
125,c159f0c331075464,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
126,7fd97ff49f5b5761,True,1.0,1.0,0.7976965397236999,1.0,1.0,1.0,0.9157068915515416
127,95472243c6245fec,True,1.0,1.0,0.9689152722021007,1.0,1.0,1.0,0.9870480300842086
128,3010009fcb295507,True,1.0,1.0,0.8836640365748127,1.0,1.0,1.0,0.951526681906172
129,c0b730b08f685ef3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
130,7766bcc52078528c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
131,4b892b0f3efa5255,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
132,5b1acae08f2e5d76,True,1.0,1.0,0.9535419474570145,1.0,1.0,1.0,0.9806424781070894
133,563cd0d9beb7563a,True,1.0,1.0,0.8448306851533033,1.0,1.0,1.0,0.9353461188138764
134,9324eafb3ef25fdb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
135,b022d508550251bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
136,5a4709a2348f58a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
137,3623f8c74e7a5d1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
138,2a94741039ad566d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
139,4b3302a602155f76,True,1.0,1.0,0.9271526384669527,1.0,1.0,1.0,0.9696469326945637
140,f1b8c54a906f525e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
141,72d13a5ce3af5ca6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
142,cf081b6882d159f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
143,81e0ac3869b95ef4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
144,ad2ceb40a046543c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
145,0590bd1f5b2057f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
146,b61a78b163d654e0,True,1.0,1.0,0.9613105871157425,1.0,1.0,1.0,0.983879411298226
147,ddddd9e7e4925db9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
148,cd3b1de5d5d759e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
149,dd4483f390725319,True,1.0,1.0,0.9915853429907624,1.0,1.0,1.0,0.9964938929128176
150,fe55e4c568a753a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
151,f897914e6f0c52e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
152,583f7d0d8b27513c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
153,bf4d95ea76b75de7,True,1.0,1.0,0.9762947657200596,1.0,1.0,1.0,0.9901228190500247
154,1e15c5256da5549a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
155,599cd3d1986c5509,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
156,8f0f0f9061b35356,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
157,776069d80826529d,True,1.0,1.0,0.935537451964852,1.0,1.0,1.0,0.973140604985355
158,27e100e5fd605194,True,1.0,1.0,0.704908443869095,1.0,1.0,1.0,0.8770451849454562
159,efcc43b333075098,True,1.0,1.0,0.8657830140704451,1.0,1.0,1.0,0.9440762558626855
160,b32ef3cb010c5903,True,1.0,1.0,0.8993596075301891,1.0,1.0,1.0,0.9580665031375788
161,1f29aa63bc64550d,True,1.0,1.0,0.8148058447247465,1.0,1.0,1.0,0.922835768635311
162,9c13995a8a285f90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
163,61a236d173ef5055,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
164,31c26928703053d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
165,045044cb9f21527e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
166,559c4c23eb5d565a,True,1.0,1.0,0.8883784294078225,1.0,1.0,1.0,0.9534910122532594
167,7d24bd01f77c5d87,True,1.0,1.0,0.9886289855770378,1.0,1.0,1.0,0.9952620773237658
168,95528bd014555540,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
169,54580876ee835959,True,1.0,1.0,0.8402677102494407,1.0,1.0,1.0,0.9334448792706004
170,87100d8379c158cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
171,b30e51044c885122,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
172,683e518fbfa650d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
173,14c2bb3737ab519c,True,1.0,1.0,0.5933251688741137,1.0,1.0,1.0,0.8305521536975474
174,5a1f551705995574,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
175,c576010dd74157a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
176,ad970e7cae1a5ead,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
177,ecce119989c25ae9,True,1.0,1.0,0.9632404062775018,1.0,1.0,1.0,0.9846835026156256
178,b43de4c16b8d5e99,True,1.0,1.0,0.7729188105688247,1.0,1.0,1.0,0.9053828377370103
179,df2ed02abeba57fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
180,7a146021c3485224,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
181,d32754e8c47e5771,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
182,7900d1167dfe5c24,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
183,2f525b2a3cf35331,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
184,c471f8a9626d5f11,True,1.0,1.0,0.5933081387991022,1.0,1.0,1.0,0.8305450578329593
185,dd9b1479609c5c59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
186,5d004fb36ca95fa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
187,9bfe6fa481105f43,True,1.0,1.0,0.7635560437233533,1.0,1.0,1.0,0.9014816848847306
188,b770bd5be66d5339,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
189,73b4c0560bd85b5e,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
190,469dfe790903577a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
191,e826fc97761759f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
192,fb44fa6567a65ad0,True,1.0,1.0,0.9836508821963251,1.0,1.0,1.0,0.9931878675818021
193,36471f2ea86a54ba,True,1.0,1.0,0.7399172044117777,1.0,1.0,1.0,0.8916321685049073
194,18b76ccc45d25f5c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
195,a371624958cb52ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
196,562f38636f975be4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
197,7e5bb23808a850ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
198,108fd8b55b1952af,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
199,4e52e843b10f55eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
200,95f42de7bd075f88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
201,f755005e289d5ccd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
202,f4991b521fa15f17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
203,cdc9d2e591cc552c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
204,05ee09cb75205555,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
205,6dca7faa6d145d77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
206,290a914d4ef15443,True,1.0,1.0,0.8235477693742953,1.0,1.0,1.0,0.9264782372392896
207,1b818742aecc51d0,True,1.0,1.0,0.9378901487369145,1.0,1.0,1.0,0.9741208953070477
208,5a2e2da8e6b75138,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
209,7145c064885a53c4,True,1.0,1.0,0.8413260350237886,1.0,1.0,1.0,0.9338858479265785
210,d11ecb84b9b1511c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
211,5155241fdbbf57b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
212,772a0e9ce5825b3a,True,1.0,1.0,0.9428044265304206,1.0,1.0,1.0,0.976168511054342
213,e343f38ae86a57fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
214,23bd3a02e2855a28,True,1.0,1.0,0.8202169192608313,1.0,1.0,1.0,0.9250903830253464
215,c988ef2f076359de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
216,21b36975c4f75e9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
217,701eca801b6f5ba9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
218,15e6ef7a85b35d10,True,1.0,1.0,0.7999697208584398,1.0,1.0,1.0,0.9166540503576832
219,82ab50d6b3ef5a43,True,1.0,1.0,0.9369464423039335,1.0,1.0,1.0,0.9737276842933057
220,6717940e53d45558,True,1.0,1.0,0.9323529583908883,1.0,1.0,1.0,0.9718137326628701
221,e38dd745e363544c,True,1.0,1.0,0.9431278851612016,1.0,1.0,1.0,0.9763032854838339
222,7ae00644dbef537f,True,1.0,1.0,0.9941857549273198,1.0,1.0,1.0,0.9975773978863832
223,c3c6442b2f525269,True,1.0,1.0,0.944140154447637,1.0,1.0,1.0,0.9767250643531821
224,bc958ef21282524c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
225,15f1c723f81a50b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
226,a2ed8d7503b85e2d,True,1.0,1.0,0.9430580741673231,1.0,1.0,1.0,0.976274197569718
227,27ba50b0cfa75e8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
228,60681597a59d5cf9,True,1.0,1.0,0.5512691005584122,1.0,1.0,1.0,0.8130287918993385
229,3f38262eb4d55376,True,1.0,1.0,0.8855578924049473,1.0,1.0,1.0,0.9523157885020614
230,afa8102c20685ec5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
231,4020785f2bf55d0b,True,1.0,1.0,0.9770489125004027,1.0,1.0,1.0,0.9904370468751678
232,7f2a06cede325573,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
233,e9d7cc484394548f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
234,ed4bcfb05c405bac,True,1.0,1.0,0.8222389966179507,1.0,1.0,1.0,0.9259329152574794
235,bee7eebe90dd5285,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
236,8fe72476d10c552a,True,1.0,1.0,0.8301064824805462,1.0,1.0,1.0,0.9292110343668942
237,a59aff81f75759ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
238,fd4c64e354f953bd,True,1.0,1.0,0.9495223884459809,1.0,1.0,1.0,0.9789676618524922
239,17a3e2d3cba55770,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
240,22e43e5928b95b7a,True,1.0,1.0,0.9912856332056428,1.0,1.0,1.0,0.9963690138356845
241,690d5fcd5dd056dc,True,1.0,1.0,0.9532670618601576,1.0,1.0,1.0,0.9805279424417325
242,be527ba55a8a548b,True,1.0,1.0,0.9269880033261739,1.0,1.0,1.0,0.9695783347192392
243,8a91af177fee5522,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
244,ec7ca545f4055a2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
245,5a454b4d1c535366,True,1.0,1.0,0.7962466568371174,1.0,1.0,1.0,0.9151027736821322
246,43162b00fe4550b8,True,1.0,1.0,0.9374160582918714,1.0,1.0,1.0,0.973923357621613
247,04f548a98d695310,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
248,aa5b0658c4e6529d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
249,dce2c9983a00588e,True,1.0,1.0,0.7899102944152089,1.0,1.0,1.0,0.9124626226730038
250,994c2c1c459b5cc8,True,1.0,1.0,0.812098313684142,1.0,1.0,1.0,0.9217076307017259
251,3a61d7ced3ca590d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
252,4102a6399acf528b,True,1.0,1.0,0.804537294822223,1.0,1.0,1.0,0.9185572061759263
253,b72c6ad506465ebb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
254,c0afed32320d53ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
255,a90317c305c3505a,True,1.0,1.0,0.891622928668211,1.0,1.0,1.0,0.9548428869450879
256,86027694aed550bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
257,1ac0023fd2655313,True,1.0,1.0,0.8380244566973216,1.0,1.0,1.0,0.9325101902905507
258,1dae5903323e5214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
259,bb25cbb49f9157ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
260,df284ad97ad55a31,True,1.0,1.0,0.7816481960759457,1.0,1.0,1.0,0.9090200816983107
261,8fb11d5808355072,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
262,0bab0d24762a596d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
263,b3c1a2ac292d5e3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
264,6fc4fc2702305dfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
265,c77d96b1b7d65d8a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
266,330166def5a35f4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
267,6b895016e28d513c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
268,5d7eedc503ef575c,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
269,7b8bb16c6e9b512c,True,1.0,1.0,0.9484598155722609,1.0,1.0,1.0,0.9785249231551086
270,0cbeffce57295a2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
271,f87414e8321c5fa7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
272,f3521da962a75e3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
273,06ce8610ceea51f4,True,1.0,1.0,0.7522196288878943,1.0,1.0,1.0,0.8967581787032893
274,635eb3ecbf415418,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
275,6420c06f99465b53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
276,a541237b06645d49,True,1.0,1.0,0.967530292735035,1.0,1.0,1.0,0.9864709553062646
277,552fd48bfce35a20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
278,f590f07cbcc15388,True,1.0,1.0,0.7342097118649802,1.0,1.0,1.0,0.8892540466104085
279,85c5f81a8dec5628,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
280,906d7e590245576a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
281,ef89947a381a50bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
282,e5dd6a4462dd5e29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
283,c5ee24aa8f5059d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
284,6321c384f59c5265,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
285,9fc437191831579a,True,1.0,1.0,0.857095421775607,1.0,1.0,1.0,0.9404564257398363
286,9ce9ec5a49b1568d,True,1.0,1.0,0.8879161112967828,1.0,1.0,1.0,0.9532983797069928
287,d00c78600089543a,True,1.0,1.0,0.7770011458889349,1.0,1.0,1.0,0.9070838107870562
288,dbfc9f81daf956a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
289,e0522da7328d5c9e,True,1.0,1.0,0.8501321198630768,1.0,1.0,1.0,0.9375550499429487
290,d4f972826d645ca8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
291,b5b422189a075a27,True,1.0,1.0,0.8795790290406915,1.0,1.0,1.0,0.9498245954336214
292,ce567ba416055525,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
293,c48cfa7c240d5808,True,1.0,1.0,0.9458189161752987,1.0,1.0,1.0,0.9774245484063745
294,4a46ef99ddf55b8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
295,96540ed00a785607,True,1.0,1.0,0.7812618210053928,1.0,1.0,1.0,0.9088590920855802
296,1081728e06ca5239,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
297,1ed78a92956f5c5c,True,1.0,1.0,0.993674007305199,1.0,1.0,1.0,0.9973641697104996
298,8569121235665be9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
299,067d731005885300,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
300,86c897328378504d,True,1.0,1.0,0.946925449011648,1.0,1.0,1.0,0.9778856037548533
301,af5f095a4d815525,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
302,303d9d8e1bbf5053,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
303,7f54c08f50ef5ace,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
304,a6862e7424815856,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
305,98867b3fc7a95c24,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
306,26ba80ad72205a03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
307,6b363ffce294521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
308,a9152eadc70058ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
309,dc39ce9c251551bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
310,209069959e1d5531,True,1.0,1.0,0.8671085565114081,0.0,1.0,1.0,0.52796189854642
311,0ca7781c66ea5fc9,True,1.0,1.0,0.8530229861263087,1.0,1.0,1.0,0.9387595775526286
312,c96b4de8d3d55287,True,1.0,1.0,0.8128921624261338,1.0,1.0,1.0,0.9220384010108891
313,330fe55520e351fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
314,e1f6c044f4235462,True,1.0,1.0,0.6998831196345933,1.0,1.0,1.0,0.8749512998477472
315,0c318d7923d15b78,True,1.0,1.0,0.9433657607003421,1.0,1.0,1.0,0.9764024002918091
316,f587b097f5f65db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
317,ac0f18be77bd585c,True,1.0,1.0,0.7293086511375056,1.0,1.0,1.0,0.8872119379739608
318,eb5ef679c80959fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
319,12af1e0adcb65df9,True,1.0,1.0,0.9574247627643181,1.0,1.0,1.0,0.9822603178184659
320,31134bc6685c57ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
321,92e3a80a8f775ce2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
322,185dd0f2003e5d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
323,a9c9765a005351b9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
324,f8de050af1de5ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
325,15454d7562d45fe6,True,1.0,1.0,0.8781184547684431,1.0,1.0,1.0,0.9492160228201847
326,8470627d628e55f6,True,1.0,1.0,0.8224363660287397,1.0,1.0,1.0,0.9260151525119747
327,984c4c329ba05bd2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
328,33c05d622bbe59a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
329,2f6b9bbb16cb59ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
330,2c90fc5cc8905562,True,1.0,1.0,0.9955321539192049,1.0,1.0,1.0,0.9981383974663354
331,9406203fdb815e58,True,1.0,1.0,0.8071352937020163,1.0,1.0,1.0,0.9196397057091735
332,b547cd052795562c,True,1.0,1.0,0.6671383223962549,1.0,1.0,1.0,0.8613076343317729
333,0c54c8dfbe56567f,True,1.0,1.0,0.7951467212307742,1.0,1.0,1.0,0.9146444671794892
334,a51ed55eaa9c54c9,True,1.0,1.0,0.8650901211542761,1.0,1.0,1.0,0.9437875504809483
335,a584a676d2b859c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
336,476c37463b4f580e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
337,490475b585895e0e,True,1.0,1.0,0.9302268875270427,1.0,1.0,1.0,0.9709278698029346
338,c11b8e3e58e857f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
339,9100530861d851b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
340,7a90cd45ef505058,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
341,51e697d3f5255ac3,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
342,ec60244b07ad5466,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
343,60b3c9715d995c1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
344,616382bea2ff5853,True,1.0,1.0,0.960416146340912,1.0,1.0,1.0,0.9835067276420467
345,d9b28b3ee70e57f2,True,1.0,1.0,0.9958181171262777,1.0,1.0,1.0,0.9982575488026156
346,419ff14e34c45d7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
347,dbfcc3b5aa945597,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
348,3e5bb75bed1d58ad,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
349,1c7a7a95bc3354b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
350,1eed252c6ca25157,True,1.0,1.0,0.675208884889645,1.0,1.0,1.0,0.8646703687040187
351,b56a66ac853c56e9,True,1.0,1.0,0.9606499198796143,1.0,1.0,1.0,0.9836041332831726
352,6e0bd197608f5bc5,True,1.0,1.0,0.9021091374430766,1.0,1.0,1.0,0.959212140601282
353,ea789512f1be5a47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
354,d5ebca598bce566e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
355,169ccb03f27e589d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
356,7c7ce7ea08b15930,True,1.0,1.0,0.8552136832110192,1.0,1.0,1.0,0.9396723680045914
357,0eae7eacff765533,True,1.0,1.0,0.9776170305883575,1.0,1.0,1.0,0.990673762745149
358,64f56e62619850b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
359,c5ff0a82eabb5b05,True,1.0,1.0,0.9610709914694311,1.0,1.0,1.0,0.9837795797789296
360,b39406677030585e,True,1.0,1.0,0.7831834749471891,1.0,1.0,1.0,0.9096597812279955
361,d08756521e64547e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
362,cba63a3ef5bc51b3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
363,dcfc13ba3a4150a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
364,eb19160d56255b73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
365,7d2043fe1fd75586,True,1.0,1.0,0.7972496273135676,1.0,1.0,1.0,0.9155206780473198
366,b4eb56fcd01857bb,True,1.0,1.0,0.9461991479924085,1.0,1.0,1.0,0.9775829783301702
367,4a557f1bfe3b5645,True,1.0,1.0,0.9143842769885207,1.0,1.0,1.0,0.9643267820785503
368,fe800ded24045b44,True,1.0,1.0,0.9874161138239899,1.0,1.0,1.0,0.9947567140933291
369,74df9f9decc45b84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
370,0fc28fe43e5d5693,True,1.0,1.0,0.8703074672505217,1.0,1.0,1.0,0.9459614446877174
371,240f44eb30c7500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
372,6cfeeb3aab5b5681,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
373,cce49307530e5b60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
374,5368a45f74ed5f66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
375,5259a5b9d00d54a7,True,1.0,1.0,0.9950358730638107,1.0,1.0,1.0,0.9979316137765878
376,397a31d685fc5af7,True,1.0,1.0,0.8535307985039287,1.0,1.0,1.0,0.9389711660433037
377,9a23e7bc52e657c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
378,16e645697d7559b3,True,1.0,1.0,0.8639599966482341,1.0,1.0,1.0,0.9433166652700975
379,1d0dfd09b8185201,True,1.0,1.0,0.9266532235436411,1.0,1.0,1.0,0.9694388431431838
380,3cc3ea967df55cf0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
381,dc0c3446973f56b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
382,5350c9f947cb5482,True,1.0,1.0,0.9607506183659861,1.0,1.0,1.0,0.9836460909858276
383,60615c7f766c5a10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
384,03ec8e118cb0541d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
385,388181311ef25756,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
386,39bcaa3072bc5198,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
387,4e021aea953652b9,True,1.0,1.0,0.6364145194247851,1.0,1.0,1.0,0.8485060497603271
388,4d0c174b077e5603,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
389,ce1f8997a8ce502b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
390,6efb5186a9e55a68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
391,be861669f7ff5de4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
392,069dab3272205ecb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
393,9b20027801905b4c,True,1.0,1.0,0.9849149413555944,1.0,1.0,1.0,0.9937145588981643
394,ae90dd8267ce57a0,True,1.0,1.0,0.9576031684545875,1.0,1.0,1.0,0.9823346535227447
395,937ca624cc2658a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
396,5fe06174763b5c36,True,1.0,1.0,0.8337525526359858,1.0,1.0,1.0,0.9307302302649941
397,6a3518e83ad751f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
398,09779eb483435cab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
399,d5ec09025a1e5a0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
400,d987180f18155985,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
401,c9395d7ca7f75410,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
402,f2e1685f07675799,True,1.0,1.0,0.8242788108117389,1.0,1.0,1.0,0.9267828378382245
403,94689128d3bb5ac8,True,1.0,1.0,0.9943473240907744,1.0,1.0,1.0,0.997644718371156
404,620a34ec02795768,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
405,6abe0ed266f258d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
406,24d02c4c2a325f01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
407,e706a9c88e625828,True,1.0,1.0,0.8573187304168925,1.0,1.0,1.0,0.9405494710070386
408,667140c426e45393,True,1.0,1.0,0.8872991779164121,1.0,1.0,1.0,0.9530413241318384
409,74abadad5fd65d44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
410,0ee0eabadd125c7b,True,1.0,1.0,0.9952630067666142,1.0,1.0,1.0,0.9980262528194226
411,adfdcd3c5a9a5fb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
412,110bec4c6d2153d7,True,1.0,1.0,0.9623425357902489,1.0,1.0,1.0,0.9843093899126037
413,0722adecc3d45ac4,True,1.0,1.0,0.949194239128463,1.0,1.0,1.0,0.978830932970193
414,5218653349a6502a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
415,a754894e5e355c0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
416,75523a91f0b15884,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
417,b47df4a21c515394,True,1.0,1.0,0.8499512527151667,1.0,1.0,1.0,0.9374796886313194
418,120ef06f3e0b5990,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
419,8723bbb08b8e5cc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
420,9f841033bc335965,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
421,352290f8ed8e572e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
422,7582f7769dfb5d11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
423,c38fcc20f071501a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
424,55237cf0b8c45ec9,True,1.0,1.0,0.7986194605288762,1.0,1.0,1.0,0.9160914418870317
425,b541b6d67bad546d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
426,e0b92501aa5051b1,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
427,a75ca6ddabc1541b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
428,fe6db2d0c7025b8a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
429,6bf0e7ba6477572b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
430,5303407715805679,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
431,c8df3a922f9d5550,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
432,9e898d5e24c1537e,True,1.0,1.0,0.815116613794424,1.0,1.0,1.0,0.9229652557476767
433,803569f800575929,True,1.0,1.0,0.8232238754765382,1.0,1.0,1.0,0.9263432814485576
434,e3bfee2b093e5e35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
435,00b2afbb751b59c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
436,69976d75e3a5521e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
437,78c9157a55905d81,True,1.0,1.0,0.9576508271580184,1.0,1.0,1.0,0.9823545113158411
438,bb9c441a4c2b5791,True,1.0,1.0,0.9190021372686966,1.0,1.0,1.0,0.9662508905286235
439,1434146a1ab75426,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
440,c6c94bd6691c5008,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
441,88b49de4eea35896,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
442,01c4dab17c975e13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
443,7dfae2f3b33a5d6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
444,29d982d97d135311,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
445,29e7ffa0ba1f589b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
446,05f1c7e44f74538c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
447,c09cdf83367d5d3f,True,1.0,1.0,0.7524014606954202,1.0,1.0,1.0,0.8968339419564252
448,6f11adda2af357ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
449,0225c61734025867,True,1.0,1.0,0.9857730700961597,1.0,1.0,1.0,0.9940721125400666
450,3e09adf2d7055216,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
451,a8a72fb28dc6592b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
452,b18f4a30eea65702,True,1.0,1.0,0.9520362283495604,1.0,1.0,1.0,0.9800150951456502
453,98cf54a70d5e5da9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
454,d68dba02509b50a3,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
455,053895d2bfc754f3,True,1.0,1.0,0.7942026515361404,1.0,1.0,1.0,0.9142511048067252
456,1509901c10495792,True,1.0,1.0,0.9524932913838005,1.0,1.0,1.0,0.9802055380765835
457,a28aff9148b55b3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
458,d8effdc24c235d3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
459,d8bbb945380d5d78,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
460,bf80166d9d045752,True,1.0,1.0,0.9318253261094385,1.0,1.0,1.0,0.9715938858789327
461,00f925ab5406520f,True,1.0,1.0,0.9186746015393786,1.0,1.0,1.0,0.9661144173080745
462,f8e036dd79a954d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
463,e1c0081536575390,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
464,510e507046865b40,True,1.0,1.0,0.8970443985196835,1.0,1.0,1.0,0.9571018327165349
465,4f47f41d84c450e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
466,6b2cda5004dc5df9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
467,7240e214b6bc5b44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
468,6e67504ab65f5314,True,1.0,1.0,0.7599788251061994,1.0,1.0,1.0,0.8999911771275831
469,3972714235c35bcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
470,de28290571ec523a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
471,e0cc59c7dc8c50bd,True,1.0,1.0,0.9761443526369074,1.0,1.0,1.0,0.9900601469320448
472,c42677f7e56f5c3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
473,bdfdf52ac60755a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
474,80199eddf2cc590f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
475,15b0967d1dab53f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
476,ef7089ecfb0c5028,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
477,684ac2e9651d5e63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
478,ea141bd5c40259de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
479,1693d395bec753ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
480,604f30d83d8652ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
481,9bb9ee9f03525ac0,True,1.0,1.0,0.7772777157394531,1.0,1.0,1.0,0.9071990482247722
482,3968f1bc11085a70,True,1.0,1.0,0.7529045386414932,1.0,1.0,1.0,0.8970435577672888
483,f6082f18c392582f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
484,e1d83d0f913a5263,True,1.0,1.0,0.8382182800295133,1.0,1.0,1.0,0.9325909500122972
485,54e57dfcbf295398,True,1.0,1.0,0.9811286471265499,1.0,1.0,1.0,0.992136936302729
486,962deb8ccdaf50e3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
487,210e056a17d1522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
488,e97ba617b7c059a7,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
489,a8afec520f035a68,True,1.0,1.0,0.9739379705926865,1.0,1.0,1.0,0.989140821080286
490,7cdcc814be255d9f,True,1.0,1.0,0.9952162660029293,1.0,1.0,1.0,0.9980067775012206
491,47af60921ec65144,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
492,7fcd3691c57b5f49,True,1.0,1.0,0.8458352772444968,1.0,1.0,1.0,0.9357646988518736
493,495a149c042a5636,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
494,e5b0b2c83a395163,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
495,de205067b0165547,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
496,90a14e5bd7cb5f47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
497,05965158ab845b47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
498,8ddef59113ee5c86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
499,253c33ffe10a5aa7,True,1.0,1.0,0.9656625867799954,1.0,1.0,1.0,0.9856927444916647
500,93358613d3865c5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
501,a151ed0de3f35bf5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
502,f02b15cc225b5d9a,True,1.0,1.0,0.9078437002234881,1.0,1.0,1.0,0.9616015417597867
503,51d961409a285653,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
504,b64b160540265465,True,1.0,1.0,0.9912604844188071,1.0,1.0,1.0,0.9963585351745029
505,3bb3a8f506bf5980,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
506,530176929c015182,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
507,61232ab3e2085282,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
508,0b4c7130090c5e85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
509,64859d25f1b555dd,True,1.0,1.0,0.9213493634971206,1.0,1.0,1.0,0.9672289014571337
510,7b4a9abdf718584b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
511,8396adcdedb55337,True,1.0,1.0,0.6977961458666337,1.0,1.0,1.0,0.8740817274444307
512,105ca02169f45519,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
513,40c083a3c4ff5b45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
514,748d7e95687d5d26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
515,e22c4b8440c759b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
516,fbe786c417ca5245,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
517,cbec1eda814e5065,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
518,7e8ca7a00f83587d,True,1.0,1.0,0.9630491767035767,1.0,1.0,1.0,0.9846038236264903
519,b4aeb4bbd9035964,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
520,f4e2ec6e37535056,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
521,5fe951e403f25012,True,1.0,1.0,0.9417557280432859,1.0,1.0,1.0,0.9757315533513692
522,354e4afad1eb56c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
523,cb70f332bc5f5bcf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
524,c928d5d9ddc25082,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
525,784c48e2a44c5036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
526,790e0f5c7fce5627,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
527,2248832a822755d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
528,e59fd69b1be85258,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
529,4a71a24c376f5388,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
530,c1255801436851c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
531,9f97b9c20ffc50b5,True,1.0,1.0,0.7738368141351231,1.0,1.0,1.0,0.905765339222968
532,8199bcc7c60a521c,True,1.0,1.0,0.926336689655648,1.0,1.0,1.0,0.9693069540231867
533,ab505f8775065375,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
534,a572d70690f75ad4,True,1.0,1.0,0.8283223373702701,1.0,1.0,1.0,0.9284676405709459
535,76e72a3b44205ec0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
536,434f74e0c3e25cdd,True,1.0,1.0,0.8230101366205824,1.0,1.0,1.0,0.9262542235919092
537,be1ef67efd445f45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
538,78f941ea974f5084,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
539,b83f5bd6726e5996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
540,d69b6aacdd0459e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
541,f5b613e3fa03593d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
542,d5085a26c5915a49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
543,11094634534c53fd,True,1.0,1.0,0.997711144383806,1.0,1.0,1.0,0.9990463101599193
544,3dcc0fdcb0395855,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
545,1f53a73b41095041,True,1.0,1.0,0.9743121816486443,1.0,1.0,1.0,0.9892967423536018
546,fe61cae0e4ae5f1a,True,1.0,1.0,0.9316921612581273,1.0,1.0,1.0,0.9715384005242197
547,8c867708395f5374,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
548,e0416692bc5251ba,True,1.0,1.0,0.7765341040219775,1.0,1.0,1.0,0.9068892100091572
549,8299207e310b595e,True,1.0,1.0,0.9265602106098373,1.0,1.0,1.0,0.9694000877540988
550,a5c9bcab52165145,True,1.0,1.0,0.9899399683441712,1.0,1.0,1.0,0.9958083201434046
551,f20518f97cb558d4,True,1.0,1.0,0.8915383917238427,1.0,1.0,1.0,0.9548076632182679
552,79984c4826f653fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
553,9568c56631be548e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
554,8b8466eb334f5957,True,1.0,1.0,0.9549268430034846,1.0,1.0,1.0,0.9812195179181186
555,ed3e5181549254bc,True,1.0,1.0,0.9917730381441945,1.0,1.0,1.0,0.9965720992267477
556,10d172af1ba359a2,True,1.0,1.0,0.7813376061888871,1.0,1.0,1.0,0.9088906692453697
557,e50483d19a4b5489,True,1.0,1.0,0.9806104500435622,1.0,1.0,1.0,0.9919210208514843
558,1ceec301ab6552b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
559,2696e377ac3e579b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
560,812a8e70ad07507d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
561,d99103d5b5025654,True,1.0,1.0,0.953024119089785,1.0,1.0,1.0,0.9804267162874104
562,4543fc207fbb553e,True,1.0,1.0,0.8005999774803395,1.0,1.0,1.0,0.9169166572834748
563,d4e5d3e55e3751f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
564,ca009ab283bc5484,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
565,6881586931a25031,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
566,b354451e4f8859f9,True,1.0,1.0,0.9616833895374972,1.0,1.0,1.0,0.9840347456406239
567,fcb45b2aa29356d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
568,a332b717471c5704,True,1.0,1.0,0.9766798931055436,1.0,1.0,1.0,0.9902832887939765
569,9e1be9753cf75e57,True,1.0,1.0,0.6924362327864435,1.0,1.0,1.0,0.8718484303276849
570,434a1b5995365a33,True,1.0,1.0,0.6944004403750469,1.0,1.0,1.0,0.8726668501562695
571,b55cc20818705801,True,1.0,1.0,0.9630814083357524,1.0,1.0,1.0,0.9846172534732301
572,a1ef22ffca3a5993,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
573,c0649cc8913954cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
574,1cf59919c4f15605,True,1.0,1.0,0.8454324347722854,1.0,1.0,1.0,0.9355968478217855
575,40508dfbe0f35d8e,True,1.0,1.0,0.9634002187346066,1.0,1.0,1.0,0.9847500911394195
576,09e2eda76fde54ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
577,7eb33ecbb32d5a60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
578,e344674ba93250b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
579,453bdd4f77af5c90,True,1.0,1.0,0.8590479142682766,1.0,1.0,1.0,0.9412699642784487
580,a175a8b7f4c55cf6,True,1.0,1.0,0.7347533210992682,1.0,1.0,1.0,0.8894805504580283
581,58e19769184c5f43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
582,ef4cd07fc8245457,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
583,fa8c164985255698,True,1.0,1.0,0.9574028812646792,1.0,1.0,1.0,0.9822512005269498
584,6c62956221e4511e,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
585,2381f042c0855f20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
586,77868241ec115a11,True,1.0,1.0,0.9982187215983277,1.0,1.0,1.0,0.9992578006659699
587,71fefe3bc0f0591e,True,1.0,1.0,0.9433529141084481,1.0,1.0,1.0,0.9763970475451867
588,77dd24d1d09c5e50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
589,d85c679f79b552ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
590,2751f9eb641455c9,True,1.0,1.0,0.8079446148321983,1.0,1.0,1.0,0.9199769228467494
591,f51f9c282b9a54aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
592,6e6c19ea921f550d,True,1.0,1.0,0.9768989813585163,1.0,1.0,1.0,0.9903745755660486
593,483042d5dc175e99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
594,619d1afc63c35621,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
595,294335a3e5e45496,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
596,26459a22067d556e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
597,c79b2a28285f5e11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
598,91aeae3843455c34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
599,61768c493892576d,True,1.0,1.0,0.9769797396665714,1.0,1.0,1.0,0.9904082248610715
600,d306c671b1ce531c,True,1.0,1.0,0.9586424610132643,1.0,1.0,1.0,0.9827676920888603
601,aa4430320c3151e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
602,09a004a6ded55f7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
603,3d11d1a35e8f500d,True,1.0,1.0,0.8493615796746273,1.0,1.0,1.0,0.9372339915310947
604,12d283af921a5f09,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
605,2e393fad09985c87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
606,5628a405141e5e29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
607,d655411faf595661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
608,60f76df7b8a95157,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
609,3aff98e018195468,True,1.0,1.0,0.9133943044076022,1.0,1.0,1.0,0.9639142935031675
610,7aaa1817f97e5e5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
611,bdffdc5fc2fa542b,True,1.0,1.0,0.7677819587815972,1.0,1.0,1.0,0.9032424828256654
612,c75331b9d30957a1,True,1.0,1.0,0.8925639341376969,1.0,1.0,1.0,0.9552349725573737
613,58b6d3046d18508e,True,1.0,1.0,0.8133042100384402,1.0,1.0,1.0,0.9222100875160167
614,de16c26b38425a6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
615,0317b218061b5c4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
616,e6206364da5b51f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
617,e13e38532130514b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
618,88fb8b083a2d56c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
619,190c8d0cece45af1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
620,3e429827093e538d,True,1.0,1.0,0.8793547407496525,1.0,1.0,1.0,0.9497311419790219
621,1cf600346a7e5fc5,True,1.0,1.0,0.8401344347174984,1.0,1.0,1.0,0.9333893477989577
622,556118fe6e455038,True,1.0,1.0,0.7344060303807366,1.0,1.0,1.0,0.8893358459919737
623,046cdc424d515ee1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
624,9e1761b29988514c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
625,19a718729d3a5e37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
626,fa39ec6686705dac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
627,f465e74f13e652ce,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
628,5feede5c5a3c5116,True,1.0,1.0,0.533622131952897,0.0,1.0,1.0,0.38900922164704044
629,a366d90f10ca5866,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
630,bbd5fbbe6cbb5a6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
631,97fcdcd35af7563b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
632,d91f0c28683e52da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
633,bc9bc971088c5df6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
634,70ac542a408b5b93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
635,31cda9ad4b8257b9,True,1.0,1.0,0.8207234441359724,1.0,1.0,1.0,0.9253014350566552
636,e2d33c999ca45ea7,True,1.0,1.0,0.946459314671816,1.0,1.0,1.0,0.9776913811132566
637,305d73038ef35efe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
638,b23f49937a48507e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
639,aea14d7408d255bb,True,1.0,1.0,0.8335534958650417,1.0,1.0,1.0,0.9306472899437673
640,673cfe7af7db5911,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
641,5b14b00087b051e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
642,ef7822ee7fa35042,True,1.0,1.0,0.7907032696321977,1.0,1.0,1.0,0.9127930290134157
643,98527843384f5f43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
644,4e52fd2c46fa5a3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
645,1df1903e5bcd5036,True,1.0,1.0,0.9621468100942263,1.0,1.0,1.0,0.9842278375392609
646,37d8b3ca81905645,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
647,2807cd605f1156da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
648,14d53eb06a7d582a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
649,54b907a5a03b51ef,True,1.0,1.0,0.9537352752782869,1.0,1.0,1.0,0.9807230313659528
650,8e274784672a514b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
651,03817943eb905452,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
652,94d209006f485164,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
653,3bcb5a54eca95746,True,1.0,1.0,0.9794822218862141,1.0,1.0,1.0,0.9914509257859225
654,a6fd750fe57d5bb9,True,1.0,1.0,0.954449291050398,1.0,1.0,1.0,0.9810205379376659
655,e08a526c85475c4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
656,d32f8367252b53b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
657,a7c6cc3a1840584f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
658,064018bfafb05f56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
659,6083bfcb495d5f9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
660,d3badb5f8c125e12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
661,04aa69f18d255c96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
662,eb6c8a396bb75a89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
663,7ccfef5040b359df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
664,6e49c17c51db5a5c,True,1.0,1.0,0.9852688389944851,1.0,1.0,1.0,0.9938620162477022
665,e817f131c7815d82,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
666,b7bbef1569ca526e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
667,76031bb4f8f7566d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
668,e41f13ed67485c54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
669,e64d993cb8a75338,True,1.0,1.0,0.9629648110251299,1.0,1.0,1.0,0.9845686712604708
670,6ddd79643130526d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
671,92d2f07fc6075f5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
672,60e45802b0245195,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
673,5e119121956f52be,True,1.0,1.0,0.980497000778698,1.0,1.0,1.0,0.9918737503244573
674,9db7131f4c8d57dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
675,60e35d8a323b5b5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
676,74a8e53c9a6f50a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
677,1aabc43f2a7453f1,True,1.0,1.0,0.8576767671884971,1.0,1.0,1.0,0.9406986529952072
678,f6855b72b0aa57e2,True,1.0,1.0,0.8616523723760395,1.0,1.0,1.0,0.9423551551566831
679,74df22cda10a5cf9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
680,b72042b4093250c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
681,d9d93568b27e5649,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
682,95ba88fe9c385123,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
683,e16ed6e841ee58cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
684,375d03a139615179,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
685,cd8518ca186155f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
686,2b9bb7ffb9cf5da8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
687,aa1f80806fa35b9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
688,d56e3d307eb8525a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
689,4fdf85786f785a83,True,1.0,1.0,0.9980249321537596,0.0,1.0,1.0,0.5825103883973999
690,bed4ec62805f5790,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
691,748a5531d6415e0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
692,396eba48b9c5529d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
693,aa2c4edb15d45c84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
694,5fe40d882c3b545f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
695,1c8804a52fc0553c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
696,f39952caeb2b5014,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
697,8c7e28b482935cd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
698,5c5f0c06d7035bb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
699,ee86c71bc0765fd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
700,b826ee4aedc95b0c,True,1.0,1.0,0.8499178102398722,1.0,1.0,1.0,0.9374657542666135
701,3eaee893ba995c48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
702,360b5fec28655626,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
703,c0ea178930145138,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
704,167d6bc7be735e55,True,1.0,1.0,0.9907537382163595,1.0,1.0,1.0,0.9961473909234831
705,1f248c6b5f2f5234,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
706,e9c2ed7aa8275015,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
707,1ec907a74cbb54cd,True,1.0,1.0,0.7866322006722755,1.0,1.0,1.0,0.9110967502801147
708,08b29b05bc4650f8,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
709,61720db8cab2508a,True,1.0,1.0,0.7630139228939852,1.0,1.0,1.0,0.9012558012058273
710,d6feccacc881504a,True,1.0,1.0,0.8472624648093499,1.0,1.0,1.0,0.9363593603372292
711,c9902a827ade5f45,True,1.0,1.0,0.770737312511218,1.0,1.0,1.0,0.9044738802130076
712,d9d22fcc4d395fc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
713,33c925ac7b905e8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
714,ff4dceb630df54fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
715,26983ee0a39e5a32,True,1.0,1.0,0.8657312455396307,1.0,1.0,1.0,0.9440546856415128
716,2251b1d81d0051c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
717,a004456be0fd5ce0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
718,e83be8437b0c5862,True,1.0,1.0,0.996074185745287,1.0,1.0,1.0,0.9983642440605363
719,51bf8103b6cd5b4c,True,1.0,1.0,0.8652345029871988,1.0,1.0,1.0,0.9438477095779995
720,179ea24426e95029,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
721,cab75d9e74eb52a1,True,1.0,1.0,0.9543562216311005,1.0,1.0,1.0,0.9809817590129585
722,95ccb71300195f57,True,1.0,1.0,0.990142846144011,1.0,1.0,0.0,0.9958928525600047
723,e9d8c81a844c5c95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
724,066c0c3f45915cba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
725,6c81fef5b490580a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
726,7e647d942b9f57ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
727,9d6eac20a6fb5cd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
728,35bc469fdde35a17,True,1.0,1.0,0.9739221863466963,1.0,1.0,1.0,0.9891342443111234
729,3c58a86242fe5671,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
730,282d1f01eef856f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
731,7a35be74d30b5a74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
732,7c94fd89afb95a88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
733,62c5045db3c159aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
734,9ad434ec99685d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
735,8560e670c7865e3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
736,87ab048362385059,True,1.0,1.0,0.7430404932450382,1.0,1.0,1.0,0.8929335388520993
737,d8c6aedcb54a56fb,True,1.0,1.0,0.7909487949436038,1.0,1.0,1.0,0.9128953312265016
738,6fbe0e06902e5304,True,1.0,1.0,0.9807377672620026,1.0,1.0,1.0,0.9919740696925011
739,8959015fc1fe5791,True,1.0,1.0,0.6535184506974095,1.0,1.0,1.0,0.8556326877905874
740,e610e8c900a75a0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
741,ea9f070b56115301,True,1.0,1.0,0.817564654024742,1.0,1.0,1.0,0.9239852725103092
742,06bdef9a9bbc5aaf,True,1.0,1.0,0.7195689591368483,1.0,1.0,1.0,0.8831537329736868
743,155c42ad43525252,True,1.0,1.0,0.8218052016969886,1.0,1.0,1.0,0.9257521673737452
744,9a179eb32481553e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
745,615329a491785c3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
746,f19d96f947fa52d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
747,47bc25abb0705dc9,True,1.0,1.0,0.9011961237887267,1.0,1.0,1.0,0.9588317182453028
748,76375396b08e5143,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
749,8aaf40c869ca574f,True,1.0,1.0,0.75048302192934,1.0,1.0,1.0,0.8960345924705583
750,08e5f4c2c0965b15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
751,9aadb4c8a77d5849,True,1.0,1.0,0.8854835937887762,1.0,1.0,1.0,0.9522848307453234
752,69bcdc8c577252f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
753,c53ae2fe6cc751e7,True,1.0,1.0,0.998160727319079,1.0,1.0,1.0,0.9992336363829496
754,97bbc33ac7d4586d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
755,2114e7e213c45fc0,True,1.0,1.0,0.9958429208489894,1.0,1.0,1.0,0.998267883687079
756,07d45fff78625de2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
757,ef0b98c7837e5e4a,True,1.0,1.0,0.9837613953114879,1.0,1.0,1.0,0.99323391471312
758,68ece717ce6553e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
759,87a7a9f8aa325467,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
760,d73cabbfed045bf2,True,1.0,1.0,0.8758742166124426,1.0,1.0,1.0,0.9482809235885178
761,358d973661955d68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
762,ab6e020759565f9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
763,5d47863332065766,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
764,f636a93caad2585f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
765,0472df00162f5fc5,True,1.0,1.0,0.8184026008870378,1.0,1.0,1.0,0.9243344170362656
766,ada62613f2ce5a33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
767,81f49ac925aa5781,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
768,55a8886514eb5c1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
769,52c1d14554bb51f5,True,1.0,1.0,0.9518504274405479,1.0,1.0,1.0,0.9799376781002284
770,9b0b6d3472465b35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
771,87554f4ef47252e4,True,1.0,1.0,0.8512853546438398,1.0,1.0,1.0,0.9380355644349333
772,a6b518a433065727,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
773,04715723caea505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
774,8b10128072e6539f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
775,babd01c3694d5e18,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
776,87751a071a7e50a4,True,1.0,1.0,0.9773008883227858,1.0,1.0,1.0,0.9905420368011608
777,ac40749eddb45a13,True,1.0,1.0,0.8405477629893274,1.0,1.0,1.0,0.9335615679122199
778,e8ae48e9ca4a58fc,True,1.0,1.0,0.9966220550970012,1.0,1.0,1.0,0.9985925229570839
779,3921f38b62d55f1a,True,1.0,1.0,0.9255213065615346,1.0,1.0,1.0,0.9689672110673061
780,2fb12c4c2eec5b8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
781,2eb7c4dc6ec65123,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
782,3b0d8847b4a25a92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
783,580004d79c9b53b8,True,1.0,1.0,0.9518546321344104,1.0,1.0,1.0,0.9799394300560044
784,9326163d4c9c5d16,True,1.0,1.0,0.9905926347207347,1.0,1.0,0.0,0.9960802644669728
785,3b88ba584a4a5d7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
786,5dbf07df40a55d2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
787,fda70850d06c51a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
788,21cef59c18245d4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
789,f4da0138413c595a,True,1.0,1.0,0.9540973081527164,1.0,1.0,1.0,0.9808738783969652
790,6225b347244658c1,True,1.0,1.0,0.9716227871489277,1.0,1.0,1.0,0.9881761613120532
791,0166f867762a56e1,True,1.0,1.0,0.9623011898425018,1.0,1.0,1.0,0.9842921624343758
792,6e3c7a34388e5ae3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
793,491dce963f7f5b57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
794,b28ff93f850259ee,True,1.0,1.0,0.8458920414395783,1.0,1.0,1.0,0.9357883505998243
795,6097ef5cbbfd5dd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
796,b6a62a2356885962,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
797,315ade412d0f5304,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
798,008d6e3394a65c1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
799,32189cc0a3bf535a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
800,ade979d99d51517f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
801,2b760b8260af515c,True,1.0,1.0,0.8463871277467457,1.0,1.0,1.0,0.9359946365611441
802,6b5b038496cb56ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
803,10b19bf49b67574f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
804,d24706485f0452eb,True,1.0,1.0,0.932949432899414,1.0,1.0,1.0,0.9720622637080892
805,2f23d31a3ddf5de9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
806,d07c624bab3d5a61,True,1.0,1.0,0.7497902641288055,1.0,1.0,1.0,0.8957459433870022
807,831a14b3c0bb5c50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
808,861c55d61243570c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
809,233cd84fc1c35f3f,True,1.0,1.0,0.8620604928512008,1.0,1.0,1.0,0.942525205354667
810,58b0a1db2a145780,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
811,8f41a318d1a45310,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
812,9666a4125db25507,True,1.0,1.0,0.781737144480474,1.0,1.0,1.0,0.909057143533531
813,885aa5c90eb9554c,True,1.0,1.0,0.8803061663181205,1.0,1.0,1.0,0.9501275692992168
814,5380625bddba59a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
815,4655358777d95867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
816,61e3a4acbdf55ffe,True,1.0,1.0,0.9539338754346071,1.0,1.0,1.0,0.9808057814310862
817,dc7dda8b400157ef,True,1.0,1.0,0.9563827935999918,1.0,1.0,1.0,0.9818261639999966
818,96bc4f4e46f752f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
819,e970702e97ea50b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
820,da6bafca1d9f5b58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
821,c5c7922b844d592f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
822,e7cfffa4e8dd53a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
823,9ed85925d375504b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
824,96a0bbef8c335c3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
825,47e3bbbd82b2583b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
826,a5ed322a79205030,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
827,a1ac8820c36e51c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
828,f863be1a4d1d5e96,True,1.0,1.0,0.7694456429221448,1.0,1.0,1.0,0.9039356845508936
829,065ec41ed01d59ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
830,0456452c8a13546c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
831,40c362dd278b5280,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
832,1090e431ffef512f,True,1.0,1.0,0.9865711206344303,1.0,1.0,1.0,0.9944046335976792
833,c86e7d3c0dfb57bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
834,fd3606c29f3f57fb,True,1.0,1.0,0.8927455237201983,1.0,1.0,1.0,0.9553106348834159
835,21146ac996365854,True,1.0,1.0,0.748687592309795,1.0,1.0,1.0,0.8952864967957478
836,3e1dd9067b365a42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
837,4e54c991bd0259cb,True,1.0,1.0,0.8974925268089421,1.0,1.0,1.0,0.9572885528370593
838,865033089cfd5288,True,1.0,1.0,0.7816121200889,1.0,1.0,1.0,0.9090050500370417
839,63f4362f90ef55a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
840,72fe517eb6fe5e27,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
841,89e8716cd98f54a0,True,1.0,1.0,0.9138227320334253,1.0,1.0,1.0,0.9640928050139271
842,4d55f6c3a3dc58fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
843,0fde069313a35062,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
844,d016df0950fc5e69,True,1.0,1.0,0.9340685721697839,1.0,1.0,1.0,0.9725285717374099
845,785a51e5263b5bec,True,1.0,1.0,0.7478455743523464,1.0,1.0,1.0,0.8949356559801444
846,228dbe4bb59c537b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
847,fbe55fdc31135ad5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
848,835d02f9df8d5117,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
849,e6ff81ab83355450,True,1.0,1.0,0.8711809118781162,1.0,1.0,1.0,0.9463253799492151
850,a763369e30305f95,True,1.0,1.0,0.9368429738989463,1.0,1.0,1.0,0.9736845724578943
851,0dd3297ee86d56c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
852,53f754a75b955383,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
853,c55ef877ea075993,True,1.0,1.0,0.7887849625566966,1.0,1.0,1.0,0.9119937343986235
854,c404e4b4b7a455d3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
855,facbbc93a1925184,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
856,db180d0c665454aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
857,5816a23cfee25d4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
858,b711cfd42ac55706,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
859,7fdfa29d75525f46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
860,253dba7510ca56b8,True,1.0,1.0,0.9510764311497649,1.0,1.0,1.0,0.9796151796457354
861,8ce3ec49327d572e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
862,a6d4b1f4870852a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
863,841f506a559f534f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
864,a41f538fa8e25be0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
865,ae07b0ef14e25e47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
866,61421159b240530d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
867,5a37ffc78c1e5782,True,1.0,1.0,0.8316469643388279,1.0,1.0,1.0,0.9298529018078451
868,47fdf7c04b155eac,True,1.0,1.0,0.6728000104035445,1.0,1.0,0.0,0.8636666710014769
869,5f3fbfc334c0579c,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
870,ecc5d9051f445174,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
871,c9614cfb18a953ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
872,0d472b2f14735fd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
873,1ded576bc1325cae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
874,6b8554204c935ab0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
875,8b3423345f3657b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
876,c81b474102d75351,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
877,46ee8e2727455a9f,True,1.0,1.0,0.9753836975337983,1.0,1.0,1.0,0.9897432073057493
878,1c295a44b8d856d0,True,1.0,1.0,0.8658373770388539,1.0,1.0,1.0,0.9440989070995225
879,ffd429cac51751d9,True,1.0,1.0,0.996139618134713,1.0,1.0,1.0,0.9983915075561304
880,2928cfbed3d15000,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
881,29051d7805db50d0,True,1.0,1.0,0.9014973074401985,1.0,1.0,1.0,0.9589572114334161
882,a3a47ea11a5e5939,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
883,4c111cf640f258b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
884,31cacaff4fa25b87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
885,a78e1f18f3b255d8,True,1.0,1.0,0.7388062053324655,1.0,1.0,1.0,0.8911692522218607
886,63070010ae7159f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
887,73a3a880d8d8522c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
888,274fc7077c1b55d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
889,a6b9a83019915658,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
890,db1f0ea31f525bdb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
891,6b5a3fa1663e5a8d,True,1.0,1.0,0.992293360659743,1.0,1.0,1.0,0.996788900274893
892,b1861baea30d54ef,True,1.0,1.0,0.9918825852511066,1.0,1.0,1.0,0.9966177438546278
893,93e2f4fc13a35269,True,1.0,1.0,0.9581893823937464,1.0,1.0,1.0,0.9825789093307277
894,876278ea40b25284,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
895,9c45919236c051c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
896,0c38a8ace1f5548e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
897,f40f57ad82885f04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
898,288ea364ec115f46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
899,26af85cbc2d15e05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
900,260c9a75f6e05785,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
901,58857855de47556e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
902,218adf8c450058eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
903,0b23b3823c4d57da,True,1.0,1.0,0.9139274526427934,1.0,1.0,1.0,0.9641364386011638
904,35ceec8930305499,True,1.0,1.0,0.8718371645718183,1.0,1.0,1.0,0.9465988185715909
905,82531fc4fe8f5a26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
906,1b9e4e6c5e91568d,True,1.0,1.0,0.8437728465308865,1.0,1.0,1.0,0.9349053527212027
907,c6ef6a6fcd2c5466,True,1.0,1.0,0.9536137682132754,1.0,1.0,1.0,0.9806724034221981
908,ca4be8d422eb5f56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
909,75c91bd683535274,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
910,6239683a6e0d556d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
911,8ee20c966e7853c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
912,535e19c081ec5c28,True,1.0,1.0,0.904823932127688,1.0,1.0,1.0,0.9603433050532034
913,3b6fb25a1e725f29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
914,752b0c820740589e,True,1.0,1.0,0.9471283741452301,1.0,1.0,1.0,0.9779701558938458
915,b5b46d4db32a5d8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
916,f9df92352a5f53f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
917,0088dd94bbb85394,True,1.0,1.0,0.9564609626599981,1.0,1.0,1.0,0.9818587344416659
918,6ff86f7f95cb502a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
919,1b0f2e4276945f9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
920,8390620a5e745bfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
921,2113dcf1e88b598e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
922,549af9d2e33d5996,True,1.0,1.0,0.9216674118810807,1.0,1.0,1.0,0.967361421617117
923,0ee0c8c2556c506a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
924,f3f9f7a6f8f15f49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
925,2376e90f1bf85c50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
926,aee53565120f533b,True,1.0,1.0,0.834568720266727,1.0,1.0,1.0,0.9310703001111363
927,94d74f87c8435b61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
928,45102df6530d59e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
929,e0307c8f17145414,True,1.0,1.0,0.908075959615872,1.0,1.0,1.0,0.9616983165066134
930,3fb360a01b775e07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
931,178e844e8bd155ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
932,d39ff27c54d55ef1,True,1.0,1.0,0.9448817477926551,1.0,1.0,1.0,0.9770340615802731
933,415b05ca44da5fbb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
934,b9e84e372b3958ac,True,1.0,1.0,0.9879190694976498,1.0,1.0,1.0,0.9949662789573542
935,350b10a4761e5c11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
936,de4facce62b05f57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
937,876f405da0da5016,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
938,0e9044c5aec15041,True,1.0,1.0,0.8554101137450864,1.0,1.0,1.0,0.9397542140604527
939,7505cca154d95d60,True,1.0,1.0,0.9680821672184771,1.0,1.0,1.0,0.9867009030076987
940,33b379cc74255b15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
941,b50b8f11d75a5cb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
942,a28e921b642a5936,True,1.0,1.0,0.994097490894609,1.0,1.0,1.0,0.997540621206087
943,10c9b6cd8a2e55f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
944,2a79320a3e3b5239,True,1.0,1.0,0.8965183441308877,1.0,1.0,1.0,0.9568826433878699
945,5997813b7cc55036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
946,584c0bd68dbb55e9,True,1.0,1.0,0.8113757011595989,1.0,1.0,1.0,0.9214065421498329
947,b1c08eae66d35f5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
948,df57cf24b8025365,True,1.0,1.0,0.9191676581359778,1.0,1.0,1.0,0.9663198575566575
949,e3082eaad29750fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
950,075cf94c3db15021,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
951,ae73a52a1a5d54ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
952,305634c7b587567f,True,1.0,1.0,0.7891336081082904,1.0,1.0,1.0,0.9121390033784543
953,ce516bdfc6e45d5b,True,1.0,1.0,0.9839469271450414,1.0,1.0,1.0,0.9933112196437671
954,d58a453c3f155916,True,1.0,1.0,0.9941161789794146,1.0,1.0,1.0,0.9975484079080893
955,1bddf6b0b25e5de4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
956,2e21fba9a22851ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
957,0ee1f95f55d95f7e,True,1.0,1.0,0.9614910387649457,0.0,1.0,1.0,0.5672879328187274
958,98a0d06140945295,True,1.0,1.0,0.9927089246957891,1.0,1.0,1.0,0.9969620519565788
959,53259c7d4d8952eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
960,2fec62bc2f325559,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
961,cf2e8812889754b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
962,dff44219172a5f99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
963,71217bf1294b5c4b,True,1.0,1.0,0.9546226585563348,1.0,1.0,1.0,0.9810927743984728
964,d060c613969b5092,True,1.0,1.0,0.7434355872744061,1.0,1.0,1.0,0.8930981613643358
965,5975a1af11e25fe4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
966,8486dcafaee75d76,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
967,80ae73dfb4c45e8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
968,22f31aadcc76590b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
969,e3caf69e02f857ba,True,1.0,1.0,0.7801599619153191,1.0,1.0,1.0,0.9083999841313829
970,61e0ce212ed75a50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
971,5e2b839cccb95921,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
972,9f309ebf66645913,True,1.0,1.0,0.9315233993072487,1.0,1.0,1.0,0.971468083044687
973,eeb4b973450f50e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
974,6b3d5914f92b54d9,True,1.0,1.0,0.7500919949084263,1.0,1.0,1.0,0.8958716645451776
975,899ed9ca42d750c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
976,f3c7dc93e3bc57c1,True,1.0,1.0,0.7096549211495702,1.0,1.0,1.0,0.879022883812321
977,963ea50b7eb2554b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
978,3a36b098acee53b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
979,850551ecc7a35ebf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
980,4606b66d9fe75354,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
981,326760711b775740,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
982,ad243dacb0315588,True,1.0,1.0,0.8799104405475194,1.0,1.0,1.0,0.9499626835614664
983,039e37993d565b25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
984,fcb4f430c99050b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
985,999785384adc5afe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
986,77daa055e4ed5ae2,True,1.0,1.0,0.8107429972186946,1.0,1.0,1.0,0.9211429155077894
987,0d5496cc08dc50fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
988,a708f8c8db805496,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
989,7fb4ab2c7e8c527f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
990,bedf9db2d7b15abd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
991,bcccfa73a6845d11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
992,1636385aa7ce5995,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
993,11b9e3f204815f4a,True,1.0,1.0,0.976335017160174,1.0,1.0,0.5,0.9901395904834058
994,2861c47f508652e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
995,dfeb840d983e55ca,True,1.0,1.0,0.7667189930646338,1.0,1.0,1.0,0.9027995804435974
996,83f2ecc101925a5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
997,767f7fdfb0a356e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
998,18b121dcc082591e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
999,7e134ea5ffa259f2,True,1.0,1.0,0.8244975409494917,1.0,1.0,1.0,0.9268739753956216
1000,677d8d1e838b5793,True,1.0,1.0,0.9721671001491486,1.0,1.0,1.0,0.9884029583954786
1001,ce82b44e8dfd5e1d,True,1.0,1.0,0.9996215812513883,1.0,1.0,1.0,0.9998423255214117
1002,4332fab190e05b95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1003,9e991901a49a55ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1004,6123057c78785150,True,1.0,1.0,0.9880652029182057,1.0,1.0,1.0,0.9950271678825858
1005,c093d999a01c5e92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1006,2f1edc1ab2b55b05,True,1.0,1.0,0.8073987115658906,1.0,1.0,1.0,0.9197494631524544
1007,d01ce29c2b1951a2,True,1.0,1.0,0.8105644294127154,1.0,1.0,1.0,0.9210685122552981
1008,a6b457a7eb6a5cde,True,1.0,1.0,0.9849635318992003,1.0,1.0,1.0,0.9937348049580002
1009,018690bcb255590d,True,1.0,1.0,0.9228951366183328,1.0,1.0,1.0,0.967872973590972
1010,4a9901b941be5695,True,1.0,1.0,0.8010039639437306,1.0,1.0,1.0,0.9170849849765544
1011,b614d476ea185810,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1012,198b7ec55c3b5a5c,True,1.0,1.0,0.9127467657494377,1.0,1.0,1.0,0.9636444857289325
1013,60f2c00b9ced513f,True,1.0,1.0,0.8683872420796859,1.0,1.0,1.0,0.9451613508665359
1014,6be41ab63cf05b6e,True,1.0,1.0,0.9712509136015698,1.0,1.0,1.0,0.988021214000654
1015,381a23cb547c53fd,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1016,bc42935ebf1854f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1017,9b3a284d78f458f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1018,ccce59bb3b3a5c29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1019,80ad06a7a2975213,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1020,27861c4d747751ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1021,455037cfe9a95796,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1022,ad2bbc4542205912,True,1.0,1.0,0.814665557583472,1.0,1.0,1.0,0.92277731565978
1023,67c2aef1f35a523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1024,b9c8a72571a85792,True,1.0,1.0,0.9686401322892662,1.0,1.0,1.0,0.986933388453861
1025,08ebfd6fbc145517,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1026,47c92818d9005eea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1027,0185fc1c73c759a7,True,1.0,1.0,0.9849331006060632,1.0,1.0,1.0,0.9937221252525262
1028,41598eaa4cef5f77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1029,93a4b61a25b0509f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1030,63266bfd8e1f5f15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1031,65dbd10f84db5a53,True,1.0,1.0,0.8905336853246781,1.0,1.0,1.0,0.9543890355519492
1032,b6968f154bfb5a5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1033,0df7b61597705cf2,True,1.0,1.0,0.9110916544312181,1.0,1.0,1.0,0.9629548560130076
1034,625a015c1f7c5170,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1035,b92ea560ae10562b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1036,ec75cc0ff5825fb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1037,5066b57b01cb56ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1038,7d399fe8e4335fc3,True,1.0,1.0,0.9035514137682104,1.0,1.0,1.0,0.9598130890700877
1039,f3fc5020ecbd537f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1040,f4059b9c69d5509c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1041,a354ac8030d55e5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1042,a164681774715cea,True,1.0,1.0,0.7223298416043775,1.0,1.0,1.0,0.8843041006684906
1043,31cdd1b336305b1a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1044,16a40c5db95c5467,True,1.0,1.0,0.9847728373013276,1.0,1.0,1.0,0.9936553488755532
1045,3d5103c659255a72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1046,7b48c1c9cf995c36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1047,d08c7fa247395729,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1048,2f9b9537ea1c5018,True,1.0,1.0,0.8575703905139446,1.0,1.0,1.0,0.9406543293808102
1049,e0388cc13b635cd7,True,1.0,1.0,0.8021317883004894,1.0,1.0,1.0,0.9175549117918705
1050,5bd2bc00e2d358e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1051,50d6986491d3510a,True,1.0,1.0,0.8894191190710485,1.0,1.0,1.0,0.9539246329462703
1052,7f0cb33eb150567e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1053,a523d2a173855e96,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1054,ac07a96cae965e88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1055,f6e9ee0b3a81575b,True,1.0,1.0,0.9524043995532657,1.0,1.0,1.0,0.9801684998138608
1056,796a327cace65d27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1057,4158d702c66351d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1058,9fe281ced54b55b2,True,1.0,1.0,0.9076403948541699,1.0,1.0,1.0,0.9615168311892375
1059,41d7b533797c5209,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1060,cd2a694affd65d94,True,1.0,1.0,0.8032323087170279,1.0,1.0,1.0,0.9180134619654283
1061,8d86cfd038145f2a,True,1.0,1.0,0.8380501404192336,1.0,1.0,1.0,0.9325208918413473
1062,8a1fa33cd5d45d48,True,1.0,1.0,0.9427616801516262,1.0,1.0,1.0,0.9761507000631776
1063,bca002ce93bd5997,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1064,0092e40a13ea52f4,True,1.0,1.0,0.989415813783928,1.0,1.0,1.0,0.99558992240997
1065,84aa4100e3cc59c4,True,1.0,1.0,0.9898014223152293,1.0,1.0,1.0,0.9957505926313456
1066,c4d424c8f74e5b70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1067,1e92a7ac3d645cdd,True,1.0,1.0,0.8484311866757444,1.0,1.0,1.0,0.9368463277815602
1068,79596c3c8ac45e5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1069,b65dbda85d085330,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1070,1a5f614c9b815e92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1071,412e722526585e4a,True,1.0,1.0,0.8207769855544934,1.0,1.0,1.0,0.9253237439810388
1072,71ed3e4fcadc5322,True,1.0,1.0,0.7643880736369183,1.0,1.0,1.0,0.9018283640153827
1073,4bc122716deb519f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1074,15a50c88ab0255ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1075,ae33eb2afd655f7d,True,1.0,1.0,0.7795999843406274,1.0,1.0,1.0,0.9081666601419282
1076,291e2af79c2258d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1077,9a8acc75f4c05ace,True,1.0,1.0,0.8498332973929281,1.0,1.0,1.0,0.9374305405803867
1078,d44e6abed19b5ba5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1079,e1d5cb7ac38f5038,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1080,7b263d7980f55503,True,1.0,1.0,0.9915751442895671,1.0,1.0,1.0,0.9964896434539862
1081,52cb0688ae7c5bed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1082,85ee18c706cf5966,True,1.0,1.0,0.9939743740394246,1.0,1.0,1.0,0.9974893225164269
1083,135ae32b6edc55c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1084,f096ff143e815978,True,1.0,1.0,0.9311100183297962,1.0,1.0,1.0,0.9712958409707485
1085,873a21c038f45eef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1086,1983aff496265a16,True,1.0,1.0,0.9336797315995846,1.0,1.0,1.0,0.9723665548331603
1087,ff8fade989aa5bb8,True,1.0,1.0,0.8463055055114247,1.0,1.0,1.0,0.9359606272964269
1088,60b2a90a21b15e4a,True,1.0,1.0,0.9909095805756477,1.0,1.0,1.0,0.9962123252398533
1089,60ae22c26d59572e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1090,52de85cf514f5afd,True,1.0,1.0,0.9773256837954841,1.0,1.0,1.0,0.9905523682481183
1091,55644491cba35aad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1092,0f65bd2bac90534a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1093,51ab6f367130574d,True,1.0,1.0,0.8127665291190205,1.0,1.0,1.0,0.9219860537995919
1094,bd646d9caaef57d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1095,e7b269e3a51c5713,True,1.0,1.0,0.9859278392109456,1.0,1.0,1.0,0.9941365996712274
1096,128e9fbd01125cc7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1097,861984dda2c458ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1098,e06567ac03815716,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1099,cf1b346426bd5fce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1100,ce2de8af70e05a57,True,1.0,1.0,0.8775537958752067,1.0,1.0,1.0,0.9489807482813362
1101,d0dc567530ef57dd,True,1.0,1.0,0.8015514650373762,1.0,1.0,1.0,0.91731311043224
1102,740f68663d3255e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1103,d63949c1e1a25eab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1104,7d6c25f47aa658e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1105,e77360b1bf605f87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1106,e6025eb182885adb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1107,d81e608168615b51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1108,bbde51f27b4455c2,True,1.0,1.0,0.7746141979620531,1.0,1.0,1.0,0.9060892491508555
1109,25c3b9fa44c058a6,True,1.0,1.0,0.8101553831046188,1.0,1.0,1.0,0.9208980762935912
1110,59dcc37e3f235412,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1111,bcb48691833d5afe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1112,d54e58ba5e575ac0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1113,66225fc71bd35554,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1114,2b006c0fae365892,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1115,af194a8f1af65eb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1116,b0b850e74a1e5bc7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1117,f962927ff5dc518c,True,1.0,1.0,0.7673966947723552,1.0,1.0,1.0,0.9030819561551479
1118,2ee8d10b988c58b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1119,8b369f66349d550a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1120,cb52442dd7165211,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1121,3f87b5859c3c525a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1122,d1861adbe9ff5581,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1123,8b5dd405c14c5249,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1124,cdae0433bb5d5b9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1125,e9a26f1753a85a88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1126,8869a2f03bbd5570,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1127,d4849a52aaa55a9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1128,4356c31443585d79,True,1.0,1.0,0.9578935272456709,1.0,1.0,0.0,0.982455636352363
1129,fa4e4826f5585647,True,1.0,1.0,0.8475643312763314,1.0,1.0,1.0,0.9364851380318048
1130,260f5d5245015db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1131,e3f62a1acf9d565e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1132,71a5ed00dbe85089,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1133,96a252e16d1553e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1134,ff9058bacb845910,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1135,42c1346e9b585c5b,True,1.0,1.0,0.9574003680692951,1.0,1.0,1.0,0.9822501533622062
1136,6292d2ef6730548d,True,1.0,1.0,0.9679924061742813,1.0,1.0,1.0,0.9866635025726173
1137,26b80207f01e593f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1138,4d4ed59397825822,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1139,b1899626476e5293,True,1.0,1.0,0.9408350332244092,1.0,1.0,1.0,0.9753479305101704
1140,895513fa202c506f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1141,83fd1c194c0c5441,True,1.0,1.0,0.9862799420085198,1.0,1.0,1.0,0.9942833091702165
1142,2150cda2905d51ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1143,37837c3f78625095,True,1.0,1.0,0.8995442236460216,1.0,1.0,1.0,0.9581434265191756
1144,189b5f98f6e6549c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1145,cb163ff9424a5aee,True,1.0,1.0,0.8222038217912019,1.0,1.0,1.0,0.9259182590796674
1146,2e6b78be8c9e5e0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1147,c8dd0a6b741e58b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1148,30b35ae958ee5bae,True,1.0,1.0,0.8600425735768078,1.0,1.0,1.0,0.9416844056570032
1149,1a9a1f65b4cc5d1d,True,1.0,1.0,0.990222416715963,1.0,1.0,1.0,0.9959260069649846
1150,67dff3c1993f57a5,True,1.0,1.0,0.6797579267780323,1.0,1.0,0.0,0.86656580282418
1151,4c775cb227b0519d,True,1.0,1.0,0.8121944612792564,1.0,1.0,1.0,0.9217476921996902
1152,1c7ccdd40a3f505a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1153,9ba306d42ab75911,True,1.0,1.0,0.7984388605052921,1.0,1.0,1.0,0.9160161918772051
1154,ee835ef3f912599c,True,1.0,1.0,0.8221706284408825,1.0,1.0,1.0,0.9259044285170344
1155,80a4b14aef3f5a52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1156,eb890bda8eb75f6c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1157,cc853dd8697f51b3,True,1.0,1.0,0.7993668469070362,1.0,1.0,1.0,0.9164028528779317
1158,2aade0b3987d5366,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1159,4e7cd1f8ab6353ff,True,1.0,1.0,0.7724742441932394,1.0,1.0,1.0,0.905197601747183
1160,7a735f01957d5f72,True,1.0,1.0,0.8035994071977943,1.0,1.0,1.0,0.9181664196657476
1161,4b0be4847dd45b5c,True,1.0,1.0,0.9609667322261674,1.0,1.0,1.0,0.9837361384275697
1162,6f7a20c618a9573e,True,1.0,1.0,0.9547468317540643,1.0,1.0,1.0,0.98114451323086
1163,0bb3e400083659c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1164,7defd0c32cd8546a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1165,b043b68462d7540c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1166,6914bcabdeec5e0f,True,1.0,1.0,0.7871303402385776,1.0,1.0,1.0,0.9113043084327407
1167,2352a994954555ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1168,85b1968fa2fd5552,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1169,c6c7e6c737cb5f4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1170,b7205dc330035bf4,True,1.0,1.0,0.9243223040867046,1.0,1.0,1.0,0.9684676267027935
1171,96bf2644106456f6,True,1.0,1.0,0.7468959081383213,1.0,1.0,1.0,0.8945399617243005
1172,fd11a0fc35cb52e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1173,a87eceb632f253c7,True,1.0,1.0,0.9621207828393191,1.0,1.0,1.0,0.9842169928497162
1174,88ac42d0eaca5c57,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1175,d44241b93dc95d36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1176,1895b756b1b0539d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1177,65729e98f81a526e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1178,4e5e09ac14395d70,True,1.0,1.0,0.8102079237046049,1.0,1.0,1.0,0.920919968210252
1179,61046515c9885bf5,True,1.0,1.0,0.9638089907040798,1.0,1.0,1.0,0.9849204127933665
1180,5cdf559f99b859a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1181,af4a7d40819b5870,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1182,f8f02729d1ee5c16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1183,0bf5bbbd53fe5ea6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1184,351226f263825b4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1185,e917a198bd9757a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1186,dd30198e0e6b5bd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1187,5dcc8367111b5fad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1188,0727a3cccad352d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1189,cc8b8b4ae726592a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1190,65130561cbfb567a,True,1.0,1.0,0.9375552271788319,1.0,1.0,1.0,0.9739813446578466
1191,f1f69cb418a05b54,True,1.0,1.0,0.9078954978164667,1.0,1.0,1.0,0.9616231240901945
1192,557a287c11cc5960,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1193,2d4d48a048615f9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1194,715cff26bcee5d6a,True,1.0,1.0,0.9418328452551967,1.0,1.0,1.0,0.9757636855229986
1195,17a6a4a6137553cd,True,1.0,1.0,0.8879002659004588,1.0,1.0,1.0,0.9532917774585244
1196,17c627139c325a9c,True,1.0,1.0,0.8377264165186377,1.0,1.0,1.0,0.9323860068827656
1197,29518f7a31945a13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1198,1bf45a481f1d52e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1199,0eb28cf3dad95c46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1200,f640e9a42e215992,True,1.0,1.0,0.9029384556275671,1.0,1.0,1.0,0.9595576898448197
1201,71629f355b5e5b19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1202,a3399fc1f78b55f2,True,1.0,1.0,0.7180921673371955,1.0,1.0,1.0,0.8825384030571648
1203,36cdfb296218516d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1204,4a4ce3ba90ad5614,True,1.0,1.0,0.794055289696079,1.0,1.0,1.0,0.9141897040400329
1205,629a5819ea0a55b8,True,1.0,1.0,0.8726100871890435,1.0,1.0,1.0,0.9469208696621015
1206,6c8a49ddb7435fbf,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1207,2b34624bf9455480,True,1.0,1.0,0.984385437377251,1.0,1.0,1.0,0.9934939322405212
1208,8551111013245067,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1209,13ca5b247813585a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1210,b49e63992eee56b1,True,1.0,1.0,0.7897124458199489,1.0,1.0,1.0,0.912380185758312
1211,9f3da1c3d8b85947,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1212,690fef019ad25dd6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1213,7053e82f2f1c5364,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1214,6891e8163e4d5e58,True,1.0,1.0,0.9616396819357956,1.0,1.0,1.0,0.9840165341399149
1215,14e8d439dd5a5da0,True,1.0,1.0,0.969391345821878,1.0,1.0,1.0,0.9872463940924492
1216,bdbb9d4559ec5bd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1217,c38664c4b23853a3,True,1.0,1.0,0.9276143768426311,1.0,1.0,1.0,0.9698393236844297
1218,f938c73be4165c7f,True,1.0,1.0,0.771868184838027,1.0,1.0,1.0,0.9049450770158446
1219,46aea2dcb1485353,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1220,fa16fc0f1e9851a3,True,1.0,1.0,0.9059164915123171,1.0,1.0,1.0,0.960798538130132
1221,3e8b81f8eb205311,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1222,2fbf549d6aac59b9,True,1.0,1.0,0.9534236201495107,1.0,1.0,1.0,0.980593175062296
1223,c4e94b7583555176,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1224,0c3c5692dcdd5bdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1225,44a82a16cdbc5813,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1226,c5b585ddf50d5f1f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1227,5d3e45ad38ef5b9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1228,4db7ecab510656e1,True,1.0,1.0,0.8548894600889327,1.0,1.0,1.0,0.9395372750370553
1229,463c7c8c669d57cf,True,1.0,1.0,0.7877333660031683,1.0,1.0,1.0,0.9115555691679869
1230,13cfa80cabf85b80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1231,f0a6222ab3e55174,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1232,4755336a0e225d97,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1233,87e14b8fa1665ee2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1234,260d8dc1970256a0,True,1.0,1.0,0.9774232354253227,1.0,1.0,1.0,0.9905930147605512
1235,4dd9f8881881500d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1236,969198fbd19d59b1,True,1.0,1.0,0.9260927922764634,1.0,1.0,1.0,0.969205330115193
1237,253adcf13a3f5c15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1238,58169843acb45a62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1239,8d1d97f4b7d05914,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1240,9056de7dce5a50d3,True,1.0,1.0,0.7528159842563928,1.0,1.0,1.0,0.8970066601068304
1241,3a84cbdfcbf554a6,True,1.0,1.0,0.8616201004220758,1.0,1.0,1.0,0.9423417085091983
1242,476c5597de1b5455,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1243,c4c1e92307c55e8a,True,1.0,1.0,0.916190485071295,1.0,1.0,1.0,0.9650793687797062
1244,859b85899c105afc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1245,66f8bdd077ff5fc3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1246,ff94ab2c81a25745,True,1.0,1.0,0.7733922987853974,1.0,1.0,1.0,0.9055801244939156
1247,1fd4a838b258571f,True,1.0,1.0,0.8973978973904743,1.0,1.0,1.0,0.9572491239126976
1248,c4f21fef5b86535b,True,1.0,1.0,0.9743339905593181,1.0,1.0,1.0,0.9893058293997159
1249,7e6d49b500545236,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1250,0aa8c67f04b75a41,True,1.0,1.0,0.9389255141026842,1.0,1.0,1.0,0.9745522975427852
1251,18176fbd46ba5000,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1252,1ad3e9d726b35d0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1253,5aafc350fc705533,True,1.0,1.0,0.7890031425340589,1.0,1.0,1.0,0.9120846427225245
1254,19cee80b71525f86,True,1.0,1.0,0.9673626724824615,1.0,1.0,1.0,0.986401113534359
1255,45878940b52550ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1256,7cc4cef34e635c5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1257,2cd1545c4c835ead,True,1.0,1.0,0.7903511505369969,1.0,1.0,1.0,0.9126463127237487
1258,74d1662073cd5fc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1259,c5408aef4f3a538b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1260,7d3779771cae5d94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1261,609d74e2399c53ad,True,1.0,1.0,0.6467957954462247,1.0,1.0,1.0,0.852831581435927
1262,fc39a399fd24554b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1263,59e4fc5b37f55556,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1264,4b594a8e80915943,True,1.0,1.0,0.8475905712734695,1.0,1.0,1.0,0.9364960713639455
1265,2595e56a8af75a60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1266,994db6ebee835fbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1267,49119e0bd9335681,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1268,ad8ac16631a15da5,True,1.0,1.0,0.7661971128183404,1.0,1.0,1.0,0.9025821303409751
1269,ccc2b2377fea5191,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1270,1e01550fc9d656d8,True,1.0,1.0,0.8119437400298024,1.0,1.0,1.0,0.9216432250124177
1271,a978cd72e68155b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1272,91d449d737cc50fb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1273,e59b32f05f5e54f0,True,1.0,1.0,0.6039794656330176,1.0,1.0,0.0,0.8349914440137574
1274,4b43cd9b3d3f576c,True,1.0,1.0,0.808999008750456,1.0,1.0,1.0,0.9204162536460233
1275,3aa9d1c9ceb35906,True,1.0,1.0,0.7197600508476083,1.0,1.0,1.0,0.8832333545198368
1276,963a72ef9c615033,True,1.0,1.0,0.9926222955047652,0.0,1.0,1.0,0.5802592897936522
1277,8719c1b8087d5590,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1278,614d5297c1a05a46,True,1.0,1.0,0.9232552518731225,1.0,1.0,1.0,0.968023021613801
1279,08b6a130aaa35629,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1280,5cf3fc5bbafd57bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1281,9e0633fbdeac55bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1282,e0c6e5c235ed5b7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1283,1b8f0a989c8b5636,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1284,b42ed6a1fecd5e91,True,1.0,1.0,0.9703242118940604,1.0,1.0,1.0,0.9876350882891919
1285,41da8ea7c14754d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1286,e4ad471729c65fc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1287,456ef599efa85659,True,1.0,1.0,0.7563997338870359,1.0,1.0,1.0,0.8984998891195982
1288,a4c23fa815945fe3,True,1.0,1.0,0.9620797418836574,1.0,1.0,1.0,0.984199892451524
1289,4800c57e89db5eae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1290,a1592a3b82bb5060,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1291,980e0f0b4d975c23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1292,e53fc4a1bbe0568b,True,1.0,1.0,0.9646914188899629,1.0,1.0,1.0,0.9852880912041512
1293,9f5ac897aea35174,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1294,18e40fd61be753b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1295,901722c88ebf50ea,True,1.0,1.0,0.840489195538252,1.0,1.0,1.0,0.9335371648076048
1296,9e9da0b49c475ca1,True,1.0,1.0,0.8256136594175492,1.0,1.0,1.0,0.9273390247573121
1297,b1464f6c01dc545f,True,1.0,1.0,0.9385484380804731,1.0,1.0,1.0,0.9743951825335304
1298,bf72d4d6b25f5b27,True,1.0,1.0,0.9553452045123386,1.0,1.0,1.0,0.9813938352134745
1299,52dac3f651ae5950,True,1.0,1.0,0.8866018104478757,1.0,1.0,1.0,0.9527507543532815
1300,11356a48a75c5e31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1301,02e1537a43d55ab2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1302,0ccd35e238885817,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1303,0497454a0d735bc1,True,1.0,1.0,0.796757991967958,1.0,1.0,1.0,0.9153158299866492
1304,8e9f743d92c05d10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1305,1cf4270132e35206,True,1.0,1.0,0.9782511235893099,1.0,1.0,0.5,0.9909379681622124
1306,15975dc336e75ba2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1307,e82216ae03b05bd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1308,51c83516a5d8585a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1309,c2cf2b10f7e953c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1310,2640335fd6565b4f,True,1.0,1.0,0.9965727394593735,1.0,1.0,1.0,0.9985719747747389
1311,02902d180b405100,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1312,d929120b36a95db5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1313,13fcb47bb63951e7,True,1.0,1.0,0.841573485365389,1.0,1.0,1.0,0.9339889522355787
1314,aa2918eb684351bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1315,17631c945bb959f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1316,fb4908bfeaf75ab1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1317,ac7167da1d1a5342,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1318,3a76a6ab17535552,True,1.0,1.0,0.930951763884487,1.0,1.0,1.0,0.9712299016185363
1319,77b5e5af1c1057fc,True,1.0,1.0,0.8553206182964193,1.0,1.0,1.0,0.9397169242901747
1320,83d3fda04c1f57bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1321,27725219ce8a55ff,True,1.0,1.0,0.9978028104598611,1.0,1.0,1.0,0.9990845043582754
1322,23d70775af9754e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1323,c8fa1980b26e5f46,True,1.0,1.0,0.7614544494065786,1.0,1.0,1.0,0.9006060205860744
1324,32e457e686675618,True,1.0,1.0,0.9310001645393937,1.0,1.0,1.0,0.9712500685580808
1325,24acfb08c5ef55f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1326,1f0f883695f05e6c,True,1.0,1.0,0.8454850018598778,1.0,1.0,1.0,0.935618750774949
1327,edbd8b34cdc65008,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1328,fc48d9805c955217,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1329,012dc5d8043555ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1330,8eae3eab30c95228,True,1.0,1.0,0.7628600478546366,1.0,1.0,1.0,0.9011916866060986
1331,50676507e4e2554f,True,1.0,1.0,0.6206693444431217,1.0,1.0,0.0,0.8419455601846341
1332,92e499cae59d57d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1333,21e4dfb3741d529f,True,1.0,1.0,0.8766377360413055,1.0,1.0,1.0,0.9485990566838772
1334,f3047391e1f25aad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1335,db1794b15b1a54b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1336,32837dd54e375ca0,True,1.0,1.0,0.928839153987348,1.0,1.0,1.0,0.9703496474947283
1337,ddc62293e7875556,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1338,30f09e001cf55013,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1339,de03efda68e65021,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1340,7ff27f83a8995932,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1341,2d4b17f8d7585219,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1342,6a8a6b3a7d5f55cd,True,1.0,1.0,0.9843574019332119,1.0,1.0,1.0,0.9934822508055049
1343,7597912d2a175b46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1344,14743d928b9257a1,True,1.0,1.0,0.9097970995267237,1.0,1.0,1.0,0.9624154581361349
1345,0e15e43a4c725f49,True,1.0,1.0,0.9854995468343084,1.0,1.0,1.0,0.9939581445142952
1346,a76311c957b05f8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1347,ee545028f8a85e6f,True,1.0,1.0,0.9647132739374362,1.0,1.0,1.0,0.9852971974739319
1348,774ebe12eab151b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1349,473a047c10f45ef3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1350,303d452ddd2d58d1,True,1.0,1.0,0.83097219172343,1.0,1.0,1.0,0.9295717465514292
1351,d484aff53cd1589f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1352,78b4153a6d3e5b33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1353,ccf8ef537aa65a7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1354,e96f254899095cf1,True,1.0,1.0,0.9068757604094607,1.0,1.0,1.0,0.961198233503942
1355,c51ec68aa4fe5f05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1356,fa1a3ccade2e50bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1357,59a1d448fbdf53f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1358,75a8be89195651aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1359,d57dda19866556c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1360,ff1a305b2c1752af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1361,50b72b9404da516c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1362,a0e9cbedca0a56b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1363,6ec94adda61e5483,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1364,4e0667aa6ead5e7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1365,b4d8ee8da1c153f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1366,70b9e5ded0b057d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1367,af3ca613840a5058,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1368,5ea6697ab5c552b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1369,08ac82bf0eeb5661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1370,1a3569d56fbf5521,True,1.0,1.0,0.6953538100205993,1.0,1.0,1.0,0.873064087508583
1371,ca41dc3231965d47,True,1.0,1.0,0.8033054333468134,1.0,1.0,1.0,0.9180439305611722
1372,7287189737c85540,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1373,33c848df67305ec1,True,1.0,1.0,0.9930707719650919,1.0,1.0,1.0,0.9971128216521216
1374,8ce2cf49a1955788,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1375,f35c6a6f6a1157b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1376,5ae9a8971a6754f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1377,d77a9c90baf35d87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1378,33b5a72931215b30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1379,14fe69db03425780,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
1380,25b719c231d85e56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1381,6e5ae240ac8a5862,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1382,bb6cf07ad4a350f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1383,32dd24533788546c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1384,205cce163e5a5b46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1385,dded75c35039515f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1386,980f649f5cef5434,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1387,29c5b3febc2f5704,True,1.0,1.0,0.8469094735237941,1.0,1.0,1.0,0.9362122806349142
1388,d44d7aacab755892,True,1.0,1.0,0.782136188627895,1.0,1.0,1.0,0.9092234119282896
1389,83212ddd15375812,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1390,3a29d6bc75a557f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1391,5b21d7acaa545a46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1392,eed926191448591a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1393,701c95bcdaa65c14,True,1.0,1.0,0.8748769205846824,1.0,1.0,1.0,0.9478653835769509
1394,368cb65e8fef57b7,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1395,9d18c2e4a9c35be7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1396,862378e4a52553be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1397,64a417561b53530f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1398,7c7dc37236745d94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1399,0563edc821b6543d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1400,e683a9a072485098,True,1.0,1.0,0.9707142023337775,1.0,1.0,1.0,0.9877975843057406
1401,0dc4e0a3f0195741,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1402,b24954d56c155570,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1403,a227effbc53d5fda,True,1.0,1.0,0.9206069283011872,1.0,1.0,1.0,0.966919553458828
1404,5a7633ce22365440,True,1.0,1.0,0.7659202407898587,1.0,1.0,1.0,0.9024667669957744
1405,284fd1657c8659e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1406,eb430bd4f0095c28,True,1.0,1.0,0.7031345564572449,1.0,1.0,1.0,0.8763060651905187
1407,748779bcdb5b5a49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1408,bda5925fd37a5818,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1409,1b35b775c4a95647,True,1.0,1.0,0.9199956518274243,1.0,1.0,1.0,0.9666648549280934
1410,bd2b1a4530a1538b,True,1.0,1.0,0.9452173644198834,1.0,1.0,1.0,0.977173901841618
1411,c29fb70bf1d056ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1412,0a4cf95e90d45770,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1413,23ee145aa4de582b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1414,68ba9a9b2d6f572d,True,1.0,1.0,0.8925940212062026,1.0,1.0,1.0,0.9552475088359177
1415,bd1e37aab1c7530f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1416,7956fe13f69e53dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1417,e5d133c0ed5b51f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1418,b5271c19eef859ed,True,1.0,1.0,0.9470285742297958,1.0,1.0,1.0,0.9779285725957484
1419,d6fc32608ecc581c,True,1.0,1.0,0.8586242479165245,1.0,1.0,1.0,0.9410934366318852
1420,1bf819f13d1c562f,True,1.0,1.0,0.768924130978106,1.0,1.0,1.0,0.9037183879075442
1421,4907817195ff5d6f,True,1.0,1.0,0.7915421659917429,1.0,1.0,1.0,0.9131425691632261
1422,fd02cd78f5b55d6f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1423,ea90773e4a7c5723,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1424,3ffea9df17af502b,True,1.0,1.0,0.9876651987101426,1.0,1.0,1.0,0.9948604994625594
1425,314e2f70ce905b5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1426,00eb3a4e0f8052e9,True,1.0,1.0,0.8166877286838405,1.0,1.0,1.0,0.9236198869516002
1427,f44600c092b959f4,True,1.0,1.0,0.940537683982048,1.0,1.0,1.0,0.97522403499252
1428,c30e5bb7e0595851,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1429,013d05a439b95210,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1430,0b1a626ef31150b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1431,4889752cac5f5e59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1432,d4f5976a6d615330,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1433,4dad8cf0704c5c43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1434,c9968e9ec0135b9d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1435,60991b5c52d85113,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1436,c32ae6a1954651ec,True,1.0,1.0,0.81827036954422,1.0,1.0,1.0,0.924279320643425
1437,8a2df3fb1632552a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1438,7f92403d0c6e5b5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1439,105e820419e05224,True,1.0,1.0,0.9558824909354584,1.0,1.0,1.0,0.981617704556441
1440,bb4ca2b147d35b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1441,fac7dc214370509e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1442,34f30283d3bd53ec,True,1.0,1.0,0.8504774646062296,1.0,1.0,1.0,0.937698943585929
1443,a7f3d88fe5e5534e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1444,626b5dc253965ecb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1445,be87511d69ba58e7,True,1.0,1.0,0.8134525050302917,1.0,1.0,1.0,0.9222718770959548
1446,1623cbaee7295b13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1447,f1f233f26fcf590b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1448,ac3410e696505284,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1449,05929f9dc5d152a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1450,e54d6de2e70157b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1451,6545ddda66325e39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1452,e27b4628314951bb,True,1.0,1.0,0.7936607315652462,1.0,1.0,1.0,0.9140253048188526
1453,3d523a73f2815ea4,True,1.0,1.0,0.93156819965553,1.0,1.0,1.0,0.9714867498564708
1454,ef4e7ef102395420,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1455,e905f33735985cfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1456,7b429e3d4ad159a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1457,6c9959c7421b59a0,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1458,5abe25231fd05639,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1459,947829285f5d5526,True,1.0,1.0,0.9424625282970219,1.0,1.0,1.0,0.9760260534570925
1460,77072386dfbb5af8,True,1.0,1.0,0.9947519543095735,1.0,1.0,0.0,0.9978133142956557
1461,a8d02b285a5451a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1462,37d818085d0f56e8,True,1.0,1.0,0.8641915725457667,1.0,1.0,1.0,0.9434131552274029
1463,6cbc045e25c2506d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1464,8a2c1d34f9df5213,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1465,63d80f7499fc5784,True,1.0,1.0,0.9363734643832103,1.0,1.0,1.0,0.9734889434930043
1466,ccb2ae93b23b5826,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1467,b7c8677392845e18,True,1.0,1.0,0.7998258894094388,1.0,1.0,1.0,0.9165941205872662
1468,f36dbc258c8b5e17,True,1.0,1.0,0.9940942080003616,1.0,1.0,1.0,0.997539253333484
1469,833545ff73da5eb5,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
1470,f1002f2d240c514e,True,1.0,1.0,0.8208711349860975,1.0,1.0,1.0,0.925362972910874
1471,08e2e519ac1e5226,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1472,b4a85f85ef7e532d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1473,dbff1141343a5736,True,1.0,1.0,0.9783500763544357,1.0,1.0,1.0,0.9909791984810149
1474,f7b170baa6bd5b95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1475,3a8a3a691f4450b5,True,1.0,1.0,0.8787882659567737,1.0,1.0,1.0,0.9494951108153223
1476,082dba79a46d57b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1477,f038fc7ffdab5bad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1478,71220ef085f459fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1479,2cde4f39412a556d,True,1.0,1.0,0.8854402221276734,1.0,1.0,1.0,0.952266759219864
1480,ff1044970b525386,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1481,088b38f5e629514b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1482,e15cc5e1d2f85a26,True,1.0,1.0,0.8877273958606594,1.0,1.0,1.0,0.9532197482752748
1483,aa58dfcb46765181,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1484,0a0d98c22d765e1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1485,74a397722f465751,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1486,2b4e72f733d35e89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1487,ac24fb00e61a5da2,True,1.0,1.0,0.8214424507412774,1.0,1.0,1.0,0.9256010211421989
1488,69610203b8c35c96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1489,b53db7bbc74956ed,True,1.0,1.0,0.8599551356153934,1.0,1.0,1.0,0.9416479731730806
1490,9edd49210af95749,True,1.0,1.0,0.7302748371870619,1.0,1.0,1.0,0.8876145154946092
1491,f5a6d648a71e5d47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1492,81d893bd99de519b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1493,054743e97abd5b9c,True,1.0,1.0,0.9180995796266557,1.0,1.0,1.0,0.9658748248444399
1494,67bb26a522b45b5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1495,6a5b0bbd55395628,True,1.0,1.0,0.7373924045696112,1.0,1.0,1.0,0.8905801685706715
1496,960b735b1eac5dab,True,1.0,1.0,0.9460854558218649,1.0,1.0,1.0,0.9775356065924438
1497,1d1dde59c417522f,True,1.0,1.0,0.9306423611254953,1.0,1.0,1.0,0.9711009838022897
1498,5c9f7765dd945010,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1499,aed7c50719f959a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1500,2d9d1d9aa6d25bd9,True,1.0,1.0,0.9885707533425069,1.0,1.0,1.0,0.9952378138927113
1501,0b12ac5676875ade,True,1.0,1.0,0.8122696083538153,1.0,1.0,1.0,0.9217790034807564
1502,6e190fde9f8958f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1503,c8bf5f09438e5507,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1504,c5dfe79ae983556a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1505,c2aa6f44aad45549,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1506,3166dd05c45f59e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1507,7c75567759e15900,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1508,2ad650691b5d58f0,True,1.0,1.0,0.6508462569169033,1.0,1.0,1.0,0.8545192737153764
1509,bc949c2045ca5537,True,1.0,1.0,0.8878549920870443,1.0,1.0,1.0,0.9532729133696017
1510,c284f9a1803f585f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1511,1e8bf2f0e05e58b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1512,f2280f25f98852c0,True,1.0,1.0,0.7242645713834569,1.0,1.0,1.0,0.8851102380764404
1513,d780d3a3f10d567b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1514,f4fc2446b41e55ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1515,b4dbd03935ce53fa,True,1.0,1.0,0.92735098843665,1.0,1.0,1.0,0.9697295785152709
1516,8d0806dc9c865904,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1517,3f2cec87b5ad5d96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1518,661cdcf44ebe5c68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1519,2a4db0773ca95ce5,True,1.0,1.0,0.9536456612039281,1.0,1.0,1.0,0.9806856921683034
1520,cdb1d43f01565d9c,True,1.0,1.0,0.9208751488079016,1.0,1.0,1.0,0.9670313120032924
1521,08e8092f5e66571f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1522,62d339c4086d51ba,True,1.0,1.0,0.7016690122279159,1.0,1.0,1.0,0.8756954217616316
1523,d9fdaff6c17659bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1524,454e63f98e365a3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1525,e46bb2932c0452b2,True,1.0,1.0,0.9639031163233844,1.0,1.0,1.0,0.9849596318014102
1526,465d879f0b205c8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1527,c8629b9dd63e56ad,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
1528,cc4a4dc2afc75aed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1529,9106979ff1c15ad3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1530,c06c4ffcf72653a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1531,20fd202ba2e1572a,True,1.0,1.0,0.9905505143819505,1.0,1.0,1.0,0.9960627143258126
1532,7c68734f0453501c,True,1.0,1.0,0.9904375267096619,1.0,1.0,1.0,0.9960156361290258
1533,ead391b66ff253c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1534,9b5cb743a4a4590b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1535,c50b9b8950ba5347,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1536,26cc0e92707756f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1537,62e8d8891ff45c7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1538,1511499da17054b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1539,974d5c00402f55aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1540,7e8b3ed18d295d9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1541,21560b9edc8c5b8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1542,582d1109ddf75e76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1543,66d5ea23c45c51c4,True,1.0,1.0,0.871456169319916,1.0,1.0,1.0,0.9464400705499649
1544,f24b703a3f14583f,True,1.0,1.0,0.8109471618606475,1.0,1.0,1.0,0.9212279841086032
1545,9ffd8ba0c7f75398,True,1.0,1.0,0.7753694966665843,1.0,1.0,1.0,0.9064039569444101
1546,b1c09de2415c5b14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1547,a8c150e293ac5bd3,True,1.0,1.0,0.734717639215942,1.0,1.0,1.0,0.8894656830066424
1548,6f2f0885518356ef,True,1.0,1.0,0.9666133186782923,1.0,1.0,1.0,0.9860888827826217
1549,7684ff2627555f4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1550,5395d42cc65e5c06,True,1.0,1.0,0.9194425501070673,1.0,1.0,1.0,0.9664343958779448
1551,bcd38d9246695d74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1552,1074509550cc5bf8,True,1.0,1.0,0.9870871449684782,1.0,1.0,1.0,0.9946196437368658
1553,54169f6efe825b79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1554,949a5f17807b5aac,True,1.0,1.0,0.9996617923920594,1.0,1.0,1.0,0.9998590801633581
1555,a1665c3aeb8f551f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1556,460c1bc090365d1b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1557,130e977c13995170,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1558,d89b0ef5c58b5621,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1559,e4d88f52d2b45609,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1560,83be5aa78f7652de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1561,7bfd8ff8489158cc,True,1.0,1.0,0.9249635134495066,1.0,1.0,1.0,0.9687347972706277
1562,20024f7ea9635ed8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1563,e67c2879271350c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1564,5c8f6ebe705d5013,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1565,5dae1d43c2e55113,True,1.0,1.0,0.9132978114947646,1.0,1.0,1.0,0.9638740881228186
1566,f7c57baf089e561b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1567,5982df20d90a59cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1568,4064f2ec7a2f56ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1569,c9b12b21fa7c57fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1570,229e86f19e7d5ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1571,9b09b277214d5623,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1572,df30f32cd2ee5633,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1573,371672ed85805daf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1574,62e7b4eb1cc954ad,True,1.0,1.0,0.679903786369538,1.0,1.0,1.0,0.8666265776539741
1575,ac45c0d29f1e5d76,True,1.0,1.0,0.9074562393720415,1.0,1.0,1.0,0.9614400997383505
1576,42d1bc19fbc35965,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1577,076e4afb95d057cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1578,dfb757230bed57d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1579,f512480c969a5eab,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1580,f53ece8c1cb9562c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1581,c7440ee97f0b5e75,True,1.0,1.0,0.9837951842404606,1.0,1.0,1.0,0.9932479934335253
1582,0536ffc8d9555b0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1583,d9983fb6d20e5413,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1584,82e84851ea985ba8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1585,e375b42cd83a5bf3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1586,15b400ceaa505015,True,1.0,1.0,0.93045617657608,1.0,1.0,1.0,0.9710234069067001
1587,27eb0ba03f385c69,True,1.0,1.0,0.7902277375354181,1.0,1.0,1.0,0.9125948906397575
1588,1d4b518f1b175184,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1589,d65373ac727f541f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1590,d1dcd412f339598a,True,1.0,1.0,0.724710840846226,1.0,1.0,1.0,0.8852961836859276
1591,b14d21a164615e3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1592,ee380d59f0f450c6,True,1.0,1.0,0.9455386021460027,1.0,1.0,1.0,0.9773077508941679
1593,65107c981e1c568c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1594,4ae68544ec0f502c,True,1.0,1.0,0.9073464227280161,1.0,1.0,1.0,0.9613943428033401
1595,3f3d9b32f2fa53ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1596,54c208abe15c56e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1597,365c2516e26f5502,True,1.0,1.0,0.8956796064843413,1.0,1.0,1.0,0.9565331693684755
1598,63873e2afca95e70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1599,c962887d22e95f88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1600,5ca7353cbe4a5cf7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1601,4f8fc653ac98588e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1602,2e8d3c1cd8b15c97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1603,ab94d64d31ea5435,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1604,83e71223f25a5137,True,1.0,1.0,0.7625047140439252,1.0,1.0,1.0,0.9010436308516354
1605,64a1d44d73015a60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1606,04f569ff8cb3504d,True,1.0,1.0,0.981370854679825,1.0,1.0,1.0,0.9922378561165938
1607,85a89a122095548d,True,1.0,1.0,0.976328477185419,1.0,1.0,1.0,0.9901368654939245
1608,fa02f1587177551c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1609,45e8b10f95925c47,True,1.0,1.0,0.9772880020010235,1.0,1.0,1.0,0.9905366675004265
1610,cb8822d19cc45d85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1611,94652fa0c64d5846,True,1.0,1.0,0.9087356407793439,1.0,1.0,1.0,0.96197318365806
1612,95bb1e65b61b5e04,True,1.0,1.0,0.6597612644905684,1.0,1.0,1.0,0.8582338602044035
1613,fe703fbf263151f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1614,aa4272ed1b785b94,True,1.0,1.0,0.8046732247328965,1.0,1.0,1.0,0.9186138436387069
1615,014369205e025f0c,True,1.0,1.0,0.8464131765868131,1.0,1.0,1.0,0.9360054902445055
1616,1407c7f0f32a5738,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1617,abb9477dd3305951,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1618,adc1a3a3dd1c501e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1619,43c8e05e697f5abe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1620,72928620ac2a55a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1621,9f0193389f8a520c,True,1.0,1.0,0.8641099747880426,1.0,1.0,1.0,0.9433791561616843
1622,808e5edcddce51c3,True,1.0,1.0,0.7769924853586544,1.0,1.0,1.0,0.9070802022327727
1623,fda9b858e7e4588f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1624,d35af9a0d57656d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1625,b1e1c1a12339588a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1626,7288ac3781fd51a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1627,0179d579d30e588c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1628,6fed9368351f54d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1629,60b5ba011ea65e68,True,1.0,1.0,0.8081889324162652,1.0,1.0,1.0,0.9200787218401105
1630,afe18a576559502d,True,1.0,1.0,0.9204232486786225,1.0,1.0,1.0,0.9668430202827594
1631,90caeda16d835f42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1632,1cffb22700735548,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1633,7e9101f6d01a53e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1634,fb643a2514195bfa,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1635,7399b61d44ea592a,True,1.0,1.0,0.9595698379392135,1.0,1.0,1.0,0.9831540991413389
1636,5ee6f86b7dec5484,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1637,c08100986326547c,True,1.0,1.0,0.9332866228054717,1.0,1.0,1.0,0.97220275950228
1638,cd96f8a73c7a5d07,True,1.0,1.0,0.7896528345668152,1.0,1.0,1.0,0.912355347736173
1639,5382d1898c5f506d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1640,a38bd3c8068d5ebb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1641,7f2edc964c6d5323,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1642,d7c017783af2520b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1643,a62faaedb18d5b76,True,1.0,1.0,0.9859669069341983,1.0,1.0,1.0,0.9941528778892493
1644,b42af31e8e9b596d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1645,b1e78f926612520e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1646,ebfd1e0fff105c51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1647,2cc421e9b3fd5c17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1648,ed98a4566ea95092,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1649,0be1a98f7d1f5fce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1650,7b00e131a2885ecf,True,1.0,1.0,0.9980648143012848,1.0,1.0,1.0,0.9991936726255354
1651,1db88198fce854da,True,1.0,1.0,0.7313082642699212,1.0,1.0,1.0,0.8880451101124672
1652,e7a838e8611f56b0,True,1.0,1.0,0.9560518994418301,1.0,1.0,1.0,0.981688291434096
1653,16e4bd114af157a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1654,742ec95b24ee529c,True,1.0,1.0,0.9689970329092625,1.0,1.0,1.0,0.987082097045526
1655,0b3a16034cc35dc0,True,1.0,1.0,0.9234383995550804,1.0,1.0,1.0,0.9680993331479502
1656,1bb7bab27d1552f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1657,7bc20084dcb15f05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1658,53d3787367c75240,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1659,873e300af5a95bf2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1660,39e708ddd82155ea,True,1.0,1.0,0.8845333267088652,1.0,1.0,1.0,0.9518888861286938
1661,3e2a45dbe6fa50aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1662,f1940c1eca9857cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1663,31602c26eedc5f7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1664,96588474ccef5f60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1665,26a1ceab4d455a77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1666,ec574c9ae43e56a9,True,1.0,1.0,0.9783405512862567,1.0,1.0,1.0,0.9909752297026069
1667,e8f5c2714bfe5213,True,1.0,1.0,0.9700471335435571,1.0,1.0,1.0,0.9875196389764822
1668,3e7237c8a7815648,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1669,a709a9bbafe555e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1670,73e0459194ce577f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1671,210fa74895dc5f52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1672,d443368fa4615242,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1673,19c4aecbe4b65ef4,True,1.0,1.0,0.8759675448467052,0.0,1.0,1.0,0.5316531436861273
1674,e18ca78f3c5f5a04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1675,b204289cd95c59b5,True,1.0,1.0,0.9502716803883972,1.0,1.0,1.0,0.9792798668284988
1676,647c05f9fa725528,True,1.0,1.0,0.9430243303108105,1.0,1.0,1.0,0.9762601376295045
1677,e71bd2560b255f76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1678,925e046dba2f525f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1679,3545234b609d5f4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1680,455fdf27af915de2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1681,5f2c3f928abe5f5b,True,1.0,1.0,0.8613327647619001,1.0,1.0,1.0,0.9422219853174584
1682,a98bfcdd7d6c5683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1683,14769a8e472350cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1684,1c3d4987efaf5aae,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1685,1814002af9f253c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1686,d8699a1844cc5541,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1687,68c666c7045f5609,True,1.0,1.0,0.8102492467724641,1.0,1.0,1.0,0.9209371861551934
1688,fca1702dec8a50c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1689,1faa10d7c34553d2,True,1.0,1.0,0.9538217772860011,1.0,1.0,1.0,0.9807590738691672
1690,5bd8cf3fa67a524f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1691,dd157f14e18f5a1a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1692,bff29edb43425586,True,1.0,1.0,0.9105107638967563,1.0,1.0,1.0,0.9627128182903152
1693,04605629ea8a50cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1694,9e10e31698a650a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1695,4ac092ec1bee5e7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1696,913212df2a415e44,True,1.0,1.0,0.8927177410884536,1.0,1.0,1.0,0.9552990587868556
1697,0a51eebaccc95c36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1698,2eb2bc9d3b35584f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1699,8867ae193b7a5ba8,True,1.0,1.0,0.9105623425441844,1.0,1.0,1.0,0.9627343093934102
1700,022de8051c3f5b83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1701,fdfad1317cd75455,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1702,10ddf2c0942a5704,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1703,69d2af69b1b75698,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1704,2d30620b507f5f7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1705,c4808a6f1f7f5470,True,1.0,1.0,0.9795339821784631,1.0,1.0,1.0,0.9914724925743595
1706,69486575fad551b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1707,43ebecce459052f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1708,d2d63c8eb7545fc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1709,dca6a613dc2c5051,True,1.0,1.0,0.7131995009180447,1.0,1.0,1.0,0.8804997920491853
1710,3cc02c2389685e70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1711,77ee60147e0e55b7,True,1.0,1.0,0.9758667610002573,1.0,1.0,1.0,0.9899444837501071
1712,8898650e43665faf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1713,0c8b9f08bfa25dc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1714,7bacd3cec5df553f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1715,826112ca75e750af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1716,4b563d8a22145ed6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1717,685e5e9083185108,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1718,77f0818999145e8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1719,e55ee684113c5e7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1720,7ffaa3cf8bf45474,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1721,448808123f695637,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1722,17d8604b0bc65ce5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1723,24567f5ad57455c4,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1724,88152114a47d5175,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1725,93141bb128bd5a34,True,1.0,1.0,0.8557112128699323,1.0,1.0,1.0,0.9398796720291385
1726,e57f09cee57d5ee1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1727,765dacfed4925185,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1728,cdf51b82bae55641,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1729,2e194d0e7a675b51,True,1.0,1.0,0.8142621401530222,1.0,1.0,1.0,0.9226092250637592
1730,a39ec7322394565f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1731,d2c7bb24957c56ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1732,1db38f4b73ac5b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1733,6d26431aced45f83,True,1.0,1.0,0.9576760515277885,1.0,1.0,1.0,0.9823650214699118
1734,6884907db45c5cad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1735,eb5989e21dc35a47,True,1.0,1.0,0.9689829844995699,1.0,1.0,1.0,0.9870762435414875
1736,dd182f5d47495d7f,True,1.0,1.0,0.987648547360974,1.0,1.0,1.0,0.9948535614004058
1737,d834813ce20a54e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1738,5bbd26efb97658ec,True,1.0,1.0,0.7931970938585335,1.0,1.0,0.0,0.9138321224410557
1739,9933a1df50ff5919,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1740,15d9ac47a2e05a2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1741,e7116a2035205221,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1742,2b65a8a29c455d00,True,1.0,1.0,0.8215626404132326,1.0,1.0,1.0,0.9256511001721802
1743,29b49b3e2c0f5ec2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1744,f07e9711c5285e75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1745,58b96e6ca9a95ff4,True,1.0,1.0,0.6093799679880453,1.0,1.0,1.0,0.8372416533283523
1746,766a723ba30f574c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1747,e10a3a8d627e5700,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1748,cf3b2b1199045e08,True,1.0,1.0,0.7821227330202601,1.0,1.0,1.0,0.9092178054251084
1749,002a52b0ed5650da,True,1.0,1.0,0.7571309059529407,1.0,1.0,1.0,0.8988045441470587
1750,1741767a7646583a,True,1.0,1.0,0.8427500335064477,1.0,1.0,1.0,0.9344791806276866
1751,d0c18f1bd62950d5,True,1.0,1.0,0.8295424079917747,1.0,1.0,1.0,0.9289760033299062
1752,46a9bf6f100c5e0a,True,1.0,1.0,0.8120679103765246,1.0,1.0,1.0,0.9216949626568853
1753,6debfcfccc75589c,True,1.0,1.0,0.9145659699017521,1.0,1.0,1.0,0.9644024874590634
1754,41b4a4440a3e59fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1755,407bc420086a58f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1756,1379782dce4751e4,True,1.0,1.0,0.992757061770171,1.0,1.0,1.0,0.9969821090709047
1757,d6641a8596f25d47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1758,620f272061ea5f3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1759,70633315e71a5979,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1760,67286bba873e56f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1761,9790b7cbcd1a5203,True,1.0,1.0,0.9442645815058082,1.0,1.0,1.0,0.9767769089607534
1762,7fad5a0c8cdd5fc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1763,1a442597212150c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1764,143420292ce554f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1765,9ab7d16dd4a6551f,True,1.0,1.0,0.9132944734520755,1.0,1.0,1.0,0.9638726972716981
1766,5ae3a0ab54a950d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1767,58cf6aaf126b5727,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1768,35f226ec4cac52fc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1769,a41bdf91223654f7,True,1.0,1.0,0.8776943875918559,1.0,1.0,1.0,0.9490393281632733
1770,5c9c6666d0725c64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1771,436da44562c95ac0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1772,6a85f61bdde35d74,True,1.0,1.0,0.9178558424715915,1.0,1.0,1.0,0.9657732676964965
1773,ef9d931830115c03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1774,2e8c4827d8c757a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1775,8abc81ff3045543b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1776,8b57a471e74e573f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1777,206ccbdfb1e25bf2,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1778,40660dbe143d52c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1779,1a3c8066b86857b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1780,2b5dabfa534156c0,True,1.0,1.0,0.8387850546511081,1.0,1.0,1.0,0.9328271061046284
1781,d5407856a57357ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1782,b9e5b11ac3745f8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1783,cbd04a396e145288,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1784,b0070f55eda95848,True,1.0,1.0,0.9169463769578776,1.0,1.0,1.0,0.965394323732449
1785,9215555823945665,True,1.0,1.0,0.7530572157760413,1.0,1.0,1.0,0.8971071732400172
1786,fa3c2377e39c52e3,True,1.0,1.0,0.9196803140335286,1.0,1.0,1.0,0.9665334641806368
1787,dc9bf97cb9e151ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1788,5a468d5e9d955993,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1789,cc6022c226c15d80,True,1.0,1.0,0.9990858449465854,1.0,1.0,1.0,0.9996191020610773
1790,4e00bf86cd1e5a14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1791,ee461de4700c5148,True,1.0,1.0,0.6642696017652233,1.0,1.0,0.0,0.8601123340688431
1792,1542482ff0ad537e,True,1.0,1.0,0.9508052809773299,1.0,1.0,1.0,0.9795022004072207
1793,806b014bc8c15160,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1794,ebfa82f4906755d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1795,cb5ec9cf4fb556c7,True,1.0,1.0,0.7421847716326142,1.0,1.0,1.0,0.8925769881802559
1796,24dd5bba8f2f5c53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1797,b411a654aa215f1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1798,8728071969cc5091,True,1.0,1.0,0.9101963308795341,1.0,1.0,1.0,0.9625818045331392
1799,2e90da117016561c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1800,2256b2a677aa5509,True,1.0,1.0,0.8586171380192055,1.0,1.0,1.0,0.941090474174669
1801,23d71fb39b0456f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1802,3fb1b622b5e155cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1803,c672f1584cb75697,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1804,f8331125139c53d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1805,2243d4e976fb5b77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1806,892904870078578a,True,1.0,1.0,0.8834750617556656,1.0,1.0,1.0,0.9514479423981941
1807,e773519a60035714,True,1.0,1.0,0.9854004802275148,1.0,1.0,1.0,0.9939168667614645
1808,3968adecd59c551e,True,1.0,1.0,0.821967538381334,1.0,1.0,1.0,0.9258198076588892
1809,e91f2da06b8e517f,True,1.0,1.0,0.998815470136683,1.0,1.0,1.0,0.9995064458902846
1810,c40e41ba1a285e0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1811,0b57b00279885fd4,True,1.0,1.0,0.8462067334791171,1.0,1.0,1.0,0.9359194722829655
1812,df044fb9c65c5d52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1813,bcd26bf1bf055164,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1814,f6195258cc20552f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1815,d1ac97f2f57553d0,True,1.0,1.0,0.7581052813364507,1.0,1.0,1.0,0.8992105338901878
1816,073d05efa44b5241,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
1817,aa1b434771cb52d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1818,17c5c685420d5729,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1819,2c439b29049252a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1820,b46f5915049e52a5,True,1.0,1.0,0.9246797090062944,1.0,1.0,1.0,0.9686165454192893
1821,9fc116e61c8e50e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1822,9090d50c08b05715,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1823,250be1db1d67582c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1824,18375bbfe4c85ae3,True,1.0,1.0,0.7836395616042235,1.0,1.0,1.0,0.9098498173350932
1825,1b736bfe747b5987,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1826,50f111c89e0958a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1827,5e9e8c31277d5edc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1828,ca68dbc018a35aa3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1829,0530c20c3c71533a,True,1.0,1.0,0.8504562127468139,1.0,1.0,1.0,0.9376900886445059
1830,e058b97f439c51c7,True,1.0,1.0,0.9287011181231235,1.0,1.0,1.0,0.9702921325513015
1831,de31419c6502517b,True,1.0,1.0,0.9034045066290345,1.0,1.0,1.0,0.9597518777620978
1832,6507522e38405857,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1833,4ba0a7c883e85b4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1834,629368f516d85124,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1835,4c7c3a0a401d5f38,True,1.0,1.0,0.8041319312666817,1.0,1.0,1.0,0.9183883046944507
1836,a83a32870332554f,True,1.0,1.0,0.8333572162822942,1.0,1.0,1.0,0.9305655067842893
1837,a83d8c6015e85622,True,1.0,1.0,0.7600935592074358,1.0,1.0,1.0,0.9000389830030983
1838,6e821a856fe45177,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1839,bd4be260be50516f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1840,3e543e1eac325854,True,1.0,1.0,0.7408256372975146,1.0,1.0,1.0,0.8920106822072977
1841,5c4c3448f7a1517f,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
1842,4a681a6497d35e68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1843,7fc1ce68acb7562c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1844,ced5e9f4d448524e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1845,20f825e0d33a5160,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1846,4e1e5dfc07e459cd,True,1.0,1.0,0.8925315141930761,1.0,1.0,1.0,0.955221464247115
1847,ed02d0df47ca55e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1848,59cc5d51c60d5a1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1849,0442b2728b8058fd,True,1.0,1.0,0.8230302994644613,1.0,1.0,1.0,0.9262626247768587
1850,071f7885a37e591f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1851,b60afdbc7cc65971,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1852,54fc99ad3c555e09,True,1.0,1.0,0.8465999034060971,1.0,1.0,1.0,0.9360832930858738
1853,6d024ab27b8e517b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1854,633df956d5645243,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1855,daf715295e7d576b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1856,bd3312be2419553c,True,1.0,1.0,0.7924737935301822,1.0,1.0,1.0,0.9135307473042426
1857,ac28e0768c6a5821,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1858,7eff17574e8d53d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1859,bd09fe587b1a59e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1860,60a560bfff6f528b,True,1.0,1.0,0.7340878489584816,1.0,1.0,1.0,0.8892032703993674
1861,81c70798936b5140,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1862,03388b830f975734,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1863,59159c92e5d9571d,True,1.0,1.0,0.9851303546667883,1.0,1.0,1.0,0.9938043144444952
1864,b8baf3c807cd50b4,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1865,1013821ba47c55b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1866,070b688b49225760,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1867,b27e2139fbb959fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1868,56f5294b63df53b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1869,d6f52d0bbaf5523c,True,1.0,1.0,0.8109010125534163,1.0,1.0,1.0,0.9212087552305901
1870,0df6533b550c58c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1871,57139af318a45873,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1872,01d3726e5bc2576b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1873,d0785c050c1350e7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1874,1295e8271e37569f,True,1.0,1.0,0.9970196615760543,1.0,1.0,1.0,0.9987581923233559
1875,bdb0947d0c835022,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1876,71c1fef0966d5df4,True,1.0,1.0,0.9117717346725464,1.0,1.0,1.0,0.9632382227802276
1877,e67729beeaa95c34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1878,cf9af12edb535bc0,True,1.0,1.0,0.9166788243116434,1.0,1.0,1.0,0.9652828434631848
1879,dcb8fbfc6c1d5fd6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1880,53c908f42e685998,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1881,9a524d13e6795a95,True,1.0,1.0,0.9958755502572583,1.0,1.0,1.0,0.9982814792738576
1882,3d2f4a8fb8b55572,True,1.0,1.0,0.8452962103768943,1.0,1.0,1.0,0.9355400876570393
1883,af58d13139de5d3f,True,1.0,1.0,0.7676100323516166,1.0,1.0,1.0,0.9031708468131736
1884,ef90f66b5d465ebf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1885,07952d3dbf4550de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1886,22a9516d643c5e4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1887,26e6818bd14d52a5,True,1.0,1.0,0.7381402954456928,1.0,1.0,1.0,0.8908917897690386
1888,a161122c95815233,True,1.0,1.0,0.6317810680202692,1.0,1.0,1.0,0.8465754450084454
1889,a6e683b6f2a557a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1890,1d3700dc6c9950e0,True,1.0,1.0,0.9202657374628231,0.0,1.0,1.0,0.550110723942843
1891,3889b6ba58845785,True,1.0,1.0,0.9559179424842177,1.0,1.0,1.0,0.9816324760350907
1892,6761ba552b3759fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1893,ba6136583b6254e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1894,06e62670ddb152d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1895,d47d27f1cfb65061,True,1.0,1.0,0.8286203726406858,1.0,1.0,1.0,0.928591821933619
1896,722ed88251d25420,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1897,b966c10ea361593f,True,1.0,1.0,0.6492231481122647,1.0,1.0,0.0,0.8538429783801104
1898,f980b34746d45868,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1899,b87c15c9f6cf54eb,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1900,153af25086535f35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1901,13d2650251d25e83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1902,7b4fca2db9255996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1903,ba0dffc45509514e,True,1.0,1.0,0.7786039436600809,1.0,1.0,1.0,0.9077516431917004
1904,7b37b72faaa25b5d,True,1.0,1.0,0.9445594968789787,1.0,1.0,1.0,0.976899790366241
1905,729b53c777da522e,True,1.0,1.0,0.9589151435269272,1.0,1.0,1.0,0.9828813098028863
1906,d59310a4fd6e5fde,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1907,60f9200ffade5c53,True,1.0,1.0,0.911861231148365,1.0,1.0,1.0,0.9632755129784855
1908,8b80580ff95254e8,True,1.0,1.0,0.8757322754574379,1.0,1.0,1.0,0.9482217814405991
1909,1e3b603ccda457c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1910,1e78181bb1c150e4,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1911,974a70027f8f593c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1912,13336a542595599f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1913,202d3d3e3b9356a3,True,1.0,1.0,0.8890167147085625,1.0,1.0,1.0,0.9537569644619012
1914,548b6b9700f25610,True,1.0,1.0,0.8573168325011888,1.0,1.0,1.0,0.9405486802088286
1915,05769097cb6c5b91,True,1.0,1.0,0.9931749191420334,1.0,1.0,1.0,0.9971562163091806
1916,f3572fcbcd285f1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1917,7602fcbad344586a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1918,cf7876c4ad0752b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1919,a7ad6a154d2051bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1920,bb0e1af8651d525b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1921,30d639fe2d5057e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1922,4abad0cd5fee5f43,True,1.0,1.0,0.9891972714170847,1.0,1.0,1.0,0.995498863090452
1923,bc93e095f13c54b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1924,4cf1c34e608158a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1925,30827c8c62c55b46,True,1.0,1.0,0.9236095597824361,1.0,1.0,1.0,0.9681706499093483
1926,f37c90e977e856c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1927,892f8a0d37dd5af3,True,1.0,1.0,0.9405557224935207,1.0,1.0,1.0,0.975231551038967
1928,cdb932bd30715a52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1929,1423dcf83efa5241,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1930,5876e4def8615813,True,1.0,1.0,0.8043400452467726,1.0,1.0,1.0,0.9184750188528219
1931,2fd50ca82a7a5df4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1932,ddf632a3ce305812,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1933,a7f7be23b6185470,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1934,302d9a7758625a37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1935,869f688594fc58c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1936,d08ae5bc8a435f97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1937,1e1f35531c5856bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1938,12f96c65436e56bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1939,e717645716555e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1940,dabc9043dbb9560b,True,1.0,1.0,0.8226995386684205,1.0,1.0,1.0,0.9261248077785086
1941,30638699ab8e575c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1942,0a177b48593d521c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1943,eef98aae7e42579d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1944,44cedd469129548d,True,1.0,1.0,0.7366172055457643,1.0,1.0,1.0,0.8902571689774018
1945,d5ece6235301571f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1946,217307a367fd551a,True,1.0,1.0,0.8105874698382515,1.0,1.0,1.0,0.9210781124326047
1947,625bda810b66583a,True,1.0,1.0,0.9415619254812986,1.0,1.0,1.0,0.9756508022838745
1948,8ea6783a7b195706,True,1.0,1.0,0.8853844588245376,1.0,1.0,1.0,0.952243524510224
1949,0ba42ee3c2555502,True,1.0,1.0,0.8128821707557741,1.0,1.0,1.0,0.9220342378149059
1950,e67e31370c185b83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1951,23f0187033d658d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1952,868b74972b4c59fd,True,1.0,1.0,0.8684278311706151,1.0,1.0,1.0,0.9451782629877563
1953,8bb7091fe0d959fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1954,bf1370df23cf5118,True,1.0,1.0,0.8624365290429208,1.0,1.0,1.0,0.9426818871012169
1955,0c4bf4c931b05734,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1956,819d34b59e6159ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1957,4bdff78fdccd5f6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1958,11d091d0bd985e5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1959,19a595ad0fe35941,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1960,cddadd26002959f4,True,1.0,1.0,0.8586875068962584,1.0,1.0,1.0,0.9411197945401076
1961,6ebf87c3da335680,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1962,93a5e1de2d185374,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1963,da01de71bce95578,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1964,76ec850d346b5ca7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1965,777c2c183e49504e,True,1.0,1.0,0.9908849166950038,1.0,1.0,1.0,0.9962020486229183
1966,88207b881eb5573c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1967,598d8ce13c2e5452,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1968,d6f66c51d98a5db6,True,1.0,1.0,0.933412547962933,1.0,1.0,1.0,0.9722552283178887
1969,bed45577041051b8,True,1.0,1.0,0.7542275902888995,1.0,1.0,1.0,0.8975948292870415
1970,ea8b66a838c75042,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1971,8c5a5e3a57535abf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1972,614cdeb09cc25923,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1973,b5d0bfdf09375423,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1974,22a0b00bb8ed5ed5,True,1.0,1.0,0.8517597679884221,1.0,1.0,1.0,0.9382332366618426
1975,697f7ae6d60f5f2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1976,83b2e42ed5eb568f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1977,2497a4b846f25d99,True,1.0,1.0,0.786382175866995,1.0,1.0,1.0,0.9109925732779146
1978,3c93f87b0bb0561d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1979,07a369a8e34d541e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1980,cebdeff85ac65185,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1981,88d08f76270d5e37,True,1.0,1.0,0.8407803319055565,1.0,1.0,1.0,0.9336584716273152
1982,1108eba0b4415340,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1983,812dd82ab5fb5742,True,1.0,1.0,0.736707237260384,1.0,1.0,1.0,0.8902946821918266
1984,e69f96075afb5d86,True,1.0,1.0,0.9549954919726231,1.0,1.0,1.0,0.9812481216552597
1985,dbf083df3f5c55d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1986,bd377bbe5b695df0,True,1.0,1.0,0.8628949463268413,1.0,1.0,1.0,0.9428728943028505
1987,2c0e25d51b0b5e31,True,1.0,1.0,0.7903382480799891,1.0,1.0,1.0,0.9126409366999955
1988,6770ba617cae540e,True,1.0,1.0,0.8140405701555634,1.0,1.0,1.0,0.9225169042314848
1989,b88e5601e3055bd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1990,14d112b14e9a5d5c,True,1.0,1.0,0.8406586029559633,1.0,1.0,1.0,0.9336077512316514
1991,47359dd210e254ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1992,16aa734bed8a5f81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1993,e7d1f889fc4d5309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1994,ea93b5b81d425814,True,1.0,1.0,0.8985938200994914,1.0,1.0,1.0,0.9577474250414548
1995,f2644280215250cd,True,1.0,1.0,0.9925728761696124,1.0,1.0,1.0,0.9969053650706718
1996,4dd817ed8b515ab1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1997,2bf94996d2325e20,True,1.0,1.0,0.9056318665293048,1.0,1.0,1.0,0.9606799443872104
1998,b1f17d9960f35562,True,1.0,1.0,0.9084382070564077,1.0,1.0,1.0,0.9618492529401698
1999,fdc126183c355692,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2000,c8dc1e0c85f75036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2001,c9f514edbbb55dd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2002,f1dabe118a6955d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2003,80d8679b8c215769,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2004,94c7ef641e1c5dd7,True,1.0,1.0,0.8939047222735734,1.0,1.0,1.0,0.9557936342806556
2005,2c120899a8d05979,True,1.0,1.0,0.9631353589662334,1.0,1.0,1.0,0.9846397329025972
2006,8c1e2438ad5f514a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2007,b3de35a12e36586c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2008,4d48843c558b5807,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2009,fb1c9ac223bf5bbe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2010,8deec95251e95c2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2011,e973ce0e5d605df5,True,1.0,1.0,0.9521245588512988,1.0,1.0,1.0,0.9800518995213746
2012,acd37cf126fa5a59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2013,b39df49b8b565ac3,True,1.0,1.0,0.7831715017103895,1.0,1.0,1.0,0.909654792379329
2014,de83f2c537565ca8,True,1.0,1.0,0.8149733452572405,1.0,1.0,1.0,0.9229055605238502
2015,2d4d907377f35695,True,1.0,1.0,0.7976901589966668,1.0,1.0,1.0,0.9157042329152779
2016,4a6ab6e35934543a,True,1.0,1.0,0.9977828589965849,1.0,1.0,1.0,0.999076191248577
2017,de2379f94fc85652,True,1.0,1.0,0.7968617164675617,1.0,1.0,1.0,0.9153590485281508
2018,0fc778045313531b,True,1.0,1.0,0.9649766607917122,1.0,1.0,1.0,0.9854069419965468
2019,29143e2319415eec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2020,c38319fd82be5bf0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2021,015011d2b73158b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2022,6011fd3aa3a85fa1,True,1.0,1.0,0.8895217893095217,1.0,1.0,1.0,0.9539674122123007
2023,a06715f1cb8358c0,True,1.0,1.0,0.9554500913601518,0.0,1.0,1.0,0.5647708714000633
2024,d697dea3ebba5047,True,1.0,1.0,0.8452280843101043,1.0,1.0,1.0,0.9355117017958768
2025,d2c77b46ecee58f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2026,3ff5c9a5bd155bb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2027,97c8e9ca10ba5a69,True,1.0,1.0,0.6189589689851159,1.0,1.0,1.0,0.8412329037437983
2028,020dee65dab453bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2029,69bc8107e82b54db,True,1.0,1.0,0.7570640076053822,1.0,1.0,1.0,0.8987766698355758
2030,534e6a7d7e8c528b,True,1.0,1.0,0.7918643004613588,1.0,1.0,1.0,0.9132767918588995
2031,14d53f85ccc65f23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2032,a0c45624aa5251db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2033,59ced21f109a5320,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2034,64edcbd39d2b5f08,True,1.0,1.0,0.9813052117402203,1.0,1.0,1.0,0.9922105048917585
2035,7c0a753f5a2f5230,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2036,70d3c6183c525745,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2037,e779c1cc4ae45a84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2038,e0164d976037592c,True,1.0,1.0,0.8373608526168582,1.0,1.0,1.0,0.9322336885903576
2039,fc6dc98b89a95817,True,1.0,1.0,0.8121280640138546,1.0,1.0,1.0,0.9217200266724395
2040,66cd30f395c45537,True,1.0,1.0,0.7784396885863354,1.0,1.0,1.0,0.9076832035776397
2041,1d811c0428d255cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2042,534431abbbd75d4f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2043,dc95b5731cc359f3,True,1.0,1.0,0.8985268790285302,1.0,1.0,1.0,0.9577195329285543
2044,f7b7dcf856ce587d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2045,40bdfb00872f5bc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2046,7b095ec7e3f95c4a,True,1.0,1.0,0.9898258368810008,1.0,1.0,1.0,0.9957607653670837
2047,05da61a9928e5ec1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2048,200c447283ed50eb,True,1.0,1.0,0.9430935839187853,1.0,1.0,1.0,0.9762889932994939
2049,0093ff0188ea5b90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2050,b667e90bf3055cea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2051,513a97511d135ebd,True,1.0,1.0,0.927655533208968,1.0,1.0,1.0,0.9698564721704033
2052,f18158051cc457d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2053,4566a3d9b5e95d9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2054,fae990c38c515aa9,True,1.0,1.0,0.6551844111627687,1.0,1.0,1.0,0.8563268379844869
2055,5971a8d84ff45bfa,True,1.0,1.0,0.8238687030702979,1.0,1.0,1.0,0.926611959612624
2056,70e6f01ee485510a,True,1.0,1.0,0.9102030014700381,1.0,1.0,1.0,0.9625845839458492
2057,db601036b2fb58d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2058,c39af88ae1be534a,True,1.0,1.0,0.8958123288435821,1.0,1.0,1.0,0.9565884703514925
2059,6894aab92b0058dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2060,c810620e645e53b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2061,c2ae8e85ce2052ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2062,64883fdea50b5b8c,True,1.0,1.0,0.9056056984101433,1.0,1.0,1.0,0.9606690410042263
2063,3bd0bc4b1100504c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2064,2313aa310e16503d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2065,6b678e4f19c05dea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2066,2601ffe0d2a056be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2067,49d613966f25569b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2068,f6eec3b743985122,True,1.0,1.0,0.9342885313455586,1.0,1.0,1.0,0.9726202213939827
2069,00ff8eeb53cc598b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2070,8635c0dd984c51f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2071,d663992c13fa5438,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2072,91defa409f0254d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2073,d753a5379cc15b69,True,1.0,1.0,0.912802386452301,1.0,1.0,1.0,0.963667661021792
2074,617ceb438e0d5324,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2075,9c1e8e69c7cd537b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2076,9bcd2d9e4c0e56b8,True,1.0,1.0,0.8136443173863189,1.0,1.0,1.0,0.9223517989109662
2077,53928c06f3005536,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2078,e9bfb4821bfd5801,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2079,b658c12176c05fc5,True,1.0,1.0,0.9033018576658566,1.0,1.0,1.0,0.9597091073607736
2080,2076a8bdb6da5fe3,True,1.0,1.0,0.8190565897996068,1.0,1.0,1.0,0.9246069124165027
2081,ebc294355ca753b0,True,1.0,1.0,0.8070515022737835,1.0,1.0,1.0,0.9196047926140766
2082,342953cadb9f57b2,True,1.0,1.0,0.9714210863715743,1.0,1.0,1.0,0.9880921193214892
2083,449f88cb93fe53d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2084,7e8549121120596a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2085,ad702ac65d8754bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2086,1c5019f2bc6052d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2087,5230f4ecc5e054f5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2088,34e7c93be2465f25,True,1.0,1.0,0.7531288909821402,1.0,1.0,1.0,0.897137037909225
2089,8208f7794645559d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2090,8067c4f48fe45421,True,1.0,1.0,0.9395639880664658,1.0,1.0,1.0,0.9748183283610276
2091,6154b9589f9553fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2092,f51357fd3f59500a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2093,b24575ef9d575fb4,True,1.0,1.0,0.8185068348868977,1.0,1.0,1.0,0.9243778478695407
2094,40ef82b4d5735701,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2095,1316af62e13e5dd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2096,aba1622c877f51bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2097,ed5b36731bad5a32,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2098,b9182baaae3b5ab2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2099,c5f7658763815835,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2100,9a89dccc70835d69,True,1.0,1.0,0.7428714771052098,1.0,1.0,1.0,0.8928631154605041
2101,116a7c91c85d5b5d,True,1.0,1.0,0.9895922222580701,1.0,1.0,1.0,0.9956634259408625
2102,646244aaa99d5c9c,True,1.0,1.0,0.9498493601657768,1.0,1.0,1.0,0.9791039000690738
2103,ffb972d89b065422,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2104,979fc47b4f245a9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2105,221199c4bcef5e62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2106,ffb2d865d42e57c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2107,07930113a85651b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2108,8072e0c324205e72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2109,c3d6016d73645955,True,1.0,1.0,0.8797239655729236,1.0,1.0,1.0,0.9498849856553848
2110,fbc9981c30745684,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2111,ed7e9a246a01525d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2112,57e7565904e05728,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2113,1ed9f27f63645f09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2114,a43d45f7369d5489,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2115,8d63ae7a5eec54da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2116,e805310ff3055efa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2117,fab1fef0e2dc57cd,True,1.0,1.0,0.8813327921987996,1.0,1.0,1.0,0.9505553300828332
2118,1d2e6d44fd635391,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2119,fa16987e17c25356,True,1.0,1.0,0.9908980777387482,1.0,1.0,1.0,0.9962075323911451
2120,11714a81e1c45a54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2121,0eb2056214155957,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2122,2649dcc8a1725fb2,True,1.0,1.0,0.9626299902209222,1.0,1.0,1.0,0.9844291625920509
2123,128076b6be9a5209,True,1.0,1.0,0.8597556323581027,1.0,1.0,1.0,0.9415648468158762
2124,4d2d174465585abf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2125,1541f285d1525ca0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2126,824944b52b98552b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2127,2318ebb3b64554fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2128,639c2678cce95d68,True,1.0,1.0,0.9448419440385339,1.0,1.0,1.0,0.9770174766827225
2129,ecbe3bf1006155c7,True,1.0,1.0,0.8325247838678742,1.0,1.0,1.0,0.9302186599449476
2130,11811a7320ab58db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2131,0b5b1309df2f5627,True,1.0,1.0,0.8391994603109189,1.0,1.0,1.0,0.9329997751295496
2132,deb16bb9771a582a,True,1.0,1.0,0.866719843083452,1.0,1.0,1.0,0.9444666012847716
2133,fb524406adde5e78,True,1.0,1.0,0.7940325874193411,1.0,1.0,1.0,0.9141802447580588
2134,081b5785002b5962,True,1.0,1.0,0.850246043249973,1.0,1.0,1.0,0.9376025180208222
2135,c37a081992495a0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2136,fac5b39e58445a31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2137,0c5365f52bac5785,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2138,85159c024a355d8d,True,1.0,1.0,0.9523984830142441,1.0,1.0,1.0,0.9801660345892683
2139,d88fdf29aeed58f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2140,feff00cef4985d6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2141,d33a0db0dd335837,True,1.0,1.0,0.7375926417140973,1.0,1.0,1.0,0.8906636007142072
2142,99127f15fd9b5847,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2143,d7c78dbb6fb25194,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2144,06753f6c597f512b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2145,a03c5e53159f54c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2146,1719439969a55cc6,True,1.0,1.0,0.9144612940962435,1.0,1.0,1.0,0.9643588725401014
2147,0059b8e52a3f55e8,True,1.0,1.0,0.7813715079456953,1.0,1.0,1.0,0.9089047949773731
2148,ccf5fed938d95a04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2149,b87e9553091a5216,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2150,45845be1b56d59c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2151,03f248caa9c35a98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2152,c0475666b2a55982,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2153,24a09c3c8a985e8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2154,84204f2655e4500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2155,0ef0e20c09865753,True,1.0,1.0,0.9464809555465016,1.0,1.0,1.0,0.9777003981443757
2156,d192ad1c7fa95445,True,1.0,1.0,0.8283129386942504,1.0,1.0,1.0,0.9284637244559377
2157,7427658d61b55fb8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2158,fb0297e3fc9b573e,True,1.0,1.0,0.9980297026708485,1.0,1.0,1.0,0.9991790427795202
2159,c8b422346e1f5252,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2160,cf05c9f4f6e55af3,True,1.0,1.0,0.8957445435641782,1.0,1.0,1.0,0.9565602264850742
2161,3c448f4385bf58e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2162,9e8403c32a50530b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2163,27d74807a89a5268,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2164,812464919a4f5362,True,1.0,1.0,0.8376223920471693,1.0,1.0,1.0,0.9323426633529873
2165,f4aca518cfa05850,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2166,4c3718ea056c5656,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2167,3f67051b121a5e43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2168,5aac73b6f21a5a86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2169,8e8b2b62eff65719,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2170,ed8294474bc35b6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2171,7ffee2481b68517c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2172,197f2dea642850e7,True,1.0,1.0,0.6964917923223022,1.0,1.0,1.0,0.8735382468009592
2173,fb92846550d15dc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2174,26ca3d6741065921,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2175,6ccc026f6fc55bb0,True,1.0,1.0,0.9964986728444621,1.0,1.0,1.0,0.9985411136851926
2176,01b9125ad835592f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2177,54e1cb577c0a5f7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2178,3af1019a97d959fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2179,7404939e443458cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2180,60826aa0bcfc5225,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2181,571bb034360052d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2182,7beae7492ff45866,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2183,8dee25a9bcb35544,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2184,e694a2cdf01e52b8,True,1.0,1.0,0.988895436669718,1.0,1.0,1.0,0.9953730986123825
2185,443099f672655d56,True,1.0,1.0,0.8032516630898457,1.0,1.0,1.0,0.9180215262874357
2186,25f4a620bd5f51cc,True,1.0,1.0,0.8735450824559238,1.0,1.0,1.0,0.9473104510233016
2187,f34af4dbbbd35a23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2188,cde748c5a6905684,True,1.0,1.0,0.9735817844912952,1.0,1.0,1.0,0.9889924102047063
2189,8cd3d83dd4825865,True,1.0,1.0,0.8052816785627116,1.0,1.0,1.0,0.9188673660677965
2190,e16f6f634adf50d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2191,ed76cdcd1c6c5078,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2192,ddc7d737df1957cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2193,50e871f60296566b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2194,19488eb3301f5d26,True,1.0,1.0,0.825250893121015,1.0,1.0,1.0,0.9271878721337563
2195,f79916e26eef5b74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2196,52c6827af61d5b87,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2197,0c77bbb199f3589f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2198,7b7ce3374d1e51dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2199,642ba15d21c05f4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2200,6d3f9d5ca5e05aa2,True,1.0,1.0,0.9313905250987353,1.0,1.0,1.0,0.9714127187911398
2201,48271cdeceb35236,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2202,3debd3d86b5850dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2203,0d145fab90475c8f,True,1.0,1.0,0.9959329424872818,1.0,1.0,1.0,0.9983053927030342
2204,8feb2ae5cc2451c3,True,1.0,1.0,0.9972767445512642,1.0,1.0,1.0,0.9988653102296935
2205,927222aceeaa52bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2206,bfbc82c4f65a5208,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2207,8c47d8fc41a55f31,True,1.0,1.0,0.7419261024424072,1.0,1.0,1.0,0.892469209351003
2208,b8b3f457e7ac5382,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2209,4860585d53665508,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2210,214bd73e71715f2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2211,2be1cc28e5af523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2212,f4d95a784b725915,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2213,69966a921d43544d,True,1.0,1.0,0.7839056276914931,1.0,1.0,1.0,0.9099606782047888
2214,6280a12d79b4518a,True,1.0,1.0,0.9734777646452725,1.0,1.0,1.0,0.988949068602197
2215,e5caf6d750415ee7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2216,512b6941e1335e0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2217,611ff428aa8a5e86,True,1.0,1.0,0.8466816845328659,1.0,1.0,1.0,0.9361173685553608
2218,1eff566e627f56b9,True,1.0,1.0,0.9467040867719135,1.0,1.0,1.0,0.9777933694882973
2219,508cd663b9a85228,True,1.0,1.0,0.9676742441212745,1.0,1.0,1.0,0.986530935050531
2220,eff5b15eb0935b33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2221,998a30325ca25437,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2222,c1b38e62a97d590d,True,1.0,1.0,0.8946619131005862,1.0,1.0,1.0,0.9561091304585775
2223,e6eeac307f6d507d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2224,b5efcbfe3c6f5888,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2225,6e5a14ce293c5ae8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2226,2c67391395c65d6a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2227,44c39701a6d65696,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2228,dc2a5d567a8e5f17,True,1.0,1.0,0.7447548164516128,1.0,1.0,1.0,0.893647840188172
2229,33008a3b27ab59a1,True,1.0,1.0,0.8555938763083388,1.0,1.0,1.0,0.9398307817951412
2230,3baab5739cb95408,True,1.0,1.0,0.9910729146313868,1.0,1.0,0.0,0.9962803810964113
2231,4f7b03242ab05a2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2232,4e27d27410c85f81,True,1.0,1.0,0.7213342775035385,1.0,1.0,1.0,0.8838892822931411
2233,f0455664b24358a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2234,41bddf65c8155bd5,True,1.0,1.0,0.777383960820757,1.0,1.0,1.0,0.9072433170086488
2235,6469176632cf52a0,True,1.0,1.0,0.9608279265062215,1.0,1.0,1.0,0.9836783027109256
2236,575453863ce05f35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2237,2bc2525a4ee95ef4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2238,e96035d0292956f1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2239,6b4cf0c1208155f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2240,c07f609f83b85dd6,True,1.0,1.0,0.9598884164745017,1.0,1.0,1.0,0.983286840197709
2241,b3b8a7989ba5519f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2242,613770d7f39051be,True,1.0,1.0,0.9456427628038143,1.0,1.0,1.0,0.9773511511682559
2243,608f33b279a15cfc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2244,a0b3a3b623235a49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2245,242d17bd2af15992,True,1.0,1.0,0.7656723268838382,1.0,1.0,1.0,0.9023634695349326
2246,247ba5f9646c5528,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2247,36f34c9e02a15801,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2248,44062179c5b350bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2249,fd9b227cec3d5c3f,True,1.0,1.0,0.9320571599007434,1.0,1.0,1.0,0.9716904832919765
2250,5c0a94addace52e2,True,1.0,1.0,0.8273178360888362,1.0,1.0,1.0,0.9280490983703484
2251,8b279a20979950d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2252,9b4cfcda4a755b05,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2253,0a99133136835ee9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2254,0027db600afe56ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2255,f1b802f6e9a559af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2256,e5fba7e447ff5a61,True,1.0,1.0,0.972639864919187,1.0,1.0,1.0,0.988599943716328
2257,3fe8df1737825eb3,True,1.0,1.0,0.9749225263243213,1.0,1.0,1.0,0.9895510526351338
2258,40d43586b1195366,True,1.0,1.0,0.9137298309614019,1.0,1.0,1.0,0.9640540962339174
2259,e5abdd8b726e5a2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2260,0578756b879c55d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2261,98017c16248a5f54,True,1.0,1.0,0.8974414311798675,1.0,1.0,1.0,0.9572672629916115
2262,33c7945f43795064,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2263,e76485315c2c5028,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2264,f8e2454674f75e0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2265,9858cb2db360536b,True,1.0,1.0,0.9267097826803119,1.0,1.0,1.0,0.96946240945013
2266,8b3679b7c11d5ada,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2267,0c86ab0f851559e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2268,c4b1d4fabd315035,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2269,30dafbb048775d29,True,1.0,1.0,0.8174128227320574,1.0,1.0,1.0,0.9239220094716906
2270,7eb19d771c975618,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2271,111485c5e6f458a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2272,3866b4b85a135f66,True,1.0,1.0,0.9887182039419568,1.0,1.0,1.0,0.995299251642482
2273,ddc25b8617cb5aa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2274,1e80afcdb0b65cc4,True,1.0,1.0,0.906273545400289,1.0,1.0,1.0,0.9609473105834537
2275,69e8fff107b05199,True,1.0,1.0,0.9190589892196227,1.0,1.0,1.0,0.9662745788415096
2276,be9423a8f0e75d33,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2277,38c2e9619e425ab8,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2278,84876bb274165ade,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2279,02328c7410405c5a,True,1.0,1.0,0.6659263973180943,1.0,1.0,1.0,0.8608026655492059
2280,19efcf474dd85579,True,1.0,1.0,0.9328015606296257,1.0,1.0,1.0,0.972000650262344
2281,198bc5f3280e52cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2282,b2cc98272c505ed6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2283,1ad96f74e72750db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2284,9d4e8eb54f555166,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2285,2a8b9c88615450a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2286,cdec001a2536542c,True,1.0,1.0,0.891991824290198,1.0,1.0,1.0,0.9549965934542491
2287,4b5fd21bc8bd5a8b,True,1.0,1.0,0.8102025635107016,1.0,1.0,1.0,0.9209177347961258
2288,2d305230053e5e19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2289,8c731225bf685391,True,1.0,1.0,0.9074715537085335,1.0,1.0,1.0,0.961446480711889
2290,df7662125da1513f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2291,f92ecd09fdf45404,True,1.0,1.0,0.8839914186910782,1.0,1.0,1.0,0.9516630911212826
2292,c2cfb091173a5ca2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2293,06d7515412d45507,True,1.0,1.0,0.8071207723415498,1.0,1.0,1.0,0.9196336551423124
2294,43493f9be4735732,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2295,0af464147919575d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2296,d32336b185505124,True,1.0,1.0,0.827334184380955,1.0,1.0,1.0,0.9280559101587312
2297,3b84c23dd4ee5af8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2298,971af37715285683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2299,6347553d03555ffa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2300,4d8b083f00675de2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2301,ccdb8ab156ba5b06,True,1.0,1.0,0.9295664534803574,1.0,1.0,1.0,0.9706526889501489
2302,a3af72210c7553c4,True,1.0,1.0,0.8418435485695215,1.0,1.0,1.0,0.9341014785706339
2303,34c872c16eb0577c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2304,d88f286835b95ff3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2305,e26d9a5288165f2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2306,2115a02d06035ce0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2307,648b875dc34259c2,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2308,1d7fd5ffc1e3571c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2309,099ff4835ee45eb6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2310,bc427a4503535af2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2311,d25b6512a43f5e54,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2312,1e09c94f9cfb5fc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2313,f2495a0cce605703,True,1.0,1.0,0.9045759298568318,1.0,1.0,1.0,0.9602399707736798
2314,fb0a26a28ec359ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2315,71adcc94aa6856a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2316,e49a1ec4a5af596b,True,1.0,1.0,0.8045832749262463,1.0,1.0,1.0,0.9185763645526026
2317,cd0fd62195e552da,True,1.0,1.0,0.7254111905741247,1.0,1.0,1.0,0.885587996072552
2318,166dac05bf555e13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2319,d3fe95784a34578f,True,1.0,1.0,0.9705018806800852,1.0,1.0,1.0,0.9877091169500355
2320,4bda94d100d65f0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2321,1bd8492a6487562f,True,1.0,1.0,0.996389013680422,1.0,1.0,1.0,0.9984954223668425
2322,cd2e3c6240d55147,True,1.0,1.0,0.9623330371547507,1.0,1.0,1.0,0.9843054321478127
2323,5177cf8521f05855,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2324,a454e18ca33d5cb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2325,1c5ca85e734859c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2326,82cd122751085a80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2327,8a5809217c605979,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2328,5c34deba76605c7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2329,0f1d91e077d05381,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2330,98042465f30c589d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2331,3103614e29e25cd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2332,4899341a782f5409,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2333,55bd10ac74585a12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2334,bbb7e4525bd05d3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2335,3fd20b372fd15206,True,1.0,1.0,0.8690462234381839,1.0,1.0,1.0,0.9454359264325767
2336,c62dafe55b9d538d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2337,326a8c0625d856cc,True,1.0,1.0,0.6676308320846736,1.0,1.0,1.0,0.8615128467019474
2338,963b4781dbe558de,True,1.0,1.0,0.9997816415868345,1.0,1.0,1.0,0.9999090173278476
2339,88642e4f16be55bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2340,4d50c69f430850a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2341,8b608a6353a95bce,True,1.0,1.0,0.9916406768128168,1.0,1.0,1.0,0.996516948672007
2342,8eeeb7c3d5b158d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2343,afbde7335ad05055,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2344,075154c90a0a5d7c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2345,008d66a74c275479,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2346,e1fe1575a4275d3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2347,c63599ac19bc5e9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2348,4175cdc49ec759f5,True,1.0,1.0,0.9263147142200486,1.0,1.0,1.0,0.969297797591687
2349,d715fbc6ea0551f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2350,4bbc76cff4355b53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2351,840d3a1a7a935536,True,1.0,1.0,0.9918658230265885,1.0,1.0,1.0,0.9966107595944118
2352,32f2729bfe435c65,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2353,a7fb000f96b35f94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2354,aad72be88eab564c,True,1.0,1.0,0.8051851510481437,1.0,1.0,1.0,0.9188271462700599
2355,712475eda7975c99,True,1.0,1.0,0.955484065880944,1.0,1.0,1.0,0.98145169411706
2356,975e6554112f5a46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2357,9d87610ffed85509,True,1.0,1.0,0.9271000087297155,1.0,1.0,1.0,0.9696250036373814
2358,008144fe47ac5f74,True,1.0,1.0,0.8574592417428417,1.0,1.0,1.0,0.9406080173928507
2359,21acd3bbf97b5cbe,True,1.0,1.0,0.9888381144426015,0.0,1.0,1.0,0.5786825476844173
2360,734ef653644c55b9,True,1.0,1.0,0.9245702713673637,1.0,1.0,0.0,0.9685709464030682
2361,4a0ba18cefc05c63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2362,8060b1342b775188,True,1.0,1.0,0.9977061409984216,1.0,1.0,1.0,0.999044225416009
2363,5777bfe33e865897,True,1.0,1.0,0.7616563793833064,1.0,1.0,1.0,0.9006901580763778
2364,1fd8eed8897a5667,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2365,229de058ec7b59bd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2366,c72c3c003bc95aab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2367,e10fd359f695575f,True,1.0,1.0,0.8438496988277774,1.0,1.0,1.0,0.9349373745115739
2368,93092fbeb57f5e9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2369,8e04fd5e1613597a,True,1.0,1.0,0.8874302922755257,1.0,1.0,1.0,0.9530959551148023
2370,a067cd2e442c5a4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2371,3fa4c6924d3c55ab,True,1.0,1.0,0.7335113108278498,1.0,1.0,1.0,0.8889630461782708
2372,28871fc023c85fe6,True,1.0,1.0,0.946293287016553,1.0,1.0,1.0,0.9776222029235638
2373,e377a0a97c895d9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2374,378d79a6bf715912,True,1.0,1.0,0.8037785329797098,1.0,1.0,1.0,0.9182410554082123
2375,8872d388cf435f07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2376,2ba3f7adca335912,True,1.0,1.0,0.9822144858397834,1.0,1.0,0.5,0.9925893690999098
2377,f3f9b7c1f6e95b82,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2378,7498dbe0e2b65539,True,1.0,1.0,0.8481399157985589,1.0,1.0,1.0,0.9367249649160662
2379,8e0ecc2622425ef0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2380,a4ed82240b64533a,True,1.0,1.0,0.7680875840176394,1.0,1.0,1.0,0.9033698266740164
2381,9b7eb62d80db55e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2382,cf7045e0db215eea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2383,ebfb953d479d5982,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2384,37102588c8ac59ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2385,d615904971e05b5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2386,a4f4a240e54e56b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2387,9b58f5bd4e995a93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2388,e3ce6f2ef9765b9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2389,7daa0ad6ca5356fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2390,9fd28a8f6fd85254,True,1.0,1.0,0.781511188296738,1.0,1.0,0.0,0.9089629951236408
2391,8d9d0d3caa9b5905,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2392,6d585a6698f55c8b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2393,c778933c0b8f5093,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2394,29efe3c61a4a580f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2395,35b810aad36b553a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2396,b4914b3d729357d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2397,c9ca538cb3235e43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2398,56da58294b3d53c5,True,1.0,1.0,0.804623909390095,1.0,1.0,1.0,0.9185932955792063
2399,d926deb799a65bea,True,1.0,1.0,0.8017277970961865,1.0,1.0,1.0,0.917386582123411
2400,c9374cc3f2d45d75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2401,192e92b5db4754a6,True,1.0,1.0,0.910805010494652,1.0,1.0,0.0,0.9628354210394384
2402,87b8587f94c5549a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2403,ac47687039a75848,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2404,fd8299e81b435b94,True,1.0,1.0,0.7919358335731852,1.0,1.0,1.0,0.9133065973221605
2405,7e082b46989356a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2406,0bced38a12a352c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2407,68188bae28595f7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2408,741ee8b9ea3059a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2409,edd24f4c0a295030,True,1.0,1.0,0.9480254641571607,1.0,1.0,1.0,0.9783439433988169
2410,c5388dbd766353cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2411,14ce4ee85a9c5471,True,1.0,1.0,0.7731718293955441,1.0,1.0,1.0,0.9054882622481433
2412,19d3dfdf0d2d5b6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2413,29be20efdac25f74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2414,269e03fbbb4c5856,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2415,833189ada8fa5ba2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2416,1a1b315baec45bc3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2417,f35e97504024530b,True,1.0,1.0,0.9893216335997279,1.0,1.0,1.0,0.9955506806665534
2418,d9cf5623b4f85cad,True,1.0,1.0,0.9517362530723795,1.0,1.0,1.0,0.9798901054468248
2419,283f93bc73b2571b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2420,8a88b869e2ca552d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2421,54d1762cf973535b,True,1.0,1.0,0.8857804841042832,1.0,1.0,1.0,0.9524085350434514
2422,93c36f72811852d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2423,1893fb783df95146,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2424,eb822e0610545fd6,True,1.0,1.0,0.9836818514303355,1.0,1.0,1.0,0.9932007714293064
2425,759af2e479de5bbb,True,1.0,1.0,0.5444275125576601,1.0,1.0,1.0,0.8101781302323584
2426,bb73caa6692856bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2427,c2736d03415f515b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2428,f4af3907bb665bf7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2429,f15b772180455c2f,True,1.0,1.0,0.9091905749286197,1.0,1.0,1.0,0.9621627395535916
2430,b27f68fe02b059ca,True,1.0,1.0,0.9250216797376751,1.0,1.0,1.0,0.9687590332240313
2431,27209d511a785510,True,1.0,1.0,0.73486927702451,1.0,1.0,1.0,0.8895288654268793
2432,778dc72ff2ec5e94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2433,5f548f26b9a7572f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2434,a66477a84cc05f05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2435,0a8ba5b315e555ab,True,1.0,1.0,0.840972974239997,1.0,1.0,1.0,0.9337387392666653
2436,10bb4009fdf4513b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2437,16f3b92e5d56573a,True,1.0,1.0,0.9445419914965797,1.0,1.0,1.0,0.9768924964569082
2438,0cf908f72d885124,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2439,7e35bd1fea5b50da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2440,44f736cbb0365616,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2441,7f78c5aac332551d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2442,cf3b00d5d2b953d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2443,4495218e41b35f25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2444,c66c7433e8855d01,True,1.0,1.0,0.9960381509628651,1.0,1.0,1.0,0.9983492295678604
2445,4d5a01dea92b5867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2446,1979ed31b57b59ea,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2447,e7d6dc36775b52cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2448,4b98bb0bbbc75b1f,True,1.0,1.0,0.9782859910165471,1.0,1.0,1.0,0.9909524962568946
2449,dc2d59ce7b1258cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2450,7ac633604a3c572d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2451,99e900e2392c5e87,True,1.0,1.0,0.7854534113578293,1.0,1.0,1.0,0.9106055880657622
2452,be382c6340e75946,True,1.0,1.0,0.9782375106204629,1.0,1.0,1.0,0.9909322960918595
2453,55a584a116ec5e6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2454,c052a8877f7f5d37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2455,5099c20d468f5cf4,True,1.0,1.0,0.9156092632808077,1.0,1.0,1.0,0.9648371930336698
2456,2dbaea2c3ad8531f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2457,662d6c1f51815bad,True,1.0,1.0,0.7115098326632302,1.0,1.0,1.0,0.8797957636096793
2458,1ebc0b5378ab5caa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2459,56886aeb0f685bea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2460,135b319cf4b1584c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2461,f8f7f1ebe2fc5bda,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2462,76b708c365e45536,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2463,720c4f312c0f529e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2464,ec398c5c12055eed,True,1.0,1.0,0.9887101324310651,1.0,1.0,1.0,0.9952958885129437
2465,d0fc0e92a9e4552f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2466,c0ee4f794af35185,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2467,4314c162a57f568e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2468,4afad5f528f45dfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2469,3257b4f1ac7e5b62,True,1.0,1.0,0.7787749964242878,1.0,1.0,1.0,0.9078229151767866
2470,ebd940b0039e5cd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2471,9116e9726a6f59cb,True,1.0,1.0,0.9874690612846124,1.0,1.0,1.0,0.9947787755352552
2472,bdc6855188a351ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2473,be1a32191a715329,True,1.0,1.0,0.9263031886946639,1.0,1.0,1.0,0.9692929952894432
2474,4334739a7f4e554e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2475,dfe53c7f74e5554c,True,1.0,1.0,0.6678500136726561,1.0,1.0,1.0,0.8616041723636068
2476,a6da1090aa335503,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2477,690cbb033f3750c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2478,55e7ff380d7e5491,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2479,b677a8a95c395ad2,True,1.0,1.0,0.9613536267037279,1.0,1.0,1.0,0.9838973444598866
2480,5c2c553d990d5a17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2481,4d1e72e6a45853c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2482,5f2aad4e03625d30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2483,3ba8b6918fc45634,True,1.0,1.0,0.9218508927853556,1.0,1.0,0.0,0.9674378719938982
2484,2aa9dce62cd75fce,True,1.0,1.0,0.9679821272758578,1.0,1.0,1.0,0.9866592196982741
2485,0af3e039185d57f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2486,b133316a0e795993,True,1.0,1.0,0.8262329606192993,1.0,1.0,1.0,0.927597066924708
2487,6404a27bddb85488,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2488,114f66c4cf785eab,True,1.0,1.0,0.8288411539364681,1.0,1.0,1.0,0.9286838141401951
2489,d546193a3a28587f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2490,a8a10f07becb5a55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2491,ba8f7c5757365a36,True,1.0,1.0,0.9305336995997575,1.0,1.0,1.0,0.9710557081665656
2492,a9343b1abc5957ab,True,1.0,1.0,0.9720875196686615,1.0,1.0,0.5,0.9883697998619422
2493,0e70c369a99157c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2494,b281c2ccb36359e3,True,1.0,1.0,0.9799417674251395,1.0,1.0,1.0,0.9916424030938081
2495,4131dd1f0fd5571b,True,1.0,1.0,0.9381325683913265,1.0,1.0,1.0,0.9742219034963862
2496,ee8e4ad158ef5a8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2497,9bbf6e2211fb56d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2498,14a11185124a508b,True,1.0,1.0,0.9028313987430844,1.0,1.0,1.0,0.9595130828096184
2499,561ac555b4a85edc,True,1.0,1.0,0.8491089088218069,1.0,1.0,1.0,0.9371287120090862
2500,1e241714a35658ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2501,5b6e0702773c5bdb,True,1.0,1.0,0.7986003754550198,1.0,1.0,1.0,0.9160834897729249
2502,92838ad73bf95b3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2503,575a40958ae65abd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2504,961cd53fde9a5c3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2505,ec2200402d965ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2506,87fa0c79b31c563a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2507,3136969223325aa5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2508,0393e11b085a5cc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2509,ae05160436d45a62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2510,4f8d9bfa869553bb,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
2511,f5a9eba40a9055f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2512,006e2728d7115fa7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2513,cd34209eec085b73,True,1.0,1.0,0.8093795542645374,1.0,1.0,1.0,0.9205748142768906
2514,5022f5d01ba85e74,True,1.0,1.0,0.8271880063952417,1.0,1.0,1.0,0.927995002664684
2515,ccd1908db4765e03,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
2516,04424acda0755c93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2517,3d17efc5625f5c4f,True,1.0,1.0,0.7584067754531102,1.0,1.0,1.0,0.8993361564387959
2518,fe71d216396c5ab3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2519,854521fe3b945040,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2520,9c4e60dd8e9959d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2521,1cb3b57dac2d5435,True,1.0,1.0,0.9910680683013401,1.0,1.0,1.0,0.9962783617922252
2522,5012cae5e4fc57a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2523,2d357ffc1fdd5c89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2524,82b52ede639d544d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2525,f32e1b068c3351eb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2526,013fbdcd9db35b43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2527,7a61f0a7cbe15387,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2528,1c9f36db867b50bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2529,d66904f908405550,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2530,d318551a8ce150e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2531,2055bd0e7a885e4a,True,1.0,1.0,0.8568641373590837,1.0,1.0,1.0,0.9403600572329515
2532,74693ae387e752fa,True,1.0,1.0,0.9446688697752119,1.0,1.0,1.0,0.9769453624063383
2533,ed7a0f74484d58a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2534,c7fe7790d2225990,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2535,eab63019e1825aea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2536,df2ff4c2c9785df6,True,1.0,1.0,0.8907212233285396,1.0,1.0,1.0,0.9544671763868915
2537,ef0b044d86855ffe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2538,ab2b84d310be5bed,True,1.0,1.0,0.8956197675073304,1.0,1.0,1.0,0.9565082364613877
2539,ae145d614988581c,True,1.0,1.0,0.8609191865012756,1.0,1.0,1.0,0.9420496610421981
2540,c9e5306d839d5427,True,1.0,1.0,0.9718052586885277,1.0,1.0,1.0,0.9882521911202199
2541,6d3db8abd9ad52eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2542,eb872b2d7e7c52bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2543,04c8cad554925432,True,1.0,1.0,0.779722693391292,1.0,1.0,1.0,0.9082177889130384
2544,4ccc9e33aa795ef1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2545,de4ace24443b5b2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2546,2115792748a75f88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2547,20472dd2ff805948,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2548,6f0e15842e1b5924,True,1.0,1.0,0.8882893574837595,1.0,1.0,1.0,0.9534538989515665
2549,f79397c87fbf5965,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2550,1e921882661b5a6b,True,1.0,1.0,0.7347969043876152,1.0,1.0,1.0,0.8894987101615063
2551,8db7275969855f22,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2552,137f854539c45fe1,True,1.0,1.0,0.9456612049340947,1.0,1.0,1.0,0.9773588353892061
2553,89751620b3555ef8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2554,a25711b4fdcc50df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2555,6477761567345e00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2556,402c9312982a5488,True,1.0,1.0,0.8588707546862635,1.0,1.0,1.0,0.9411961477859432
2557,d6ec2a0b9fe25a58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2558,489facb8ac705f4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2559,c4cb19209497505a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2560,22ff5ba619a250b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2561,0f97d412a94255ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2562,0f4984d978155b23,True,1.0,1.0,0.8774750826564199,1.0,1.0,1.0,0.9489479511068417
2563,644b16fd65f956b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2564,3e77b33549485e34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2565,8a02c25b58bb5a2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2566,4fb652e8a58f5623,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2567,f8fd766eb013577f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2568,c87001c4251e559a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2569,58d75e229a0e52bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2570,59127196fe025553,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2571,6df712116b7353cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2572,025b657634505df3,True,1.0,1.0,0.9800373310650571,1.0,1.0,1.0,0.9916822212771071
2573,b1457b7279f75735,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2574,5d058c203f765173,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2575,2cce988d410654e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2576,b5cc4dfa26465b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2577,571c1c28470e5dcc,True,1.0,1.0,0.9089929672332473,1.0,1.0,1.0,0.9620804030138531
2578,f3a327d6e0e45d9a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2579,07fb7a73409e53cf,True,1.0,1.0,0.9900296644057192,1.0,1.0,1.0,0.9958456935023831
2580,324b5f24fb0c5f3f,True,1.0,1.0,0.9530165400340949,1.0,1.0,1.0,0.9804235583475395
2581,f0f77f6f5cb4562c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2582,945dafbf488554b7,True,1.0,1.0,0.9885663936803101,1.0,1.0,1.0,0.9952359973667958
2583,3f655357375b5f03,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2584,bd4dcb8371d85f1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2585,ce27f725951058f3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2586,39640455f50c544c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2587,ff32fea658445802,True,1.0,1.0,0.9852498113657044,1.0,1.0,1.0,0.9938540880690435
2588,be63bfa5c6445e0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2589,2692d8b89688506f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2590,06cfef4de99d5ead,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2591,3d2adf8b0bb65492,True,1.0,1.0,0.9900238780828146,1.0,1.0,1.0,0.9958432825345062
2592,112cdade50865f4e,True,1.0,1.0,0.9080676418102552,1.0,1.0,1.0,0.961694850754273
2593,b4c9294d8e3952b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2594,5098fc0bc21450f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2595,ca59ecba5722534c,True,1.0,1.0,0.8891254797564205,1.0,1.0,0.0,0.9538022832318419
2596,0a50c123ca24584f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2597,ff5e13b14d735e52,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2598,ac6d9537bf315302,True,1.0,1.0,0.7410523884291562,1.0,1.0,1.0,0.8921051618454818
2599,03660e332def5cfa,True,1.0,1.0,0.7964405307270178,1.0,1.0,1.0,0.9151835544695907
2600,74f87045b75156f4,True,1.0,1.0,0.8741764008964052,1.0,1.0,1.0,0.9475735003735023
2601,2d060a1354d4545e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2602,435eadb0f1fe5b49,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2603,297fa313126a5f02,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2604,5eef9aece027548e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2605,c62b532b8f355b16,True,1.0,1.0,0.8019260450684245,1.0,1.0,1.0,0.9174691854451767
2606,d45773d48e4f5fb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2607,1dd4683469e457c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2608,8f9712da66485b70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2609,786f447064055cfd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2610,10d18b323ff35a1f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2611,abf38de966305279,True,1.0,1.0,0.9111102820396029,1.0,1.0,1.0,0.9629626175165011
2612,639352b63c715c1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2613,c497ee89b6205eb8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2614,6d605a6595d75fa9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2615,16b6a51da6515191,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2616,46ce401b30ac56e9,True,1.0,1.0,0.9851664173855452,1.0,1.0,0.5,0.9938193405773106
2617,2025f4a272e15733,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2618,13bae3f5ab31581d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2619,18a85f2812b45525,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2620,a82d8d2d870a5280,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2621,391cdfaec8fc5088,True,1.0,1.0,0.8085073565902441,1.0,1.0,1.0,0.9202113985792684
2622,c84e6787935b5483,True,1.0,1.0,0.775119956374612,1.0,1.0,0.5,0.906299981822755
2623,d398c8ceafe050be,True,1.0,1.0,0.9701116437710474,1.0,1.0,1.0,0.9875465182379365
2624,3f664a7d5f5e5bba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2625,7bb27993dd475c3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2626,7868ce187ae55819,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2627,b2f336de7d295a8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2628,94693a54967757f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2629,aecf8e9ea11c5a06,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2630,33bfb486ff965e4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2631,5517642e588e59d0,True,1.0,1.0,0.9552106649987946,1.0,1.0,1.0,0.9813377770828312
2632,3b3e36e9d816563c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2633,74deabca4e1259f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2634,79e5694685065280,True,1.0,1.0,0.9315974258649599,1.0,1.0,1.0,0.9714989274437332
2635,868e873c94b75b38,True,1.0,1.0,0.9461246406845987,1.0,1.0,1.0,0.9775519336185828
2636,80793d56acc15d48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2637,b0a7f01e57205fb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2638,359f62a656b9586d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2639,d75b5c57a3c45583,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2640,f10d0ad9103c5495,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2641,4d38d745131c5de1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2642,431ae29947e95c26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2643,afd8795214205519,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2644,a0c719046be7530e,True,1.0,1.0,0.9222550092560116,1.0,1.0,1.0,0.9676062538566715
2645,717d8be0b970524e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2646,8b5d8d7c95925564,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2647,f2e2e64000445230,True,1.0,1.0,0.98149873630128,1.0,1.0,1.0,0.9922911401255333
2648,70becaf36f845b1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2649,0868436794795421,True,1.0,1.0,0.7779918378869585,1.0,1.0,1.0,0.907496599119566
2650,9ee5cb5e3908569a,True,1.0,1.0,0.7360030022091414,1.0,1.0,1.0,0.8900012509204757
2651,dc8fc926ef0451f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2652,1a1aa689c53951ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2653,39b5d00781925b16,True,1.0,1.0,0.9351792433045687,1.0,1.0,1.0,0.9729913513769036
2654,218b80dbcd8551b8,True,1.0,1.0,0.9520620686289893,1.0,1.0,1.0,0.9800258619287456
2655,97ade9e6fa5e5646,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2656,5cdca96b002d5331,True,1.0,1.0,0.9051231609542759,1.0,1.0,1.0,0.9604679837309483
2657,3bf245d895b25ec0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2658,11936935515f5daa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2659,03c0cf33d2105598,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2660,077031ef7dcb5ab4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2661,307f28eca5e25b39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2662,ca3e9faa3258522b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2663,27f94d9f461852c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2664,226f50441ff35772,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2665,64185eb977005752,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2666,3fac271cd0795af0,True,1.0,1.0,0.7906793001951279,1.0,1.0,1.0,0.91278304174797
2667,0603ebc3a71d59f5,True,1.0,1.0,0.8141463580186233,1.0,1.0,1.0,0.9225609825077598
2668,86536c24d4805ac7,True,1.0,1.0,0.9736089504983808,1.0,1.0,1.0,0.9890037293743253
2669,52bffad1e6895ff1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2670,b562ff054b765717,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2671,7fded53ec049537a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2672,4f85a2301691525a,True,1.0,1.0,0.7348935947869132,1.0,1.0,1.0,0.8895389978278804
2673,9ecb516bac035ce4,True,1.0,1.0,0.93484599629274,1.0,1.0,1.0,0.9728524984553083
2674,6233d1b3e62a5772,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2675,ece9650c827e569f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2676,d1065c7c84e054ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2677,8c9cbf03c46b5ddc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2678,a2652d512cf35d1e,True,1.0,1.0,0.7318348210272664,1.0,1.0,1.0,0.888264508761361
2679,26840e3a5da45589,True,1.0,1.0,0.6369523006555401,1.0,1.0,0.0,0.8487301252731417
2680,ab40048b88b257c3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2681,6498149e85ef5b8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2682,ec8a3deaeb1a53ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2683,93d4ab80a0cf5f01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2684,551ce60633b65fd0,True,1.0,1.0,0.9341838768171151,1.0,1.0,1.0,0.9725766153404646
2685,0e681d3870795a3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2686,77e9812a54d05caf,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2687,efe0cf18491855e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2688,4e811c006997541d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2689,4291f43bae455b98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2690,9e79198b9fd559a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2691,1e60548b4c00538a,True,1.0,1.0,0.7123577248815202,1.0,1.0,1.0,0.8801490520339668
2692,05d0a1a763fc5334,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2693,61b108df4a5f53fb,True,1.0,1.0,0.9404406767145561,1.0,1.0,1.0,0.9751836152977317
2694,14ee80bbba6b587a,True,1.0,1.0,0.92326981100698,1.0,1.0,1.0,0.9680290879195749
2695,846863e9cd7059c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2696,ebc5a6ec11205f0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2697,335576eae9705bfc,True,1.0,1.0,0.8548905881823032,1.0,1.0,1.0,0.9395377450759597
2698,a9c15f8aabb65b09,True,1.0,1.0,0.901402926927112,1.0,1.0,1.0,0.95891788621963
2699,7779c453de865aff,True,1.0,1.0,0.967664563588617,1.0,1.0,1.0,0.986526901495257
2700,bae48b8677205cad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2701,68d4846662cd53c3,True,1.0,1.0,0.9124950762152558,1.0,1.0,1.0,0.9635396150896899
2702,bdf4ea0b653c5677,True,1.0,1.0,0.9203431044227949,1.0,1.0,1.0,0.9668096268428311
2703,c90097f9ce775eab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2704,80767d5d26ef52bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2705,d112a49d72925b06,True,1.0,1.0,0.7717952932401994,1.0,1.0,1.0,0.9049147055167497
2706,7d6f05aa48385ce8,True,1.0,1.0,0.6870449788349138,1.0,1.0,1.0,0.8696020745145474
2707,4900cab7493059e2,True,1.0,1.0,0.8800209679745328,1.0,1.0,1.0,0.9500087366560553
2708,97181536d6be5368,True,1.0,1.0,0.8705985852023662,1.0,1.0,0.0,0.9460827438343192
2709,5d7fa55b96075e5c,True,1.0,1.0,0.6492182494683463,1.0,1.0,1.0,0.8538409372784775
2710,257d737fc3865fd1,True,1.0,1.0,0.8871821488355964,1.0,1.0,1.0,0.9529925620148317
2711,30422125ddd4590b,True,1.0,1.0,0.8255161476258623,1.0,1.0,1.0,0.9272983948441093
2712,431869f33ace51a0,True,1.0,1.0,0.9079513960403947,1.0,1.0,1.0,0.9616464150168311
2713,112db94505025ec5,True,1.0,1.0,0.9094068650929009,1.0,1.0,1.0,0.9622528604553754
2714,38736da1e9dc51c8,True,1.0,1.0,0.9195874538520107,1.0,1.0,1.0,0.9664947724383378
2715,3dc6b109b480502f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2716,cce0795c7ff05129,True,1.0,1.0,0.783761415637906,1.0,1.0,1.0,0.9099005898491276
2717,8f105ffb008c5801,True,1.0,1.0,0.9419157759399268,1.0,1.0,1.0,0.9757982399749695
2718,e720bb9728785a67,True,1.0,1.0,0.8822765539581394,1.0,1.0,1.0,0.9509485641492247
2719,117372631fc4501c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2720,a752896c43c2526e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2721,9cab6ab13a3059de,True,1.0,1.0,0.8213407201757268,1.0,1.0,1.0,0.9255586334065528
2722,b1e09de4af085129,True,1.0,1.0,0.833516129374417,1.0,1.0,1.0,0.9306317205726738
2723,f9532e6ad0b05fbb,True,1.0,1.0,0.6776466858498624,1.0,1.0,1.0,0.8656861191041093
2724,c1e1661e600c570e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2725,0855e09733fe5445,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
2726,33cdc99603ed57b9,True,1.0,1.0,0.8472770577828361,1.0,1.0,1.0,0.9363654407428484
2727,6c7142e6f9435ab6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2728,87423b239de058c9,True,1.0,1.0,0.8909860790610623,1.0,1.0,1.0,0.9545775329421092
2729,9577987ee2e85304,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2730,fd3b8f88745c5c2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2731,a2c15720170d5507,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2732,de3ea1d3c1e0588a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2733,f74148c131c15381,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2734,e7b0fe1f4b13597c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2735,449baff4aece5ab3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2736,073b782b57115061,True,1.0,1.0,0.9404124977093418,1.0,1.0,1.0,0.975171874045559
2737,f3e09f0670d25426,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2738,0b6912dfdcf450c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2739,db7dbae63ff15234,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2740,ceccd4369b5f552d,True,1.0,1.0,0.7675995961423001,0.0,1.0,1.0,0.4864998317259584
2741,53abaebc66d4549e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2742,09fda519bc395630,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2743,1786ef7edac65502,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2744,14b839d065b358d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2745,49bd1e2dd88457e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2746,cbb9f6ff18285688,True,1.0,1.0,0.8539156876627972,1.0,1.0,1.0,0.9391315365261654
2747,c820630081b056f7,True,1.0,1.0,0.8854721326747026,1.0,1.0,1.0,0.952280055281126
2748,f6d575d8e0a45772,True,1.0,1.0,0.6086731213615212,1.0,1.0,1.0,0.8369471339006339
2749,c49e7550cee75722,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2750,c84b4ca798ca563a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2751,16c38196f44751bd,True,1.0,1.0,0.9622115309844526,1.0,1.0,1.0,0.9842548045768552
2752,ae5377e5ebf65f45,True,1.0,1.0,0.9568843071869977,1.0,1.0,1.0,0.9820351279945824
2753,1809a28a46465129,True,1.0,1.0,0.9852073280496587,1.0,1.0,1.0,0.9938363866873577
2754,002672a228395a16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2755,4e1b2f2152b551e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2756,b0b98b1a4d1552c7,True,1.0,1.0,0.9746017942906743,1.0,1.0,1.0,0.989417414287781
2757,f94a9ce36b8e5516,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2758,c3d5c730ba905b86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2759,8b2b4c67ddcf5c36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2760,99889a4679b15509,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2761,1987c158de8a5120,True,1.0,1.0,0.8639497457335437,1.0,1.0,1.0,0.9433123940556433
2762,a99280d8424c55b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2763,b4d9c8edfbda58dc,True,1.0,1.0,0.8704925169997354,1.0,1.0,1.0,0.9460385487498897
2764,6f8043e8b0a95706,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2765,c05d72324d015584,True,1.0,1.0,0.8307978248811915,1.0,1.0,1.0,0.9294990937004964
2766,f34d9948bdc257ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2767,f8ded55c8f855116,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2768,63efdfe040865222,True,1.0,1.0,0.7453103016872374,1.0,1.0,1.0,0.8938792923696823
2769,4f5d9ee9c2915058,True,1.0,1.0,0.9517160680012999,1.0,1.0,1.0,0.9798816950005417
2770,b8554777b68750e7,True,1.0,1.0,0.9291298141164361,1.0,1.0,1.0,0.9704707558818484
2771,0208ed2202af56b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2772,a41a728fda515594,True,1.0,1.0,0.9401786466137335,1.0,1.0,1.0,0.9750744360890556
2773,d51cd13cfbe35a4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2774,d4bbe6333e6356b5,True,1.0,1.0,0.9062066109815408,1.0,1.0,1.0,0.9609194212423087
2775,23df9e4092425b2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2776,6de81a38cd7655dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2777,771a9923745f59c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2778,2631b349e0ce5b83,True,1.0,1.0,0.8828021266951628,1.0,1.0,1.0,0.9511675527896513
2779,a0f56a70905c527d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2780,50aa287e430e5ab3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2781,237739df15ff58cb,True,1.0,1.0,0.920539688005645,1.0,1.0,1.0,0.9668915366690186
2782,6e778c30490d5f50,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2783,8fd10a64f7255d5c,True,1.0,1.0,0.8687134960640719,1.0,1.0,1.0,0.9452972900266966
2784,0e4dac4154695627,True,1.0,1.0,0.9349742054684037,1.0,1.0,1.0,0.9729059189451682
2785,4231dc0eadd75a2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2786,50ab222cd07b5bcd,True,1.0,1.0,0.9046646422707334,1.0,1.0,1.0,0.9602769342794722
2787,4a096077f8165879,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2788,d88a725f8b125d74,True,1.0,1.0,0.9832730115061907,1.0,1.0,1.0,0.9930304214609128
2789,e51779c52d7956bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2790,dcd5dc3f53d9533f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2791,d4ac0a1865ac5c25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2792,94d21a3c26c65363,True,1.0,1.0,0.9913912238700988,1.0,1.0,1.0,0.9964130099458745
2793,518221a430885093,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2794,7c62648ff8a25812,True,1.0,1.0,0.9215964526383988,1.0,1.0,1.0,0.9673318552659995
2795,0a571473239f5c89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2796,d46f1077421c5c75,True,1.0,1.0,0.9285117972727022,1.0,1.0,1.0,0.9702132488636259
2797,5c665c5453cc54a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2798,6cf6aa937d7c5c71,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2799,2335928f0e065bca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2800,dddf76663455527f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2801,9a94341d994d5ec9,True,1.0,1.0,0.8210314073788352,1.0,1.0,1.0,0.9254297530745147
2802,259c9d9aac5457fc,True,1.0,1.0,0.9800239623872582,1.0,1.0,0.0,0.9916766509946909
2803,b3056d1269ae5df9,True,1.0,1.0,0.6203979926757449,1.0,1.0,1.0,0.841832496948227
2804,8eda03e314a456a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2805,86e394f2cb345082,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2806,ab2ac765df3154b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2807,5785ba7017515a65,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2808,c16d549602375cc0,True,1.0,1.0,0.886326746776958,1.0,1.0,1.0,0.9526361444903992
2809,859dea9ce9215b47,True,1.0,1.0,0.9710848672428004,1.0,1.0,1.0,0.9879520280178334
2810,8a17d8a06b425d2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2811,15bd04021cc75727,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2812,346a78f56b165dea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2813,239e3ed3199d5ae6,True,1.0,1.0,0.9893532598760398,1.0,1.0,1.0,0.9955638582816833
2814,189654afe9465b09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2815,efb9929eed1852f0,True,1.0,1.0,0.6894435470376686,1.0,1.0,1.0,0.8706014779323619
2816,bde15534dcdc5933,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2817,a4a08c828e87562c,True,1.0,1.0,0.9167175995243522,1.0,1.0,1.0,0.9652989998018134
2818,e4f34d35c8fd5fd2,True,1.0,1.0,0.9709850139566207,0.0,1.0,1.0,0.5712437558152587
2819,f6db2434c92450b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2820,fdaf1d60259d5466,True,1.0,1.0,0.9597007520245048,1.0,1.0,1.0,0.9832086466768771
2821,42545a072b1a5820,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2822,7c57d68b038450cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2823,7398c63b60075187,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2824,d2777b7b71325a67,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2825,aaf90b3acdce5063,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2826,d436fd792f365847,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2827,47e64379df6b55b2,True,1.0,1.0,0.8745049995221934,1.0,1.0,1.0,0.9477104164675806
2828,f50843b06ec259f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2829,ae68b10cd5085e7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2830,0ae7ba2fd0f95d17,True,1.0,1.0,0.7587297185084848,1.0,1.0,1.0,0.8994707160452021
2831,7b29ee091c295f7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2832,8c9f50cc72685ca7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2833,ab226645ee6f54aa,True,1.0,1.0,0.9530655720249649,1.0,1.0,0.0,0.9804439883437354
2834,11ef3e2ec35051d8,True,1.0,1.0,0.767130860881375,1.0,1.0,1.0,0.9029711920339062
2835,282855be37635ecc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2836,f51778edd8ea5ee5,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2837,debd166df3a85845,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2838,5e48f684248053bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2839,a7f15e4638b352c4,True,1.0,1.0,0.981383927079945,1.0,1.0,1.0,0.992243302949977
2840,a4bf921a024f551e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2841,c768a604b14e5956,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2842,63f6c401c24557e1,True,1.0,1.0,0.9470262813988654,1.0,1.0,1.0,0.9779276172495273
2843,0965108c193757a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2844,7648e7b33ecf55d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2845,313c37ffdeaf51ca,True,1.0,1.0,0.8891056675131235,1.0,1.0,1.0,0.9537940281304681
2846,4bc793d4a9ef5860,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2847,48f72313812d5f53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2848,0480033cdea65921,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2849,9d21f2742b1a5b27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2850,622dde55dc125052,True,1.0,1.0,0.984615090727586,1.0,1.0,1.0,0.9935896211364942
2851,95ee5b14fb3a5ce0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2852,2d1b94bfdcd35217,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2853,ac55c7f072c6528d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2854,2aa64c0ff1f059fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2855,1270261ff182534f,True,1.0,1.0,0.9223899040643637,1.0,1.0,1.0,0.9676624600268182
2856,dea63e35e7545f27,True,1.0,1.0,0.7002269973057421,1.0,1.0,1.0,0.875094582210726
2857,6c00b2782d3b5f6e,True,1.0,1.0,0.9908873433877085,1.0,1.0,1.0,0.9962030597448784
2858,14476e3c036f5ec8,True,1.0,1.0,0.9572314063516464,1.0,1.0,1.0,0.9821797526465194
2859,0d1b753fd19f55cb,True,1.0,1.0,0.9557550605592742,1.0,1.0,1.0,0.9815646085663642
2860,f48e825b763050bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2861,2d264d513abb5a7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2862,e11f2ff7ffba5b45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2863,36419e8c59275f61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2864,b38366e3befc5200,True,1.0,1.0,0.7776165774282557,1.0,1.0,0.5,0.9073402405951065
2865,3c3dfd5b93dc5f54,True,1.0,1.0,0.8997658017826322,1.0,1.0,1.0,0.9582357507427633
2866,f033f87821135704,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2867,fe789ce80d4f5b2e,True,1.0,1.0,0.9538555230452264,1.0,1.0,1.0,0.9807731346021776
2868,2193ada652c557c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2869,1fedc5971443588d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2870,4d7fd20d02ae5ed4,True,1.0,1.0,0.838451885521502,1.0,1.0,1.0,0.9326882856339592
2871,7d66b9b9d4df5fe8,True,1.0,1.0,0.9467421067775617,1.0,1.0,1.0,0.9778092111573174
2872,ecdc079932755e4e,True,1.0,1.0,0.9578703046085234,1.0,1.0,1.0,0.9824459602535515
2873,39a769c19105586e,True,1.0,1.0,0.8482321712186209,1.0,1.0,1.0,0.9367634046744254
2874,2f7190c1da685537,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2875,0c3c4cd553475d3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2876,9c0cc184e0895e70,True,1.0,1.0,0.7683324869337652,1.0,1.0,1.0,0.9034718695557356
2877,85a5db2b47125f31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2878,48ee746b1bfb5e7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2879,77c1bc7a68b55fb9,True,1.0,1.0,0.9507676474364833,1.0,1.0,1.0,0.9794865197652015
2880,cb50b764d69557b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2881,570a5855539b5c7e,True,1.0,1.0,0.9607074413862254,1.0,1.0,1.0,0.9836281005775939
2882,c262c31769935486,True,1.0,1.0,0.7763450833523315,1.0,1.0,1.0,0.9068104513968048
2883,74cdabf6dd8e5052,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2884,260d0c0225eb534d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2885,03059436fa185bf8,True,1.0,1.0,0.9601407770176354,1.0,1.0,1.0,0.9833919904240148
2886,422a764bf2dc593c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2887,32a409f974555830,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2888,be0064dac5f85957,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2889,ae46065dc9ce55b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2890,9ac3f47635bd5fe1,True,1.0,1.0,0.9124990318263996,1.0,1.0,1.0,0.9635412632609999
2891,b5ca533bca505ceb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2892,ec1dd3d02f035d78,True,1.0,1.0,0.9662775714390932,1.0,1.0,1.0,0.9859489880996222
2893,66ce3cbf239358c2,True,1.0,1.0,0.890995609205905,1.0,1.0,1.0,0.9545815038357938
2894,330ca2e9aa935a3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2895,20f93aa93fe05157,True,1.0,1.0,0.9139927608337174,1.0,1.0,1.0,0.9641636503473823
2896,b648072650cc5932,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2897,cde6be1eb8f85b3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2898,2a4ee10b521258a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2899,ac3411f9c2b8530e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2900,223a8f20abb752e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2901,f004b5e4838455f3,True,1.0,1.0,0.9612976647724737,1.0,1.0,1.0,0.9838740269885307
2902,62013ac84b3a57e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2903,bcac47f590d854a7,True,1.0,1.0,0.906631362337886,1.0,1.0,1.0,0.9610964009741192
2904,7178178922315ef7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2905,a42cc34c8a985b67,True,1.0,1.0,0.7944442039495531,1.0,1.0,0.5,0.9143517516456471
2906,a73467a2eede50e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2907,3ce72ef7e80855e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2908,bf204ae0ffed51d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2909,d3cbad95b20b5125,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2910,e35a803202875fa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2911,c91c301500e95244,True,1.0,1.0,0.992027274141889,1.0,1.0,1.0,0.9966780308924538
2912,db817c126780531f,True,1.0,1.0,0.996603482226483,1.0,1.0,1.0,0.9985847842610346
2913,eb2797d76e3b5384,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2914,e38aa05b9c8b5e32,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2915,ffcc0535b4fa5628,True,1.0,1.0,0.8018449127469515,1.0,1.0,1.0,0.9174353803112298
2916,7d423cc4c7b9541a,True,1.0,1.0,0.9820004265665786,1.0,1.0,1.0,0.9925001777360745
2917,09babda49aa659a1,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2918,e6be0f4d0dc351d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2919,e76cb8b17f8f51f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2920,566f63e4108c5d48,True,1.0,1.0,0.9214707871703949,1.0,1.0,1.0,0.9672794946543313
2921,820636c082c1539b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2922,12c9ecb5687f572b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2923,48b2f85cc68c5a0a,True,1.0,1.0,0.8257989937241691,1.0,1.0,1.0,0.9274162473850703
2924,1f1c016bd3715dc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2925,89a0561418585e07,True,1.0,1.0,0.9590451652776829,1.0,1.0,1.0,0.9829354855323679
2926,cc8a7b88b06b56c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2927,5cb9850a89b6578e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2928,0ae1539816f55b5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2929,00c489998dd4555c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2930,1a707ed0d7ba541d,True,1.0,1.0,0.7724472061120554,1.0,1.0,1.0,0.9051863358800231
2931,a631fec170525388,True,1.0,1.0,0.8691358011839341,1.0,1.0,1.0,0.9454732504933059
2932,11482ead31545f3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2933,db98c374c7e65602,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2934,a988872adfe45a71,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2935,126dbed7a6b458ee,True,1.0,1.0,0.9642135386874703,1.0,1.0,1.0,0.9850889744531126
2936,4f21925f1a7c5983,True,1.0,1.0,0.9837872996242834,1.0,1.0,1.0,0.9932447081767847
2937,ee6d63d4e8b35518,True,1.0,1.0,0.9643642840656068,1.0,1.0,1.0,0.9851517850273361
2938,0eaa844dc2605267,True,1.0,1.0,0.9775940298185997,1.0,1.0,0.5,0.9906641790910832
2939,e61699cda2f15e01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2940,8704f4971e305ed3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2941,09bfb9a8f83b5079,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2942,02325da26296565c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2943,23514d24647a52a3,True,1.0,1.0,0.8288806281325667,1.0,1.0,1.0,0.9287002617219028
2944,69ad18166f085da8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2945,1ebb462c6acd5b4d,True,1.0,1.0,0.905005956721375,1.0,1.0,1.0,0.9604191486339063
2946,604bdac2bba05309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2947,815565a62f775c7c,True,1.0,1.0,0.5845033378796364,1.0,1.0,1.0,0.8268763907831819
2948,eb8fd3a2b08e5e52,True,1.0,1.0,0.8663075680695785,1.0,1.0,1.0,0.944294820028991
2949,fac35c75801751bd,True,1.0,1.0,0.9378601399964283,1.0,1.0,1.0,0.9741083916651784
2950,a422962469ff5d27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2951,e00c640657fb5895,True,1.0,1.0,0.8451150603692517,1.0,1.0,1.0,0.9354646084871883
2952,5fed3ec5ed1351c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2953,9b4c54f9a3f757a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2954,54a48973672c5352,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2955,f5d8dc03a0555cdc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2956,774160714b7e5ca4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2957,5798a6e25f2553e4,True,1.0,1.0,0.7923948585905591,1.0,1.0,1.0,0.9134978577460663
2958,2721fbd6b58d558a,True,1.0,1.0,0.9130241068629338,1.0,1.0,1.0,0.9637600445262224
2959,b4afab5329e95368,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2960,9952eefa82585b83,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2961,59c19d828f665a79,True,1.0,1.0,0.848157661908274,1.0,1.0,1.0,0.9367323591284475
2962,690e07e19bf55c7c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2963,bb7aca330b2c5ac2,True,1.0,1.0,0.83766571351373,1.0,1.0,1.0,0.9323607139640542
2964,159ec1accaf55d3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2965,faba362f85a95b6c,True,1.0,1.0,0.9665094342321612,1.0,1.0,1.0,0.9860455975967338
2966,18d04df0d7e25316,True,1.0,1.0,0.7287119994884255,1.0,1.0,1.0,0.8869633331201773
2967,f0fb575adb8a5171,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2968,d4e9c2fa89c55897,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2969,e56402797d665711,True,1.0,1.0,0.9812927032052161,1.0,1.0,1.0,0.9922052930021734
2970,3789d42ea83f569d,True,1.0,1.0,0.9598188143596306,1.0,1.0,1.0,0.9832578393165127
2971,9c9944c9e8b3583e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2972,f32d809c7175588c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2973,4c8d222d98115a86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2974,e028780a88805f58,True,1.0,1.0,0.9013717541381463,1.0,1.0,1.0,0.958904897557561
2975,cbc6f9e782c950ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2976,6a66294fe97f54db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2977,4342cb36fbba580b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2978,910ce583575e5f8d,True,1.0,1.0,0.7487226499781185,1.0,1.0,1.0,0.8953011041575495
2979,2ee0fbae6edc5e0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2980,086e0f2ff2c45bb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2981,04daf401ec185f96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2982,4db50b60ca1f57f1,True,1.0,1.0,0.753052615780848,1.0,1.0,1.0,0.8971052565753533
2983,038c0a3e665c51d2,True,1.0,1.0,0.8304635115382383,1.0,1.0,1.0,0.9293597964742659
2984,dcf89e4b93ba5fbe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2985,f7b40e0f94c25b3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2986,e0e1551b09f15a74,True,1.0,1.0,0.6753564660752159,1.0,1.0,1.0,0.8647318608646734
2987,b3de01e79b725ae4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2988,c2331abea9b5551f,True,1.0,1.0,0.981656015795685,1.0,1.0,1.0,0.9923566732482021
2989,1a25d6503c075cc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2990,44137cf5578956d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2991,43cfa12f279355aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2992,bf1d8c493e7458d2,True,1.0,1.0,0.8494949559416949,1.0,1.0,1.0,0.9372895649757061
2993,85b2b3fc929a5800,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2994,3748f0fadf395c8a,True,1.0,1.0,0.9957394738100853,1.0,1.0,1.0,0.9982247807542022
2995,d719f6e5de715f5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2996,4b9627827aff5013,True,1.0,1.0,0.9953059677515044,1.0,1.0,1.0,0.9980441532297935
2997,a43d920a23d95caa,True,1.0,1.0,0.7000911325909751,1.0,1.0,1.0,0.8750379719129063
2998,2be07b9c94db5de7,True,1.0,1.0,0.9200723399693339,1.0,1.0,1.0,0.9666968083205557
2999,6121050efd515252,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3000,85aaf087e6fe54ee,True,1.0,1.0,0.9865679049433205,1.0,1.0,0.0,0.9944032937263835
3001,521247f86d7f57c0,True,1.0,1.0,0.9631954031259292,1.0,1.0,1.0,0.9846647513024704
3002,0590cb08d06a5905,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3003,b874be1fb9885c0e,True,1.0,1.0,0.8361754220564899,1.0,1.0,1.0,0.931739759190204
3004,7602906d3c785da3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3005,6b96870196f95d29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3006,8931b1302d7a5f61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3007,eccb91aff29c5415,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3008,ad5284a6be715f10,True,1.0,1.0,0.8775225554488231,1.0,1.0,1.0,0.9489677314370096
3009,449ed0c45858583f,True,1.0,1.0,0.9222708749671276,1.0,1.0,1.0,0.9676128645696366
3010,02f75336f9f55e4f,True,1.0,1.0,0.848768782023983,1.0,1.0,0.5,0.9369869925099928
3011,b61a73309da75ac3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3012,4b58ef9360555bac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3013,e4eebb1bdcdf5ae6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3014,feff7ece85635a65,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3015,20f0988b6050572a,True,1.0,1.0,0.9485216384265377,1.0,1.0,1.0,0.978550682677724
3016,4154c963fb4f578d,True,1.0,1.0,0.930011090540319,1.0,1.0,1.0,0.9708379543917997
3017,ecaafd3b7f635e0d,True,1.0,1.0,0.9034467936023556,1.0,1.0,1.0,0.9597694973343148
3018,b8de09ba44a054df,True,1.0,1.0,0.8402825162719284,1.0,1.0,1.0,0.9334510484466367
3019,53ab46d6ca9d5b68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3020,0d5b8da00d505be0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3021,2802831d87ba5a55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3022,4bf65e0c75f05509,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3023,eeee7091fa995250,True,1.0,1.0,0.7500984344212688,1.0,1.0,1.0,0.8958743476755288
3024,d2fbab8bed795b5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3025,095042ae1f985c39,True,1.0,1.0,0.7331831384002035,1.0,1.0,0.0,0.8888263076667515
3026,0a21cbc65e5b514f,True,1.0,1.0,0.8005633711453334,1.0,1.0,1.0,0.9169014046438889
3027,332ac89545ed5822,True,1.0,1.0,0.9365418710560046,1.0,1.0,1.0,0.973559112940002
3028,082988f40658562c,True,1.0,1.0,0.9137965689054237,1.0,1.0,1.0,0.9640819037105932
3029,9cd4b5f3bbf85357,True,1.0,1.0,0.7516372587526271,1.0,1.0,1.0,0.8965155244802613
3030,77f45b5536f854bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3031,e6bf9ed756f95544,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3032,f722930665045683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3033,bc7ae4f9eced56c9,True,1.0,1.0,0.9582113098883256,1.0,1.0,1.0,0.9825880457868023
3034,df3b1f0f39625162,True,1.0,1.0,0.8120384922134206,1.0,1.0,1.0,0.9216827050889252
3035,18dd0b3ef6b75b70,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3036,c0fb4281da785582,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3037,c0e6947e2b455ff7,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3038,93bc5a4ab6a95986,True,1.0,1.0,0.8487831792806764,1.0,1.0,1.0,0.9369929913669486
3039,fc2a5f9f60965ab9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3040,84358d0871db53dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3041,e69feea0fa7953e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3042,d90d4f05ebde5bed,True,1.0,1.0,0.9427517545381355,1.0,1.0,1.0,0.9761465643908899
3043,8be5c83488ff5980,True,1.0,1.0,0.7635743975848679,1.0,1.0,1.0,0.9014893323270283
3044,3388246402ca591e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3045,842d40cd41cf56e8,True,1.0,1.0,0.9601743874883523,1.0,1.0,1.0,0.9834059947868136
3046,d7b1d984a0ff5791,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3047,bbc93f086726531e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3048,f412a36812a55b62,True,1.0,1.0,0.6475582148928228,1.0,1.0,1.0,0.8531492562053429
3049,b403192d3ea45397,True,1.0,1.0,0.9794324004567466,1.0,1.0,1.0,0.9914301668569777
3050,557690c1c31357b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3051,482989b8df6550b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3052,3ffbf8596e7655ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3053,b9633d9afd4356a8,True,1.0,1.0,0.9518140403367306,1.0,1.0,1.0,0.9799225168069711
3054,114feecba2285649,True,1.0,1.0,0.8751438881649237,1.0,1.0,1.0,0.9479766200687182
3055,c0b8f52197ac558c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3056,0616f9723c60524d,True,1.0,1.0,0.8749734226130367,1.0,1.0,1.0,0.9479055927554318
3057,8bdf510cc78751f1,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3058,9ca89d773ed651ab,True,1.0,1.0,0.9220542406310084,1.0,1.0,1.0,0.9675226002629201
3059,4cac9f6cd85a5b47,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3060,86cb3350b50b570b,True,1.0,1.0,0.8237842741984509,1.0,1.0,1.0,0.9265767809160211
3061,e3194cb3328b512f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3062,c2cf3991e2e65486,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3063,c89f33e9f07d5aa8,True,1.0,1.0,0.7017341652951913,1.0,1.0,1.0,0.8757225688729964
3064,662212c87d0d5b09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3065,e656eb8f3cdf590c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3066,fdba4d15c05554e1,True,1.0,1.0,0.8150174852331671,1.0,1.0,1.0,0.9229239521804863
3067,8c2e3aa977d95da5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3068,e933d70dd378598f,True,1.0,1.0,0.7872700880226953,1.0,1.0,1.0,0.911362536676123
3069,0fc0217e2dd05256,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3070,10c1bbbe7d805eba,True,1.0,1.0,0.9285069430411237,1.0,1.0,0.0,0.9702112262671349
3071,f08f205e15975d97,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3072,f769ef75631451c8,True,1.0,1.0,0.887118344584657,1.0,1.0,1.0,0.9529659769102737
3073,ea4d19ff25ac52f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3074,b58a12e346235cd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3075,54a9fe6636755234,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3076,bc388668c6285884,True,1.0,1.0,0.9134517103167962,1.0,1.0,1.0,0.9639382126319984
3077,c9b3ce1062455ad6,True,1.0,1.0,0.9473305946040482,1.0,1.0,1.0,0.9780544144183535
3078,eea2ca9965e35b7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3079,d130c508fb26575e,True,1.0,1.0,0.7825865519467873,1.0,1.0,1.0,0.9094110633111613
3080,da765dd341585db9,True,1.0,1.0,0.7455150523789424,1.0,1.0,1.0,0.8939646051578927
3081,fff690c93ca15495,True,1.0,1.0,0.8052525020891208,1.0,1.0,1.0,0.9188552092038004
3082,c60be3c852c55da2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3083,c20a7d6f7c9e5379,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3084,d961ad586b625f55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3085,bf1fbbbc7f5d5c5d,True,1.0,1.0,0.924592364259308,1.0,1.0,1.0,0.9685801517747117
3086,88862af321ce5c8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3087,7762b47b2ed156a9,True,1.0,1.0,0.908921430339354,1.0,1.0,1.0,0.9620505959747309
3088,9bdf0d338d625e2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3089,263367576c285a2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3090,f52211f2dec85537,True,1.0,1.0,0.7771210583791243,1.0,1.0,1.0,0.9071337743246352
3091,6892e067e25257f8,True,1.0,1.0,0.8568231017610529,1.0,1.0,1.0,0.9403429590671054
3092,a9fc9ff67fef5b5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3093,c8d1d4dd7889577b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3094,12c3a7aea386584b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3095,15165972946050eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3096,e02db4e2c5ed5b76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3097,39752b75d70d5458,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3098,def10158059d5eb1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3099,6f525eba8afc547c,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3100,f750532882175c31,True,1.0,1.0,0.9649654777096001,1.0,1.0,1.0,0.985402282379
3101,2576105926375ce7,True,1.0,1.0,0.9875977875958186,1.0,1.0,1.0,0.9948324114982577
3102,8aae579b8090538a,True,1.0,1.0,0.8096770667259198,1.0,1.0,1.0,0.9206987778024667
3103,627ed4c9950753e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3104,5abef8058afa529f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3105,9cd4479e1a9355a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3106,65fd7014a79b5cba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3107,472472b9f03a5b8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3108,e3aa32e033635c8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3109,fd8d10736c675232,True,1.0,1.0,0.8890065291882024,1.0,1.0,1.0,0.9537527204950843
3110,5806eb348e3250d9,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
3111,ba190b181dc85a2b,True,1.0,1.0,0.8159483727222467,1.0,1.0,1.0,0.9233118219676028
3112,3dc04b54c3515f56,True,1.0,1.0,0.946671315124774,1.0,1.0,1.0,0.9777797146353224
3113,938b4978b8da5a08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3114,976107b532bb5301,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3115,9a1b2cdfbe7d56c0,True,1.0,1.0,0.847484080978595,1.0,1.0,1.0,0.9364517004077478
3116,32a9021303f65743,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3117,cd72b9f6b03f5f41,True,1.0,1.0,0.9823443035589018,1.0,1.0,1.0,0.9926434598162089
3118,276396e455bb57b5,True,1.0,1.0,0.6674022889814694,1.0,1.0,1.0,0.8614176204089455
3119,ed9f00d292b55607,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3120,0e27333e64a45dfb,True,1.0,1.0,0.7763377170184854,1.0,1.0,1.0,0.9068073820910355
3121,3a2616c871335ef4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3122,c580790700c057e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3123,70bf5f0d100d580f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3124,bf0fa6fe20b5587f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3125,8dda399c53aa5be8,True,1.0,1.0,0.9766757055700347,1.0,1.0,1.0,0.9902815439875144
3126,76664d864c4d5595,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3127,5e96a7620956567a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3128,27cf243155ac526c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3129,1727319cfd2b5661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3130,5ea36cebd2575b16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3131,488822d6447b5b58,True,1.0,1.0,0.8782463514898342,1.0,1.0,1.0,0.9492693131207642
3132,b7bb53ad2bb1505f,True,1.0,1.0,0.8936843654227848,1.0,1.0,1.0,0.9557018189261605
3133,d9634d08b1a85ec4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3134,411ce5449bda5b1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3135,36d7d1e453cf5158,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3136,94500c64b0e457bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3137,9e04987475e85dd5,True,1.0,1.0,0.8120552421714393,1.0,1.0,1.0,0.9216896842380997
3138,c6e62024ca7e5959,True,1.0,1.0,0.9403209097186644,1.0,1.0,1.0,0.9751337123827769
3139,3495be9149e0537d,True,1.0,1.0,0.6936408359483325,1.0,1.0,1.0,0.8723503483118051
3140,8371ac42ba585d35,True,1.0,1.0,0.8985838225956342,1.0,1.0,1.0,0.9577432594148476
3141,bcf2a79dad3f56f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3142,702320a088cf5d53,True,1.0,1.0,0.6532445203398589,1.0,1.0,1.0,0.8555185501416078
3143,d782b032259d5cc0,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3144,c5e8daf69c6552a7,True,1.0,1.0,0.7291651529580071,1.0,1.0,1.0,0.8871521470658363
3145,3420dd4340635018,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3146,fdd71ab4630a5fb8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3147,e073c9ed32975c17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3148,0ba54149d1575f95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3149,65f236a74a3d53a4,True,1.0,1.0,0.8873488413887178,1.0,1.0,1.0,0.9530620172452992
3150,026bb114391d5b81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3151,68559679a9bd5d3c,True,1.0,1.0,0.945661709011657,1.0,1.0,1.0,0.9773590454215237
3152,ae821f2ac8d55180,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3153,25aab48e050659be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3154,41c548e7d8aa5f1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3155,cc652b7870745fa5,True,1.0,1.0,0.7530927470522439,1.0,1.0,1.0,0.897121977938435
3156,126fd1a0d1675f57,True,1.0,1.0,0.757597129366105,1.0,1.0,1.0,0.8989988039025437
3157,5a73f6b4c9855899,True,1.0,1.0,0.7544671317330248,1.0,1.0,1.0,0.8976946382220937
3158,77db0b134a185494,True,1.0,1.0,0.9823042828725583,1.0,1.0,1.0,0.9926267845302327
3159,9fb8affb5c295640,True,1.0,1.0,0.8540945980891419,1.0,1.0,1.0,0.9392060825371424
3160,6f6d4e85ebdb5013,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3161,13cbee7dbb4853ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3162,a0e088521cf1547d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3163,400a99ae89275e4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3164,bc8d053770cf5449,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3165,6ac603d43fbb57ef,True,1.0,1.0,0.9583279976550743,1.0,1.0,1.0,0.9826366656896143
3166,4c22cdcc527e5a36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3167,6732b99133eb5d36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3168,43cc094e7af0518e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3169,624f26fa47485b3d,True,1.0,1.0,0.9547320023860844,1.0,1.0,1.0,0.981138334327535
3170,13d078252f4653f3,True,1.0,1.0,0.868760254084311,1.0,1.0,1.0,0.9453167725351296
3171,34b812e4de1a536b,True,1.0,1.0,0.9225357097495694,1.0,1.0,1.0,0.967723212395654
3172,def47af8d5a35090,True,1.0,1.0,0.9542479624559057,1.0,1.0,1.0,0.9809366510232941
3173,4af64a41372d564f,True,1.0,1.0,0.8397842006117536,1.0,1.0,1.0,0.933243416921564
3174,11118a8c74d95c5c,True,1.0,1.0,0.9572526259368885,1.0,1.0,1.0,0.9821885941403702
3175,662ddec48b93598e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3176,d957b8de88d154cb,True,1.0,1.0,0.9103611657471711,1.0,1.0,1.0,0.962650485727988
3177,9ecb100495a5584e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3178,4865eea1e54c5a8e,True,1.0,1.0,0.8203643047351862,1.0,1.0,1.0,0.9251517936396608
3179,3a2b28ef68385d75,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
3180,27f481628fff5c70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3181,243fa5b33c1f5845,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3182,9833f2646439513e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3183,ec7125e961205a2d,True,1.0,1.0,0.9403079528872459,1.0,1.0,1.0,0.9751283137030192
3184,e8d869b5752751a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3185,432598c0bda65445,True,1.0,1.0,0.9345732205373243,1.0,1.0,1.0,0.9727388418905517
3186,578b2f71b5d750a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3187,f24100a519ef5940,True,1.0,1.0,0.9335622241838292,1.0,1.0,1.0,0.972317593409929
3188,70da6b21101d555f,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3189,b02be1e28abb59f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3190,0774f6d8e3185794,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3191,2ad9640eb724590d,True,1.0,1.0,0.9461160187961067,1.0,1.0,1.0,0.9775483411650444
3192,387504d3db1852b0,True,1.0,1.0,0.5651882357167899,1.0,1.0,1.0,0.8188284315486625
3193,11de8888bf235231,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3194,ad84af7b33615884,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3195,ce6eb4e00dac5ae3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3196,f68aaf95d7825182,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3197,cbc47540cc665da4,True,1.0,1.0,0.7704056793409552,1.0,1.0,1.0,0.9043356997253981
3198,c06773e2267b568e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3199,60fa28b4cd8a57fb,True,1.0,1.0,0.746117755427598,1.0,1.0,1.0,0.8942157314281657
3200,b5b57305df6f5b99,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3201,87bf38cb3c39548d,True,1.0,1.0,0.9781755390846675,1.0,1.0,1.0,0.9909064746186115
3202,b4507882ebac5f7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3203,7752ef9225b65783,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3204,a7d3e71b8ca456a9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3205,706cc8e44dbd557d,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3206,9fdd329b72e85179,True,1.0,1.0,0.9768671462932287,1.0,1.0,1.0,0.990361310955512
3207,8d5d769b1f1e5802,True,1.0,1.0,0.8956091679660345,1.0,1.0,1.0,0.9565038199858478
3208,4386a0ba98f95bb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3209,2ea6bdf1e8905fd8,True,1.0,1.0,0.9384418875521574,1.0,1.0,1.0,0.9743507864800657
3210,b98d8c3330625df2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3211,e3ddabf456b155a9,True,1.0,1.0,0.9146297081731819,1.0,1.0,1.0,0.964429045072159
3212,e81d82f764c853c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3213,df4dfd432ba25781,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3214,6f44533cf2965b47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3215,afd9edcb6d94521f,True,1.0,1.0,0.9653457365909894,1.0,1.0,1.0,0.9855607235795789
3216,2564ab331db05cb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3217,ecf10edba55e5595,True,1.0,1.0,0.8510747376434047,1.0,1.0,1.0,0.9379478073514186
3218,7d51dcbc514953ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3219,a0b0528663735dbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3220,864b2d366f575b14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3221,54220704df92547d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3222,4b721ff0b7025f21,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3223,73eda22129255831,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3224,66e559e29cca52e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3225,0de3f9728fc651a6,True,1.0,1.0,0.8972859666309481,1.0,1.0,1.0,0.9572024860962284
3226,6fa0a76b37b558bd,True,1.0,1.0,0.9540064742132155,1.0,1.0,1.0,0.9808360309221732
3227,4ac1bcffb2bb5010,True,1.0,1.0,0.9429950614657683,1.0,1.0,1.0,0.9762479422774035
3228,32c74fb957e45651,True,1.0,1.0,0.824539952092184,1.0,1.0,1.0,0.9268916467050766
3229,154d0d1b363f5501,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3230,42ba77cc2fb05229,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3231,55ba1ce72f1b5160,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3232,0f71d72c3b415be6,True,1.0,1.0,0.6511863267230772,1.0,1.0,1.0,0.8546609694679489
3233,466b634cd806541b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3234,07c5114fdb395f8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3235,ae3496e6ce435e73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3236,3813108829ab54c2,True,1.0,1.0,0.9174342612067915,1.0,1.0,1.0,0.9655976088361632
3237,0d2403a8031f540c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3238,04a6f384cd2056c1,True,1.0,1.0,0.8876212296855968,1.0,1.0,1.0,0.9531755123689987
3239,e05b464c21d0597d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3240,a89b31979d265539,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3241,40348970451a52e3,True,1.0,1.0,0.9894212594853474,1.0,1.0,1.0,0.9955921914522281
3242,026ee9bc920b5180,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3243,179a2670a5965eeb,True,1.0,1.0,0.6392007726317012,1.0,1.0,1.0,0.8496669885965421
3244,390d9e3b03a15695,True,1.0,1.0,0.8920199450782315,1.0,1.0,1.0,0.955008310449263
3245,0f622aef14545f59,True,1.0,1.0,0.6345771719619224,1.0,1.0,1.0,0.8477404883174676
3246,239d1b8a77e05a6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3247,35e4b04bab1058d5,True,1.0,1.0,0.9151852357648589,1.0,1.0,1.0,0.9646605149020245
3248,a3f82403e6945aa7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3249,313a7a6feb1c5490,True,1.0,1.0,0.884078765912601,1.0,1.0,0.0,0.9516994857969171
3250,40a69dc4d1f854a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3251,f252e2d96f805926,True,1.0,1.0,0.9911231589768922,1.0,1.0,1.0,0.9963013162403719
3252,d31c6e5e85b95aea,True,1.0,1.0,0.9215674311405062,1.0,1.0,1.0,0.9673197629752108
3253,c11764f655de59fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3254,2bce4431c5da5d1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3255,6544f1c9668c58c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3256,2fd7f2b6eaae5d04,True,1.0,1.0,0.7225930309496742,1.0,1.0,1.0,0.8844137628956976
3257,a75469eea7815984,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3258,62fc6bfdfba650ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3259,28d8f3699547568b,True,1.0,1.0,0.7832080882831205,1.0,1.0,0.0,0.9096700367846337
3260,a9853ab9c01c53d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3261,5bc7217fee5c5fc5,True,1.0,1.0,0.9721136928890293,1.0,1.0,1.0,0.9883807053704289
3262,b53b172e95895a12,True,1.0,1.0,0.7179518163839785,1.0,1.0,1.0,0.8824799234933244
3263,69e3344606a55c73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3264,4014296da6f75079,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3265,502fadfdde3554b2,True,1.0,1.0,0.9788227023093261,1.0,1.0,1.0,0.9911761259622193
3266,cae6cbccfd535659,True,1.0,1.0,0.6886592218422473,1.0,1.0,0.5,0.870274675767603
3267,50e5a63ba7ac5d51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3268,5252cad32bf358b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3269,cd7e9823f2b15e0f,True,1.0,1.0,0.9034078320864566,1.0,1.0,1.0,0.959753263369357
3270,7569116c33145d2a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3271,c081afa672dc56a2,True,1.0,1.0,0.7567969550232626,1.0,1.0,1.0,0.8986653979263594
3272,c7f3aa98380354ba,True,1.0,1.0,0.8723122248502079,1.0,1.0,1.0,0.9467967603542533
3273,42c8571d47305166,True,1.0,1.0,0.9420499543131143,1.0,1.0,1.0,0.9758541476304643
3274,22c1a51ffc1f5022,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3275,9248ce20618c5513,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3276,517e199220ca522b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3277,842c341a579a525e,True,1.0,1.0,0.9216288582564119,1.0,1.0,1.0,0.9673453576068383
3278,b022550645ac5dbf,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3279,d218ff87bdc25c55,True,1.0,1.0,0.7062855604280543,1.0,1.0,1.0,0.8776189835116893
3280,9f105aba36355fe1,True,1.0,1.0,0.7556123658325711,1.0,1.0,1.0,0.8981718190969046
3281,fb2daf8a925a5ff2,True,1.0,1.0,0.9961410254022397,1.0,1.0,1.0,0.9983920939175999
3282,cbbf59be3a4e555d,True,1.0,1.0,0.7608139848642339,1.0,1.0,1.0,0.9003391603600974
3283,da888593e9a0518c,True,1.0,1.0,0.9442667543615805,1.0,1.0,1.0,0.9767778143173252
3284,cfbf3f55398f5fc6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3285,0156027594b85857,True,1.0,1.0,0.8306791804949651,1.0,1.0,1.0,0.9294496585395687
3286,46a90143da335a9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3287,8413eaf2b8e45e3b,True,1.0,1.0,0.9122137451371704,1.0,1.0,1.0,0.9634223938071543
3288,57fa478b9b1e5de3,True,1.0,1.0,0.9303450359395574,1.0,1.0,1.0,0.970977098308149
3289,b1bcfdce40d5572e,True,1.0,1.0,0.983416741529624,1.0,1.0,0.0,0.9930903089706766
3290,e2c14ab1fbe350b1,True,1.0,1.0,0.7951669564281901,1.0,1.0,1.0,0.9146528985117458
3291,755461a5329554de,True,1.0,1.0,0.8399950010988332,1.0,1.0,1.0,0.9333312504578473
3292,ee99fbc3e9a25112,True,1.0,1.0,0.992457454605671,1.0,1.0,1.0,0.9968572727523629
3293,32af8f1654f057d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3294,cf8f42e252855b82,True,1.0,1.0,0.9285797606462456,1.0,1.0,1.0,0.9702415669359357
3295,a3d1310fbc3f50a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3296,4b5fc0f1425c5288,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3297,4936360c43435011,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3298,c2735759fe9957a5,True,1.0,1.0,0.9142888064330327,1.0,1.0,1.0,0.9642870026804303
3299,2c76300c674f5769,True,1.0,1.0,0.78716337412897,1.0,1.0,1.0,0.9113180725537374
3300,398b056b300955e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3301,d91edafc567a5fcc,True,1.0,1.0,0.760561378285401,1.0,1.0,1.0,0.9002339076189171
3302,1e9a42ef8f4057a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3303,b38a9c035ce15dd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3304,95005e9d60b05d1d,True,1.0,1.0,0.8182065493772076,1.0,1.0,1.0,0.9242527289071698
3305,4d1a4e9606075497,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3306,9c7fe79bcaed5bae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3307,fd78b0de42045de7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3308,2cbf505c735c5c34,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3309,1a7b42fbbaf65c18,True,1.0,1.0,0.7564686893849571,1.0,1.0,1.0,0.8985286205770655
3310,fe4e5fdf88195cfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3311,f12f96257dce5e91,True,1.0,1.0,0.7904717400405028,1.0,1.0,1.0,0.9126965583502095
3312,9157902936a456bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3313,c3ef435d900256c1,True,1.0,1.0,0.8571049403421961,1.0,1.0,1.0,0.9404603918092483
3314,72b0f2dcaf1f59a1,True,1.0,1.0,0.94911484808507,1.0,1.0,1.0,0.9787978533687792
3315,1caa3a4c5d5d510e,True,1.0,1.0,0.9682231403917846,1.0,1.0,1.0,0.9867596418299103
3316,ecb0765ba5c05fa3,True,1.0,1.0,0.8774678486968299,1.0,1.0,1.0,0.9489449369570124
3317,e29b049a9bf3509c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3318,dbb26055ea9351dc,True,1.0,1.0,0.9744112008335044,1.0,1.0,1.0,0.9893380003472935
3319,1bea55e75a9b593b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3320,e166284508e554fa,True,1.0,1.0,0.8738763081420204,1.0,1.0,1.0,0.9474484617258417
3321,3486294123695bed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3322,54b1735112ed5840,True,1.0,1.0,0.9412497284364691,1.0,1.0,1.0,0.9755207201818621
3323,cace9e6345445eee,True,1.0,1.0,0.9330066090420271,1.0,1.0,1.0,0.9720860871008447
3324,25a3a5bc491d521b,True,1.0,1.0,0.809543163693753,1.0,1.0,1.0,0.920642984872397
3325,57960c0eaa6b554b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3326,0f42590c7ad65eb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3327,4280b7024092550c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3328,74831c9ae5a15f99,True,1.0,1.0,0.9774603092007602,1.0,1.0,1.0,0.9906084621669834
3329,c7cd4edb7b455e9f,True,1.0,1.0,0.9069169162156039,1.0,1.0,1.0,0.9612153817565016
3330,a0801105ad8b5ad3,True,1.0,1.0,0.8942584606559073,1.0,1.0,0.5,0.9559410252732947
3331,aefbf6f8b9fe5824,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3332,d2789ec30aaa5d6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3333,d0c86990fe0d5bc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3334,72808a9b1e7f5f15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3335,812d49975bf357fc,True,1.0,1.0,0.9076407681916329,1.0,1.0,1.0,0.9615169867465138
3336,f2722839a7ed50fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3337,b75644dcc9ca58fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3338,d4daf5d0fd355401,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3339,4f359b56679c50ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3340,647a42b4e5075f16,True,1.0,1.0,0.8755829283666308,1.0,1.0,1.0,0.9481595534860962
3341,0db36f777178525a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3342,8636c755aabe5792,True,1.0,1.0,0.9213075167616426,1.0,1.0,1.0,0.967211465317351
3343,655c3f17ee2d5683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3344,01a58976a2e45a3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3345,2322850f71fa5c4d,True,1.0,1.0,0.9978255594668402,0.0,1.0,1.0,0.5824273164445167
3346,ade00f93385b5d14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3347,2959d5dbe8235765,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3348,28ecaf0359ee5029,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3349,de235386b6c65ebd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3350,94c3ef5a3168570a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3351,ce9ee9a68a4c5e93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3352,e9d16ba0eb935220,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3353,5b78dd344203528e,True,1.0,1.0,0.6642304027548046,1.0,1.0,1.0,0.8600960011478352
3354,e2442187de045407,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3355,78ea729667c1558b,True,1.0,1.0,0.9284042004525935,1.0,1.0,1.0,0.9701684168552474
3356,ed97bf4877fa5bb0,True,1.0,1.0,0.9393818017708554,1.0,1.0,1.0,0.974742417404523
3357,d1abb12015175373,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3358,3ca2e3e846e75813,True,1.0,1.0,0.7405667787968075,1.0,1.0,1.0,0.8919028244986699
3359,9c941c942f955a5a,True,1.0,1.0,0.7935464941626101,1.0,1.0,1.0,0.9139777059010875
3360,8f41958d23a65c48,True,1.0,1.0,0.9217495317392821,1.0,1.0,1.0,0.9673956382247009
3361,14d36ea6b2d858a0,True,1.0,1.0,0.9788943391107215,1.0,1.0,1.0,0.9912059746294674
3362,fab7537b12d254bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3363,555ac2e13627529e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3364,7df960d73e50560b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3365,fc1785d55b675c6c,True,1.0,1.0,0.9075247835079588,1.0,1.0,1.0,0.9614686597949827
3366,93ff1c769e6f5507,True,1.0,1.0,0.8800988430187442,1.0,1.0,1.0,0.9500411845911434
3367,9bafc41b5ee0547c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3368,5a06f03022ec5b67,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3369,5fadffd02da256e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3370,ad8912b904665e0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3371,254dee7f5f1f5f17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3372,c15774bfb6655d18,True,1.0,1.0,0.8552639114569075,1.0,1.0,1.0,0.9396932964403781
3373,60e9369e91da5d9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3374,70af821c5fe95428,True,1.0,1.0,0.8032087525375453,1.0,1.0,1.0,0.9180036468906438
3375,4e9b792f30975e78,True,1.0,1.0,0.9784381328285958,1.0,1.0,1.0,0.9910158886785817
3376,e1ea05ca230f5c42,True,1.0,1.0,0.8081044016744543,1.0,1.0,1.0,0.9200435006976893
3377,517530489c455086,True,1.0,1.0,0.9516641276463695,1.0,1.0,1.0,0.9798600531859872
3378,b751857996975e6c,True,1.0,1.0,0.8789388713080956,1.0,1.0,1.0,0.9495578630450398
3379,769b9c472f935b0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3380,cb22383a26cf594e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3381,b00afb2388cd5007,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3382,92389245b55d579b,True,1.0,1.0,0.8574699371971488,1.0,1.0,1.0,0.9406124738321453
3383,ad8fec600a4c5ed7,True,1.0,1.0,0.6643570632687436,1.0,1.0,1.0,0.8601487763619765
3384,80b61a3a73f55af9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3385,3de31c78c86c52b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3386,e03d76c4983954eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3387,d9bbf36a9fca56a9,True,1.0,1.0,0.9753379337215023,1.0,1.0,1.0,0.989724139050626
3388,a44bb178ec7d5c6a,True,1.0,1.0,0.9525670223021817,1.0,1.0,1.0,0.9802362592925759
3389,8a43e10749585b21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3390,df0122d3b7d35eb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3391,6c321000d6c0527a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3392,e59a5171c33c5af9,True,1.0,1.0,0.9547851165630513,1.0,1.0,1.0,0.9811604652346047
3393,87da3996575459a8,True,1.0,1.0,0.985670833564335,1.0,1.0,1.0,0.9940295139851396
3394,bd0f9349cc1053a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3395,1e2e250cbb555fe6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3396,6907f601feee5114,True,1.0,1.0,0.87894686035746,1.0,1.0,1.0,0.9495611918156083
3397,8b1ba99df5d05f8b,True,1.0,1.0,0.9224760344797206,1.0,1.0,1.0,0.9676983476998835
3398,35b108769e3c5d33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3399,599e006109385ae5,True,1.0,1.0,0.7219171119768684,1.0,1.0,1.0,0.8841321299903617
3400,76d3db995c9e5946,True,1.0,1.0,0.9702249399957134,1.0,1.0,1.0,0.9875937249982139
3401,6289749098c55328,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3402,7d51b80c3aa25109,True,1.0,1.0,0.8575479102366104,1.0,1.0,1.0,0.9406449625985877
3403,70b8b9ad6d6f54f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3404,54d3c4a139e75250,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3405,4ba033878f8b5284,True,1.0,1.0,0.9364876616004801,1.0,1.0,1.0,0.9735365256668667
3406,1ff5f3528c36501f,True,1.0,1.0,0.9261336243770731,1.0,1.0,1.0,0.9692223434904471
3407,d8338aefbb73570f,True,1.0,1.0,0.9624447639684895,1.0,1.0,1.0,0.9843519849868706
3408,74da64c81fe1552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3409,fdd02b27e20c515e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3410,0aa18dd2372d5e11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3411,703aa650ece25a02,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3412,41cf41279f5459f6,True,1.0,1.0,0.9360270011990685,1.0,1.0,1.0,0.9733445838329452
3413,36b4b6d6e4745071,True,1.0,1.0,0.9676817346580334,1.0,1.0,1.0,0.986534056107514
3414,f8b1bb7447c257dc,True,1.0,1.0,0.7990411381553789,1.0,1.0,1.0,0.9162671408980746
3415,1709553afe405eb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3416,2e037aeeebce56df,True,1.0,1.0,0.7231217933275694,1.0,1.0,1.0,0.884634080553154
3417,a5f5f03bc998578d,True,1.0,1.0,0.9966336642679642,1.0,1.0,1.0,0.9985973601116518
3418,27a8d6913e5b557b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3419,9f4f46e620785407,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3420,a786025ec8ab5a6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3421,274fcb576b3b59a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3422,24ae3c9d96485b98,True,1.0,1.0,0.9362096719602735,1.0,1.0,0.0,0.973420696650114
3423,5c9063357a725208,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3424,961d67f58f40502f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3425,3461796610c15a0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3426,d2a40dbaca5750e4,True,1.0,1.0,0.9286704693931797,1.0,1.0,1.0,0.9702793622471582
3427,6f2459c4df665173,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3428,a0bc34982a4555ac,True,1.0,1.0,0.6801694010884725,1.0,1.0,1.0,0.8667372504535301
3429,9cb247f1ef445fb9,True,1.0,1.0,0.9953964982880923,1.0,1.0,1.0,0.9980818742867051
3430,b2b49c0ddec25abc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3431,a2b7733806b355ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3432,3af3b3a7a8635164,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3433,29d3a233b1915c1a,True,1.0,1.0,0.8646362299697959,1.0,1.0,1.0,0.9435984291540817
3434,1f2bbc5cb66b523a,True,1.0,1.0,0.9038321229019731,1.0,1.0,1.0,0.9599300512091554
3435,4109b79d84ea5053,True,1.0,1.0,0.958986408890649,1.0,1.0,1.0,0.982911003704437
3436,b13f0b445e605951,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3437,8b53a14edf305638,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3438,56af8eae4788597f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3439,db4bcafb6d775b4f,True,1.0,1.0,0.9556504246008269,1.0,1.0,1.0,0.9815210102503445
3440,69c991e96f74541f,True,1.0,1.0,0.851000961653801,1.0,1.0,1.0,0.9379170673557504
3441,b7c371d55ca65cf8,True,1.0,1.0,0.5883449958280265,1.0,1.0,1.0,0.8284770815950111
3442,2e883a72b2895d7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3443,953aea8a2a085404,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3444,36716a89eb9c5ef9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3445,e7aded473b7e5183,True,1.0,1.0,0.8775716298946451,1.0,1.0,1.0,0.9489881791227687
3446,f7d2b771e8425c20,True,1.0,1.0,0.7313691473897442,1.0,1.0,1.0,0.8880704780790601
3447,77218354c5c25657,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3448,e89a3ed626f75032,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3449,8166c5e0f62a5a19,True,1.0,1.0,0.8898091285416877,1.0,1.0,1.0,0.9540871368923698
3450,87614ec5f3da5f4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3451,9a95f91ea98652ca,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3452,8b788f2715985cee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3453,5111244533fb5d1f,True,1.0,1.0,0.9575583480654337,1.0,1.0,1.0,0.9823159783605974
3454,9f8f670a268550e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3455,0e479a9039ef5c10,True,1.0,1.0,0.9313840957554909,1.0,1.0,1.0,0.9714100398981212
3456,2cc526803c3250c9,True,1.0,1.0,0.9232584688617222,1.0,1.0,1.0,0.9680243620257176
3457,7ef36a2139b45d9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3458,870886385ca15345,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3459,580b253c853c5ef9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3460,35f448c5566658be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3461,953b6023473258bb,True,1.0,1.0,0.39317078259287114,1.0,1.0,0.5,0.7471544927470296
3462,239d0568fc2250df,True,1.0,1.0,0.9909695725215902,1.0,1.0,1.0,0.996237321883996
3463,2c5ed5662dfb5ee9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3464,ce3d0bc0b2d55876,True,1.0,1.0,0.918884124801334,1.0,1.0,1.0,0.9662017186672225
3465,57b605b889505738,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3466,92a263b537fd5b72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3467,8062fe1c1def5111,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3468,88904a762b5f5793,True,1.0,1.0,0.9867105214303571,1.0,1.0,1.0,0.9944627172626488
3469,c95d7e81eec75f65,True,1.0,1.0,0.7484549948567208,1.0,1.0,1.0,0.8951895811903002
3470,6e163d828a555eee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3471,c9a74fd5fd9e57c8,True,1.0,1.0,0.8654814217718286,1.0,1.0,1.0,0.9439505924049286
3472,be7331d3f05e5d16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3473,467191a24ffe57aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3474,44cd06a315635c09,True,1.0,1.0,0.8386263020900727,1.0,1.0,1.0,0.932760959204197
3475,e3893ed312f45501,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3476,d0dcc4b5cf6a53ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3477,d87ac612c49152b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3478,ef9b600e65ac5391,True,1.0,1.0,0.8729908983846851,1.0,1.0,1.0,0.9470795409936188
3479,40f09c66198258e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3480,9ef1d618435d5e53,True,1.0,1.0,0.9899953848180453,0.0,1.0,1.0,0.5791647436741855
3481,8f224f01713a5376,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3482,fa9e58947ab65890,True,1.0,1.0,0.9563324029844575,1.0,1.0,1.0,0.9818051679101907
3483,761d3f2365c25886,True,1.0,1.0,0.9561938113882198,1.0,1.0,1.0,0.9817474214117583
3484,0bd98f90f42350a3,True,1.0,1.0,0.8919023551978021,1.0,1.0,1.0,0.9549593146657509
3485,498bf3fdec5e5506,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3486,72c898c5c6a45939,True,1.0,1.0,0.9215094792963802,1.0,1.0,1.0,0.9672956163734918
3487,dd16377ecfa45fe0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3488,63d6fbc938bc58cb,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3489,f2a54a0461005d6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3490,dbbe5d5671495f13,True,1.0,1.0,0.7600036569165354,1.0,1.0,1.0,0.9000015237152231
3491,f60b8b3796c45845,True,1.0,1.0,0.9453804040978915,1.0,1.0,1.0,0.9772418350407882
3492,db73bde6710e50ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3493,dd9efbb06b495921,True,1.0,1.0,0.9604018820053997,1.0,1.0,1.0,0.9835007841689164
3494,e16c585e12445a60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3495,cf12097663665430,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3496,55368b53e7ba5dda,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3497,3b56d2b022d25026,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3498,1584747ded7f5564,True,1.0,1.0,0.7206972538973317,1.0,1.0,1.0,0.8836238557905549
3499,34eb9be2f88a5234,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3500,f5f55c1132d75fa7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3501,524ca5715b155976,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3502,607fd9c5903d5376,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
3503,9ca9d2ce60a35d66,True,1.0,1.0,0.9642802488641641,1.0,1.0,1.0,0.9851167703600684
3504,169528411ca85ba4,True,1.0,1.0,0.9636484193553018,1.0,1.0,1.0,0.9848535080647091
3505,9c768fba2b4c5d19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3506,9064ebbda4425d30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3507,36aef5f67c8d5e2e,True,1.0,1.0,0.9242632823733439,1.0,1.0,1.0,0.9684430343222266
3508,1d037ee2ffda5d69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3509,a3fe8c1981c45693,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3510,7f62e2a838405444,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3511,ab807bda4fdd5274,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3512,15715849d362599e,True,1.0,1.0,0.9619879403625499,1.0,1.0,1.0,0.984161641817729
3513,a5d3eca1660f5855,True,1.0,1.0,0.9404428247976385,1.0,1.0,1.0,0.9751845103323493
3514,9a6489254d5f5577,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3515,750d0f9df6ef55a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3516,8a6fbabba3745db9,True,1.0,1.0,0.8997539522436604,1.0,1.0,1.0,0.9582308134348585
3517,6b4ae810d2195d79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3518,56acc09e62b45e21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3519,07a6f60eb9795462,True,1.0,1.0,0.9865482387607083,1.0,1.0,1.0,0.9943950994836284
3520,d14ccafb937a543a,True,1.0,1.0,0.7796868374367588,1.0,1.0,1.0,0.9082028489319828
3521,502fc2f7b9415e11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3522,8e2d1588daa3536f,True,1.0,1.0,0.9037816020079841,1.0,1.0,1.0,0.9599090008366601
3523,de51843c0c1a51d4,True,1.0,1.0,0.9420861759075546,1.0,1.0,1.0,0.9758692399614811
3524,f5f7d39ffe625dda,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3525,e9fd1602f4555be6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3526,bd9af5e4299b5fb6,True,1.0,1.0,0.8278430961091879,1.0,1.0,1.0,0.9282679567121616
3527,36f71d88df925b39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3528,654f6079561e5cdb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3529,30d90432ffb357cf,True,1.0,1.0,0.851658681141567,1.0,1.0,1.0,0.9381911171423196
3530,8fbca2950de45a7c,True,1.0,1.0,0.9845331944166531,1.0,1.0,1.0,0.9935554976736055
3531,7d80c95c24645b06,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3532,3e09a3c33726545c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3533,1a1f73871bea5afa,True,1.0,1.0,0.8432641507787928,1.0,1.0,0.0,0.9346933961578303
3534,0a8c2aac609d5a04,True,1.0,1.0,0.9887979399248887,1.0,1.0,1.0,0.9953324749687037
3535,9a594a58c8125976,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3536,0b3d3edbc52d5ddd,True,1.0,1.0,0.8201026693128163,1.0,1.0,1.0,0.9250427788803401
3537,11d702a710115591,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3538,13848a5be84f5a4a,True,1.0,1.0,0.7312842301588115,1.0,1.0,1.0,0.8880350958995048
3539,3d580ffc3de95e49,True,1.0,1.0,0.9249001099517864,1.0,1.0,0.5,0.9687083791465776
3540,c13f0e8db9b15c69,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3541,cc063cc1396551a6,True,1.0,1.0,0.8316948237584657,1.0,1.0,1.0,0.929872843232694
3542,90693e0d94f05e85,True,1.0,1.0,0.797504939909592,1.0,1.0,1.0,0.9156270582956633
3543,5ad705654fd3547d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3544,037698dae8d65558,True,1.0,1.0,0.7206936776910163,1.0,1.0,1.0,0.8836223657045901
3545,9ba2570d6743526a,True,1.0,1.0,0.9411098175522842,1.0,1.0,1.0,0.9754624239801184
3546,f9c0cc538bb457c8,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3547,5282504f73a759b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3548,d6835050c97f528d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3549,08fc5ba619bc535c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3550,b2f320b5d94753f9,True,1.0,1.0,0.9824535287643443,1.0,1.0,1.0,0.9926889703184768
3551,3c7319cc63ab58c9,True,1.0,1.0,0.8600798642830966,1.0,1.0,1.0,0.9416999434512903
3552,fdee882945885aa7,True,1.0,1.0,0.6707953917572248,1.0,1.0,1.0,0.8628314132321769
3553,b2e27f20100b54ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3554,467879c3d37054f5,True,1.0,1.0,0.9260060949715515,1.0,1.0,0.0,0.9691692062381465
3555,7683c293a5a55dce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3556,2bbff4dbce4053b8,True,1.0,1.0,0.9326046760681603,1.0,1.0,1.0,0.9719186150284002
3557,98b3a0bf3cce5649,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3558,55e018d3bd3d5abc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3559,bb85e87e90ae52ec,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3560,6c8305cdaa0653ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3561,3d84e6189fdd51bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3562,75994f74c5485493,True,1.0,1.0,0.8888591093713802,1.0,1.0,1.0,0.9536912955714084
3563,768ae2e06b1e5d90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3564,7e21aeb3afc2592b,True,1.0,1.0,0.9958805467111974,1.0,1.0,1.0,0.9982835611296655
3565,390cb416304c5d2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3566,91f7454802305af8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3567,3d1c445859d85d51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3568,699a6c3e2fc4597e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3569,8e5ce0a119585d3b,True,1.0,1.0,0.7424763936946337,1.0,1.0,0.0,0.8926984973727641
3570,ba40b386e9cd5e73,True,1.0,1.0,0.733313360633902,1.0,1.0,1.0,0.8888805669307924
3571,59c00098b95d53b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3572,5aad75c605655367,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3573,9820fb92380b522b,True,1.0,1.0,0.9590347449915964,0.0,1.0,0.5,0.5662644770798319
3574,d14f40d60d165b25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3575,c79ab4c1abcb56fa,True,1.0,1.0,0.6071332368900451,1.0,1.0,1.0,0.8363055153708521
3576,6e6d55e69a6a5d18,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3577,b111bb8716b756d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3578,047b56d34f1d5aa0,True,1.0,1.0,0.6459739245816968,1.0,1.0,1.0,0.8524891352423737
3579,0c9105d8ad6a5f52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3580,0670d0c81a5550c4,True,1.0,1.0,0.9501101393741483,1.0,1.0,1.0,0.9792125580725619
3581,bd2591ae189c5a38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3582,1039f028cca95109,True,1.0,1.0,0.8242741111610933,1.0,1.0,1.0,0.9267808796504555
3583,342596d95a475bed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3584,c447b75808ee5ea6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3585,ec68073cb7a15741,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3586,b1f641fdea505c99,True,1.0,1.0,0.8616846112120409,1.0,1.0,1.0,0.9423685880050171
3587,58ad6156b5895541,True,1.0,1.0,0.6523167313939296,1.0,1.0,1.0,0.8551319714141373
3588,9726171368175cc6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3589,d06d8235012b56fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3590,baff5b48a5c056ec,True,1.0,1.0,0.7806166407916265,1.0,1.0,1.0,0.908590266996511
3591,8d0697930b5e5df0,True,1.0,1.0,0.6483169496243973,1.0,1.0,1.0,0.8534653956768322
3592,f0297d1838cd5b1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3593,643b177aa4235fe7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3594,41bf372d03d95267,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3595,4e50c7903a8c5303,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3596,aa7cf4712b635bb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3597,21f55c28bb945892,True,1.0,1.0,0.7730245818713678,1.0,1.0,1.0,0.9054269091130699
3598,055c41d3c8e75bdc,True,1.0,1.0,0.9238284567980486,1.0,1.0,1.0,0.9682618569991869
3599,0a91b3a6e4ae56fe,True,1.0,1.0,0.9314295353129579,1.0,1.0,1.0,0.9714289730470659
3600,ab66df989bcc56aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3601,2d55129330045d3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3602,8429a35187bb5c08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3603,6157148c5fa25838,True,1.0,1.0,0.9530039784910558,1.0,1.0,1.0,0.9804183243712732
3604,1347c91c511a5918,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3605,bbf8fd8a87565e05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3606,2930485ddc4458da,True,1.0,1.0,0.9527516677348637,1.0,1.0,1.0,0.9803131948895265
3607,689ed7a2ee4b583d,True,1.0,1.0,0.8930593146446499,1.0,1.0,1.0,0.9554413811019374
3608,4c3547b853675e66,True,1.0,1.0,0.9327023563992465,1.0,1.0,1.0,0.9719593151663527
3609,f37d9bf7782d524b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3610,6a9642ab1a745aac,True,1.0,1.0,0.5927002031909357,1.0,1.0,1.0,0.8302917513295566
3611,d64a3964875f5b41,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3612,ced087f9c2915f2a,True,1.0,1.0,0.7748044917550554,1.0,1.0,1.0,0.9061685382312731
3613,fcbc81e3caa75186,True,1.0,1.0,0.8556734141941633,1.0,1.0,1.0,0.9398639225809013
3614,83a4f915caf15aca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3615,d1af94a471135add,True,1.0,1.0,0.9311527593599885,1.0,1.0,1.0,0.9713136497333285
3616,6740833c5f9d571a,True,1.0,1.0,0.9029326365285077,1.0,1.0,1.0,0.9595552652202116
3617,447650d1d57c58b7,True,1.0,1.0,0.7258258926678564,1.0,1.0,1.0,0.8857607886116069
3618,249c1b68ba355e43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3619,18e5845edcdb500c,True,1.0,1.0,0.6720986494676556,1.0,1.0,1.0,0.8633744372781899
3620,de85008572b15018,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3621,18d8181124185dfa,True,1.0,1.0,0.9738817871706773,1.0,1.0,1.0,0.9891174113211155
3622,fe4b2cf4e9ad5b37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3623,e60d3950023a5e46,True,1.0,1.0,0.8647329507227868,1.0,1.0,0.5,0.9436387294678278
3624,85482a4d20fd5eac,True,1.0,1.0,0.9008479281794001,1.0,1.0,1.0,0.9586866367414167
3625,090d6a17e77d59b5,True,1.0,1.0,0.8827874633164677,1.0,1.0,1.0,0.9511614430485281
3626,2e405d459d8b5d9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3627,213494be2acb5c68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3628,96587a61c6c05d71,True,1.0,1.0,0.9153547421678881,1.0,1.0,1.0,0.9647311425699533
3629,4acc5a24f48858ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3630,12800b02eb685132,True,1.0,1.0,0.8754887120538827,1.0,1.0,1.0,0.9481202966891177
3631,e61cc4ac32d7538a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3632,d3e3c4998ad25800,True,1.0,1.0,0.9511041633528452,1.0,1.0,1.0,0.9796267347303521
3633,79efd3e82ef059b6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3634,674e6f0f529a51f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3635,ddfeb4814eba5cf8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3636,d2098ab3fc1953b3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3637,74a8af10863e5455,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3638,7af7ff61308e5e5c,True,1.0,1.0,0.6722235946452687,1.0,1.0,1.0,0.863426497768862
3639,afe2240435575a92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3640,929fe68adaef5ee7,True,1.0,1.0,0.6769452374278135,1.0,1.0,1.0,0.8653938489282557
3641,fffbe416ae85553b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3642,70645140f08352ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3643,955098957a615194,True,1.0,1.0,0.9543946599855174,1.0,1.0,1.0,0.9809977749939657
3644,a5b6e054384c586c,True,1.0,1.0,0.4014931195193258,1.0,1.0,0.5,0.7506221331330524
3645,d4278d63cd605813,True,1.0,1.0,0.8773176272625917,1.0,1.0,1.0,0.9488823446927466
3646,3f19f97d980754f7,True,1.0,1.0,0.9598592071437707,1.0,1.0,1.0,0.9832746696432378
3647,47b1e103c4f1584a,True,1.0,1.0,0.9629159939207149,1.0,1.0,1.0,0.9845483308002979
3648,b7e61e7b15265bb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3649,684ff3674eeb54ea,True,1.0,1.0,0.9899073061733302,1.0,1.0,1.0,0.9957947109055544
3650,594dba6254d4500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3651,3b4f49412be55b80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3652,b2e0a5dfbb575ce1,True,1.0,1.0,0.7463101638993833,1.0,1.0,1.0,0.894295901624743
3653,17ecb960d15d5b5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3654,973f0873af40574e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3655,0c027fc454685c14,True,1.0,1.0,0.9304887587471788,1.0,1.0,1.0,0.9710369828113246
3656,93b2aee4f638552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3657,b637b5849b475a18,True,1.0,1.0,0.7521490768807172,1.0,1.0,1.0,0.8967287820336322
3658,7383ddb2fac255cb,True,1.0,1.0,0.9210786862057763,1.0,1.0,1.0,0.9671161192524068
3659,86d70bab6f1b598c,True,1.0,1.0,0.9810069599708143,1.0,1.0,1.0,0.9920862333211726
3660,174ac6135bf65de9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3661,adb5cfe871c55445,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3662,4f68cdad89a65c7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3663,b04b5637f4e05625,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3664,bf478a1422445c12,True,1.0,1.0,0.8457336253004761,1.0,1.0,1.0,0.9357223438751984
3665,4a55d9d08b7752e8,True,1.0,1.0,0.7676620860529331,1.0,1.0,1.0,0.9031925358553888
3666,0b177a1d821055ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3667,c4bacbfebba15b26,True,1.0,1.0,0.9451394477273285,1.0,1.0,0.0,0.9771414365530534
3668,2cae5f08e11a5dbd,True,1.0,1.0,0.9320679294696761,1.0,1.0,1.0,0.971694970612365
3669,c0ccba48004c5eba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3670,41892d06df125856,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3671,e87f90ab04a25be9,True,1.0,1.0,0.9351736136659659,1.0,1.0,1.0,0.9729890056941525
3672,f6ee3ce42dfc56e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3673,cb3c9e9327b25cdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3674,88e453ca4644586f,True,1.0,1.0,0.879366190711689,1.0,1.0,1.0,0.9497359127965371
3675,65fc12f7836f58ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3676,f1106b0f8f745eae,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
3677,5c7513fea7b45963,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3678,a04628cdd3f25947,True,1.0,1.0,0.8978445187601981,1.0,1.0,1.0,0.9574352161500825
3679,29b6c8cc1e055352,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3680,d0818bf765555782,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3681,b6a5d96d702a5ffd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3682,c388df5240dd5f6c,True,1.0,1.0,0.7739682148260373,1.0,1.0,1.0,0.9058200895108488
3683,218d9b0348fe5687,True,1.0,1.0,0.9090547473434433,1.0,1.0,1.0,0.9621061447264347
3684,712bbcdd69af5f26,True,1.0,1.0,0.967681372445849,0.0,1.0,1.0,0.5698672385191037
3685,75b3192cd5825661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3686,92aee2a7b815565f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3687,1028df4fc9055ed8,True,1.0,1.0,0.95141070218125,1.0,1.0,1.0,0.9797544592421875
3688,0ffe6d569128598a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3689,1c3c37eeacd15c92,True,1.0,1.0,0.8826001359462297,1.0,1.0,1.0,0.9510833899775957
3690,e7b5da2135fc5303,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3691,182fe7c6dd5b5e44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3692,ef300f8a9cf254bc,True,1.0,1.0,0.8391273994364671,1.0,1.0,1.0,0.9329697497651946
3693,a807cfefb041572b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3694,053d94cd59495804,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3695,df2257e552655d84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3696,6e79ddf19ead53f1,True,1.0,1.0,0.9380254830717081,1.0,1.0,1.0,0.9741772846132117
3697,0a2f44ba3be05531,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3698,b9ef517f054450b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3699,ade646d3c19b5bb0,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
3700,1a37d69ab5805f15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3701,6f1be4d182475bc8,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
3702,cdc6e3f7dcb25376,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3703,b8314864431a5665,True,1.0,1.0,0.792486703515054,1.0,1.0,1.0,0.9135361264646059
3704,8790ecedb8ac580e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3705,4355d2853ef15044,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3706,1f12591bdae05306,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3707,c5b7c7d45f1d5ac1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3708,d11b9fcd004e5270,True,1.0,1.0,0.7523793286180643,1.0,1.0,1.0,0.8968247202575267
3709,2e1d4bde0a16514b,True,1.0,1.0,0.8500840665919889,1.0,1.0,1.0,0.937535027746662
3710,3c3cc389d4ee512b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3711,b0598da891205aa3,True,1.0,1.0,0.7280701172479137,1.0,1.0,1.0,0.8866958821866308
3712,d10c269610375646,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3713,20ae5de0a8725d9d,True,1.0,1.0,0.9612656020486462,1.0,1.0,1.0,0.9838606675202692
3714,239705f6ca945846,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3715,ddc904ff3be05595,True,1.0,1.0,0.8849839588141203,1.0,1.0,1.0,0.9520766495058833
3716,5498f9f2cfc55668,True,1.0,1.0,0.995237466306679,1.0,1.0,1.0,0.9980156109611164
3717,2c6d90e9889e56c2,True,1.0,1.0,0.943887707091137,1.0,1.0,1.0,0.9766198779546404
3718,7d296a6ef0955155,True,1.0,1.0,0.9772872389961137,1.0,1.0,1.0,0.990536349581714
3719,da668c88a6ef562c,True,1.0,1.0,0.975312288630183,1.0,1.0,1.0,0.9897134535959097
3720,e565610cd7b15784,True,1.0,1.0,0.9646915533990228,1.0,1.0,1.0,0.9852881472495928
3721,b2abc819ebf45c11,True,1.0,1.0,0.9599286582937948,0.0,1.0,1.0,0.5666369409557478
3722,e6095ad750805bff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3723,090a482cb7335520,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3724,9dff2b84ff305fff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3725,f93751942d4e5c48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3726,e0d14f6cb7df526e,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3727,f66694a622cf5c99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3728,8084b4b0d97b5d93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3729,342982275eb15441,True,1.0,1.0,0.8981937116481009,1.0,1.0,1.0,0.9575807131867088
3730,35dbc03efb3c5f00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3731,3f03e086a6d6571d,True,1.0,1.0,0.7666545785678535,1.0,1.0,1.0,0.902772741069939
3732,57eebf7c02c05c63,True,1.0,1.0,0.7437679675326591,1.0,1.0,1.0,0.893236653138608
3733,763821f100605f76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3734,68ea9d09300c5886,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3735,85936ccd1b405f4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3736,3aa2680fdc805d09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3737,55bb551a2aa85849,True,1.0,1.0,0.7448593313949092,1.0,1.0,0.5,0.8936913880812122
3738,23978c649a7e597c,True,1.0,1.0,0.9462346782075035,1.0,1.0,1.0,0.9775977825864598
3739,b0cc2b2b400d5661,True,1.0,1.0,0.6770533470274297,1.0,1.0,1.0,0.8654388945947624
3740,ae02e969e8595cca,True,1.0,1.0,0.9487897645354804,1.0,1.0,1.0,0.9786624018897835
3741,b9ddc4b10ef751a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3742,063f7dfe767d55aa,True,1.0,1.0,0.870934390594413,1.0,1.0,1.0,0.9462226627476721
3743,e5dc48dd83585491,True,1.0,1.0,0.984498347608128,1.0,1.0,1.0,0.9935409781700534
3744,e9f927ace9f4542d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3745,8cafe946e9c752fc,True,1.0,1.0,0.7567722835589648,1.0,1.0,1.0,0.8986551181495687
3746,57b2cc25579a5885,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3747,b87b792b9a025344,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3748,9ddee0363c1f530a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3749,26e7a31dd615509c,True,1.0,1.0,0.8863002202085586,1.0,1.0,1.0,0.952625091753566
3750,47a8cb60d2275feb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3751,b4aa2f58df795a92,True,1.0,1.0,0.8819073406471787,1.0,1.0,1.0,0.9507947252696578
3752,e1c80a4e90a1501d,True,1.0,1.0,0.8525884025753864,1.0,1.0,1.0,0.9385785010730777
3753,fad0701870e750a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3754,9a1a2dd68d9f5b10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3755,726a691895a75bfc,True,1.0,1.0,0.9292344147428423,1.0,1.0,1.0,0.9705143394761843
3756,cd7568df56095ff2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3757,a89c8c3249975dc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3758,d9150469e9885120,True,1.0,1.0,0.6157091426334845,1.0,1.0,1.0,0.8398788094306185
3759,fb7d83b69f38539f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3760,87a70998eed25e32,True,1.0,1.0,0.9633092284488728,1.0,1.0,1.0,0.9847121785203635
3761,5b61b9072cad5dbc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3762,da4d89151b245e0c,True,1.0,1.0,0.6508779600090028,0.0,1.0,0.5,0.43786581667041785
3763,0dfcc232f8445d3f,True,1.0,1.0,0.9058629245095315,1.0,1.0,1.0,0.9607762185456381
3764,92beafb962d457db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3765,bd6d465e3fe95e7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3766,bc91cb648d525c6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3767,45b494315ca85268,True,1.0,1.0,0.9390524658387311,1.0,1.0,1.0,0.9746051940994714
3768,8127022f9d745e8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3769,3190b058710b520b,True,1.0,1.0,0.9610683592036653,1.0,1.0,1.0,0.9837784830015271
3770,e133b313fabc56b4,True,1.0,1.0,0.9587452744730054,1.0,1.0,1.0,0.9828105310304189
3771,2de709220e34507e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3772,e2e6c22bce7f59fc,True,1.0,1.0,0.8068552552129324,1.0,1.0,1.0,0.9195230230053886
3773,fd765c984c93597f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3774,cea6c267a5a05b3c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3775,7d930b1f5365521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3776,c12d0bb341fc59c0,True,1.0,1.0,0.9724807400858336,1.0,1.0,1.0,0.9885336417024307
3777,32bbb5bfdd515d19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3778,d7bf550698b55562,True,1.0,1.0,0.8705940124968694,1.0,1.0,1.0,0.9460808385403623
3779,a8aba52e8a6151bf,True,1.0,1.0,0.9970508043530911,1.0,1.0,1.0,0.9987711684804547
3780,458aff4d43725bd3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3781,2d151a8187f050bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3782,a2b2f9572f3a5b05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3783,fb5265ab37085422,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3784,243480f0f2545b3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3785,ab74b3b32d8c5006,True,1.0,1.0,0.7959981114043624,1.0,1.0,1.0,0.9149992130851509
3786,cf62911d4c7c541c,True,1.0,1.0,0.9764611903603957,1.0,1.0,1.0,0.9901921626501649
3787,dc0152c1caca5d94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3788,3ea2b59016145c63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3789,283f39e817575b93,True,1.0,1.0,0.8822483766968983,1.0,1.0,1.0,0.9509368236237076
3790,92aea46cab86531b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3791,524695a4857859fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3792,184e4aef7e095f7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3793,cb84621ac42a5df2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3794,a6c24c9ca7335016,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3795,cdfc50d75d0c56df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3796,b1ce459acfb95179,True,1.0,1.0,0.9303340281953003,1.0,1.0,1.0,0.9709725117480419
3797,42052560d5925f35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3798,c648574640a65934,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3799,f84b6dbc1cd35f61,True,1.0,1.0,0.9504350941018205,1.0,1.0,1.0,0.9793479558757584
3800,c6ad08c8eca55275,True,1.0,1.0,0.8963433764428073,1.0,1.0,1.0,0.9568097401845032
3801,810b73ca95975db9,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3802,4dca385d371c57fb,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3803,876aec35f98a5280,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3804,581b5ae61b1c569d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3805,21ef33c75fee5561,True,1.0,1.0,0.9070038161495497,0.0,1.0,1.0,0.5445849233956457
3806,e04d45a55abd5fd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3807,4fbca0f4292355cb,True,1.0,1.0,0.7796249760151795,1.0,1.0,1.0,0.9081770733396581
3808,522894525b4e5168,True,1.0,1.0,0.8068509038079099,1.0,1.0,1.0,0.9195212099199624
3809,62c59eb9ece45d86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3810,409ed084cde5554b,True,1.0,1.0,0.7933983461501074,1.0,1.0,1.0,0.9139159775625448
3811,814b5e08c20e57af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3812,bf3ea6a284d85269,True,1.0,1.0,0.8483843554705215,1.0,1.0,1.0,0.936826814779384
3813,bb74197177cb51b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3814,10209c0e885f5162,True,1.0,1.0,0.7158864375002861,1.0,1.0,1.0,0.8816193489584525
3815,5146509d64145fcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3816,638b83e65dd259f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3817,982bd8015c9352f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3818,f233f263a7e75621,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3819,4a4316b978495bba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3820,09832085301555df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3821,c20bcc28c238595c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3822,74d72b3cd99d5ab4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3823,b1c410cdd06b5bb4,True,1.0,1.0,0.879603018309067,1.0,1.0,0.0,0.9498345909621113
3824,0ea5bbb7337d5a56,True,1.0,1.0,0.8502654071826613,1.0,1.0,1.0,0.9376105863261088
3825,4631b80af7fb5f2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3826,69acf2f6a20454a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3827,24e453c47f635ae2,True,1.0,1.0,0.8552788138251046,1.0,1.0,1.0,0.9396995057604602
3828,af2b5213e6895680,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3829,1d95772619d35606,True,1.0,1.0,0.8943106932917855,1.0,1.0,1.0,0.9559627888715774
3830,82fd7dab2b6b5101,True,1.0,1.0,0.9359142684637594,1.0,1.0,1.0,0.9732976118598997
3831,190808cc16cc53af,True,1.0,1.0,0.843437849678187,1.0,1.0,1.0,0.9347657706992445
3832,8e501ed74f025c52,True,1.0,1.0,0.9626347872592302,1.0,1.0,1.0,0.9844311613580126
3833,03143ef8f2f65a2f,True,1.0,1.0,0.9050489673342473,1.0,1.0,0.5,0.9604370697226031
3834,bc281591c2165d73,True,1.0,1.0,0.7357145824025277,1.0,1.0,1.0,0.8898810760010533
3835,81a473b817565cb9,True,1.0,1.0,0.8114648734422862,1.0,1.0,1.0,0.9214436972676193
3836,e2116f0f33b25eb5,True,1.0,1.0,0.976629759020057,1.0,1.0,1.0,0.9902623995916904
3837,661d0a5bf2735f03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3838,7e3ae733f7ef5c8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3839,c0d4412fa9f15f5b,True,1.0,1.0,0.9789943128172622,1.0,1.0,1.0,0.991247630340526
3840,f63a2f8e05115d52,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3841,9f62394830d05091,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3842,488dd191f7dc59a8,True,1.0,1.0,0.776632502079396,1.0,1.0,1.0,0.9069302091997483
3843,f8191af1aab95906,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3844,ff76d319bd9558f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3845,34a6eb93916e5962,True,1.0,1.0,0.9088706540402167,1.0,1.0,1.0,0.9620294391834237
3846,0a5780be84565110,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3847,f039cb3455f356ac,True,1.0,1.0,0.9652709970319856,1.0,1.0,1.0,0.9855295820966606
3848,d1d19175f88e5b2e,True,1.0,1.0,0.9078641398952781,1.0,1.0,0.5,0.9616100582896993
3849,d577027e9c295bde,True,1.0,1.0,0.8000519108022514,1.0,1.0,0.5,0.9166882961676048
3850,04fafb805d465314,True,1.0,1.0,0.8660786583376224,1.0,1.0,1.0,0.9441994409740092
3851,b197862351735b60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3852,b62d1a9194025d38,True,1.0,1.0,0.8361007757859404,1.0,1.0,0.5,0.9317086565774751
3853,ec4557ae01265fc4,True,1.0,1.0,0.8147913269925655,1.0,1.0,1.0,0.9228297195802356
3854,82b415fbbc725562,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3855,ba9d1824bc8c5e7d,True,1.0,1.0,0.76563806512666,1.0,1.0,1.0,0.9023491938027751
3856,b2b801ee99c95758,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3857,e456e929ecb85b07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3858,6ce7347fb53b5d83,True,1.0,1.0,0.8627015115142119,1.0,1.0,1.0,0.9427922964642551
3859,a82ce9edf79d56a6,True,1.0,1.0,0.9019963539267122,1.0,1.0,1.0,0.9591651474694635
3860,e56891a5170256f1,True,1.0,1.0,0.966608659230983,1.0,1.0,1.0,0.986086941346243
3861,94817f3d96fe5072,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3862,3931a353a1f6520d,True,1.0,1.0,0.9343748718574094,1.0,1.0,1.0,0.9726561966072539
3863,f11cf1d1b58454d8,True,1.0,1.0,0.8377240192751878,1.0,1.0,1.0,0.9323850080313282
3864,5da61ef9efda5191,True,1.0,1.0,0.7696223665778033,1.0,1.0,1.0,0.904009319407418
3865,f211c8127aff5246,True,1.0,1.0,0.9104880826803418,1.0,1.0,1.0,0.9627033677834756
3866,d961e40cb8185341,True,1.0,1.0,0.8762777471026526,1.0,1.0,0.5,0.9484490612927718
3867,28e28842e3d759da,True,1.0,1.0,0.8585455165118443,1.0,1.0,1.0,0.9410606318799352
3868,d796c1764d575153,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3869,ec8eced041bb5ad5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3870,986ebb8642ae5b64,True,1.0,1.0,0.8179812283980785,1.0,1.0,1.0,0.9241588451658661
3871,5bb6cc197a7455e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3872,f6b3ef5ef2085e46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3873,3b0d2b5f50f752c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3874,6ac3f5626d2b555b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3875,fd391501d37752ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3876,0dfdaa7ed7445e7c,True,1.0,1.0,0.7219444429288984,1.0,1.0,0.5,0.884143517887041
3877,2620b03dcfcc567b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3878,89de641f85f25a3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3879,8d6e4249496b504c,True,1.0,1.0,0.9059862119709478,1.0,1.0,1.0,0.9608275883212283
3880,cecd27d3ba0e54fd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3881,f78a67043d9e5477,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3882,53834451cfa75fd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3883,36a229f658875a2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3884,3fb200a0fddb5c8e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3885,a916c0c016825703,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3886,b60b509ee8ba5197,True,1.0,1.0,0.9607474756023071,1.0,1.0,1.0,0.9836447815009614
3887,9dcc18a23f4d57d8,True,1.0,1.0,0.8171659350730442,1.0,1.0,1.0,0.9238191396137685
3888,c0ccb2e28d8e5bfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3889,56fe5be4b9dc5c77,True,1.0,1.0,0.9595262285916236,1.0,1.0,1.0,0.9831359285798431
3890,be7004554c8750bc,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3891,ea57966419605846,True,1.0,1.0,0.741048828547519,1.0,1.0,1.0,0.8921036785614662
3892,cd41ee390afb5da7,True,1.0,1.0,0.7506738271354787,1.0,1.0,1.0,0.8961140946397829
3893,97529137af275136,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3894,7fae2ae6ad895261,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3895,f025b78e77b25fba,True,1.0,1.0,0.8884295561234914,0.0,1.0,1.0,0.5368456483847881
3896,b641f849bdd55fd7,True,1.0,1.0,0.9458242022780275,1.0,1.0,1.0,0.9774267509491782
3897,135337bf847b5726,True,1.0,1.0,0.5770805894942672,1.0,1.0,1.0,0.8237835789559447
3898,d76955208924513a,True,1.0,1.0,0.8592919983943486,1.0,1.0,1.0,0.9413716659976452
3899,bdff1d80a75e5307,True,1.0,1.0,0.8618364230610075,1.0,1.0,1.0,0.9424318429420865
3900,b27841ee318f5d92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3901,078f05d9e9c05230,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3902,f606d0e6eda7549a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3903,ac04f9fd4233550c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3904,52a66f215e855378,True,1.0,1.0,0.7565218446699239,1.0,1.0,1.0,0.8985507686124684
3905,6dfed7a32cf45d59,True,1.0,1.0,0.9289545027921573,1.0,1.0,1.0,0.9703977094967322
3906,1d0334886e9f535b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3907,0d95350d8f3b516b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3908,8b7d99b5ae2a5219,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3909,814c6b482fd850ab,True,1.0,1.0,0.9815417235374012,1.0,1.0,1.0,0.9923090514739172
3910,2a3a3e232e86560b,True,1.0,1.0,0.9236831493405641,1.0,1.0,1.0,0.968201312225235
3911,fb6e02b5752e5754,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3912,d655ae3476c9530c,True,1.0,1.0,0.9456319035170652,1.0,1.0,1.0,0.9773466264654438
3913,28f3ee6207ae50d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3914,a6229e66c0e656d8,True,1.0,1.0,0.7947015970528624,1.0,1.0,1.0,0.9144589987720261
3915,6a0cdff04e6b596e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3916,184f5d3c75275c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3917,2df5fba355f65937,True,1.0,1.0,0.765823458955855,1.0,1.0,1.0,0.9024264412316062
3918,fc0a5277292352d9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3919,33423262feb656a3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3920,610271d0c1515c8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3921,6d593ca981fd56b8,True,1.0,1.0,0.895004071583685,1.0,1.0,1.0,0.9562516964932021
3922,d5116f0d75b4549d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3923,6e8b9e53215c58a3,True,1.0,1.0,0.8736551506057227,1.0,1.0,1.0,0.9473563127523844
3924,e5c10d26102f51e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3925,3fbc15dbb18756ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3926,a6b4447359075e54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3927,475a45837ca75030,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3928,63b91b18f46a5a96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3929,d5ea47f2ec1550b2,True,1.0,1.0,0.9741245309903851,1.0,1.0,1.0,0.9892185545793272
3930,6535e6022ba0547c,True,1.0,1.0,0.9203763620834752,1.0,1.0,1.0,0.9668234842014479
3931,125839faad9a5f7d,True,1.0,1.0,0.802831443436056,1.0,1.0,1.0,0.9178464347650234
3932,52b428b6ff135845,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3933,be0e8eae708f5d4b,True,1.0,1.0,0.9555562970651534,1.0,1.0,1.0,0.981481790443814
3934,a862b4e7cbc05869,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3935,0774f845fe6b5de3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3936,daaa1858309c5938,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3937,0d50bb8976e45ea7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3938,68f10c13166b592b,True,1.0,1.0,0.9164452148015821,1.0,1.0,1.0,0.9651855061673258
3939,0f24ec666e145cab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3940,26101d0a7f79587c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3941,6e738f032ad75169,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3942,270768ccd1df5e0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3943,0498b27fee425645,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3944,dac84d4f931e54ab,True,1.0,1.0,0.57726251503658,1.0,1.0,1.0,0.8238593812652416
3945,f2acd82c43fd5490,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3946,81d6a870aab05080,True,1.0,1.0,0.885927867596237,1.0,1.0,1.0,0.9524699448317655
3947,71531dafe28052ac,True,1.0,1.0,0.9651757200725068,1.0,1.0,1.0,0.9854898833635445
3948,d53ab6056bc85085,True,1.0,1.0,0.7821550167507949,1.0,1.0,1.0,0.9092312569794979
3949,b86152f6ab29580e,True,1.0,1.0,0.7754822306650223,1.0,1.0,1.0,0.9064509294437593
3950,40df19739f215995,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3951,6df89719fce05527,True,1.0,1.0,0.8256213534591663,1.0,1.0,1.0,0.9273422306079859
3952,9482aa33e08f50e6,True,1.0,1.0,0.9237627330703335,1.0,1.0,1.0,0.9682344721126389
3953,453be1f585b1589f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3954,a98e0fd4eee7534a,True,1.0,1.0,0.8783572254609204,1.0,1.0,1.0,0.9493155106087169
3955,9e2858dd989e5cc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3956,dd79f9aa92105761,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3957,4c5501833dfd5bb4,True,1.0,1.0,0.8108699881403546,1.0,1.0,1.0,0.9211958283918144
3958,3cb9b99bc4185d33,True,1.0,1.0,0.822747028493218,1.0,1.0,1.0,0.9261445952055075
3959,9d626ce291e85889,True,1.0,1.0,0.9924168494966275,1.0,1.0,1.0,0.996840353956928
3960,4ca0e98b86fb5377,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3961,2e54d786ec095896,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3962,2919cd502115582a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3963,d532c0b3a43a52dc,True,1.0,1.0,0.8979358606818357,1.0,1.0,1.0,0.9574732752840983
3964,5a8a6c9d92935076,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3965,0370ac4af44a5bfc,True,1.0,1.0,0.9848287266910696,1.0,1.0,0.5,0.9936786361212789
3966,d409347e88455122,True,1.0,1.0,0.8035150575644611,1.0,1.0,1.0,0.9181312739851921
3967,33ee6f1f594d50ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3968,e6a4a48400545711,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3969,3bc729311a8a5d48,True,1.0,1.0,0.9981003239940357,1.0,1.0,1.0,0.9992084683308482
3970,e516528c577453a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3971,6d7d043389ac52c5,True,1.0,1.0,0.8436960052591459,1.0,1.0,1.0,0.9348733355246441
3972,709f0d99dfa0567e,True,1.0,1.0,0.7765787342202746,1.0,1.0,1.0,0.9069078059251144
3973,ce3a4f649e23590d,True,1.0,1.0,0.9839997676010794,1.0,1.0,1.0,0.9933332365004498
3974,57dceadaafe053ef,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3975,20ffc5c3de7c591a,True,1.0,1.0,0.96792818020881,1.0,1.0,1.0,0.9866367417536708
3976,a197927702b850f4,True,1.0,1.0,0.9798691559232976,1.0,1.0,1.0,0.9916121483013741
3977,68d1f5f305cf5aae,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3978,652e91c4f9b1505a,True,1.0,1.0,0.9561645351192968,1.0,1.0,1.0,0.9817352229663737
3979,806b0f2b2ade5454,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3980,3078139bae8e592d,True,1.0,1.0,0.8571748924238637,1.0,1.0,1.0,0.9404895385099432
3981,09c56525e8e853a8,True,1.0,1.0,0.8672198716020891,1.0,1.0,1.0,0.9446749465008705
3982,8647866881f3587e,True,1.0,1.0,0.6349656717497617,1.0,1.0,1.0,0.8479023632290673
3983,e83a3108893753f0,True,1.0,1.0,0.9568148518185069,1.0,1.0,1.0,0.9820061882577112
3984,0122ce98b2735558,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3985,4143d1c692f95b56,True,1.0,1.0,0.8869363318750386,1.0,1.0,1.0,0.9528901382812661
3986,d50b69bed8f2570c,True,1.0,1.0,0.6383058439842059,1.0,1.0,1.0,0.8492941016600858
3987,e485bc6cdd285588,True,1.0,1.0,0.7798370261094592,1.0,1.0,1.0,0.9082654275456079
3988,11482e143a4e5dec,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3989,3cbb6c030b1e5d19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3990,4b3c6a95987c552d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3991,eda3453c6d5355e0,True,1.0,1.0,0.9461623544605262,1.0,1.0,1.0,0.9775676476918859
3992,5ab779b8a0995778,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3993,a12c7f84ebd25b1e,True,1.0,1.0,0.9604255715286502,1.0,1.0,1.0,0.9835106548036042
3994,6afbce15383553d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3995,5f0ef7cc5f0a5b02,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3996,cc63d140e4285f30,True,1.0,1.0,0.9954946840212222,1.0,1.0,1.0,0.9981227850088427
3997,ef23fc3dea3551b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3998,9d9aced6d8da5f28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3999,c4a50f520ab75da6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4000,644d0407ee0a5337,True,1.0,1.0,0.9612768375974289,1.0,1.0,1.0,0.9838653489989287
4001,ab1adeaf66035b88,True,1.0,1.0,0.9975094261397418,1.0,1.0,1.0,0.998962260891559
4002,773ae953dba953b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4003,090594c37ce256a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4004,34bdecafedff5fdf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4005,a65539b18da350df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4006,b8cf57333fc65efe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4007,de62001a07db556c,True,1.0,1.0,0.9351494807336315,1.0,1.0,1.0,0.9729789503056798
4008,9d5e6089bd0d5caf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4009,9aad3780bef85c98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4010,cedd32ec31e45cd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4011,b81d52bf71365207,True,1.0,1.0,0.8349815892850196,1.0,1.0,0.0,0.9312423288687581
4012,eddb4834d5e459c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4013,f750e0c7f8375bae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4014,62a97d527fd45916,True,1.0,1.0,0.8535762588744785,1.0,1.0,1.0,0.938990107864366
4015,9184d994aedd50b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4016,01e6276eff385ea8,True,1.0,1.0,0.9074227706685403,1.0,1.0,0.0,0.9614261544452251
4017,087e15b24dd55c90,True,1.0,1.0,0.9767986173786035,1.0,1.0,1.0,0.9903327572410848
4018,84a763e08d2c5ac6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4019,46e614a434b650e3,True,1.0,1.0,0.6458988106157634,1.0,1.0,1.0,0.852457837756568
4020,c2ebbcddd45457f8,True,1.0,1.0,0.9368078715097417,1.0,1.0,1.0,0.9736699464623925
4021,c74dd20cc31755b0,True,1.0,1.0,0.8717293484530425,1.0,1.0,1.0,0.9465538951887676
4022,406564d5dc7358f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4023,fe469d42385259e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4024,dece3a034000579e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4025,0324b2d1ca2e5b6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4026,2f482e2df2565b82,True,1.0,1.0,0.9248620199787336,0.0,1.0,1.0,0.5520258416578057
4027,6d9c2a30a6435937,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4028,f381809a5ec053f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4029,e8d7197f07635cfb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4030,e09425a247f752e5,True,1.0,1.0,0.8506867625242008,1.0,1.0,1.0,0.9377861510517503
4031,14297ef551f652d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4032,131c7298c6745bde,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4033,efb87bb3ff675f08,True,1.0,1.0,0.8159429828703351,1.0,1.0,0.0,0.923309576195973
4034,934f7ab607405431,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4035,781386f5659b5cdf,True,1.0,1.0,0.9660028233877636,1.0,1.0,1.0,0.9858345097449015
4036,b5e7acb62778580b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4037,3e730f46f6f055a3,True,1.0,1.0,0.8744415868902898,1.0,1.0,1.0,0.9476839945376208
4038,458fa5236b795941,True,1.0,1.0,0.9348483696888431,1.0,1.0,1.0,0.9728534873703513
4039,af98af49fda35a8c,True,1.0,1.0,0.7536366297788182,1.0,1.0,1.0,0.8973485957411742
4040,b5cb26f114e3558e,True,1.0,1.0,0.8657128004665263,1.0,1.0,1.0,0.944047000194386
4041,b4ec906c4dbe5735,True,1.0,1.0,0.9862855749019683,1.0,1.0,1.0,0.9942856562091534
4042,1c77ba7488d35c52,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4043,e393bc5cafe95872,True,1.0,1.0,0.834131062262879,1.0,1.0,1.0,0.9308879426095329
4044,e5fb0daef05956f0,True,1.0,1.0,0.9537467865072135,1.0,1.0,1.0,0.9807278277113389
4045,0687eed0cf265533,True,1.0,1.0,0.9784360389542542,1.0,1.0,1.0,0.9910150162309392
4046,67d74f48ba2a548e,True,1.0,1.0,0.9235637141983409,1.0,1.0,1.0,0.9681515475826421
4047,50209c502bd157c8,True,1.0,1.0,0.9363464328245886,0.0,1.0,1.0,0.5568110136769119
4048,4d2885661a535f9b,True,1.0,1.0,0.9771482125965664,1.0,1.0,1.0,0.9904784219152359
4049,c3ace87d2f985eaa,True,1.0,1.0,0.9802736314373738,1.0,1.0,1.0,0.9917806797655725
4050,4768080b04d5530e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4051,4e3103d8feb95170,True,1.0,1.0,0.5481359933387373,1.0,1.0,1.0,0.8117233305578072
4052,ba69db6d6eb15ceb,True,1.0,1.0,0.6541367913903663,1.0,1.0,1.0,0.855890329745986
4053,4cb70e4f5d4b5fdf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4054,0eb7dda83bbe5fb2,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4055,534587f0abca573b,True,1.0,1.0,0.9499214447575812,1.0,1.0,1.0,0.9791339353156588
4056,8dc4430d96355057,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4057,1ebfee14fc925d6e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4058,d6e4774d5cc65309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4059,4b6b3a81cc235dbf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4060,f42258b638fc5b64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4061,e131caa356115811,True,1.0,1.0,0.770673380277529,1.0,1.0,1.0,0.9044472417823037
4062,1e73524ff61b5a70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4063,a82f1c8ad27d53cc,True,1.0,1.0,0.8337178913633482,1.0,1.0,1.0,0.9307157880680617
4064,428532e023bc5783,True,1.0,1.0,0.8974051695243586,1.0,1.0,1.0,0.9572521539684827
4065,9540f5a8db575a50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4066,6578cf959d7f52a7,True,1.0,1.0,0.822860028590375,1.0,1.0,1.0,0.926191678579323
4067,38dd6b1bb76e5301,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4068,0e850ac8266c552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4069,29c5f96fb4e95d3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4070,c28f3febaf635777,True,1.0,1.0,0.9225668896162842,1.0,1.0,1.0,0.9677362040067852
4071,0ac3823481f15815,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4072,8c3d43af9a905864,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4073,5325126716b45ac4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4074,9204b6df37ec56ba,True,1.0,1.0,0.7880279246789804,1.0,1.0,1.0,0.9116783019495752
4075,4cc7fc580fe45bd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4076,09d424ddf3a558b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4077,cf1ad202aadb5ee6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4078,4d3807c5fd5d573f,True,1.0,1.0,0.9364863079335308,1.0,1.0,1.0,0.9735359616389712
4079,34a92bb4ef51562b,True,1.0,1.0,0.9015375493330321,0.0,1.0,1.0,0.5423073122220967
4080,704fafc3d8fd5258,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4081,4a35a95ee57f5572,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4082,2d7bc87644e85744,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4083,43fccd5d69235617,True,1.0,1.0,0.9106455898189175,1.0,1.0,1.0,0.9627689957578823
4084,f25f862298af549d,True,1.0,1.0,0.9575602035159991,1.0,1.0,1.0,0.9823167514649996
4085,3a14515e4e305499,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4086,5ec473ffad5c55ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4087,b7922416f6935fc4,True,1.0,1.0,0.9563285198951117,1.0,1.0,1.0,0.9818035499562966
4088,d24a3d77682d55b6,True,1.0,1.0,0.9685293673622358,1.0,1.0,1.0,0.9868872364009316
4089,e4ec48f9d6f85d23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4090,e11091e5742d545b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4091,df78364de73e581b,True,1.0,1.0,0.9704633314001444,1.0,1.0,1.0,0.9876930547500602
4092,9c68b0b158bb5d03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4093,8430e9ba6d395dd2,True,1.0,1.0,0.7716793870854386,1.0,1.0,1.0,0.9048664112855994
4094,34f2427ba79a587b,True,1.0,1.0,0.8933329841706873,1.0,1.0,1.0,0.9555554100711197
4095,537935a8e7b653f2,True,1.0,1.0,0.5392298299037649,1.0,1.0,0.0,0.8080124291265687
4096,dccd7bde9a0b5bfe,True,1.0,1.0,0.936475464248445,1.0,1.0,1.0,0.973531443436852
4097,936bb410fa70545b,True,1.0,1.0,0.9422879304887418,1.0,1.0,1.0,0.975953304370309
4098,87339a4d32305504,True,1.0,1.0,0.9408334290126883,0.0,1.0,1.0,0.5586805954219535
4099,8676d43a96795310,True,1.0,1.0,0.9309810268212895,1.0,1.0,1.0,0.9712420945088706
4100,314f25442fd753b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4101,a1d53677e05456b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4102,ab548d52e69b5ed4,True,1.0,1.0,0.8837576464800191,1.0,1.0,1.0,0.9515656860333414
4103,bbd85b27fa465894,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4104,a8ca647927f25ae9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4105,6a934e9ad62352ee,True,1.0,1.0,0.8334174183220738,1.0,1.0,1.0,0.9305905909675308
4106,122a6e620fcb5c80,True,1.0,1.0,0.9250575239215146,1.0,1.0,1.0,0.968773968300631
4107,95165bfbaadf5a64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4108,5016d5a7a87a538d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4109,5e4dd8c91b8453bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4110,6545ea70cb285327,True,1.0,1.0,0.9444066322997119,1.0,1.0,1.0,0.9768360967915465
4111,6adef8f2b0795473,True,1.0,1.0,0.9671235970854928,0.0,1.0,1.0,0.5696348321189554
4112,603d4a913f315a41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4113,dcb18ea8a7ea5d66,True,1.0,1.0,0.9131468793740255,1.0,1.0,1.0,0.9638111997391773
4114,1dcac8bb6872533b,True,1.0,1.0,0.9764429920113672,1.0,1.0,1.0,0.9901845800047363
4115,ed69e15d85ab50a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4116,20403b65d87d5e5a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4117,747a1e62def55db5,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4118,dfb437fd895b5e96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4119,51467056c4f35555,True,1.0,1.0,0.767412050107104,1.0,1.0,1.0,0.9030883542112934
4120,4d6afade8dd35690,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4121,62aefe5efb00563f,True,1.0,1.0,0.8624055400340194,1.0,1.0,1.0,0.9426689750141747
4122,4f12e3acfb125088,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4123,eb15f0d956eb5ac4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4124,51c2558524435a31,True,1.0,1.0,0.7946554216859749,1.0,1.0,1.0,0.9144397590358229
4125,55eed45c895852b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4126,6f31e863bab65c62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4127,df84a00692885ec0,True,1.0,1.0,0.9470022567995843,1.0,1.0,1.0,0.9779176069998267
4128,dd72153f54fa59e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4129,a61ba5902ded5c56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4130,bca4325362c35dbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4131,fb4a03d7f9395b9a,True,1.0,1.0,0.9895874606494174,1.0,1.0,1.0,0.9956614419372573
4132,9f3b77fe8cd3541c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4133,5209e1f6a97e592a,True,1.0,1.0,0.767640850444903,1.0,1.0,1.0,0.9031836876853762
4134,4cca4c982f9855c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4135,da9ae73013715f70,True,1.0,1.0,0.8852882537985088,1.0,1.0,1.0,0.952203439082712
4136,d6deeba48d2c5dfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4137,73864df7d2d25214,True,1.0,1.0,0.9651384041427803,1.0,1.0,1.0,0.9854743350594918
4138,d3a7653499875f98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4139,f253fd0891d3562a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4140,4f6fb990b8875e5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4141,81ba62d61b225021,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4142,443b9c514efc5829,True,1.0,1.0,0.9066667211434734,1.0,1.0,1.0,0.9611111338097805
4143,dd149fc9cb395631,True,1.0,1.0,0.9876278541792575,1.0,1.0,1.0,0.9948449392413572
4144,197f39226d0856ce,True,1.0,1.0,0.8370427663009563,1.0,1.0,1.0,0.9321011526253985
4145,fd20892efbe35102,True,1.0,1.0,0.9299228578536816,1.0,1.0,1.0,0.9708011907723674
4146,3b185264ec565b67,True,1.0,1.0,0.9974987800034093,1.0,1.0,1.0,0.9989578250014205
4147,300226e9649b51fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4148,fcb157cfb7785486,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4149,ae7fdaafe2c250e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4150,c6319bbc03fb57d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4151,451f66014a765bce,True,1.0,1.0,0.9771243098077119,1.0,1.0,1.0,0.9904684624198801
4152,a1325310017c5057,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4153,d6353a288d0b545d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4154,2d24100bcb1e57e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4155,c4ba306cfe4f59f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4156,fd89a82cf20e5632,True,1.0,1.0,0.887457680955752,1.0,1.0,1.0,0.9531073670648965
4157,e4b6a49b32545d95,True,1.0,1.0,0.9847847058214085,1.0,1.0,1.0,0.9936602940922535
4158,7eb910e54ef55811,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4159,df534bbfbbba5b0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4160,7022b42a3743507a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4161,39f91a002193578a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4162,42b4245406ee5ab8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4163,5138bac9ac59508f,True,1.0,1.0,0.9654977263524016,1.0,1.0,0.5,0.9856240526468341
4164,25dbdd29ce325538,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4165,629f93034f995ebc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4166,551cf39c34f75b25,True,1.0,1.0,0.7133329955844772,1.0,1.0,1.0,0.8805554148268655
4167,8611c130815150a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4168,ac36d9e5cb0752d2,True,1.0,1.0,0.9266340815958131,1.0,1.0,1.0,0.9694308673315888
4169,a0ff6ccbf156551f,True,1.0,1.0,0.8472780531924667,1.0,1.0,1.0,0.9363658554968612
4170,5795e118157f528f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4171,6239cdb801bc51c2,True,1.0,1.0,0.9150308805412788,1.0,1.0,1.0,0.9645962002255328
4172,2fd95381df705415,True,1.0,1.0,0.7480574277966733,1.0,1.0,1.0,0.8950239282486138
4173,5ad18b7f7b2a52c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4174,252522eebf5e5dc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4175,3cfcca572cdc5b75,True,1.0,1.0,0.8886470135707824,1.0,1.0,1.0,0.9536029223211594
4176,49f69d3d75b65659,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4177,c36c131b21f65a13,True,1.0,1.0,0.974437075873447,1.0,1.0,1.0,0.9893487816139362
4178,4cc313afb2665204,True,1.0,1.0,0.9299124952227741,1.0,1.0,1.0,0.9707968730094892
4179,26a78d23b1075252,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4180,80fc476837d9530d,True,1.0,1.0,0.9832135423956017,1.0,1.0,1.0,0.993005642664834
4181,5e81fdb02c275b17,True,1.0,1.0,0.9215585197323857,1.0,1.0,1.0,0.9673160498884941
4182,e814805effdb5b56,True,1.0,1.0,0.5548682511618496,1.0,1.0,0.5,0.8145284379841039
4183,ee492610c55b5440,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4184,a4e50a4546d0513e,True,1.0,1.0,0.9538415606687484,1.0,1.0,1.0,0.9807673169453118
4185,a1d40a879acc5165,True,1.0,1.0,0.9188908642741083,1.0,1.0,1.0,0.9662045267808784
4186,2a2cb941f34b5bc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4187,2ef107f7be2351a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4188,8b1193abd0b75de0,True,1.0,1.0,0.8331169733881147,1.0,1.0,1.0,0.9304654055783811
4189,12821eee232458b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4190,c680cd635f095d1c,True,1.0,1.0,0.95822654596115,1.0,1.0,1.0,0.9825943941504791
4191,c1e0af56e9eb50b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4192,5b20163cab175e68,True,1.0,1.0,0.825494164755733,1.0,1.0,1.0,0.9272892353148888
4193,831e535bf528567d,True,1.0,1.0,0.969956037445806,1.0,1.0,1.0,0.9874816822690858
4194,fd1e4ae4c102553c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4195,9b79840e85be5c10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4196,6af6e8242e045406,True,1.0,1.0,0.830671441507502,1.0,1.0,1.0,0.9294464339614592
4197,9de91fbb8b275885,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4198,7e2675bbae325f36,True,1.0,1.0,0.9735742868532465,1.0,1.0,1.0,0.9889892861888527
4199,0057ce5b81c35a81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4200,5a03ac06c53d5b19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4201,c773514392cc56ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4202,349606982fb252ae,True,1.0,1.0,0.8816909365277933,1.0,1.0,1.0,0.9507045568865805
4203,5cbb02f3e0e253e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4204,9215943615c45afd,True,1.0,1.0,0.9934191207428312,1.0,1.0,1.0,0.9972579669761797
4205,5b272b7aa3315c4f,True,1.0,1.0,0.9842078842055694,1.0,1.0,1.0,0.9934199517523205
4206,bde076eb186a52d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4207,4bf95781578b59ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4208,9a1b945bf0125d1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4209,81c5dc6459f75000,True,1.0,1.0,0.9503779870096626,1.0,1.0,1.0,0.9793241612540261
4210,9707c6cbc83556f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4211,4f663e3f821e5c85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4212,262333f372975eef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4213,a3e0421d08d25e5b,True,1.0,1.0,0.9948037084201102,0.0,1.0,1.0,0.5811682118417126
4214,fa7f471f19aa5806,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4215,0715626fc800527e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4216,e024d36bdd205a12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4217,5cffd130ff2c510a,True,1.0,1.0,0.9490252646448942,1.0,1.0,1.0,0.9787605269353726
4218,1b3de6f75c0559d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4219,04674da1553352ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4220,dd6549a070e25b02,True,1.0,1.0,0.6857759194900932,1.0,1.0,1.0,0.8690732997875389
4221,95193473b1cb5434,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4222,115c513494975ef3,True,1.0,1.0,0.9345563020125959,1.0,1.0,1.0,0.9727317925052482
4223,2dca181fa97153a0,True,1.0,1.0,0.8875195451505488,1.0,1.0,1.0,0.9531331438127286
4224,f2f5b666a04b53f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4225,9b5772aa3a955db1,True,1.0,1.0,0.740079693891775,1.0,1.0,1.0,0.8916998724549062
4226,9191f3f8644d50cb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4227,0749cf83cbbd5284,True,1.0,1.0,0.932648930389015,1.0,1.0,1.0,0.9719370543287562
4228,6d0a7f0bb4e7584b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4229,7c8cb841bdfd5c56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4230,54fbe498c745542e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4231,cd0b91f235e25b76,True,1.0,1.0,0.9261910467579988,1.0,1.0,1.0,0.9692462694824995
4232,dadda73214d15baf,True,1.0,1.0,0.955180519333919,1.0,1.0,1.0,0.981325216389133
4233,7e9f20074e1b5e68,True,1.0,1.0,0.8203559474849217,1.0,1.0,1.0,0.9251483114520506
4234,8d5023e971cc5f4c,True,1.0,1.0,0.8878366624022546,1.0,1.0,1.0,0.9532652760009395
4235,cdc8b2ccd20f5c80,True,1.0,1.0,0.9676469550992547,1.0,1.0,1.0,0.9865195646246895
4236,ad517de61e355d8d,True,1.0,1.0,0.7672936927583478,1.0,1.0,1.0,0.9030390386493116
4237,eb0a89861a32518e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4238,cdc030cdbc9153ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4239,a7eeec2ad80b58a1,True,1.0,1.0,0.9322302054160346,1.0,1.0,1.0,0.9717625855900144
4240,14b6e7ce317d531f,True,1.0,1.0,0.9140048313585211,1.0,1.0,1.0,0.9641686797327171
4241,0fb815b347a359ca,True,1.0,1.0,0.9389247934951794,1.0,1.0,1.0,0.974551997289658
4242,d11fc492a41e5279,True,1.0,1.0,0.8955732258453819,0.0,1.0,1.0,0.5398221774355758
4243,db3833e656c256dd,True,1.0,1.0,0.9177820080064858,1.0,1.0,1.0,0.9657425033360357
4244,fc8f087133c55220,True,1.0,1.0,0.9129933932099356,1.0,1.0,1.0,0.9637472471708065
4245,173369dc059d5fe9,True,1.0,1.0,0.8052844666327197,1.0,1.0,1.0,0.9188685277636331
4246,7f47c3fca9075a31,True,1.0,1.0,0.9322061529117629,1.0,1.0,1.0,0.9717525637132346
4247,651f88b4c46e50a2,True,1.0,1.0,0.949529452841554,1.0,1.0,1.0,0.9789706053506476
4248,81102abfeaa25562,True,1.0,1.0,0.9802819197410394,1.0,1.0,1.0,0.991784133225433
4249,aa4897ec11395ec8,True,1.0,1.0,0.6636276272808976,1.0,1.0,1.0,0.859844844700374
4250,df4bfb41bc3b5ded,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4251,aa2962e446b45e1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4252,324cb0d226a45b91,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4253,840f4e28181e53d9,True,1.0,1.0,0.9770589819110439,1.0,1.0,1.0,0.9904412424629351
4254,9af711dfa6eb5952,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4255,985240456390586f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4256,2c79b7300d3a5219,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4257,56780fc1a6bc53a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4258,80df9e4f79c65d4d,True,1.0,1.0,0.8736170032886724,1.0,1.0,1.0,0.9473404180369469
4259,b337627936ea5488,True,1.0,1.0,0.9369018117086039,1.0,1.0,0.5,0.9737090882119183
4260,76d34ae8c95156b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4261,184c11a8cc875403,True,1.0,1.0,0.8526511147773774,1.0,1.0,1.0,0.9386046311572406
4262,0033fc4b187a5f1f,True,1.0,1.0,0.9078025695421804,1.0,1.0,1.0,0.9615844039759085
4263,a29d602c497c532d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4264,680f4753a59c5a24,True,1.0,1.0,0.9139271992469101,1.0,1.0,1.0,0.9641363330195459
4265,d26170a35d1c5e33,True,1.0,1.0,0.9077114127693714,1.0,1.0,1.0,0.9615464219872379
4266,04377176d16d5a0f,True,1.0,1.0,0.9479383567120466,1.0,1.0,1.0,0.9783076486300194
4267,02e3c48291855ae8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4268,3154180ecf9a5e67,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4269,757fb1d7679c5dc2,True,1.0,1.0,0.9107661262181972,1.0,1.0,1.0,0.9628192192575821
4270,e2acd907240850a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4271,46e5a6cf37de5493,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4272,80a81ca168f454b9,True,1.0,1.0,0.8912558945590383,1.0,1.0,1.0,0.9546899560662659
4273,a0b9c3ee286454cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4274,5e25570a2f725a17,True,1.0,1.0,0.9023262745602186,1.0,1.0,1.0,0.9593026144000912
4275,42a04da3bc0351e1,True,1.0,1.0,0.7466668108799601,1.0,1.0,1.0,0.8944445045333168
4276,0e3f26bc3e1056ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4277,4291f388556f5837,True,1.0,1.0,0.9887936683765195,1.0,1.0,1.0,0.9953306951568832
4278,c756ce81365d5a3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4279,d798fc24805d5f19,True,1.0,1.0,0.7711490800175244,1.0,1.0,1.0,0.9046454500073019
4280,86f80cbf4c6b5e50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4281,52d3f15d6ca75701,True,1.0,1.0,0.832685227342019,1.0,1.0,1.0,0.9302855113925079
4282,0fa9d28a2e58550c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4283,73471e4908bc5708,True,1.0,1.0,0.6563948106611249,1.0,1.0,0.0,0.856831171108802
4284,8a46ac0d50d4505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4285,6829197915d25514,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4286,21dbc361352b5dbd,True,1.0,1.0,0.8410998341572165,1.0,1.0,1.0,0.9337915975655068
4287,09978bee1b655865,True,1.0,1.0,0.9467514542370106,1.0,1.0,1.0,0.9778131059320877
4288,aff4d44c562f5eef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4289,0751ef23000050f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4290,ebb383e16f7c5121,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4291,62b620262e1b5b25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4292,14b270ee5a395ea9,True,1.0,1.0,0.8724523589268974,1.0,1.0,1.0,0.946855149552874
4293,1ff55a9fd29a5bf5,True,1.0,1.0,0.8217570214463908,1.0,1.0,1.0,0.9257320922693295
4294,87ecb477e85b5a58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4295,2743a2f96269577c,True,1.0,1.0,0.9166083759324424,1.0,1.0,0.0,0.9652534899718509
4296,de49d859c60758e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4297,eff63ffe642d5409,True,1.0,1.0,0.884021618495937,1.0,1.0,1.0,0.9516756743733071
4298,34d782c068c855be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4299,805158120d1c552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4300,4509bc830bbc5fbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4301,beaa12171da45b46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4302,719a6c965dd55d00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4303,3a79314b89305c5b,True,1.0,1.0,0.9949893032325287,1.0,1.0,1.0,0.9979122096802202
4304,45f13336bbd35146,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4305,8c477c76153f588e,True,1.0,1.0,0.7623888391765266,1.0,1.0,1.0,0.9009953496568861
4306,d5ff634ca2dd5801,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4307,13fcbcdacbe35755,True,1.0,1.0,0.9901040503331646,1.0,1.0,1.0,0.9958766876388186
4308,262af71b5e0c5108,True,1.0,1.0,0.930542312400142,1.0,1.0,1.0,0.9710592968333925
4309,485b3e83878255b2,True,1.0,1.0,0.9161713218481072,1.0,1.0,1.0,0.965071384103378
4310,76b1b05efba353fe,True,1.0,1.0,0.9328912931331786,1.0,1.0,1.0,0.9720380388054911
4311,7ed454741a7f54d5,True,1.0,1.0,0.9469839523794283,1.0,1.0,1.0,0.9779099801580952
4312,e0e85d4fc9545225,True,1.0,1.0,0.8682147650429474,1.0,1.0,1.0,0.9450894854345614
4313,74ea43025c935b2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4314,5f8d8f88750f57b7,True,1.0,1.0,0.9109858812808146,1.0,1.0,1.0,0.962910783867006
4315,6d8767e46d975896,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4316,3d04f4c65587562b,True,1.0,1.0,0.9606329836251837,1.0,1.0,1.0,0.9835970765104932
4317,291d82d04ec359e0,True,1.0,1.0,0.806843513756908,1.0,1.0,1.0,0.9195181307320451
4318,8b1d45137881582a,True,1.0,1.0,0.9301185376464625,1.0,1.0,1.0,0.9708827240193593
4319,3d00fb1cdc87515e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4320,19f93eaa916d5528,True,1.0,1.0,0.9287025864455584,1.0,1.0,1.0,0.970292744352316
4321,baef20f6b33e594e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4322,9e12f81268d75fbb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4323,132cc1207858500c,True,1.0,1.0,0.9525281439724472,1.0,1.0,1.0,0.9802200599885197
4324,fd87474daeb05e69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4325,8781cde1032354cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4326,f3872682944e5d13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4327,ff83944cb2845479,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4328,53e360156fe05050,True,1.0,1.0,0.9358325617452262,1.0,1.0,1.0,0.9732635673938442
4329,789af91cd1755b7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4330,8b177f84759e56e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4331,ced4cade3bea53e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4332,70ce3fce14785ae5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4333,4fbdc88ce3f75540,True,1.0,1.0,0.8591898850435964,1.0,1.0,1.0,0.9413291187681652
4334,182688f3d2c25fc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4335,82ab6983691a5599,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4336,67e6aea894f0568f,True,1.0,1.0,0.9048669161414246,1.0,1.0,1.0,0.9603612150589269
4337,acc78986a3805c7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4338,8ff50d5fa36956fa,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4339,8615a4df3a525ccc,True,1.0,1.0,0.9632705607543245,1.0,1.0,1.0,0.9846960669809685
4340,bfb373d958725fc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4341,aa22b810e3395182,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4342,059009aa4252526c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4343,2125a58a235f5e11,True,1.0,1.0,0.858101718728494,1.0,1.0,1.0,0.9408757161368725
4344,0613490d89e25d03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4345,6012210b020c53a9,True,1.0,1.0,0.7181542835184566,1.0,1.0,0.5,0.8825642847993569
4346,0c136e28e54f58b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4347,04582784acfe5725,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4348,8a8732cf61dd5452,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4349,0e74f7b5b7c45c1b,True,1.0,1.0,0.6572264397769509,1.0,1.0,1.0,0.8571776832403962
4350,0a3caedd4a7c5394,True,1.0,1.0,0.8654805638875754,1.0,1.0,1.0,0.9439502349531564
4351,9d69a0f2f73f5035,True,1.0,1.0,0.8999530688938909,1.0,1.0,1.0,0.9583137787057879
4352,32cc73faa9755edb,True,1.0,1.0,0.9185171211716243,1.0,1.0,1.0,0.9660488004881769
4353,650c7a9e7ea45062,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4354,e1540b19efec5d97,True,1.0,1.0,0.774599121135646,1.0,1.0,0.5,0.9060829671398526
4355,47f3a90709ad56ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4356,a73f7d7149c45478,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4357,90c6b53ec4a252bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4358,8d90099a801d5682,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4359,c653006470bf521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4360,7231c4ecc0395010,True,1.0,1.0,0.974757878703562,1.0,1.0,1.0,0.9894824494598176
4361,1d0c8aa56b6350bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4362,dce06ee8c9fc572f,True,1.0,1.0,0.9338845399697004,1.0,1.0,1.0,0.9724518916540418
4363,2c9ea4fc0e8e5ef2,True,1.0,1.0,0.9802546698550266,1.0,1.0,1.0,0.991772779106261
4364,8ca0e93beaa056de,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4365,c71161b938af5b16,True,1.0,1.0,0.8027243520887889,1.0,1.0,1.0,0.9178018133703287
4366,c1133aca1539575e,True,1.0,1.0,0.9327252124137256,1.0,1.0,1.0,0.971968838505719
4367,a7ce5a625a525b45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4368,3e1daba01cbe5973,True,1.0,1.0,0.7387263457301003,1.0,1.0,1.0,0.8911359773875418
4369,1cff6bb966075bc7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4370,029a9572e05a5914,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4371,6021973f81a75e0b,True,1.0,1.0,0.8154534360654405,1.0,1.0,1.0,0.9231055983606002
4372,d3a9acba43a05b83,True,1.0,1.0,0.780371963514401,1.0,1.0,1.0,0.9084883181310004
4373,0fd48798118057f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4374,816a869e91ae5d17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4375,817f460a4ad7577a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4376,7f163959c6e05719,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4377,6a8571daa3445923,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4378,15bc35249e5656b6,True,1.0,1.0,0.9426214009416779,0.0,1.0,1.0,0.5594255837256991
4379,36adada77e2f54ba,True,1.0,1.0,0.8790241467991067,1.0,1.0,1.0,0.9495933944996278
4380,08a135d9245b50c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4381,ef68308faf305171,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4382,c520f76d99f359f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4383,7b7cac50a37a5c24,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4384,cd16888f31015b81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4385,f099b753f4345fb5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4386,2f1d36641ecb509a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4387,2d741bb457ed5434,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4388,6919cfa3396a52ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4389,0c5feb2794e9579c,True,1.0,1.0,0.9605722274106746,1.0,1.0,1.0,0.9835717614211145
4390,150f1c76c75352cf,True,1.0,1.0,0.8466162881602659,1.0,1.0,1.0,0.9360901200667775
4391,f289e368449b517b,True,1.0,1.0,0.4514448326764644,1.0,1.0,1.0,0.7714353469485268
4392,ed205afc48d150f3,True,1.0,1.0,0.8761361850424682,1.0,1.0,1.0,0.9483900771010284
4393,2274256d3852572f,True,1.0,1.0,0.9137303670389507,1.0,1.0,1.0,0.9640543195995628
4394,3f11ac11755857c2,True,1.0,1.0,0.979509323094464,1.0,1.0,1.0,0.9914622179560267
4395,9f1b6ff3a4865c8a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4396,3d0c780c0aba552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4397,5350e5a376c259f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4398,5d87c059eba15807,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4399,ecc6f4f3dd735feb,True,1.0,1.0,0.9768033820650605,1.0,1.0,1.0,0.9903347425271085
4400,2abac20522fb5014,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4401,ba3833aabbb85e7b,True,1.0,1.0,0.8943759361715178,1.0,1.0,1.0,0.9559899734047991
4402,6303f880d5c05166,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4403,93e2377357d9551e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4404,8733d5cc8ae956df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4405,9cdaa8f652bf5a27,True,1.0,1.0,0.9276236420166626,1.0,1.0,1.0,0.9698431841736094
4406,cb61f2ea159355a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4407,cb2a52e9af3a5e0a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4408,94a3b8d43f515d6e,True,1.0,1.0,0.979996446867631,1.0,1.0,1.0,0.9916651861948461
4409,d1225aaedc8a5d48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4410,97b9989fa3675cab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4411,0577532eba755552,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4412,dcf3da6b34935bc8,True,1.0,1.0,0.8428478785046581,1.0,1.0,0.5,0.9345199493769408
4413,d0884d449b2959fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4414,f9bce7199ad8555d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4415,4b7a9aaecd8b5c5e,True,1.0,1.0,0.8895567415010108,1.0,1.0,1.0,0.9539819756254211
4416,b619e01b47775ec5,True,1.0,1.0,0.7936268136742685,1.0,1.0,1.0,0.9140111723642784
4417,5a3ac99dc74c57ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4418,eaf3255921e35495,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4419,eed801b1cd035275,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4420,d7ff11915cdf538e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4421,80722f66bc3b54c0,True,1.0,1.0,0.8156385642033627,1.0,1.0,1.0,0.9231827350847345
4422,f308a472f26056a7,True,1.0,1.0,0.9960630616306645,1.0,1.0,1.0,0.9983596090127769
4423,bef748e412f85c64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4424,1cbb42e800785a61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4425,11c5f66a6657545d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4426,75c40d79f7135ea0,True,1.0,1.0,0.7682572271930046,1.0,1.0,1.0,0.9034405113304186
4427,051d26c01f3653ba,True,1.0,1.0,0.7541628279331937,1.0,1.0,1.0,0.8975678449721641
4428,08e03654c0ca5151,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4429,249478c83c155093,True,1.0,1.0,0.7102675016694527,1.0,1.0,1.0,0.8792781256956053
4430,d8320bd0be9a50b3,True,1.0,1.0,0.9909198182387697,1.0,1.0,1.0,0.9962165909328208
4431,a1ff2db262ab5db7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4432,4d6f4dbf01c2567c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4433,982b57b1c7c7503a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4434,fb4ac387cd285171,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4435,5be85314d55654f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4436,4e72d5b688ca564f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4437,48f9e483baaf58a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4438,986cc16cb2295630,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4439,29b1f4b4868f59e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4440,96af2f9a0f9352ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4441,153733002b5a5d25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4442,b48c29fc1bd15ca0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4443,418eb2a0ba415e93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4444,fc0d202904585a6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4445,6b19d4325f075ad0,True,1.0,1.0,0.8479048736809077,1.0,1.0,1.0,0.9366270307003782
4446,a417154cf84a5426,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4447,5dc491914c6a595f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4448,e745423278015ece,True,1.0,1.0,0.7993017752393777,1.0,1.0,1.0,0.916375739683074
4449,efca142f8d93518b,True,1.0,1.0,0.9768527280680536,1.0,1.0,1.0,0.9903553033616891
4450,0e08da5fbc735956,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4451,34ed4880444350af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4452,84fc6d5788a95edd,True,1.0,1.0,0.690272015662625,1.0,1.0,0.0,0.8709466731927605
4453,95c73c4a8d775324,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4454,ef34a4f536c5598c,True,1.0,1.0,0.8877137052943895,1.0,1.0,1.0,0.9532140438726623
4455,673a88a4037f5b6b,True,1.0,1.0,0.9507516875105625,1.0,0.0,0.5,0.812813203129401
4456,ba8688a796b55984,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4457,0d35a8e6a98a5759,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4458,de310b1492245dab,True,1.0,1.0,0.9510635029275945,1.0,1.0,1.0,0.9796097928864977
4459,059ca66ac38a5c28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4460,3187a6d159fb51d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4461,311302972dd15a8b,True,1.0,1.0,0.8324162881376352,1.0,1.0,1.0,0.9301734533906814
4462,02e8fd3cc3c3556f,True,1.0,1.0,0.9578442141994232,1.0,1.0,1.0,0.9824350892497596
4463,95612e81595b568f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4464,9334f5a33c07587a,True,1.0,1.0,0.8002674585462713,1.0,1.0,1.0,0.916778107727613
4465,11cadec88a8e547d,True,1.0,1.0,0.8280764557428406,1.0,1.0,1.0,0.9283651898928502
4466,162436ec6cca53a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4467,684a977a365b5e73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4468,2035406a3a6955be,True,1.0,1.0,0.9742683541211032,1.0,1.0,1.0,0.989278480883793
4469,b84056c4268153fb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4470,977f40bd144b59e9,True,1.0,1.0,0.992058612229138,1.0,1.0,1.0,0.9966910884288076
4471,639b55d4b2b65d0a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4472,8cd8d1a23e4351f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4473,0dd23f4ea286544f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4474,fdd599e861875d9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4475,2c1f43c6b93c5952,True,1.0,1.0,0.9655545329464452,1.0,1.0,1.0,0.9856477220610188
4476,83242e2595a85111,True,1.0,1.0,0.9906489672478003,1.0,1.0,1.0,0.9961037363532501
4477,2f8dd3404f375ed8,True,1.0,1.0,0.8923148093269543,1.0,1.0,1.0,0.9551311705528976
4478,d3cca8ce7e1458ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4479,62974364debd5463,True,1.0,1.0,0.858968477132214,1.0,1.0,1.0,0.9412368654717559
4480,b7122fd86c855943,True,1.0,1.0,0.4837906220761395,1.0,1.0,1.0,0.7849127591983915
4481,671da9103fe05141,True,1.0,1.0,0.7829693331008022,1.0,1.0,0.0,0.9095705554586676
4482,46deeff0d0495df6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4483,d45f18da371a5fe5,True,1.0,1.0,0.9685316770464735,1.0,1.0,1.0,0.986888198769364
4484,50a0fd7b031e5ca6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4485,490463fd7e9e5769,True,1.0,1.0,0.8386603319916446,1.0,1.0,0.0,0.9327751383298519
4486,fce752b25ce55380,True,1.0,1.0,0.8550805856699247,1.0,1.0,1.0,0.939616910695802
4487,a9c27d1fdee5599e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4488,2fa0f34bd2da5b39,True,1.0,1.0,0.9515206796735536,1.0,1.0,1.0,0.9798002831973139
4489,944fda18b9205994,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4490,4c684da98f405857,True,1.0,1.0,0.8161782873258512,1.0,1.0,1.0,0.9234076197191046
4491,99b52fa162c550d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4492,ef81756601bc569f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4493,fe8efa6c8dc4573e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4494,d53c6de1a159537b,True,1.0,1.0,0.777304156093688,1.0,1.0,1.0,0.9072100650390368
4495,277758d55617567b,True,1.0,1.0,0.7823259122164303,1.0,1.0,0.5,0.9093024634235126
4496,78a8c3b8447d5489,True,1.0,1.0,0.8385706277026226,1.0,1.0,1.0,0.9327377615427594
4497,354a67b9e10c562e,True,1.0,1.0,0.7802743608304055,1.0,1.0,1.0,0.9084476503460023
4498,c538fa98187053d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4499,f874757c4b46591b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4500,08684d8a5d675f4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4501,79c024b87e175129,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4502,07bf0601ad425977,True,1.0,1.0,0.8043433785312395,1.0,1.0,1.0,0.9184764077213498
4503,da3dac3ca6545198,True,1.0,1.0,0.8770813463332293,1.0,1.0,1.0,0.9487838943055124
4504,ae28b46a42d051a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4505,aaa11cdbc8d35178,True,1.0,1.0,0.7934537493339548,1.0,1.0,1.0,0.9139390622224811
4506,f5cb61c359ce574b,True,1.0,1.0,0.9904966199073387,1.0,1.0,1.0,0.9960402582947244
4507,851ef663a5775acd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4508,7c7c063205ec5f3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4509,f0d6814d23245178,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4510,e4d27e2ed6ac513e,True,1.0,1.0,0.8052519500026424,1.0,1.0,1.0,0.9188549791677677
4511,836615f5978b56e5,True,1.0,1.0,0.9128436922130908,1.0,1.0,1.0,0.9636848717554546
4512,10214bdcdd9c5607,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4513,088cebb101bf5ed6,True,1.0,1.0,0.8475853840910239,1.0,1.0,1.0,0.9364939100379267
4514,6532afe679315809,True,1.0,1.0,0.993863614643775,1.0,1.0,1.0,0.9974431727682397
4515,cd78333fa2c45328,True,1.0,1.0,0.9793367188003015,1.0,1.0,1.0,0.9913902995001256
4516,1eb474de58ca5d6f,True,1.0,1.0,0.8254109584385879,1.0,1.0,1.0,0.9272545660160784
4517,a7cf529d15425b63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4518,704527beccac5701,True,1.0,1.0,0.6647933166848765,1.0,1.0,1.0,0.8603305486186986
4519,dfaaa711e0a557ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4520,bc3d973c3543556c,True,1.0,1.0,0.8628980921637104,1.0,1.0,1.0,0.9428742050682127
4521,ef5dcc2415915678,True,1.0,1.0,0.981731582635834,1.0,1.0,1.0,0.9923881594315974
4522,250e6e2e6a9d5ee8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4523,68643a176fcb5c7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4524,2ac5f9fae5a95215,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4525,e2efd574ab0b56a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4526,04e3e7c9b4bf5ddf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4527,0b2839db08ae5ed6,True,1.0,1.0,0.9474120449518569,1.0,1.0,1.0,0.9780883520632737
4528,926d8c9ced715a42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4529,94b9b31c975a5796,True,1.0,1.0,0.9345492108686067,1.0,1.0,0.0,0.9727288378619194
4530,38a5d409f1095059,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4531,fd9dc4abc0d357a1,True,1.0,1.0,0.9291130804868489,1.0,1.0,1.0,0.970463783536187
4532,a2336870ff485514,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4533,c73914d4fedc513f,True,1.0,1.0,0.9305228690258937,1.0,1.0,1.0,0.9710511954274557
4534,048c19bd1b5954b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4535,a091a6a6033c559f,True,1.0,1.0,0.6776924800095392,1.0,1.0,1.0,0.8657052000039748
4536,85229d62b0965482,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4537,b6765fe7ee17596e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4538,8fb6a2364e0c53f9,True,1.0,1.0,0.9312983375595217,1.0,1.0,1.0,0.9713743073164673
4539,7f1f382094685881,True,1.0,1.0,0.9047487298461383,1.0,1.0,1.0,0.9603119707692244
4540,d9880e5e2cff5787,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4541,ba82b67601605dd3,True,1.0,1.0,0.9367760013930242,1.0,1.0,1.0,0.9736566672470935
4542,da53dac7558e563d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4543,4d73f8250ae750ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4544,03986e48fa5e5f90,True,1.0,1.0,0.9873310417555036,1.0,1.0,1.0,0.9947212673981265
4545,263ad35a0e975eda,True,1.0,1.0,0.7501074429771784,1.0,1.0,1.0,0.8958781012404909
4546,7d6a50d3acb55383,True,1.0,1.0,0.9114380254815561,1.0,1.0,1.0,0.9630991772839818
4547,bc1b30ec654c5d78,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4548,e3ee34ba4c0c59fd,True,0.5,1.0,1.0,0.0,1.0,1.0,0.2916666666666667
4549,af5ebe3ccf8f50ed,True,1.0,1.0,0.6036086713455788,1.0,1.0,1.0,0.8348369463939912
4550,9e032298e808528a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4551,0490beca807c5e9f,True,1.0,1.0,0.896739741229528,1.0,1.0,1.0,0.95697489217897
4552,f2d4e4b013a3579e,True,1.0,1.0,0.804846179005551,1.0,1.0,1.0,0.9186859079189796
4553,95c5cd4c17d9594a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4554,fe37acae391d507c,True,1.0,1.0,0.807046819357427,1.0,1.0,1.0,0.919602841398928
4555,485b59c15a7d5e8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4556,5d7e99b7eea65475,True,1.0,1.0,0.9414911833801515,1.0,1.0,1.0,0.9756213264083965
4557,f1042fb26da2534a,True,1.0,1.0,0.8401316958580267,1.0,1.0,1.0,0.9333882066075111
4558,120ae6f1d60a5613,True,1.0,1.0,0.8623621933926809,1.0,1.0,1.0,0.9426509139136171
4559,a8159c45d59f5a5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4560,8777c80c80ad53e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4561,83280d03b9995f85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4562,eea61634eb875210,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4563,d9b577262eed5ceb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4564,e0865304e2b95eaa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4565,447e7b334e165460,True,1.0,1.0,0.8513085847236039,1.0,1.0,1.0,0.9380452436348351
4566,83c72c93de355a6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4567,e1e4395724c05092,True,1.0,1.0,0.9127741985840977,1.0,1.0,1.0,0.9636559160767074
4568,d5d4f1c1a2f0589e,True,1.0,1.0,0.9083999143656171,1.0,1.0,1.0,0.9618332976523405
4569,c65cb00fba005ab1,True,1.0,1.0,0.9511337595715605,1.0,1.0,1.0,0.9796390664881502
4570,f80a6f7f4de5564d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4571,73c8918f6d995213,True,1.0,1.0,0.8897356267630708,1.0,1.0,1.0,0.9540565111512795
4572,a26ee25cd4995271,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4573,4c46222756735317,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4574,1bee33a086b25a5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4575,b66f066aad62515e,True,1.0,1.0,0.8804721848730358,1.0,1.0,1.0,0.9501967436970983
4576,2882be3ae16b50e3,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4577,bba5d587cab25dfa,True,1.0,1.0,0.8685598149463899,1.0,1.0,1.0,0.9452332562276625
4578,89766121ee605be0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4579,163c9ec0110e5384,True,1.0,1.0,0.9093872281344169,1.0,1.0,1.0,0.9622446783893404
4580,bf6e5d04e0d7576e,True,1.0,1.0,0.9585711898412664,1.0,1.0,1.0,0.9827379957671943
4581,cd9330daeec55224,True,1.0,1.0,0.8327250162046089,1.0,1.0,1.0,0.9303020900852538
4582,ed105c47e38b55e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4583,09dc77e888295011,True,1.0,1.0,0.7701391679734481,1.0,1.0,1.0,0.9042246533222701
4584,200bc08880505a6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4585,4d4e4d899fd95487,True,1.0,1.0,0.8679485325645855,1.0,1.0,1.0,0.944978555235244
4586,6d5f5983c8eb5615,True,1.0,1.0,0.8450051250101698,1.0,1.0,1.0,0.9354188020875708
4587,18f485e808bf58da,True,1.0,1.0,0.9661991104227662,1.0,1.0,1.0,0.9859162960094858
4588,dd671af93db454aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4589,4434242a192c58b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4590,dce197f508425f2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4591,00a757f8d4e45f8c,True,1.0,1.0,0.8156472365456512,1.0,1.0,1.0,0.923186348560688
4592,4c83b81ddcc757b1,True,1.0,1.0,0.8817807611902129,1.0,1.0,1.0,0.9507419838292553
4593,34cc387cf0335f28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4594,cefc63c820c45c3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4595,67e27e4b89325f31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4596,9e1cdfa2d2185645,True,1.0,1.0,0.9807423704654048,1.0,1.0,1.0,0.9919759876939187
4597,499f1df141b05d36,True,1.0,1.0,0.9098391203962481,1.0,1.0,1.0,0.96243296683177
4598,ae06592110305073,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4599,f231f20bdcb55426,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4600,5e9e03ce875059ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4601,73bc1971e0735c22,True,1.0,1.0,0.851722041864101,1.0,1.0,1.0,0.9382175174433754
4602,a208267045685266,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4603,8a9ecc24c4f25c3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4604,33c58e00f5805824,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4605,5444d6dfc06559c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4606,1faa29a936cd5277,True,1.0,1.0,0.8633403932025462,1.0,1.0,1.0,0.9430584971677276
4607,9b95066419ea5427,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4608,93ca181d363358eb,True,1.0,1.0,0.7280541479292661,1.0,1.0,1.0,0.8866892283038609
4609,f6c528f78bdf593c,True,1.0,1.0,0.9695655678434686,1.0,1.0,1.0,0.9873189866014452
4610,cf533c1e7f6852e5,True,1.0,1.0,0.787000124631705,1.0,1.0,1.0,0.9112500519298771
4611,815422a6d14358fc,True,1.0,1.0,0.9484782583090337,1.0,1.0,1.0,0.978532607628764
4612,b17da95d765b51c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4613,5603aa72d59e58b2,True,1.0,1.0,0.9448516654495,1.0,1.0,1.0,0.9770215272706251
4614,b7c9a2a8db7d5b48,True,1.0,1.0,0.9193532271886509,1.0,1.0,1.0,0.9663971779952713
4615,749ac04eaa475981,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4616,d22135cc2a13514f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4617,cbda46701b0d57b8,True,1.0,1.0,0.998538623506607,1.0,1.0,1.0,0.9993910931277529
4618,2b610cc56f635751,True,1.0,1.0,0.9341705772408805,1.0,1.0,1.0,0.9725710738503669
4619,2b641a3ecff5580e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4620,81997d01d8f65c19,True,1.0,1.0,0.9635191389220061,1.0,1.0,1.0,0.9847996412175025
4621,4dde36d102a4526b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4622,4749b2486da65268,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4623,3ba5c2d842785d59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4624,fe0a6bd36c395735,True,1.0,1.0,0.9775602279450363,1.0,1.0,1.0,0.9906500949770983
4625,994ab680895a55d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4626,0bc64fd1b3ff5d1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4627,fab7cc2db66f5e63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4628,616439dd808d57f1,True,1.0,1.0,0.9908935993739134,1.0,1.0,1.0,0.9962056664057973
4629,725b2a708c8e55f1,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4630,18b5995484435fbe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4631,dc952092ef6a5243,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4632,fa70c2e191965353,True,1.0,1.0,0.9588433006177797,1.0,1.0,1.0,0.9828513752574081
4633,8fc41f783d475448,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4634,9838aa01c0de5dc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4635,ae15b0488a6c5bd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4636,f6f14df95f6c52af,True,1.0,1.0,0.9736582532508928,1.0,1.0,0.5,0.9890242721878719
4637,8ff8246f69f75f6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4638,b0e6764ee8a35223,True,1.0,1.0,0.9304304721466077,1.0,1.0,1.0,0.9710126967277531
4639,2e2cc58c9aa450e7,True,1.0,1.0,0.7903546757627654,1.0,1.0,1.0,0.912647781567819
4640,c4a4767fa7675875,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4641,1fbea664b0805a19,True,1.0,1.0,0.6208396831424402,1.0,1.0,1.0,0.8420165346426834
4642,2488018e08b35c68,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4643,5102468ad3745c60,True,1.0,1.0,0.780727524382666,1.0,1.0,1.0,0.9086364684927775
4644,7bbb6cfc4f135e50,True,1.0,1.0,0.8184474450362531,1.0,1.0,1.0,0.9243531020984387
4645,9696a32e868259e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4646,569670245b515d11,True,1.0,1.0,0.9908705083597547,1.0,1.0,1.0,0.9961960451498978
4647,27b8eae78cf05c1e,True,1.0,1.0,0.5612512588579947,1.0,1.0,0.5,0.8171880245241644
4648,d1d1cb2c2a5b5a29,True,1.0,1.0,0.8420340358347201,1.0,1.0,1.0,0.9341808482644668
4649,b08965aff8165bec,True,1.0,1.0,0.9993734359803683,1.0,1.0,1.0,0.9997389316584867
4650,39e0bf171e6d5e88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4651,b9148aabf55250e9,True,1.0,1.0,0.7351952944728529,1.0,1.0,1.0,0.8896647060303554
4652,7ff005be930e5ad6,True,1.0,1.0,0.6019688687843422,1.0,1.0,1.0,0.8341536953268092
4653,310ef687176e5160,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4654,de41a196a12e56d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4655,446dbb38653a51a8,True,1.0,1.0,0.9830569234083447,1.0,1.0,1.0,0.992940384753477
4656,7fb88e704c1a5cca,True,1.0,1.0,0.9632330791661737,1.0,1.0,1.0,0.9846804496525724
4657,2e0a31d833765412,True,1.0,1.0,0.8752349976826396,1.0,1.0,1.0,0.9480145823677665
4658,1351ae1e0afb5c16,True,1.0,1.0,0.9265321377069271,1.0,1.0,1.0,0.9693883907112196
4659,aab09057df0a515d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4660,0db4879927b35dc0,True,1.0,1.0,0.9108854327828151,1.0,1.0,1.0,0.9628689303261729
4661,4e1da51967095494,True,1.0,1.0,0.9415837646435818,1.0,1.0,1.0,0.9756599019348258
4662,c8507cfbe8575463,True,1.0,1.0,0.8852821077614745,1.0,1.0,1.0,0.9522008782339477
4663,db94e239ea1a5468,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4664,d8f68111f5145cc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4665,61a7d33a4c3b5977,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4666,c2915f2ac7f55f97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4667,210a1c9ce3725a53,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4668,4167ff5049555a2f,True,1.0,1.0,0.9866956060416746,1.0,1.0,1.0,0.9944565025173645
4669,af0e1a3043ba51c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4670,119bd713e2db5e25,True,1.0,1.0,0.9595775545616185,1.0,1.0,1.0,0.9831573144006743
4671,e3e49101a8b45645,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4672,58dd10abb9ba5388,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4673,19282fb074525def,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4674,a514e82818cb55da,True,1.0,1.0,0.9636517841327986,1.0,1.0,1.0,0.9848549100553328
4675,749a9bb4860f5cc1,True,1.0,1.0,0.9984523632095542,1.0,1.0,1.0,0.9993551513373142
4676,1862fb50f5b0518a,True,1.0,1.0,0.8669066873256127,1.0,1.0,1.0,0.9445444530523387
4677,00ddbc829ecb563e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4678,eed30293a86e5feb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4679,0fb88262272f5110,True,1.0,1.0,0.7533094511083996,1.0,1.0,1.0,0.8972122712951665
4680,927b73fea33f5218,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4681,9369b11c1f5857e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4682,5a8855c7c104596c,True,1.0,1.0,0.9685990624975572,1.0,1.0,1.0,0.9869162760406489
4683,268ab283b4a95126,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4684,16125101defb5b51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4685,a19d3096f2625fdb,True,1.0,1.0,0.9919305695911194,1.0,1.0,1.0,0.996637737329633
4686,ce124b0ef61757d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4687,a4f91ed474295f00,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4688,e952dd35343958d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4689,d1971f367cb85683,True,1.0,1.0,0.8519243540444548,1.0,1.0,1.0,0.9383018141851895
4690,b93262812f855475,True,1.0,1.0,0.9081162763548161,1.0,1.0,1.0,0.96171511514784
4691,5b24b678ff67555d,True,1.0,1.0,0.9521794591045465,1.0,1.0,1.0,0.9800747746268943
4692,6c08755130155f96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4693,82b8033d05e355f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4694,3f6732f66f695405,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4695,89321ac9caaf505a,True,1.0,1.0,0.9752951246951878,1.0,1.0,1.0,0.9897063019563282
4696,e22fe7366ecd5c70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4697,19f3e77fcd3353c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4698,a861711ff302554b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4699,65cf19209dc55631,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4700,f07e680e53135311,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4701,44e882ff27ec5566,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4702,f749ff64838c5664,True,1.0,1.0,0.7975420924309948,1.0,1.0,1.0,0.9156425385129144
4703,cd701e198d595e2b,True,1.0,1.0,0.9382560469267857,1.0,1.0,1.0,0.9742733528861608
4704,797606b9788852f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4705,8b9aa871306555d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4706,da137494751e500f,True,1.0,1.0,0.8483440444637573,1.0,1.0,1.0,0.9368100185265655
4707,beee170c9d8159ad,True,1.0,1.0,0.7724736915273405,1.0,1.0,0.5,0.9051973714697251
4708,4c53b20bf0925c0c,True,1.0,1.0,0.9259035870407569,1.0,1.0,1.0,0.9691264946003154
4709,611bde5a2b585c9d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4710,6efbee464bcd5780,True,1.0,1.0,0.9642842920209025,1.0,1.0,1.0,0.9851184550087094
4711,55194edb46265f3d,True,1.0,1.0,0.9484668914413986,1.0,1.0,1.0,0.9785278714339162
4712,2ccebcdb0da25be5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4713,69ed5efe731251d0,True,1.0,1.0,0.8762996753704884,1.0,1.0,1.0,0.9484581980710368
4714,ef91e3538f775238,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4715,cb9992677d95539f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4716,69742b86e6b25ecc,True,1.0,1.0,0.7311704911334221,1.0,1.0,1.0,0.8879877046389258
4717,fe068f6ae8135412,True,1.0,1.0,0.8254181020147708,1.0,1.0,1.0,0.9272575425061546
4718,1cd73301d5745314,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4719,b17e8b3c64295431,True,1.0,1.0,0.9781097086352498,1.0,1.0,1.0,0.9908790452646873
4720,c95348f67fa059ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4721,44894928f21d5e38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4722,cfb1ab3fe0185b20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4723,0038810163a05e09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4724,0c437f9a102c57f4,True,1.0,1.0,0.9474370526127266,1.0,1.0,1.0,0.9780987719219695
4725,4a2f87a2fd42549e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4726,8e711b3a85205804,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4727,38d4aa43f5f25eeb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4728,d151becf4b395f13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4729,14cb24f3f9fc51c8,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4730,f227c6775ba75451,True,1.0,1.0,0.5343090331094589,1.0,1.0,1.0,0.8059620971289411
4731,de7b87d6624754cf,True,1.0,1.0,0.8778641569333367,1.0,1.0,1.0,0.9491100653888903
4732,83aba0a1454c59e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4733,33aa90792d5855a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4734,0f206a62842b59b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4735,6482eb343a2b5329,True,1.0,1.0,0.9036641293561676,1.0,1.0,1.0,0.9598600538984031
4736,f748ff8ee5be533a,True,1.0,1.0,0.9472270129245468,1.0,1.0,1.0,0.9780112553852277
4737,3afcfc58857f5790,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4738,75151361dbe658bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4739,58f3f43098985e77,True,1.0,1.0,0.9742595960366023,1.0,1.0,1.0,0.9892748316819177
4740,e36762528cdb5e37,True,1.0,1.0,0.9810570942790944,1.0,1.0,1.0,0.9921071226162894
4741,96dc22c0224255ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4742,d858b7c7e6105207,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4743,a02d58c7e9ee50f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4744,4d88ae43c2f55d96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4745,663c00bac2e05721,True,1.0,1.0,0.5854010840821856,1.0,1.0,1.0,0.8272504517009107
4746,012ca60989175c54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4747,a38e63debd3256ef,True,1.0,1.0,0.7381342912481614,1.0,1.0,1.0,0.8908892880200673
4748,4196ab00e95e532d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4749,2b3b9bb9f6525589,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4750,d31d38e1a2305147,True,1.0,1.0,0.9546914136397073,1.0,1.0,1.0,0.9811214223498781
4751,09be81c492625fd5,True,1.0,1.0,0.8256373575217456,1.0,1.0,1.0,0.927348898967394
4752,20ae5f5df50a5865,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4753,cd177406e5b056d6,True,1.0,1.0,0.7675490852676567,1.0,1.0,1.0,0.903145452194857
4754,04352eb4cb195fde,True,1.0,1.0,0.8323107952515209,1.0,1.0,1.0,0.930129498021467
4755,f069ac62d63e5e25,True,1.0,1.0,0.7937407733669796,1.0,1.0,1.0,0.9140586555695748
4756,a5a4a6add0d05113,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4757,1a243b05959f5787,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4758,d83c3b7416f3577e,True,1.0,1.0,0.9711238469761122,1.0,1.0,1.0,0.98796826957338
4759,0f8b3b73fda650e4,True,1.0,1.0,0.9014911737723109,1.0,1.0,1.0,0.958954655738463
4760,93b0ff5c4c5c507e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4761,cdc469758f7c502b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4762,5f3da1e584905c8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4763,72080a4a90a65d4b,True,1.0,1.0,0.971508506853506,1.0,1.0,1.0,0.9881285445222941
4764,3cd95c48caa05aaa,True,1.0,1.0,0.9529636380471226,1.0,1.0,1.0,0.9804015158529676
4765,167063f69e8357d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4766,7bcc91de36385afe,True,1.0,1.0,0.9509062353340165,1.0,1.0,0.0,0.9795442647225069
4767,7819725bfb845e82,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4768,c25c6a709afc5552,True,1.0,1.0,0.836011878168086,1.0,1.0,1.0,0.9316716159033692
4769,581a74871330567f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4770,a7ca0cd746e7551e,True,1.0,1.0,0.9637700763747556,1.0,1.0,1.0,0.9849041984894815
4771,f8b4b55200585f2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4772,7508fad57cde547d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4773,b0b25b314843551d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4774,f3738f5be59d5d10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4775,dc4b44d8961e538a,True,1.0,1.0,0.657917305137082,1.0,1.0,1.0,0.8574655438071175
4776,36ea923bc32b5181,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4777,8b06db3e6e4355d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4778,5ee1455d53695e5b,True,1.0,1.0,0.8897608664318319,1.0,1.0,1.0,0.95406702767993
4779,5930f153954b5060,True,1.0,1.0,0.8040637457038614,1.0,1.0,1.0,0.9183598940432756
4780,132ea05c88d355ca,True,1.0,1.0,0.9234764744150167,1.0,1.0,1.0,0.9681151976729238
4781,d7f6204c325d53fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4782,4bc96604c1c85606,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4783,4f98b9b2f76e57be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4784,b5a8b9b436b05bad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4785,871164a7e40652b5,True,1.0,1.0,0.7434944417917838,1.0,1.0,1.0,0.8931226840799099
4786,c054f473288d5515,True,1.0,1.0,0.8420961488915985,1.0,1.0,1.0,0.9342067287048327
4787,4cbe138f73975e82,True,1.0,1.0,0.94510130932928,1.0,1.0,1.0,0.9771255455538667
4788,825269c866465320,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4789,b4bcd9085faf5842,True,1.0,1.0,0.9288874466767282,1.0,1.0,1.0,0.9703697694486367
4790,e12cd09a8f515c73,True,1.0,1.0,0.8523984539329327,1.0,1.0,1.0,0.9384993558053886
4791,6c4bebeaa24a53ce,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4792,f976da772a435bd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4793,3c46be05cd7a5cdf,True,1.0,1.0,0.9940362172340446,1.0,1.0,0.5,0.9975150905141853
4794,b2872eb05a455f97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4795,631ef1b9ceeb5d0d,True,1.0,1.0,0.9103461832345336,1.0,1.0,1.0,0.9626442430143891
4796,4b5f475a2afc5ed0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4797,1082d34008e05df4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4798,9da553c408fb54ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4799,79fab476b73a5d06,True,1.0,1.0,0.735021446628276,1.0,1.0,1.0,0.8895922694284483
4800,7f9c22da74d35642,True,1.0,1.0,0.9101414624010183,1.0,1.0,1.0,0.962558942667091
4801,5328fe5eba6e5d30,True,1.0,1.0,0.9436530874864908,1.0,1.0,1.0,0.9765221197860378
4802,0a6021edcc74538a,True,1.0,1.0,0.8395934127189744,1.0,1.0,1.0,0.9331639219662393
4803,03a97a30526b5c14,True,1.0,1.0,0.7263525283270186,1.0,1.0,1.0,0.8859802201362577
4804,8ff80000e9a05eca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4805,39c08e30ff9255ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4806,0e9d524cb7ab5e2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4807,6ad6e6d54e845206,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4808,1558511dc7b45b86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4809,605ac5873f015baf,True,1.0,1.0,0.9699196714357696,1.0,1.0,1.0,0.987466529764904
4810,a81fbf9466e05120,True,1.0,1.0,0.8020934429968402,1.0,1.0,1.0,0.9175389345820166
4811,fb188ed7e53552c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4812,1b471d7f756a5c7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4813,29c9d694a2a15357,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4814,c8c9563dbe59572a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4815,ea408ea92ea9549b,True,1.0,1.0,0.7994813825132476,1.0,1.0,1.0,0.9164505760471865
4816,544d2652bcc551db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4817,df7e2f19b3cc5ba6,True,1.0,1.0,0.919084027048987,1.0,1.0,1.0,0.9662850112704113
4818,2bc38f766c8851fa,True,1.0,1.0,0.8271185802819694,1.0,1.0,0.0,0.9279660751174873
4819,d5cf4595a3435917,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4820,b8603fa264b25b80,True,1.0,1.0,0.9993270234599038,1.0,1.0,1.0,0.9997195931082933
4821,002e450c6cba5895,True,1.0,1.0,0.9695757693086204,1.0,1.0,1.0,0.9873232372119252
4822,2963ac11563356d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4823,c5a2a467d5e25058,True,1.0,1.0,0.6685912409342034,1.0,1.0,1.0,0.861913017055918
4824,c133861a233a51de,True,1.0,1.0,0.6795735047653133,1.0,1.0,0.5,0.8664889603188805
4825,c2f911300954542a,True,1.0,1.0,0.885421305946307,1.0,1.0,1.0,0.9522588774776279
4826,45d6c16000b75270,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4827,d26786f5e54e53f3,True,1.0,1.0,0.802959000338767,1.0,1.0,0.5,0.9178995834744862
4828,96d8920289b55395,True,1.0,1.0,0.9558528177748715,1.0,1.0,1.0,0.9816053407395299
4829,1d7a96e116735b6c,True,1.0,1.0,0.9324183664996173,1.0,1.0,1.0,0.9718409860415073
4830,23742ff81ee85c96,True,1.0,1.0,0.9603670952907845,1.0,1.0,1.0,0.9834862897044935
4831,e4007492f3d55374,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4832,e699fb1c75b95e57,True,1.0,1.0,0.8188528004702068,1.0,1.0,1.0,0.9245220001959195
4833,9d262af7c8875aa2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4834,dadc8dc029e15f0f,True,1.0,1.0,0.9178393425277388,1.0,1.0,1.0,0.9657663927198912
4835,43ce8a5ddf8f5541,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4836,8564551c362e5f26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4837,fd9ae566c34f5acd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4838,ce01babf6dfb598e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4839,6ba5ed2f323f53e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4840,afe269451bc757e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4841,c95f17dbae835b51,True,1.0,1.0,0.5832726404725955,1.0,1.0,1.0,0.8263636001969147
4842,dccee2a69ee5501d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4843,eefc84cb86d45529,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4844,878f3ddae1b7550f,True,1.0,1.0,0.7262338206058047,1.0,1.0,1.0,0.885930758585752
4845,d24604c7af87524f,True,1.0,1.0,0.9760656873673976,1.0,1.0,1.0,0.9900273697364157
4846,ab88e1b94ce953bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4847,40f6df731aed5f6f,True,1.0,1.0,0.944854190636525,1.0,1.0,1.0,0.9770225794318854
4848,ef11e35afed25326,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4849,ef27f4eeb34e5b83,True,1.0,1.0,0.8482361240850808,1.0,1.0,1.0,0.936765051702117
4850,612827ed516257e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4851,295b050f45615ad6,True,1.0,1.0,0.7875238040912437,1.0,1.0,1.0,0.9114682517046848
4852,0a73f089868458e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4853,777cf50be27a5d4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4854,bdef1564d4565c48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4855,f561d19a11375418,True,1.0,1.0,0.9274822455493097,1.0,1.0,1.0,0.969784268978879
4856,f952ad55ab565465,True,1.0,1.0,0.879652283761782,1.0,1.0,1.0,0.9498551182340759
4857,95effa16c4bb5c12,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4858,b9013028b5d45eee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4859,129c4e6b058a5f6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4860,fd4b31afd0915f92,True,1.0,1.0,0.8358056610078688,1.0,1.0,1.0,0.931585692086612
4861,569a63e20e845d44,True,1.0,1.0,0.7609974153545045,1.0,1.0,1.0,0.9004155897310436
4862,f313a28be30f5bd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4863,b962399e13f35965,True,1.0,1.0,0.8730208534805907,1.0,1.0,1.0,0.9470920222835795
4864,be2d7d1ddb305428,True,1.0,1.0,0.962378219682247,1.0,1.0,1.0,0.9843242582009362
4865,54fbc5743190519c,True,1.0,1.0,0.9191183998095696,1.0,1.0,0.5,0.9662993332539873
4866,542304e2baf25357,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4867,1682c020a94054fa,True,1.0,1.0,0.9163921662878494,1.0,1.0,1.0,0.9651634026199373
4868,abd6e8c330ea5694,True,1.0,1.0,0.7764422394268033,1.0,1.0,1.0,0.9068509330945013
4869,4581d95a873c5679,True,1.0,1.0,0.8510490343010861,1.0,1.0,0.5,0.9379370976254525
4870,9adad5bdab6b52fa,True,1.0,1.0,0.6787864678680424,1.0,1.0,1.0,0.8661610282783511
4871,dbcb1f2c3979500d,True,1.0,1.0,0.9030152885194089,1.0,1.0,1.0,0.9595897035497538
4872,f809d95714a05fad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4873,007845701f635565,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4874,28c74da2ea1d5629,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4875,807f6b90b60d5685,True,1.0,1.0,0.6300350518493659,1.0,1.0,1.0,0.8458479382705691
4876,0d9243e74a1a501a,True,1.0,1.0,0.9368617976255299,1.0,1.0,1.0,0.9736924156773042
4877,e7b780eed68e5ce3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4878,e6e99834855a5f10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4879,d3484ba53e775a66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4880,5f448f3d0f8c5e95,True,1.0,1.0,0.7994706492297773,1.0,1.0,1.0,0.9164461038457405
4881,66f9739ef19d5742,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4882,11bf2d4580ab5bc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4883,9b86b7cc0b41507b,True,1.0,1.0,0.8297046932394417,1.0,1.0,1.0,0.9290436221831007
4884,d8d27319eb585277,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4885,0c267e7911165e9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4886,5f42f18776195578,True,1.0,1.0,0.8831029691717127,1.0,1.0,1.0,0.951292903821547
4887,9017962112f85d62,True,1.0,1.0,0.7553949104477812,1.0,1.0,1.0,0.8980812126865755
4888,a4ba9521736a59f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4889,f7e52770089e5230,True,1.0,1.0,0.8600099055299695,1.0,1.0,1.0,0.9416707939708205
4890,86e62e65d9095907,True,1.0,1.0,0.9982338772076906,1.0,1.0,1.0,0.9992641155032045
4891,33c321ae43da54c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4892,b11992c2f91d5188,True,1.0,1.0,0.9571402538038527,1.0,1.0,1.0,0.9821417724182719
4893,efe1222923b65833,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4894,b7e7604c72e051da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4895,470d0eceeaf75102,True,1.0,1.0,0.9502897705832903,1.0,1.0,1.0,0.9792874044097043
4896,143234de18d5587f,True,1.0,1.0,0.9944592825857997,1.0,1.0,1.0,0.9976913677440832
4897,a33054c645ce5643,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4898,41d8a2d6fa6853c5,True,1.0,1.0,0.9771795814380384,1.0,1.0,1.0,0.9904914922658493
4899,b31e39a660f1535f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4900,8113ea1b58245172,True,1.0,1.0,0.6646218761732618,1.0,1.0,1.0,0.8602591150721924
4901,3009df5312fa581c,True,1.0,1.0,0.9999447436969627,1.0,1.0,1.0,0.9999769765404011
4902,d3322747793a5dda,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4903,7dfe5f8b766b5893,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4904,aa84169dd1f3538d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4905,7186e23637965344,True,1.0,1.0,0.8032422068588012,1.0,1.0,1.0,0.9180175861911671
4906,406f8b299de35ce2,True,1.0,1.0,0.7120613898067069,1.0,1.0,0.5,0.8800255790861279
4907,a25c025ea58d5409,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4908,3ae409424da65443,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4909,eb527d130d8d5e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4910,ba83a36f96af5ceb,True,1.0,1.0,0.9507883792849042,1.0,1.0,0.0,0.9794951580353768
4911,07667a86040c5332,True,1.0,1.0,0.8563027172845527,1.0,1.0,1.0,0.9401261322018969
4912,50cf8d1fd8c250a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4913,09a859498436512e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4914,fa72fd5d5f285388,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4915,8c4218fc392a52be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4916,70d79606f745562e,True,1.0,1.0,0.9725167109287223,1.0,1.0,1.0,0.9885486295536343
4917,deae4b3cac52513c,True,1.0,1.0,0.9666837259236405,1.0,1.0,1.0,0.9861182191348502
4918,1bc6668f3dff5822,True,1.0,1.0,0.9959286055498623,1.0,1.0,1.0,0.9983035856457759
4919,4b04d67c77455726,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4920,8912a46529c059a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4921,d3cd01aa67de516f,True,1.0,1.0,0.9481005157229755,1.0,1.0,1.0,0.978375214884573
4922,7af63267db5c5415,True,1.0,1.0,0.962782320452562,1.0,1.0,1.0,0.9844926335219008
4923,c0d51ca7b8af5414,True,1.0,1.0,0.6160955425506957,1.0,1.0,1.0,0.8400398093961231
4924,9e76a394983a59b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4925,84cd08b147745635,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4926,1517632ca5a8577b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4927,f9de30ccbddd50dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4928,34bead43250559f7,True,1.0,1.0,0.9845299541028012,1.0,1.0,1.0,0.9935541475428339
4929,d72d183a16e05cf3,True,1.0,1.0,0.8555574451769209,1.0,1.0,1.0,0.9398156021570504
4930,750b8c926ffd5895,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4931,896f25f6f25e52e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4932,580dac44fa305877,True,1.0,1.0,0.5952020193922972,1.0,1.0,1.0,0.8313341747467905
4933,a97ceb2edd0251f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4934,bcc370e566845fc6,True,1.0,1.0,0.8683148330200364,1.0,1.0,1.0,0.9451311804250152
4935,484b6d9a28f350bd,True,1.0,1.0,0.9630864557380344,1.0,1.0,1.0,0.9846193565575142
4936,0a08850db6e35ab7,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4937,1cb1b58a3129563c,True,1.0,1.0,0.8617799582833322,1.0,1.0,1.0,0.9424083159513884
4938,f25881a0f78f5aa9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4939,c5f6d8de44475520,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4940,6b8daf3b57175e70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4941,690efce01f2054a7,True,1.0,1.0,0.8393724702732344,1.0,1.0,1.0,0.9330718626138476
4942,f7f7750b2dc2548e,True,1.0,1.0,0.9714705897244601,1.0,1.0,1.0,0.9881127457185249
4943,111191a59b9c53c2,True,1.0,1.0,0.8046259324357222,1.0,1.0,1.0,0.9185941385148843
4944,1ec58e13fee45a30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4945,20d3a5f5b9e6549f,True,1.0,1.0,0.9618050415013866,1.0,1.0,1.0,0.984085433958911
4946,fceded25dc595e06,True,1.0,1.0,0.9561213674964237,1.0,1.0,1.0,0.9817172364568432
4947,135899b9eb4f543e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4948,f8b10bcaa98a53e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4949,1cddfddca0bd560a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4950,93c2bfeb7c885a2e,True,1.0,1.0,0.761849590742348,1.0,1.0,1.0,0.9007706628093116
4951,3afbbcf248dc5405,True,1.0,1.0,0.9338882670902755,1.0,1.0,1.0,0.9724534446209482
4952,b3509fd31f495cfb,True,1.0,1.0,0.7140426776856312,1.0,1.0,1.0,0.8808511157023463
4953,3ce814811e5252dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4954,b50b164056715968,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4955,1ca75f05f31d51cc,True,1.0,1.0,0.9607144806173108,1.0,1.0,1.0,0.9836310335905463
4956,83dd1484eb265a3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4957,5b891b54880f5fab,True,1.0,1.0,0.917060502951518,1.0,1.0,1.0,0.9654418762297992
4958,5b8d892592635d5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4959,93a59ff864b45716,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4960,f17ee11904385731,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4961,35583284eac15ae5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4962,04b80ae53fc5549e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4963,082ea12d7b2355cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4964,6bd5888420e851a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4965,581e219460ef5789,True,1.0,1.0,0.9447012537093585,1.0,1.0,1.0,0.9769588557122327
4966,c73dd42b15465858,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4967,828b1011212253c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4968,2469647d2d055825,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4969,d8952813d8de574d,True,1.0,1.0,0.8861221429714049,1.0,1.0,1.0,0.952550892904752
4970,373abe824b3052a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4971,f0a338ae8f3a56bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4972,7ccd759aa0535b9a,True,1.0,1.0,0.8049209824163651,1.0,1.0,1.0,0.9187170760068187
4973,adccb045b1495f50,True,1.0,1.0,0.9674583415450405,1.0,1.0,1.0,0.986440975643767
4974,670f9d50643c5874,True,1.0,1.0,0.7912451408657702,1.0,1.0,1.0,0.9130188086940709
4975,e2e83df1a791542b,True,1.0,1.0,0.8827719385799266,1.0,1.0,1.0,0.9511549744083028
4976,676880c7e31252c0,True,1.0,1.0,0.7766990031054618,1.0,1.0,1.0,0.9069579179606091
4977,315aedf84f9f59c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4978,1ecaacbc53a754e7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4979,6389fb6f9d675e3b,True,1.0,1.0,0.7206708245071961,1.0,1.0,1.0,0.8836128435446651
4980,fb351801ac245053,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4981,af67221644ad5bd3,True,1.0,1.0,0.7971558231905868,1.0,1.0,1.0,0.9154815929960778
4982,6e395976280452e1,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4983,cffc9ea8b6ea5920,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4984,80c267878c6a54fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4985,0d150320916f5b2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4986,d97108bcdab25c24,True,1.0,1.0,0.9238115581680311,1.0,1.0,1.0,0.9682548159033463
4987,737920796b595b0f,True,1.0,1.0,0.4749992777384547,1.0,1.0,1.0,0.7812496990576895
4988,e9d869eb2d255788,True,1.0,1.0,0.8406581462366157,1.0,1.0,1.0,0.9336075609319231
4989,f3c165d6e31f524d,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4990,64ee149f402a5601,True,1.0,1.0,0.905488103970629,1.0,1.0,1.0,0.9606200433210953
4991,30d10a9c1f8352da,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4992,d5489fba77675698,True,1.0,1.0,0.910703814036254,1.0,1.0,1.0,0.9627932558484392
4993,4742cf16ab0f515b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4994,e736f6ed766658fb,True,1.0,1.0,0.9238598502668548,1.0,1.0,1.0,0.9682749376111895
4995,04e3f71d6bc15d1e,True,1.0,1.0,0.9545331680573661,1.0,1.0,1.0,0.9810554866905692
4996,6227e5b0f0d4592e,True,1.0,1.0,0.9631861232318695,1.0,1.0,1.0,0.9846608846799456
4997,a9454c63755c549d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4998,7bbacd116bd75f85,True,1.0,1.0,0.9838485784620268,1.0,1.0,1.0,0.9932702410258445
4999,249dd85ebaa65b9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5000,f55c530f3875533f,True,1.0,1.0,0.8128453979175686,1.0,1.0,1.0,0.922018915798987
5001,bf8a9586c59551f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5002,cff12b59b73c537e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5003,f15b26c87a0e557d,True,1.0,1.0,0.963677285392817,1.0,1.0,1.0,0.9848655355803405
5004,d1e46ac6cbe15c1e,True,1.0,1.0,0.9252314227978581,1.0,1.0,1.0,0.9688464261657742
5005,bacbab3d771e59fd,True,1.0,1.0,0.925667627848134,1.0,1.0,1.0,0.9690281782700558
5006,2a6936d84bda531f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5007,92135b7bae0b5259,True,1.0,1.0,0.9041957989037948,1.0,1.0,1.0,0.9600815828765811
5008,b1a1b2a18fa4504f,True,1.0,1.0,0.853212213616473,1.0,1.0,0.0,0.9388384223401971
5009,963324efc6715315,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5010,8894cb9c1f385198,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5011,364dd4c7c4cf55cb,True,1.0,1.0,0.7340363002708405,1.0,1.0,1.0,0.889181791779517
5012,da365ed766db5a6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5013,0ebdf3a905ba522f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5014,649ee93e67cc58bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5015,0b0a92d14c3c508e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5016,9a4575e2dfd75ffb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5017,e1950bc54da65383,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5018,bf8b8714f63d5642,True,1.0,1.0,0.9458966017533976,1.0,1.0,1.0,0.9774569173972489
5019,722ad5b3698c52c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5020,160d02b02f4d5f77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5021,a911eef9f873522a,True,1.0,1.0,0.9541425850633958,1.0,1.0,1.0,0.9808927437764149
5022,44b1999e4b2551b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5023,5d8677f177185a61,True,1.0,1.0,0.7637362074439831,1.0,1.0,1.0,0.9015567531016596
5024,8bacfc35148b5dad,True,1.0,1.0,0.9924397331448759,1.0,1.0,1.0,0.996849888810365
5025,e5e1dbb69578517b,True,1.0,1.0,0.6143920640255566,1.0,1.0,1.0,0.8393300266773153
5026,518661c5f7625f5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5027,f04d33e677745e8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5028,a259460cd13f55c2,True,1.0,1.0,0.8578972121450418,1.0,1.0,1.0,0.9407905050604342
5029,e404f3b25f405019,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5030,29560d02d4615d4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5031,702b40dba11550ae,True,1.0,1.0,0.9811318121416851,1.0,1.0,1.0,0.9921382550590355
5032,75b312bbd4e25c17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5033,65858c2fe6b5501f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5034,1b5521472b795718,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5035,abda798b87535e07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5036,61c5308743b35db2,True,1.0,1.0,0.7738676378885906,1.0,1.0,1.0,0.9057781824535794
5037,182a718050bd598a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5038,3cf9c200e3485696,True,1.0,1.0,0.9846571523207002,1.0,1.0,1.0,0.9936071468002918
5039,d09bb687e7e15b97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5040,ea8e1b52032857e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5041,86db74cc909e5437,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
5042,42c7526fc6845005,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5043,f25f295b364a5f29,True,1.0,1.0,0.8996338690680867,1.0,1.0,1.0,0.9581807787783694
5044,8e958f3833835138,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5045,64b99da814205341,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5046,4cfe4dc173bb5e2e,True,1.0,1.0,0.5717900308650288,1.0,1.0,1.0,0.8215791795270952
5047,230b5f3fb3f157fe,True,1.0,1.0,0.9052993601827541,1.0,1.0,1.0,0.9605414000761475
5048,29163817326a5eab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5049,4b6b5bac92ae5f56,True,1.0,1.0,0.9796070133957867,1.0,1.0,1.0,0.9915029222482445
5050,d18b4bcf67b05c57,True,1.0,1.0,0.7728142495558329,1.0,1.0,1.0,0.9053392706482638
5051,0eeeee655d415970,True,1.0,1.0,0.7229759311801226,1.0,1.0,0.5,0.8845733046583844
5052,a15cc20cfcc35d48,True,1.0,1.0,0.9826664080051454,1.0,1.0,1.0,0.9927776700021439
5053,b793d920bf6f53cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5054,ad47566ea29a57bf,True,1.0,1.0,0.9547279356894939,1.0,1.0,1.0,0.9811366398706225
5055,0706e8bf25805e91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5056,63930f7b3b0e5872,True,1.0,1.0,0.7983807434283736,1.0,1.0,1.0,0.9159919764284891
5057,4849a426de8e5d24,True,1.0,1.0,0.9117495167192087,1.0,1.0,1.0,0.9632289652996703
5058,974041ac230056eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5059,0928c39f05db52c5,True,1.0,1.0,0.9559253480655246,1.0,1.0,1.0,0.9816355616939686
5060,db747c98e01c5b42,True,1.0,1.0,0.9671163175131919,1.0,1.0,1.0,0.9862984656304966
5061,d5110a9cb2b352d5,True,1.0,1.0,0.9684059591107002,1.0,1.0,1.0,0.986835816296125
5062,659d1e0ce6cd5c97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5063,8e785a7a6df95636,True,1.0,1.0,0.9335668268695638,1.0,1.0,1.0,0.9723195111956516
5064,d1dd156bb9b1599d,True,1.0,1.0,0.8682295900053698,1.0,1.0,1.0,0.9450956625022374
5065,cf0b2ecc4f4d5ee7,True,1.0,1.0,0.7917676531726021,1.0,1.0,1.0,0.913236522155251
5066,989aefa473b75a2a,True,1.0,1.0,0.7529783137490014,1.0,1.0,1.0,0.8970742973954172
5067,33e37f9d760a56b1,True,1.0,1.0,0.8991534922829557,1.0,1.0,1.0,0.9579806217845649
5068,aa5f2769e03f5a8b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5069,1dc437ce152e55fa,True,1.0,1.0,0.7032057998576209,1.0,1.0,1.0,0.8763357499406753
5070,a22de94be8935752,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5071,8b328af730c75e49,True,1.0,1.0,0.7414127922843767,1.0,1.0,1.0,0.8922553301184903
5072,4b3d6fc60b815701,True,1.0,1.0,0.9663202683527452,1.0,1.0,1.0,0.9859667784803104
5073,585a681f4ad95682,True,1.0,1.0,0.8322331691263869,1.0,1.0,0.5,0.9300971538026612
5074,05850e3460015579,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5075,152449b7967c541d,True,1.0,1.0,0.7589409758332228,1.0,1.0,1.0,0.8995587399305096
5076,61874b16298352f3,True,1.0,1.0,0.9265166020475034,1.0,1.0,1.0,0.9693819175197932
5077,ac944958cb6d5209,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5078,e4054a16eede5400,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5079,73bf16c0312158a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5080,64a8b055818c5bef,True,1.0,1.0,0.9215825276851998,1.0,1.0,1.0,0.9673260532021666
5081,93080b4cb0435e4a,True,1.0,1.0,0.9633142184124751,1.0,1.0,1.0,0.9847142576718646
5082,8fc671c2e6c05780,True,1.0,1.0,0.9836991737213939,1.0,1.0,0.5,0.9932079890505808
5083,c4fbbd685a1953c5,True,1.0,1.0,0.7903020706960731,1.0,1.0,1.0,0.9126258627900304
5084,1e9fb68ccf2d5bcd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5085,2c21ad85949653a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5086,457acf87bc885550,True,1.0,1.0,0.6951652146366419,1.0,1.0,1.0,0.8729855060986008
5087,9c62f0bf33fd542d,True,1.0,1.0,0.9979808360530693,1.0,1.0,1.0,0.9991586816887789
5088,e1886e081b945907,True,1.0,1.0,0.8242248876621379,1.0,1.0,1.0,0.926760369859224
5089,62c0730b5f435548,True,1.0,1.0,0.8494936203621228,1.0,1.0,1.0,0.9372890084842179
5090,3be6682bde7d5548,True,1.0,1.0,0.8979847055566352,1.0,1.0,1.0,0.9574936273152647
5091,56af844c0e0a53ce,True,1.0,1.0,0.9382176974291608,1.0,1.0,1.0,0.9742573739288171
5092,a41e9aff2ee457c2,True,1.0,1.0,0.7608152502841314,1.0,1.0,1.0,0.9003396876183881
5093,940becbbb9d05594,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5094,6d66b095f93750f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5095,fc8de9b657805f00,True,1.0,1.0,0.9072823737829546,0.0,1.0,1.0,0.5447009890762311
5096,42160b555f2a5aa0,True,1.0,1.0,0.9128235600892133,1.0,1.0,1.0,0.9636764833705055
5097,2302da9c486d5e3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5098,4a4bf6e11a875f33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5099,5f78b2fcada85eef,True,1.0,1.0,0.8797990775207911,1.0,1.0,1.0,0.9499162823003297
5100,d0ae9b081c1857cf,True,1.0,1.0,0.8572660696226837,1.0,1.0,1.0,0.9405275290094516
5101,25b846255c715c69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5102,7238724f2bff58f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5103,3dd9fe57e28e5c54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5104,597f506bb5fd5a83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5105,cecce24905cb5641,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5106,484bac10bd295459,True,1.0,1.0,0.9162865675027999,1.0,1.0,1.0,0.9651194031261667
5107,8cf86f67f10f574a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5108,bfb583c3969950ba,True,1.0,1.0,0.8553948040555241,1.0,1.0,1.0,0.9397478350231351
5109,5593d7326b9c59aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5110,3acc6eea1ed15f20,True,1.0,1.0,0.9640228359718304,1.0,1.0,1.0,0.9850095149882626
5111,6d846dadde695838,True,1.0,1.0,0.8124241911504447,1.0,1.0,1.0,0.921843412979352
5112,3e053f89d1c55a7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5113,8b90b26a4deb5019,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5114,d4f989ee320e52e9,True,1.0,1.0,0.9350211328514263,1.0,1.0,1.0,0.9729254720214277
5115,9e2fa21e8eac5c11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5116,f518d10b147c5398,True,1.0,1.0,0.8340722168776553,1.0,1.0,1.0,0.930863423699023
5117,882a63bc231e5987,True,1.0,1.0,0.942661128372494,1.0,1.0,1.0,0.9761088034885391
5118,1ea94b85513e5822,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5119,0f7e1062e04e5fb5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5120,44699d8556a1519e,True,1.0,1.0,0.9290195119454331,1.0,1.0,1.0,0.9704247966439304
5121,f84819b5dc2a5130,True,1.0,1.0,0.8640343372307664,1.0,1.0,1.0,0.9433476405128193
5122,23d0ae8aedf8537b,True,1.0,1.0,0.9682362760140831,1.0,1.0,1.0,0.986765115005868
5123,31222d2fc6f95e0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5124,60fbe2351f325132,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5125,3aa2f4406fc750da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5126,6bb2c2106e435a57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5127,c04b59204ebe55f9,True,1.0,1.0,0.9316905146930379,1.0,1.0,1.0,0.9715377144554326
5128,140a3ea8607f528f,True,1.0,1.0,0.9621437816496635,1.0,1.0,1.0,0.9842265756873599
5129,d0a77f19bd8b5348,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5130,ca8b5c5ed914507c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5131,0c8e3fd67ae45324,True,1.0,1.0,0.853173325720548,1.0,1.0,1.0,0.9388222190502283
5132,9e20b3d7da855668,True,1.0,1.0,0.8052223897316007,1.0,1.0,1.0,0.9188426623881668
5133,e727c1d090125d64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5134,0d161d05f98354dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5135,4cdcf106cb5d5c63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5136,0748764d9de454ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5137,f618df9b13b75f68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5138,69f27d25f8a45de1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5139,981ceb0924575bc3,True,1.0,1.0,0.8520239623560395,1.0,1.0,1.0,0.9383433176483497
5140,f958234391c05be3,True,1.0,1.0,0.8766146557396948,1.0,1.0,1.0,0.9485894398915394
5141,cea4eb2a60da5354,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5142,8051c60f20705909,True,1.0,1.0,0.7679435554589902,1.0,1.0,1.0,0.9033098147745792
5143,aab1c6b4ac3d57a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5144,96704b3a6c235f12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5145,948099bc138855b6,True,1.0,1.0,0.9641864946068198,1.0,1.0,1.0,0.9850777060861748
5146,e1f58cff32225d3a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5147,8659bfccd4195fb6,True,1.0,1.0,0.7763934217595518,1.0,1.0,1.0,0.9068305923998133
5148,f7c495f7030a5ac1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5149,a31e932f22d35521,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5150,7bd504ce0e1950b9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5151,4952a782e55057b7,True,1.0,1.0,0.9963295442062339,1.0,1.0,1.0,0.9984706434192642
5152,d9c4acb18e675789,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5153,9b94fe18b9ea5b73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5154,8a492ff6a81054a7,True,1.0,1.0,0.6922707232156808,1.0,1.0,0.5,0.8717794680065337
5155,c2f27daee5bd5a3e,True,1.0,1.0,0.7645336644822843,1.0,1.0,1.0,0.9018890268676185
5156,f102658ad87c561f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5157,ed1a1174e6aa5270,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5158,40c5ce24f85a5540,True,1.0,1.0,0.9259622186494001,1.0,1.0,1.0,0.9691509244372499
5159,70322003ab525a2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5160,84ed0a5827f656d8,True,1.0,1.0,0.8709604100855443,1.0,1.0,1.0,0.9462335042023101
5161,79ea5e55d0385928,True,1.0,1.0,0.7488337096460629,1.0,1.0,1.0,0.8953473790191929
5162,1a66019703c45296,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5163,9483bda6b31259bd,True,1.0,1.0,0.8083346116827036,1.0,1.0,1.0,0.9201394215344599
5164,8f7ea84594aa5d75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5165,e5d2a01ab5b0562a,True,1.0,1.0,0.9449252025302485,1.0,1.0,1.0,0.9770521677209368
5166,4203da2e7a8b518d,True,1.0,1.0,0.9187538505892292,1.0,1.0,1.0,0.9661474377455121
5167,d2ce22d49c4c5166,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5168,2a764e45008651e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5169,e776468d9bf65a8a,True,1.0,1.0,0.8693247266532614,1.0,1.0,1.0,0.945551969438859
5170,02c173ffafdd5be5,True,1.0,1.0,0.32658420152487666,1.0,0.0,0.5,0.5527434173020319
5171,5005f44bd2135f3b,True,1.0,1.0,0.9238165704625332,1.0,1.0,1.0,0.9682569043593888
5172,ca4686a3d8a55f9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5173,77155a60b2ae5e75,True,1.0,1.0,0.8567213877301322,1.0,1.0,1.0,0.9403005782208883
5174,655917ea5da455c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5175,fb259f736cd55252,True,1.0,1.0,0.8397387761873789,1.0,1.0,1.0,0.9332244900780745
5176,f03f53f19c6254b8,True,1.0,1.0,0.7836016756613087,1.0,1.0,1.0,0.9098340315255453
5177,b961186653e45dc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5178,2dad1998a320527d,True,1.0,1.0,0.9045495820155198,1.0,1.0,1.0,0.9602289925064665
5179,b30ee22eca0a57ef,True,1.0,1.0,0.9653076000333062,1.0,1.0,1.0,0.9855448333472109
5180,9c0b17fc7987544e,True,1.0,1.0,0.719047177674117,1.0,1.0,1.0,0.8829363240308821
5181,7c2df54ec2df5a6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5182,f776577c7428592b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5183,50202ba4b1b55f6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5184,2bd04a0902095129,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5185,887c38b0c24d5b51,True,1.0,1.0,0.6891755589712489,1.0,1.0,1.0,0.8704898162380204
5186,4023fa59fcfd5671,True,1.0,1.0,0.6634253591613255,1.0,1.0,1.0,0.859760566317219
5187,248a920cf01751f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5188,25cdf7dee0d25a66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5189,43a4f01072795345,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5190,1d2710d5bcfd52a7,True,1.0,1.0,0.7561570922403845,1.0,1.0,1.0,0.8983987884334935
5191,5be54baed8b35bd7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5192,7ed9d0ca20ac5e2c,True,1.0,1.0,0.9898821255399819,1.0,1.0,1.0,0.9957842189749924
5193,0f3d66a03c5e500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5194,fa0f2e54ad7259b0,True,1.0,1.0,0.9492315831551414,1.0,1.0,1.0,0.978846492981309
5195,a698a93fec1e57fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5196,45c3a52706c555df,True,1.0,1.0,0.9600750152100518,1.0,1.0,0.0,0.9833645896708548
5197,8ca47b84db7053a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5198,8ddb6763987051ba,True,1.0,1.0,0.9966911896352137,1.0,1.0,1.0,0.9986213290146724
5199,7f08b90f7a44554b,True,1.0,1.0,0.924719496633523,1.0,1.0,1.0,0.9686331235973012
5200,795696bd00095944,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5201,3953e2236a735999,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5202,41c18772e7ac5696,True,1.0,1.0,0.7406446378821804,1.0,1.0,1.0,0.8919352657842419
5203,5c9d51dc830453c5,True,1.0,1.0,0.7300944624369617,1.0,1.0,1.0,0.8875393593487341
5204,3309408516525e17,True,1.0,1.0,0.9074037440493189,1.0,1.0,1.0,0.9614182266872162
5205,1da6196444e35b0f,True,1.0,1.0,0.9130847375378986,1.0,1.0,1.0,0.9637853073074577
5206,25226305bdff5efd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5207,778219f3cac65d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5208,6d08dce7cfaa5035,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5209,c35a248a5941531d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5210,520c2defbbc958a0,True,1.0,1.0,0.9107902485757238,1.0,1.0,1.0,0.9628292702398848
5211,092e56d3db8b5e24,True,1.0,1.0,0.8912395505754577,1.0,1.0,0.5,0.9546831460731072
5212,7ba76233a35553c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5213,2223b290d60556d5,True,1.0,1.0,0.9555001291443629,1.0,1.0,1.0,0.9814583871434847
5214,103c3ee1db23521d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5215,1712f51cf5df564a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5216,b4c5bd35a81f517e,True,1.0,1.0,0.8466696903741617,1.0,1.0,1.0,0.936112370989234
5217,9d55692d15dc5155,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5218,b528a0aa02695437,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5219,8c6aed532f8555cd,True,1.0,1.0,0.9511242558747951,0.0,1.0,1.0,0.5629684399478313
5220,45e6bebee4305fb6,True,1.0,1.0,0.9824074032222835,1.0,1.0,1.0,0.9926697513426181
5221,ffcbea07e13e540d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5222,b9238f564f875dfc,True,1.0,1.0,0.8616360773741937,1.0,1.0,1.0,0.9423483655725807
5223,21747e180852591a,True,1.0,1.0,0.68566191121143,1.0,1.0,1.0,0.869025796338096
5224,10b9d1b254f35a74,True,1.0,1.0,0.6869228556635363,1.0,1.0,1.0,0.8695511898598068
5225,352fabb819b95d6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5226,07bc26f4b1735347,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5227,1615cf8bd43759c2,True,1.0,1.0,0.9830097029871391,1.0,1.0,1.0,0.9929207095779745
5228,acb57a529dae5da1,True,1.0,1.0,0.7567978594171307,1.0,1.0,1.0,0.8986657747571378
5229,b425ed76adfb5351,True,1.0,1.0,0.8608066187092822,1.0,1.0,1.0,0.9420027577955343
5230,c6d6faaea8915ef2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5231,28113a97a08b5ff1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5232,b4d64308573f5bdf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5233,2ca1cea5e7bf5219,True,1.0,1.0,0.9448692774559945,1.0,1.0,1.0,0.9770288656066644
5234,5fb039973cf85b11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5235,f35274c7a16657d7,True,1.0,1.0,0.8429798987726685,1.0,1.0,1.0,0.9345749578219452
5236,6922b2ea23cd51a3,True,1.0,1.0,0.9157592212367064,1.0,1.0,1.0,0.9648996755152943
5237,562019740aeb5d7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5238,f0c41eb61ba65434,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5239,feb90d2112ec57cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5240,3e7bec3b1c4359b6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5241,e704fb7745a75fd7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5242,97f7a14f8a835f59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5243,9f4bf4a979835749,True,1.0,1.0,0.9596365511052993,1.0,1.0,1.0,0.9831818962938748
5244,a7fa8bccce9253cb,True,1.0,1.0,0.623484492031618,1.0,1.0,1.0,0.8431185383465075
5245,8470cdca41255e20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5246,3971312f7bb55ea2,True,1.0,1.0,0.7992437939310254,1.0,1.0,1.0,0.9163515808045939
5247,546c6d1bfc455f77,True,1.0,1.0,0.8572016272720862,1.0,1.0,1.0,0.9405006780300359
5248,14d9640a8b9d5d7d,True,1.0,1.0,0.9647732675997079,1.0,1.0,1.0,0.9853221948332117
5249,83873a51bef051ac,True,1.0,1.0,0.869180066905644,1.0,1.0,1.0,0.9454916945440184
5250,348680e464e15fa2,True,1.0,1.0,0.8091039768600409,1.0,1.0,1.0,0.9204599903583505
5251,123bc88af914514c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5252,0a6906b694b65108,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5253,0b4617cb0ac15035,True,1.0,1.0,0.9620046534240845,1.0,1.0,1.0,0.9841686055933686
5254,720963308f01575e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5255,b1bb3b767e405b79,True,1.0,1.0,0.9324964612822269,1.0,1.0,1.0,0.9718735255342613
5256,cc86bfa114035604,True,1.0,1.0,0.7610131371208656,1.0,1.0,1.0,0.9004221404670273
5257,4826c59b43f6568a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5258,6cc0563c1a0d5c3a,True,1.0,1.0,0.9573076572553059,0.0,1.0,0.0,0.5655448571897108
5259,ce09ed938df353d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5260,4940444d511c5594,True,1.0,1.0,0.9411407699453936,1.0,1.0,1.0,0.9754753208105807
5261,e3b8bfc261ac5969,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5262,dd71dee142f05d7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5263,20f1de62f5795dab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5264,4339d22a9e205757,True,1.0,1.0,0.9064674637605796,1.0,1.0,1.0,0.9610281099002416
5265,1029003770aa5e2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5266,1d6b6b43809a50cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5267,fd99b81c7f2b5ed7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5268,72cb0bed47ab5464,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5269,df4bbe0b4f6d5312,True,1.0,1.0,0.9618859139497996,1.0,1.0,1.0,0.9841191308124165
5270,5403d4e6179a5354,True,1.0,1.0,0.8786163428364759,1.0,1.0,1.0,0.949423476181865
5271,18023ea42fe95bdb,True,1.0,1.0,0.7821705704133066,1.0,1.0,1.0,0.909237737672211
5272,7d923c664b7b5dae,True,1.0,1.0,0.9669533525623399,1.0,1.0,1.0,0.9862305635676417
5273,5a3613f60fb454d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5274,31013d67978e5284,True,1.0,1.0,0.8459655312577555,1.0,1.0,1.0,0.935818971357398
5275,1f2b81cc64b45658,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5276,70297f5b95955dce,True,1.0,1.0,0.9427498408025303,1.0,1.0,1.0,0.9761457670010544
5277,21e13e3ac13856b1,True,1.0,1.0,0.6910364155962518,1.0,1.0,1.0,0.871265173165105
5278,0a8612e9d0df52f1,True,1.0,1.0,0.9806668359718297,1.0,1.0,1.0,0.9919445149882623
5279,f4cc7553b85f5fb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5280,30d5d8dfd52451a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5281,862e27b57f9d50ac,True,1.0,1.0,0.9097040677425383,1.0,1.0,1.0,0.9623766948927243
5282,3338ad25c2cc59d1,True,1.0,1.0,0.712924764582695,1.0,1.0,1.0,0.8803853185761229
5283,ee5975ff12275983,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5284,91c479d90ccb521a,True,1.0,1.0,0.9805499654746705,1.0,1.0,1.0,0.9918958189477793
5285,79a151c333745253,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5286,4ed57aa187415e7f,True,1.0,1.0,0.7890311173175079,1.0,1.0,1.0,0.9120962988822949
5287,ee91209e45fe5141,True,1.0,1.0,0.9233229214803866,1.0,1.0,0.0,0.9680512172834944
5288,f54559dd98e75d83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5289,a2737c768a335e27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5290,535d4220196452ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5291,e1398b3ecf3f520d,True,1.0,1.0,0.8468204116035795,1.0,1.0,1.0,0.9361751715014913
5292,b664ff6d2c185e31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5293,75f5cc1f425c501d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5294,8ab73218fe4a539e,True,1.0,1.0,0.728013420323872,1.0,1.0,1.0,0.88667225846828
5295,31042b6e5c455b82,True,1.0,1.0,0.8763117320845953,1.0,1.0,1.0,0.9484632217019148
5296,9300251ea784552f,True,1.0,1.0,0.8029075088646523,1.0,1.0,1.0,0.9178781286936051
5297,6d93bbdab42255a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5298,47a83e9f70525906,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5299,0ddc071278375700,True,1.0,1.0,0.6285250743080104,1.0,1.0,1.0,0.845218780961671
5300,685911b9ba8b554f,True,1.0,1.0,0.831397011682973,1.0,1.0,1.0,0.9297487548679054
5301,e4673b6cec6b521a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5302,e6e40103bfcb539e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5303,bee76fa92b735b00,True,1.0,1.0,0.7427504397643124,1.0,1.0,1.0,0.8928126832351303
5304,9d864c15bf7d5414,True,1.0,1.0,0.9697765899222768,1.0,1.0,1.0,0.9874069124676152
5305,0dc3dee5c8815a90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5306,cc2587bf27c75cc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5307,4bb645483bf4594a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5308,3ec484ccad125e99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5309,0691c520f834559d,True,1.0,1.0,0.720689380079127,1.0,1.0,1.0,0.8836205750329696
5310,dc87013816e059f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5311,e84ff3e29bc05254,True,1.0,1.0,0.6576237279229138,1.0,1.0,1.0,0.8573432199678809
5312,ec04801554fb518f,True,1.0,1.0,0.9391523843541654,1.0,1.0,1.0,0.9746468268142356
5313,ac7bd595b9a3544c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5314,fd6c8bf8f80f5f53,True,1.0,1.0,0.8351043685683822,1.0,1.0,1.0,0.9312934869034925
5315,aeea0bc96b5255e9,True,1.0,1.0,0.8489763775228749,1.0,1.0,1.0,0.9370734906345312
5316,85164858b3e55841,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5317,054e4984e1b55ec9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5318,05304817b887541e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5319,e6c8f0c4aaea52d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5320,ed7a09d2f93d5e90,True,1.0,1.0,0.8809600964120767,1.0,1.0,1.0,0.9504000401716987
5321,2cd2afde48275675,True,1.0,1.0,0.9399440516013949,1.0,1.0,1.0,0.9749766881672479
5322,01052f67ec24538c,True,1.0,1.0,0.9756842730030154,1.0,1.0,1.0,0.9898684470845898
5323,019eaadd84cb56f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5324,e668948b1c0f5b82,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5325,f6a8d6a5c5b355d0,True,1.0,1.0,0.9835515750427201,1.0,1.0,1.0,0.9931464896011333
5326,f1592141ee0157fe,True,1.0,1.0,0.9477537311559466,1.0,1.0,1.0,0.9782307213149778
5327,8cd3ad22a81c52b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5328,d422c9b6689c52bf,True,1.0,1.0,0.9960405044396203,1.0,1.0,1.0,0.9983502101831752
5329,a5f724194aaa55f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5330,6dcb6aa97a07588b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5331,5ae0b5e6a95f5335,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5332,a1adc0fae78f5a3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5333,1218b6a218b750d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5334,eec0bc4e1b185d67,True,1.0,1.0,0.8696997375714675,1.0,1.0,1.0,0.9457082239881114
5335,4abc4549b6d45891,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5336,3580cf9f59395963,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5337,cd2f52e2012f5088,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5338,e2a0ac6a977b5c70,True,1.0,1.0,0.8598499755266574,1.0,1.0,1.0,0.9416041564694405
5339,34787bf8b0d95f31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5340,6b183b48b7175f38,True,1.0,1.0,0.8441808862062985,1.0,1.0,1.0,0.9350753692526244
5341,38b3c670b2ad55c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5342,b6247a5245a5554f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5343,4211afd0df14524c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5344,f304e815462d5f1f,True,1.0,1.0,0.907790280972721,1.0,1.0,1.0,0.9615792837386338
5345,28345af8c4505291,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5346,48f00d40d416591d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5347,89e9fbdf25415d68,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5348,e7c485c237b352cd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5349,199a2738284e52c9,True,1.0,1.0,0.9091575781054941,1.0,1.0,1.0,0.9621489908772892
5350,fc0d0363cab85e22,True,1.0,1.0,0.8731620860153292,1.0,1.0,1.0,0.9471508691730538
5351,3ec88bf115c95f69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5352,a152c8cad6625d6a,True,1.0,1.0,0.8210290323594669,1.0,1.0,1.0,0.9254287634831112
5353,7d5618d384ac5071,True,1.0,1.0,0.8797744020365384,1.0,1.0,1.0,0.9499060008485577
5354,fccef3d0f5cc5d8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5355,9020d65504e554b3,True,1.0,1.0,0.7596520850202745,1.0,1.0,1.0,0.8998550354251144
5356,23ee5a5b9a1a550c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5357,0561ac957ffc5c4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5358,679b181821395966,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5359,6ce3e4a1792651a8,True,1.0,1.0,0.9419107397009766,1.0,1.0,1.0,0.9757961415420736
5360,b5754d53017b5d49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5361,8835adb14ec55b7c,True,1.0,1.0,0.9279891917889503,1.0,1.0,1.0,0.9699954965787293
5362,10f5795252265ff3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5363,abe4fa26de85552d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5364,4c771d89311d548a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5365,4d718caa6ebc5b37,True,1.0,1.0,0.9361828747637758,1.0,1.0,1.0,0.9734095311515732
5366,46320fa2dc795a5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5367,01d061d9a66451ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5368,4fabf8c780005e4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5369,2a49de57fddb59bc,True,1.0,1.0,0.8910490639061234,1.0,1.0,1.0,0.9546037766275514
5370,5a35f8abb51c5303,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5371,1370cea130165b51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5372,8d4dc358499159c9,True,1.0,1.0,0.6911196990798466,1.0,1.0,1.0,0.8712998746166027
5373,c6281b21b9015448,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5374,9bb9d42a74165cf0,True,1.0,1.0,0.9958819873379503,1.0,1.0,1.0,0.9982841613908127
5375,4299796c2c845718,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5376,371d154a89425165,True,1.0,1.0,0.963701147407505,1.0,1.0,1.0,0.9848754780864605
5377,46c8d578ddb55784,True,1.0,1.0,0.738363830707919,1.0,1.0,1.0,0.8909849294616329
5378,49c9a9f57deb5a8c,True,1.0,1.0,0.8852378787048221,1.0,1.0,1.0,0.9521824494603425
5379,e9fcec80707952c3,True,1.0,1.0,0.9596936150434542,1.0,1.0,1.0,0.9832056729347727
5380,c282872767cb5199,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5381,a8fd739baf0a5935,True,1.0,1.0,0.8715804945403078,1.0,1.0,1.0,0.9464918727251282
5382,f2291b8766215c41,True,1.0,1.0,0.977965849199997,1.0,1.0,1.0,0.9908191038333319
5383,759441833751576b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5384,616ca25e91ac5136,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5385,e102672eb1975e6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5386,013456829c0050ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5387,7ec8d2521964548f,True,1.0,1.0,0.7502530474762508,1.0,1.0,1.0,0.8959387697817712
5388,80386d2e9c215d3b,True,1.0,1.0,0.9477052418425207,1.0,1.0,1.0,0.9782105174343836
5389,ef3dd8a6f4995678,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5390,f714eb04f5495273,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5391,73fabf2a0bdc5af4,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5392,0d7d0361dc665d25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5393,dee481365b265a2d,True,1.0,1.0,0.7872253214107644,1.0,1.0,1.0,0.9113438839211518
5394,e24d893472bf5ce0,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5395,1a1fbb255ec55813,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5396,c98aa74c885e5b96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5397,567469e556cf5e6b,True,1.0,1.0,0.9268854393448375,1.0,1.0,1.0,0.9695355997270156
5398,3ff436e401ed5828,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5399,93d5e0dd29bc5e7c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5400,7effab69ce785772,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5401,0a0d91d55b0757f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5402,01da0653d99c5903,True,1.0,1.0,0.9983594282994954,1.0,1.0,1.0,0.9993164284581231
5403,bf2a9740fda85514,True,1.0,1.0,0.9364012082606779,1.0,1.0,1.0,0.973500503441949
5404,2c71b83e25e1577d,True,1.0,1.0,0.9241902334526347,1.0,1.0,1.0,0.9684125972719312
5405,9a95d2419f1e592a,True,1.0,1.0,0.8900934530952245,1.0,1.0,1.0,0.9542056054563436
5406,2fc619c5acbe54b8,True,1.0,1.0,0.8674906422582787,1.0,1.0,1.0,0.9447877676076161
5407,7d74c894066f5b2c,True,1.0,1.0,0.927017810708446,1.0,1.0,1.0,0.9695907544618526
5408,b50cf2a689a55433,True,1.0,1.0,0.9058229302389506,1.0,1.0,1.0,0.9607595542662294
5409,fec68cb4b42a5b30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5410,94a5491ee69d5e27,True,1.0,1.0,0.9448670923627591,1.0,1.0,0.5,0.9770279551511497
5411,3265e31c65705a5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5412,ab845dd1ff3c522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5413,36e789a0e4035ad7,True,1.0,1.0,0.9090567753997004,1.0,1.0,1.0,0.9621069897498752
5414,ef72c411731f5e79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5415,b0fe3222f2905745,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5416,910198c6086a5a34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5417,e12d472387385ef6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5418,dcf6caabbee354f7,True,1.0,1.0,0.9801730883826683,1.0,1.0,1.0,0.9917387868261117
5419,eee59dd716c05e1b,True,1.0,1.0,0.8355790496109915,1.0,1.0,1.0,0.9314912706712465
5420,49bdbf5ee25c5024,True,1.0,1.0,0.9740592167316029,1.0,1.0,1.0,0.9891913403048346
5421,8118acf21ab154f7,True,1.0,1.0,0.8561846883299207,1.0,1.0,1.0,0.9400769534708003
5422,1baf6c7677a95a6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5423,f39db68736425365,True,1.0,1.0,0.803231708355164,1.0,1.0,1.0,0.9180132118146517
5424,61766a0be9165cb7,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5425,54acc07973fb52c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5426,6745b762c9df5f94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5427,ca7c752bcdfa5e4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5428,4024c1a4953e57a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5429,8792fb68a0b2586a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5430,e3418fb50fa55320,True,1.0,1.0,0.9660907122113014,1.0,1.0,1.0,0.9858711300880422
5431,bcc94c5142785550,True,1.0,1.0,0.8077416495013418,1.0,1.0,1.0,0.9198923539588924
5432,508209397e8f5714,True,1.0,1.0,0.8990358103051574,1.0,1.0,1.0,0.957931587627149
5433,0a746c037a905da7,True,1.0,1.0,0.952332371978542,1.0,1.0,1.0,0.9801384883243925
5434,38f555fbc07f5185,True,1.0,1.0,0.8981812024656807,1.0,1.0,1.0,0.9575755010273669
5435,2f3cd5f3b7ee59cc,True,1.0,1.0,0.9889881443045239,1.0,1.0,1.0,0.9954117267935517
5436,d6aa1499d0be503a,True,1.0,1.0,0.9724875861684681,1.0,1.0,1.0,0.9885364942368616
5437,8fe72ff0763b5ba9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5438,614c50b897445f89,True,1.0,1.0,0.9869406723312258,1.0,1.0,1.0,0.9945586134713441
5439,8a4861a2a0e857fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5440,838caf9ffb875248,True,1.0,1.0,0.9448657769212472,1.0,1.0,1.0,0.9770274070505197
5441,85005d733df9577f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5442,16c1e641b6d350b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5443,256f41bada0e5028,True,1.0,1.0,0.9842520736720535,1.0,1.0,0.5,0.9934383640300223
5444,b95ff3bc9cf45e47,True,1.0,1.0,0.853676610483685,1.0,1.0,1.0,0.9390319210348688
5445,989a085ea31e50ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5446,55c604d608af594f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5447,7fdcd804a7a95b6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5448,b07f7a319de35f9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5449,9016f4b84afb5913,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5450,dac744da64d35664,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5451,d2d30ecb18db52f9,True,1.0,1.0,0.7858282601815607,1.0,1.0,1.0,0.9107617750756503
5452,3efebf87894a552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5453,360d4a6ec45d53a3,True,1.0,1.0,0.9058117330818413,1.0,1.0,1.0,0.9607548887841005
5454,90ed1fb3861c56d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5455,d3b390ffae355616,True,1.0,1.0,0.7573835779089068,1.0,1.0,1.0,0.8989098241287111
5456,2c14c850f6645147,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5457,9e28afceaa155cf4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5458,67e538558b0b5f93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5459,9c1e4098a32a5432,True,1.0,1.0,0.8299498950089151,1.0,1.0,1.0,0.929145789587048
5460,365c0937de9d5885,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5461,c6b7a8d63fc95d3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5462,22878e2b2f6e5ab2,True,1.0,1.0,0.9539810903091344,1.0,1.0,1.0,0.9808254542954726
5463,8b7212ba11ec5f3b,True,1.0,1.0,0.6088375437781706,1.0,1.0,0.5,0.8370156432409045
5464,90314b74c92954d6,True,1.0,1.0,0.9690542770774204,1.0,1.0,0.0,0.9871059487822585
5465,4a25aaca58b85ea5,True,1.0,1.0,0.8952343944917466,1.0,1.0,1.0,0.956347664371561
5466,80ea2a91b1845071,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5467,f4511c17c15a531f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5468,a64a3e4f2048576d,True,1.0,1.0,0.8642524458972598,1.0,1.0,1.0,0.9434385191238582
5469,d3d9e16508ae5756,True,1.0,1.0,0.8535377265847067,1.0,1.0,1.0,0.9389740527436278
5470,ac2bc045e07151a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5471,8b7722d516e553ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5472,0d8610ae20005e45,True,1.0,1.0,0.8679150593960425,1.0,1.0,1.0,0.9449646080816844
5473,77b99279c5265bab,True,1.0,1.0,0.8915313902443005,1.0,1.0,1.0,0.9548047459351251
5474,22f98151a771573a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5475,82c913dd14e05a84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5476,de80647014f35dbb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5477,e6c5a792f2f058f3,True,1.0,1.0,0.8746200436698585,1.0,1.0,1.0,0.9477583515291078
5478,43c3a96bede25b1c,True,1.0,1.0,0.6933154901767082,1.0,1.0,1.0,0.8722147875736285
5479,eff5e373dade52e7,True,1.0,1.0,0.8579418474524751,1.0,1.0,1.0,0.9408091031051979
5480,bf4c97f6024b5029,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5481,6c62867b6d7a51fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5482,e43d7861387c59f2,True,1.0,1.0,0.9963040830351424,1.0,1.0,1.0,0.998460034597976
5483,6162cfa976a1521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5484,f064ef8fafcf5528,True,1.0,1.0,0.8246949042097655,1.0,1.0,1.0,0.9269562100874023
5485,3acfdef9ef305e77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5486,75ffe77189e95d43,True,1.0,1.0,0.8889381859927499,1.0,1.0,0.0,0.9537242441636457
5487,90ed944de9405835,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5488,04fbbb5817255f30,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5489,84e5eb12cb6e54a6,True,1.0,1.0,0.9645625206209416,1.0,1.0,1.0,0.9852343835920591
5490,19227b35432f567e,True,1.0,1.0,0.8190719919053143,1.0,1.0,1.0,0.9246133299605477
5491,1a0f27ced7e056f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5492,1819bb47db9e59ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5493,84aade0568085ba5,True,1.0,1.0,0.9333616871825147,1.0,1.0,1.0,0.9722340363260478
5494,8a8bf2275db85432,True,1.0,1.0,0.7346852582387791,1.0,1.0,1.0,0.8894521909328246
5495,2f5ae1e4cf9d59fa,True,1.0,1.0,0.8677892041968422,1.0,1.0,1.0,0.944912168415351
5496,aee1ca352fdd55f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5497,cf50ffa22c81555d,True,1.0,1.0,0.9293738164662698,1.0,1.0,0.0,0.9705724235276124
5498,57f2781030b25387,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5499,975c802f6f175888,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5500,a728ab8233415a86,True,1.0,1.0,0.8490792852555614,1.0,1.0,0.5,0.937116368856484
5501,c772799eaf1f5ad1,True,1.0,1.0,0.6852559832790939,1.0,1.0,1.0,0.8688566596996224
5502,46369836a9b654ee,True,1.0,1.0,0.8781091593542023,1.0,1.0,1.0,0.9492121497309176
5503,79bdb6b499245d65,True,1.0,1.0,0.9632888838635704,1.0,1.0,1.0,0.984703701609821
5504,c69d4cbd79ea52a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5505,14128c4b87b15777,True,1.0,1.0,0.6526753858922427,1.0,1.0,1.0,0.8552814107884344
5506,963d98eaf75259f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5507,3c90de2a12a558b2,True,1.0,1.0,0.7190549566927016,1.0,1.0,1.0,0.8829395652886257
5508,661ce644db6d5546,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5509,21d4990a6b4f597a,True,1.0,1.0,0.9763878201759135,1.0,1.0,0.5,0.9901615917399639
5510,71af26e14ba65545,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
5511,a071167fdae35f84,True,1.0,1.0,0.8767477894079562,1.0,1.0,1.0,0.948644912253315
5512,0ce170237acd51c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5513,1550976459b45017,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5514,afe3f2650ff85a95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5515,a317560bc1215a39,True,1.0,1.0,0.9986722442972699,1.0,1.0,1.0,0.9994467684571958
5516,c687799dac8d5aa2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5517,8043aa566aa45878,True,1.0,1.0,0.9651430326019532,1.0,1.0,1.0,0.9854762635841472
5518,a43337e3cf725ea6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5519,45b4f09799295069,True,1.0,1.0,0.9102260977090247,1.0,1.0,0.5,0.9625942073787602
5520,44cc84f91c6b5bf5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5521,06d348162e80510a,True,1.0,1.0,0.7542324259110724,1.0,1.0,1.0,0.8975968441296135
5522,5d3573d6da7952d3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5523,73939fc4dcdf57c4,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
5524,346e3a62c61e50df,True,1.0,1.0,0.9774769672779535,1.0,1.0,1.0,0.9906154030324806
5525,597d1cf34bcc5e53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5526,92778c3bfcda566d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5527,a8ee480d197e56dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5528,398010cdaac05adc,True,1.0,1.0,0.8935913947885551,1.0,1.0,1.0,0.955663081161898
5529,64f47c2f2c7754cb,True,1.0,1.0,0.745394110719424,1.0,1.0,0.5,0.89391421279976
5530,aace7a7aeaf75f2c,True,1.0,1.0,0.9093295882301161,1.0,1.0,1.0,0.9622206617625485
5531,981dc3169f655892,True,1.0,1.0,0.756562703989431,1.0,1.0,1.0,0.8985677933289296
5532,e5ec53f2b9875433,True,1.0,1.0,0.8778562918196344,1.0,1.0,1.0,0.949106788258181
5533,7767ce3fbd5f5f50,True,1.0,1.0,0.9843148656606027,1.0,1.0,1.0,0.9934645273585844
5534,059912706b0758dc,True,1.0,1.0,0.9660884900737631,1.0,1.0,1.0,0.9858702041974013
5535,ec044ac1af1655be,True,1.0,1.0,0.9877113568676547,1.0,1.0,1.0,0.9948797320281896
5536,9e1a8204e14e56e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5537,7736a52445b1522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5538,f8bec974b86952e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5539,6b97412307ad5c16,True,1.0,1.0,0.9314406195391557,1.0,1.0,1.0,0.9714335914746481
5540,b2ec50201ac25ada,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5541,8857612d0dad5e95,True,1.0,1.0,0.7171689343903961,1.0,1.0,1.0,0.882153722662665
5542,89ae8d041c145f8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5543,13d1fc5b0ccd5abb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5544,b172a207771456f1,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5545,c09d506d3891507c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5546,0d77009a20f25175,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5547,7857a22b3bc85bb4,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5548,6a5a73243cbe5f1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5549,862ca192b71f5d93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5550,3379515437535154,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5551,60021a9f6c585c16,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5552,ab7d0c4a928e5ec9,True,1.0,1.0,0.9765754589691408,1.0,1.0,1.0,0.9902397745704753
5553,bc2fe3314b345c63,True,1.0,1.0,0.9864970907654097,1.0,1.0,1.0,0.9943737878189207
5554,c240593c969a5cfc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5555,e62e904da0695956,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5556,f3c9dcda27ba51a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5557,6e0a467af0205f04,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5558,082381ecf93c57d6,True,1.0,1.0,0.8746076696601729,1.0,1.0,1.0,0.9477531956917388
5559,cee52329bc8855af,True,1.0,1.0,0.9141092660703751,1.0,1.0,1.0,0.9642121941959897
5560,51e4c182629c50a7,True,1.0,1.0,0.5823709555092116,1.0,1.0,1.0,0.8259878981288381
5561,bd4dac2ccde55c08,True,1.0,1.0,0.9865594073808217,1.0,1.0,0.0,0.9943997530753425
5562,47c8c3903f245f96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5563,6c9e40634f705f56,True,1.0,1.0,0.8041803301535636,1.0,1.0,1.0,0.9184084708973183
5564,08c2b3b529de59d4,True,1.0,1.0,0.8266075383334053,1.0,1.0,1.0,0.9277531409722523
5565,7dae0a8be0545755,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5566,ef16f9855fe95fda,True,1.0,1.0,0.7640601821091992,1.0,1.0,1.0,0.9016917425454997
5567,b7598f311c365e95,True,1.0,1.0,0.8160139062264835,1.0,1.0,1.0,0.9233391275943682
5568,a8d4a3fc503c5f83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5569,05741acd510e52f7,True,1.0,1.0,0.9952911618481268,1.0,1.0,1.0,0.9980379841033861
5570,a6186e0af3a55d93,True,1.0,1.0,0.6902597519112548,1.0,1.0,1.0,0.8709415632963561
5571,1e04c6a2644f5c2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5572,8a6717a888fe55f9,True,1.0,1.0,0.8680586207793469,1.0,1.0,1.0,0.9450244253247279
5573,6fe374eabe7b5dea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5574,30a0f5cf9ab95eee,True,1.0,1.0,0.9979380303499367,1.0,1.0,1.0,0.9991408459791403
5575,234a85adedc75216,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5576,04f5b9e8203c5a92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5577,22a3a112a0485c4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5578,1e858b49f4a95ee8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5579,c3987ea376cb5a69,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5580,98a1233e3db75a8a,True,1.0,1.0,0.8914434069252517,1.0,1.0,1.0,0.9547680862188548
5581,9bb20085732d5f8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5582,9ac86ade68505597,True,1.0,1.0,0.6487857062604072,1.0,1.0,1.0,0.8536607109418363
5583,1d63ddad646b5496,True,1.0,1.0,0.8759461782969601,1.0,1.0,0.0,0.9483109076237334
5584,c10c52fd674f5277,True,1.0,1.0,0.8004158016763486,1.0,1.0,1.0,0.9168399173651453
5585,6fb754e903985d44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5586,04703c86cf5b5a20,True,1.0,1.0,0.8899236254800676,1.0,1.0,0.0,0.9541348439500282
5587,93b50a6df30b5453,True,1.0,1.0,0.9882553033589767,1.0,1.0,1.0,0.9951063763995736
5588,45d77984273c5205,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5589,8799520f3ff95bfc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5590,2695738230ce5ad0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5591,16a1dfd2dcae512b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5592,cdda15bd879d5a30,True,1.0,1.0,0.695413344127178,1.0,1.0,1.0,0.8730888933863241
5593,8179a26d74615228,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5594,b7c35b12755c5d44,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5595,227d62f5dfd95624,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5596,20a6e330d8f1571b,True,1.0,1.0,0.9922329625511885,1.0,1.0,1.0,0.9967637343963286
5597,e45aa663bd0756d9,True,1.0,1.0,0.8869676915714927,1.0,1.0,0.0,0.9529032048214553
5598,ff14af5a86c55674,True,1.0,1.0,0.9373997118344853,1.0,1.0,1.0,0.9739165465977022
5599,39cbed62434a528b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5600,0b4a7c2ba59e5a8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5601,20c8f9038443596e,True,1.0,1.0,0.8247080705227573,1.0,1.0,1.0,0.926961696051149
5602,86db4cfb30b55a5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5603,4c24c3efe0e4519d,True,1.0,1.0,0.9668565435091273,1.0,1.0,1.0,0.9861902264621364
5604,84765426fd0a5a99,True,1.0,1.0,0.6976500087682098,1.0,1.0,1.0,0.874020836986754
5605,264a59ce900b5405,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5606,f93a7b7a8fe95c6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5607,fb42b4cbf6b95b6c,True,1.0,1.0,0.989815146116068,1.0,1.0,1.0,0.995756310881695
5608,6bcfc8d05b4c5d96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5609,d9fac9fdd2bd5036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5610,653ebb370df45ca5,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5611,c091585789c859db,True,1.0,1.0,0.9929900252009558,0.0,1.0,0.5,0.5804125105003982
5612,bfcbb192c11b5736,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5613,daf38cecd5045cf6,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
5614,01314f10793f5ad7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5615,fe94da01811e53fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5616,68ba851239655c3a,True,1.0,1.0,0.8554298726968397,1.0,1.0,1.0,0.9397624469570166
5617,001d444661b45635,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5618,ea85208e83eb57b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5619,f9349f5d723b5421,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5620,d93d307c5aeb5338,True,1.0,1.0,0.9538718916505275,1.0,1.0,1.0,0.9807799548543864
5621,553c80b72cdc5c04,True,1.0,1.0,0.9329992497584935,1.0,1.0,1.0,0.9720830207327055
5622,4d8baa6e638f5cfb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5623,19a52017c000548c,True,1.0,1.0,0.9462294706655667,1.0,1.0,1.0,0.9775956127773195
5624,75128a99a5765e31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5625,1b203e7299655c9c,True,1.0,1.0,0.9415653307049213,1.0,1.0,1.0,0.9756522211270505
5626,d925879cb467504c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5627,008b419a63b75917,True,1.0,1.0,0.7529825696164862,1.0,1.0,1.0,0.897076070673536
5628,70f3a3d098bf5381,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5629,4972962184a75fa7,True,1.0,1.0,0.7448153795972924,1.0,1.0,1.0,0.8936730748322051
5630,efe7a294e40e5508,True,1.0,1.0,0.8881338050656311,1.0,1.0,1.0,0.9533890854440129
5631,3770407dcc67520c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5632,1139adeebbbe5d34,True,1.0,1.0,0.9849338088682651,1.0,1.0,1.0,0.993722420361777
5633,063794d8842b5683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5634,d0d1b5bd3b83551d,True,1.0,1.0,0.6203230736453457,1.0,1.0,1.0,0.8418012806855607
5635,3c93ac00b682563d,True,1.0,1.0,0.9511854295765191,1.0,1.0,0.5,0.9796605956568829
5636,50833a9c9b265db8,True,1.0,1.0,0.8896965330438165,1.0,1.0,0.0,0.9540402221015901
5637,e801c47d97b95978,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5638,df3d0104b7665474,True,1.0,1.0,0.918536110709875,1.0,1.0,1.0,0.9660567127957812
5639,551867c095c35991,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5640,eb2304df049d5ce3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5641,e8dd949cee3c5f30,True,1.0,1.0,0.8536989189255061,1.0,1.0,1.0,0.9390412162189609
5642,6eac1c0e2bbd57bb,True,1.0,1.0,0.7422730991331757,1.0,1.0,0.5,0.8926137913054899
5643,ab9d0f7542805d20,True,1.0,1.0,0.9421872654749828,1.0,1.0,1.0,0.9759113606145761
5644,f5c9c516bf7a5ce8,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5645,89652dfe12165def,True,1.0,1.0,0.9705968303645087,1.0,1.0,1.0,0.9877486793185453
5646,69a4cff1f35655ff,True,1.0,1.0,0.5906835186192897,1.0,1.0,1.0,0.8294514660913707
5647,2ba94c9278825a74,True,1.0,1.0,0.9942311938277817,1.0,1.0,1.0,0.9975963307615757
5648,5655270788dc5fa3,True,1.0,1.0,0.7454928690326622,1.0,1.0,1.0,0.8939553620969426
5649,cbe2fffee4105dbf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5650,87f7b4b94e2b5264,True,1.0,1.0,0.8908799184316314,1.0,1.0,1.0,0.9545332993465131
5651,0ebb578555b25ab2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5652,7cee421600545b00,True,1.0,1.0,0.9109202326694824,1.0,1.0,1.0,0.962883430278951
5653,9311d9a2409c5224,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5654,06faec49379750a5,True,1.0,1.0,0.9298896610773888,1.0,1.0,1.0,0.9707873587822453
5655,47d82a7c046d57bc,True,1.0,1.0,0.7306468249003775,1.0,1.0,1.0,0.8877695103751573
5656,2030d3a5ed675084,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5657,5a0af6d9e7a45c95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5658,bb8497b5cf575e3a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5659,dfd5770faffa5ba7,True,1.0,1.0,0.9836436967293094,1.0,1.0,1.0,0.9931848736372123
5660,3dfa374651035868,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5661,f1ef98a6ff94525c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5662,83cb0b794de45f7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5663,c28b41c8410f5465,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5664,536e9526257a57f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5665,7db6a3bd77405292,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5666,03af0c992a5a5ffc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5667,a780d35138495c38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5668,d61fe42422225edf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5669,ad7d51bd1b7055ca,True,1.0,1.0,0.9147993465962798,1.0,1.0,1.0,0.9644997277484499
5670,6f0538a6ba9c5b7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5671,db5d96563dcb5427,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5672,8cac1b4a21585010,True,1.0,1.0,0.9687500592378643,1.0,1.0,0.0,0.98697919134911
5673,c41d82a41da35d8d,True,1.0,1.0,0.8982149116019744,0.0,1.0,1.0,0.540922879834156
5674,83d8368f99cb5470,True,1.0,1.0,0.6479264958739903,1.0,1.0,1.0,0.8533027066141626
5675,436728a1202a5ae6,True,1.0,1.0,0.8992789053448143,1.0,1.0,1.0,0.9580328772270059
5676,b9f3b69b160e5ad0,True,1.0,1.0,0.9084956190434,1.0,1.0,1.0,0.9618731746014166
5677,9104884bcb915c08,True,1.0,1.0,0.9936090024123433,1.0,1.0,1.0,0.9973370843384762
5678,c423fa3a18fa5187,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5679,2b04c510144e5545,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5680,64bb182ef4035065,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5681,28a4a08f11a05407,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5682,bf896d504b4356c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5683,f2508193ac0c5f27,True,1.0,1.0,0.9982062408680756,1.0,1.0,1.0,0.999252600361698
5684,54d86279a0015154,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5685,ed1ae68f8c0f5f3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5686,a5b24b47fef85a1b,True,1.0,1.0,0.9111273857602692,0.0,1.0,1.0,0.5463030774001122
5687,cdba9f9589685289,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5688,94625815a7b351b5,True,1.0,1.0,0.8446440400024194,1.0,1.0,1.0,0.935268350001008
5689,54c95aa7df955414,True,1.0,1.0,0.8859243326404197,1.0,1.0,1.0,0.9524684719335083
5690,25c1569ea1d753f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5691,2a5fea3ae25e5cdd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5692,4b85f48b7172519f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5693,dd54db98a83b5714,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5694,313a7548b23b5b8f,True,1.0,1.0,0.9661631895685161,0.0,1.0,1.0,0.569234662320215
5695,d6fb4629926d57db,True,1.0,1.0,0.890230807573746,1.0,1.0,1.0,0.9542628364890607
5696,f9cfac7b9f30506d,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
5697,3f1682073dd950a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5698,103ac69be43f55b5,True,1.0,1.0,0.8949035344441973,1.0,1.0,0.5,0.9562098060184155
5699,84d0b82110465b43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5700,0c4f97d3255155e4,True,1.0,1.0,0.6932488295375905,1.0,1.0,0.5,0.8721870123073293
5701,a6f3c89c3d745a5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5702,1d3dfbbe8a0a54f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5703,dc2675fb11d6540d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5704,910c4dd3f1ec51b1,True,1.0,1.0,0.9682247193372521,1.0,1.0,1.0,0.9867602997238549
5705,a8fb178e35d25d73,True,1.0,1.0,0.7363834728301863,0.0,1.0,1.0,0.47349311367924435
5706,9c03b730a5725c00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5707,8153e70fc0545d5a,True,1.0,1.0,0.8453375436542854,1.0,1.0,1.0,0.9355573098559522
5708,d68c7a7e02265029,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
5709,85649e978e60550d,True,1.0,1.0,0.9233866223749129,1.0,1.0,1.0,0.9680777593228803
5710,c7d7e1aa241a56a7,True,1.0,1.0,0.9015871144019548,1.0,1.0,1.0,0.9589946310008145
5711,017e89f6f6a85d79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5712,e149babe2348549e,True,1.0,1.0,0.855372132419314,1.0,1.0,1.0,0.9397383885080476
5713,8cbfcb387ec85461,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5714,65676c8917335c2c,True,1.0,1.0,0.9357458644278481,1.0,1.0,1.0,0.9732274435116034
5715,9aea5cdc656458a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5716,9644977ff3b15622,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5717,2a04d84433e6576f,True,1.0,1.0,0.8832090624706561,1.0,1.0,1.0,0.9513371093627733
5718,f0b762b8c08b5ff0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5719,ace74ef421f8514f,True,1.0,1.0,0.7140892522448014,1.0,1.0,1.0,0.8808705217686672
5720,fec541917e3f5029,True,1.0,1.0,0.8258452017563489,1.0,1.0,1.0,0.927435500731812
5721,5abd4abd73db5739,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5722,0436604d25145231,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5723,e209822e11365182,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5724,1e91e4b9af695706,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5725,0bbfb35740e25929,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5726,4a62cc0027965e10,True,1.0,1.0,0.8423439501387018,1.0,1.0,1.0,0.934309979224459
5727,2380261642d25251,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5728,667fff5344295416,True,1.0,1.0,0.7896396080593252,1.0,1.0,1.0,0.9123498366913855
5729,82e565141eb55f88,True,1.0,1.0,0.9540958685572167,1.0,1.0,1.0,0.980873278565507
5730,351f4333f34258b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5731,2d0334f7e7d75853,True,1.0,1.0,0.9591524861410341,1.0,1.0,1.0,0.9829802025587643
5732,45935e0787fd5a31,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5733,cc7d3c360c345a4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5734,7e2dc290d51f5137,True,1.0,1.0,0.9867509854760187,1.0,1.0,0.5,0.9944795772816745
5735,38aff0f1a2f357f6,True,1.0,1.0,0.9840903138139454,1.0,1.0,1.0,0.9933709640891438
5736,202d0026e8ff5a3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5737,6a4e62fc55535e82,True,1.0,1.0,0.9030421259118241,1.0,1.0,1.0,0.9596008857965934
5738,68505dcbf4fb5f32,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5739,7a754395c711541c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5740,b84c079a32635d34,True,1.0,1.0,0.9511317502689424,1.0,1.0,1.0,0.9796382292787259
5741,c505de060d305ef5,True,1.0,1.0,0.9461110748452312,1.0,1.0,1.0,0.977546281185513
5742,eda5fa80573953b8,True,1.0,1.0,0.9850388604700122,1.0,1.0,1.0,0.993766191862505
5743,3b10bf025bd65e4b,True,1.0,1.0,0.9627710869813816,1.0,1.0,1.0,0.9844879529089091
5744,8c156f5b675b5657,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5745,f1b71a95642b5da2,True,1.0,1.0,0.7579424734380389,1.0,1.0,1.0,0.8991426972658495
5746,d3dcb57d3c385f19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5747,919ee41f5fa65358,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5748,2f1653c3481b50f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5749,eeafee3118a35987,True,1.0,1.0,0.7057225166906831,1.0,1.0,1.0,0.8773843819544513
5750,fdf7643412e85c31,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5751,f3e32c06633756e9,True,1.0,1.0,0.7431201774922906,1.0,1.0,1.0,0.8929667406217877
5752,fb73ca8c7d5f5d34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5753,cdf234c4f4c35156,True,0.5,1.0,0.5021501260650553,0.0,1.0,1.0,0.18794794293021985
5754,4501554f824e59fc,True,1.0,1.0,0.9397187828473411,1.0,1.0,1.0,0.9748828261863922
5755,1ea920764abe5dcb,True,1.0,1.0,0.7694987905055394,1.0,1.0,0.5,0.903957829377308
5756,7e7480ffa3aa55a4,True,1.0,1.0,0.9451526915833398,1.0,1.0,1.0,0.9771469548263916
5757,18f8562c9bb55561,True,1.0,1.0,0.9967727886034882,1.0,1.0,1.0,0.9986553285847867
5758,a479822714c6558b,True,1.0,1.0,0.9216889634911951,1.0,1.0,1.0,0.9673704014546646
5759,6af296d59322504d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5760,153ae46b6ba65721,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5761,42a20478abeb54d5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5762,4be4c3659ea0575c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5763,48e14ad3c65c5156,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5764,81a726148d245594,True,1.0,1.0,0.8780618817932875,0.0,1.0,1.0,0.5325257840805365
5765,bcdaa4a47f925ebb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5766,803addaf65355261,True,1.0,1.0,0.8471293004211778,1.0,1.0,1.0,0.9363038751754909
5767,531415bb29245095,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5768,37ebe75f19b1549a,True,1.0,1.0,0.7450383111940264,1.0,1.0,1.0,0.8937659629975109
5769,7686d88b5ae4513e,True,1.0,1.0,0.9021144102447611,1.0,1.0,1.0,0.9592143376019838
5770,c98ef0c5c89c51d6,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5771,7fbe5b01c5a9525c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5772,cd0a001eb97a5c88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5773,b60cd9b5f9a75b57,True,1.0,1.0,0.8612189811088544,1.0,1.0,1.0,0.9421745754620227
5774,c81fe92ff9c15e8d,True,1.0,1.0,0.9683243056944424,1.0,1.0,1.0,0.986801794039351
5775,337a46b592e654da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5776,38878741cbee5e88,True,1.0,1.0,0.9604439475634513,1.0,1.0,1.0,0.9835183114847714
5777,cc7afdc5a1e95b5a,True,1.0,1.0,0.9353506541245696,1.0,1.0,1.0,0.973062772551904
5778,fa9a6007ed205fe7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5779,ab8af92e0bda5def,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5780,580a10ad9ad55a5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5781,ff1a4e51e3f558ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5782,e0a645315de658bc,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5783,148188e5281e53cd,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5784,bf8fcd79b7fa532d,True,1.0,1.0,0.8251391402476091,1.0,1.0,1.0,0.9271413084365038
5785,3721b675d426567c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5786,d8d4f191f3bc5f34,True,1.0,1.0,0.9673804464453589,1.0,1.0,1.0,0.9864085193522328
5787,333ba3fb0fc85da9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5788,b930ed8abf2b5e8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5789,be33fb4e1b435f1d,True,1.0,1.0,0.9796604586349114,1.0,1.0,1.0,0.9915251910978796
5790,1b95b6689ee75fab,True,1.0,1.0,0.8701050641318259,1.0,1.0,1.0,0.9458771100549276
5791,30765e467f6c5947,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5792,1b613bcca44b5b29,True,1.0,1.0,0.7251393845362151,1.0,1.0,1.0,0.8854747435567564
5793,b99d20a078a958b9,True,1.0,1.0,0.8658463383384348,1.0,1.0,1.0,0.9441026409743478
5794,a27875deccc151e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5795,44f75400f3a15c14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5796,21b54e6d58985ae3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5797,f36969fd00f15050,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5798,f72d2f080fe35910,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5799,6e0bfaa448c5587d,True,1.0,1.0,0.5148431203843589,1.0,1.0,0.5,0.7978513001601496
5800,8b9afa7045785acc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5801,16cd404f3eaa5cd0,True,1.0,1.0,0.9436373487094791,1.0,1.0,1.0,0.976515561962283
5802,fb3e4b836ab758db,True,1.0,1.0,0.9921793516593234,1.0,1.0,1.0,0.996741396524718
5803,d8faa48b75625ac0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5804,78c1a7b545cf5592,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5805,562e11865ef75220,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5806,ee0e03f19a735d67,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5807,583113c5db20565d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5808,e8d654d610fa547f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5809,05d6f076bdc855d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5810,75b6813b1f4556ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5811,bc8aad9d72385289,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5812,1835975eaaf65843,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5813,c77bcde9378b551c,True,1.0,1.0,0.8758636023007994,1.0,1.0,0.5,0.9482765009586664
5814,b0a3bbfe213a507b,True,1.0,1.0,0.9455597793113575,1.0,1.0,1.0,0.9773165747130657
5815,8bb939128dfd5f7d,True,1.0,1.0,0.9944106015834504,1.0,1.0,1.0,0.9976710839931043
5816,39147f08f4645365,True,1.0,1.0,0.8195770471668128,1.0,1.0,1.0,0.9248237696528386
5817,faa12c2adc7c521f,True,1.0,1.0,0.7919088763272932,1.0,1.0,0.0,0.9132953651363721
5818,2fb759c52be35681,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5819,afbf82af256b5711,True,1.0,1.0,0.8005693711447343,1.0,1.0,1.0,0.9169039046436392
5820,cfa1a5ff80355988,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5821,a55fa060a119508b,True,1.0,1.0,0.9216618199309893,1.0,1.0,1.0,0.9673590916379121
5822,985af967de8f5f3f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5823,c65a7b2b6f8c527e,True,1.0,1.0,0.9844099781715105,1.0,1.0,1.0,0.9935041575714627
5824,68b83d28894e5bc1,True,1.0,1.0,0.5553728689342872,1.0,1.0,1.0,0.8147386953892863
5825,4a839f2910c150c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5826,30e7a7c93a225968,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5827,048eb7efa08354e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5828,47da19c4edbe5b95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5829,5d5dfc678c9759a1,True,1.0,1.0,0.8824332827830199,1.0,1.0,0.5,0.9510138678262582
5830,9e7ae0e0f04255fa,True,1.0,1.0,0.7924871009708632,1.0,1.0,1.0,0.913536292071193
5831,1a585b7022ed54df,True,1.0,1.0,0.886608423971943,1.0,1.0,1.0,0.9527535099883094
5832,b7f1861bff9c514e,True,1.0,1.0,0.8825472385335894,1.0,1.0,1.0,0.9510613493889956
5833,0363f17229aa5b57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5834,6b8774b008675f8d,True,1.0,1.0,0.9266466160226965,1.0,1.0,1.0,0.9694360900094569
5835,48f6a3bdc0bf5d64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5836,6d088615a8c05649,True,1.0,1.0,0.8023366437852678,1.0,1.0,1.0,0.9176402682438617
5837,5ddaadb992ef5c1f,True,1.0,1.0,0.9591239605580909,1.0,1.0,1.0,0.9829683168992046
5838,3c7c1b09e9625732,True,1.0,1.0,0.8860478243569809,1.0,1.0,1.0,0.9525199268154086
5839,92da1e3c12fa54b6,True,1.0,1.0,0.9361728592306078,1.0,1.0,0.5,0.9734053580127533
5840,85adece1f9d55cc6,True,1.0,1.0,0.8239946519634813,1.0,1.0,1.0,0.9266644383181172
5841,c61fe0459c4451ef,True,1.0,1.0,0.8387349002441192,1.0,1.0,1.0,0.9328062084350496
5842,6e7339e7dc70532a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5843,5c838efd36805c92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5844,8f5cefce0c0259d9,True,1.0,1.0,0.7838669639760036,1.0,1.0,0.5,0.9099445683233348
5845,67abcf0964415891,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5846,9f191d1313c95362,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5847,742456f4f1c65425,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5848,583e9cc4115258e4,True,1.0,1.0,0.877154595019153,1.0,1.0,0.5,0.9488144145913138
5849,46b79218b0195050,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5850,a760f4373fd751e4,True,1.0,1.0,0.9536050677458972,1.0,1.0,1.0,0.9806687782274572
5851,3ae2ab1099d65c2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5852,3e0511dc69b85b75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5853,693ca321449e5a83,True,1.0,1.0,0.6246429500650571,1.0,1.0,1.0,0.8436012291937738
5854,99f3a7ec61305307,True,1.0,1.0,0.9953901661812838,1.0,1.0,1.0,0.9980792359088683
5855,0d40059cfdf75e7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5856,d58fe7e3c5575f27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5857,3d29e22a03a15391,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5858,02d9591fc6de53c8,True,1.0,1.0,0.9405280790439525,1.0,1.0,1.0,0.9752200329349803
5859,24a1c2301c6853f7,True,1.0,1.0,0.6153644288529745,1.0,1.0,1.0,0.8397351786887394
5860,dd1ab5d48c6358ef,True,1.0,1.0,0.9677740030240493,1.0,1.0,0.5,0.9865725012600205
5861,c65ad538a2275dd8,True,1.0,1.0,0.6624689646049212,1.0,1.0,0.5,0.8593620685853839
5862,3fca9a087e505470,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5863,0e713cce7ce35df0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5864,d6981f197dd555fd,True,1.0,1.0,0.7601206966880811,1.0,1.0,1.0,0.9000502902867004
5865,7320f05fb6675c76,True,1.0,1.0,0.46752586304623345,1.0,1.0,1.0,0.7781357762692639
5866,f62e6cb228dc50e1,True,1.0,1.0,0.9708201661007578,1.0,1.0,1.0,0.9878417358753158
5867,12d4637822bb5f19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5868,df240e44ad0d5c3c,True,1.0,1.0,0.8202848439412446,1.0,1.0,1.0,0.9251186849755185
5869,a19a3d9b712751f6,True,1.0,1.0,0.8375165587369101,1.0,1.0,1.0,0.9322985661403793
5870,d37e71f395695c6f,True,1.0,1.0,0.9423329084107325,1.0,1.0,1.0,0.9759720451711384
5871,dc47dc70547551f6,True,1.0,1.0,0.8160469304899183,1.0,1.0,1.0,0.9233528877041325
5872,559c83269c035643,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5873,99c561c0507851d8,True,1.0,1.0,0.9682738890902904,1.0,1.0,1.0,0.9867807871209543
5874,b27bb0eced055858,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5875,5c4f8e6a644258d3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5876,a8dacf347a605f0d,True,1.0,1.0,0.947346578177646,1.0,1.0,1.0,0.9780610742406859
5877,213c18fea71457d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5878,2cd54836815b5fb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5879,868e70f831cb551c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5880,805fed6cba8c5fd3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5881,e8858099d9b652f2,True,1.0,1.0,0.9262934709963415,1.0,1.0,1.0,0.9692889462484757
5882,b2dd5bf723d55469,True,1.0,1.0,0.9535724721667044,1.0,1.0,1.0,0.9806551967361269
5883,ad0c441309de5d2e,True,1.0,1.0,0.8583894696137347,1.0,1.0,1.0,0.9409956123390563
5884,e89ad5d8a66250f0,True,1.0,1.0,0.8412645498238893,1.0,1.0,1.0,0.9338602290932873
5885,d57d041213c554d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5886,e9f68a55225a536c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5887,d224548a04525f2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5888,baa0c0c3397d5ed5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5889,9a5799ace9455841,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5890,baff37ac37675490,True,1.0,1.0,0.8849037843630925,1.0,1.0,1.0,0.9520432434846219
5891,35f13a6de1575fdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5892,af0e2b61cba953de,True,1.0,1.0,0.5814414396896359,1.0,1.0,1.0,0.8256005998706817
5893,52d9d533ca4e5980,True,1.0,1.0,0.4959950581352139,1.0,1.0,0.5,0.7899979408896725
5894,dc97241b7037592b,True,1.0,1.0,0.8298394280632222,1.0,1.0,1.0,0.9290997616930093
5895,23ad4e776c025531,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5896,9b0f5a2f65e45867,True,1.0,1.0,0.996095492726906,1.0,1.0,1.0,0.9983731219695442
5897,b0b461ce7bd959ec,True,1.0,1.0,0.71706295004305,1.0,1.0,1.0,0.8821095625179375
5898,d8af5ee176db5d89,True,1.0,1.0,0.6760322711219702,1.0,1.0,1.0,0.8650134463008209
5899,e6b7dddf4ae95fea,True,1.0,1.0,0.9714000477663718,1.0,1.0,1.0,0.9880833532359882
5900,70f72122f1605fa1,True,1.0,1.0,0.7973409389814633,1.0,1.0,1.0,0.9155587245756097
5901,41785a426b555ab9,True,1.0,1.0,0.9503922625231912,1.0,1.0,1.0,0.979330109384663
5902,69616d6f715256dc,True,1.0,1.0,0.8817708341637136,1.0,1.0,1.0,0.950737847568214
5903,56e1329f01d95164,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5904,66ccc68c8f755683,True,1.0,1.0,0.6085848590546434,1.0,1.0,0.5,0.8369103579394347
5905,e56f85ee56395a99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5906,05987b88b7be5bea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5907,33c738c5f199510e,True,1.0,1.0,0.8753521979628647,1.0,1.0,1.0,0.9480634158178604
5908,8c554c3017d05e9b,True,1.0,1.0,0.7514603406821259,1.0,1.0,1.0,0.8964418086175524
5909,834cf95826ec5c73,True,1.0,1.0,0.8995564425134146,1.0,1.0,0.5,0.9581485177139228
5910,a00a4902bd105b99,True,1.0,1.0,0.8601577050966419,1.0,1.0,1.0,0.9417323771236008
5911,642a177df62954ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5912,c887e4bc08f85aa5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5913,45ebc34cbe405c3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5914,d78ce77ffdf75554,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5915,05f1a5cbc0905d8e,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
5916,511ba067a1835f86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5917,63ec67c4a58a5e5b,True,1.0,1.0,0.7157489216672996,1.0,1.0,0.5,0.8815620506947082
5918,3043c8dc13aa548b,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
5919,e09bc42b58285147,True,1.0,1.0,0.9686750424814143,1.0,1.0,1.0,0.9869479343672559
5920,f534c8da0962552c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5921,f75560fb13f25476,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5922,b431359c21975fe6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5923,1371cce68aa95a4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5924,d1b4625f7363548e,True,1.0,1.0,0.9834562191535716,1.0,1.0,1.0,0.9931067579806548
5925,16d4141f073d52f1,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5926,879d4e4e0d2b5386,True,1.0,1.0,0.958343265728407,1.0,1.0,1.0,0.9826430273868363
5927,d1fdb156118a52ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5928,e721852571e5573b,True,1.0,1.0,0.7612255320062324,1.0,1.0,0.5,0.9005106383359301
5929,15cd405711fa54f8,True,1.0,1.0,0.8953952147537809,1.0,1.0,1.0,0.9564146728140753
5930,14fb2a9aad8850d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5931,1d58f582aa95543b,True,1.0,1.0,0.9653641641301446,1.0,1.0,1.0,0.9855684017208937
5932,820e9a9314405b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5933,f1cc8f05115d5db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5934,d258d4d9b2235df6,True,1.0,1.0,0.726548887393199,1.0,1.0,1.0,0.8860620364138329
5935,80fb7c16b92856a3,True,1.0,1.0,0.9283980538448399,1.0,1.0,1.0,0.9701658557686832
5936,af064082155f5dc0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5937,d9eeceb896445e10,True,1.0,1.0,0.987795085622859,1.0,1.0,1.0,0.9949146190095246
5938,1ea152f7056659a9,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5939,5971485918d155dd,True,1.0,1.0,0.995272828843972,1.0,1.0,1.0,0.9980303453516549
5940,8d04552a13985dc6,True,1.0,1.0,0.9674671792263713,1.0,1.0,1.0,0.986444658010988
5941,7f2934ac111854f5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5942,dc207d97e04f5ce1,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5943,3baa70a146f055d2,True,1.0,1.0,0.8640344693247999,1.0,1.0,0.5,0.9433476955519998
5944,8562e5f582e251cf,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5945,72720a5350e75184,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5946,387bb49da88353dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5947,b5bdef8a05605164,True,1.0,1.0,0.9046060374232597,1.0,1.0,0.0,0.9602525155930248
5948,3febbde773f15b51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5949,cb02d1e1315a5e67,True,1.0,1.0,0.9816691396043621,1.0,1.0,1.0,0.9923621415018177
5950,aea962fd9c025957,True,1.0,1.0,0.9908145851627452,1.0,1.0,1.0,0.9961727438178105
5951,ba8dead3eb765a14,True,1.0,1.0,0.9759074560981874,1.0,1.0,1.0,0.9899614400409114
5952,c1f712e1aed35216,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5953,67f7d1c129be5c4b,True,1.0,1.0,0.6419311684773171,1.0,1.0,1.0,0.8508046535322155
5954,eeab709ca6e05d14,True,1.0,1.0,0.9638205549448844,1.0,1.0,1.0,0.9849252312270352
5955,3a2875c07f035d2d,True,1.0,1.0,0.885819664818832,1.0,1.0,1.0,0.9524248603411799
5956,612903ce91a2507c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5957,f69367f756605199,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5958,3bf40232476b591b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5959,426cc213a80352f9,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5960,991972800a895109,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5961,efbd7ea4d97c5cb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5962,5c162b0d30f35b55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5963,852255373f315fb6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5964,5568ad08c60d510f,True,1.0,1.0,0.7822251346381931,1.0,1.0,1.0,0.9092604727659138
5965,0116de776d6b5d1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5966,43e42cf1a2175b88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5967,60b09bc0e48c5d97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5968,7e1cc7d77132505a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5969,315673fa4e595935,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5970,31e7be6258f35c5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5971,4fbe9cf1d64d58ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5972,f2592c08589e5398,True,1.0,1.0,0.769614239718725,1.0,1.0,0.5,0.9040059332161355
5973,e54d150b34215b84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5974,17c882b28a195c3d,True,1.0,1.0,0.8166900647858325,1.0,1.0,1.0,0.9236208603274303
5975,fe520672ef8f5770,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5976,3cf6bf2e7992584c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5977,3ce3c32cb4655d3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5978,c0deb9fb709b5a64,True,1.0,1.0,0.6970911240809337,1.0,1.0,1.0,0.8737879683670556
5979,ad3d0b30c78355d4,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5980,f4814e7eb01252b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5981,74308c04628b5879,True,1.0,1.0,0.8072199307627851,1.0,1.0,0.5,0.9196749711511605
5982,09d33cf8b87c5ae3,True,1.0,1.0,0.6172107613014185,1.0,1.0,1.0,0.840504483875591
5983,e2e2578cd6b6505f,True,1.0,1.0,0.8398281449424084,1.0,1.0,1.0,0.9332617270593367
5984,d983f3c9756357b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5985,a2e0d4dc100159a5,True,1.0,1.0,0.9008453208114773,1.0,1.0,1.0,0.9586855503381155
5986,ac2046c2652451fc,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
5987,14576a845ffc521a,True,1.0,1.0,0.8861306787330117,1.0,1.0,1.0,0.9525544494720881
5988,1c6e6f287c2354f1,True,1.0,1.0,0.7035063049941521,1.0,1.0,1.0,0.87646096041423
5989,c1553b5b161e5db1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5990,4d94decfbcd35ae6,True,1.0,1.0,0.9394258333125367,1.0,1.0,1.0,0.9747607638802237
5991,c05f89f644505f4c,True,1.0,1.0,0.8426200329493134,1.0,1.0,1.0,0.9344250137288806
5992,10d9d6d0ad405b9d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5993,fb2402a506065225,True,1.0,1.0,0.8942473829808428,1.0,1.0,0.0,0.9559364095753512
5994,92e7b3a7f4d054f3,True,1.0,1.0,0.6619320292607767,1.0,1.0,1.0,0.8591383455253236
5995,aa10437e9b425118,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5996,f79b805ec2435c98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5997,3c584e53042d5157,True,1.0,1.0,0.8610077306656717,1.0,1.0,1.0,0.9420865544440299
5998,5e5b6eaacd3f5bdd,True,1.0,1.0,0.8778764095414637,1.0,1.0,1.0,0.9491151706422766
5999,1212ba4b68e95583,True,1.0,1.0,0.9081009237449253,1.0,1.0,1.0,0.9617087182270522
6000,02c8da231eb15ed2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6001,54ed7e46291c5fcf,True,1.0,1.0,0.9510777959988598,1.0,1.0,1.0,0.9796157483328582
6002,883b090e1bca577a,True,1.0,1.0,0.9995691151644609,1.0,1.0,1.0,0.9998204646518586
6003,54bf100910bc5b10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6004,b814c5b773165d87,True,1.0,1.0,0.8703184084948582,1.0,1.0,1.0,0.9459660035395242
6005,35ae50756b8952b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6006,784ddfd058865dcb,True,1.0,1.0,0.7164643468634609,1.0,1.0,0.5,0.881860144526442
6007,702351f9d23159ad,True,1.0,1.0,0.8561388657550859,1.0,1.0,1.0,0.9400578607312857
6008,1fe885bcdf8d53de,True,1.0,1.0,0.7607595795015004,1.0,1.0,1.0,0.9003164914589585
6009,9bbdfa78ebc85eec,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6010,cff46947b17c5415,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6011,9387d5660fcf5d98,True,1.0,1.0,0.8481645982446163,1.0,1.0,1.0,0.9367352492685902
6012,2258bd346b3f5376,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6013,d38070017e4e53c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6014,c3a9557ccfb5517c,True,1.0,1.0,0.9838039407980509,1.0,1.0,1.0,0.9932516419991879
6015,4bc95052d6d8547e,True,1.0,1.0,0.9708924494277922,1.0,1.0,0.5,0.9878718539282468
6016,3099475cc5365074,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6017,555af87f71415a3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6018,e253ff0b4fd758cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6019,04676f5bccee5447,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6020,380ae43ebd795e88,True,1.0,1.0,0.9210654851470315,1.0,1.0,1.0,0.9671106188112631
6021,8eefb96f7e5f598e,True,1.0,1.0,0.9182150496313249,1.0,1.0,1.0,0.9659229373463853
6022,2a3ab48ae28f5e90,True,1.0,1.0,0.8796342207697246,1.0,1.0,0.5,0.9498475919873853
6023,c038901b4a0259ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6024,ba63a9cd4e3f5129,True,1.0,1.0,0.9800482108505244,1.0,1.0,1.0,0.9916867545210518
6025,4b09402394995325,True,1.0,1.0,0.86476818288299,1.0,1.0,1.0,0.9436534095345791
6026,43440ae761cd5a8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6027,3f265d778b65596b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6028,39d78cc469d65bf8,True,1.0,1.0,0.8874880273717444,1.0,1.0,1.0,0.9531200114048936
6029,dd393ea6b72059c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6030,4925a678992c5726,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6031,46c94b5d7c89561c,True,1.0,1.0,0.9336058282163585,1.0,1.0,1.0,0.972335761756816
6032,15dd65ee730d54d4,True,1.0,1.0,0.9642476057639087,1.0,1.0,1.0,0.9851031690682953
6033,932f0bf1d23b5ba7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6034,8a540001f3f0514d,True,1.0,1.0,0.9428894897193122,1.0,1.0,1.0,0.9762039540497134
6035,b8b9e355618b58cd,True,1.0,1.0,0.8699482448968241,1.0,1.0,1.0,0.94581176870701
6036,2b052ebbd7ec543b,True,1.0,1.0,0.5309903465780532,0.0,1.0,1.0,0.3879126444075222
6037,59402b7bd60b5da7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6038,bf2c48523de254ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6039,e4553dc9b5725cb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6040,94ae12c4703950be,True,1.0,1.0,0.9140139593254105,1.0,1.0,0.5,0.9641724830522543
6041,a61b9afbe5d857b1,True,1.0,1.0,0.8061378894365069,1.0,1.0,1.0,0.9192241205985446
6042,7f2cd560a3c3528a,True,1.0,1.0,0.8451816584291085,1.0,1.0,1.0,0.9354923576787953
6043,3a243db0d1d15fcf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6044,bef85b7ac1dc5207,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6045,21c961133b0c52d5,True,1.0,1.0,0.786303615978906,1.0,1.0,1.0,0.9109598399912109
6046,f28cb1d6c0cf568f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6047,d745bef1cebc52e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6048,340f9f95b1e459ab,True,1.0,1.0,0.7587701248676232,1.0,1.0,1.0,0.8994875520281763
6049,8e9d920cd8595185,True,1.0,1.0,0.9395432397000092,1.0,1.0,1.0,0.9748096832083372
6050,e0094ac69a8955fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6051,1ecea4b911675b72,True,1.0,1.0,0.939754000395438,1.0,1.0,1.0,0.9748975001647658
6052,ad54eadf72625631,True,1.0,1.0,0.9720970077576212,1.0,1.0,1.0,0.9883737532323421
6053,353a7c23eed25597,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6054,14c000d2a271534a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6055,4745746f9a555951,True,1.0,1.0,0.9558903909027141,1.0,1.0,1.0,0.9816209962094642
6056,c8b9b19008605f76,True,1.0,1.0,0.9163563159792523,1.0,1.0,1.0,0.9651484649913552
6057,8d5ac1ce6fb75faf,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6058,26f3ef1a426f57be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6059,d618ac9cc53c573c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6060,6dd8c9210247547d,True,1.0,1.0,0.578208121100263,1.0,1.0,1.0,0.8242533837917763
6061,b899b71cf6c95ff2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6062,f879fd3edf21506a,True,1.0,1.0,0.8719644428582595,1.0,1.0,1.0,0.9466518511909414
6063,e54bb40453165fac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6064,365808b195f35dff,True,1.0,1.0,0.8370716811473619,1.0,1.0,1.0,0.9321132004780676
6065,db951dbc3e595c29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6066,1175b3b9d27252ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6067,b7ee1af184835990,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6068,83e895f722575452,True,1.0,1.0,0.5663906830908388,1.0,1.0,1.0,0.8193294512878495
6069,7cdcf11e211759cf,True,1.0,1.0,0.8407683742086097,1.0,1.0,1.0,0.9336534892535875
6070,a1e689b17ca65053,True,1.0,1.0,0.7306655149958835,1.0,1.0,1.0,0.8877772979149515
6071,290091fca02b5939,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6072,71405d414236553c,True,1.0,1.0,0.5816499699272758,1.0,1.0,1.0,0.8256874874696982
6073,32f53a8cb63f55db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6074,763bab6e8b6b5826,True,1.0,1.0,0.9470000742482363,1.0,1.0,1.0,0.9779166976034318
6075,a9fb1181686753ec,True,1.0,1.0,0.8491137292913186,1.0,1.0,1.0,0.9371307205380495
6076,30271c81460b556d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6077,cdd00e6a0e4754e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6078,58a74755dc6a506a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6079,b31417a335cf5955,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6080,893455c02e16508b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6081,0b3774b9729455e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6082,0809e84efac053e6,True,1.0,1.0,0.960546832472752,1.0,1.0,1.0,0.9835611801969799
6083,c0e14f1288ca5066,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6084,118fa9fa499e5670,True,1.0,1.0,0.8810110444971931,1.0,1.0,0.0,0.9504212685404972
6085,90dbd48d165958cc,True,1.0,1.0,0.7606416616027777,1.0,1.0,1.0,0.9002673590011573
6086,864977c14b9754eb,True,1.0,1.0,0.9560483693101758,1.0,1.0,1.0,0.9816868205459066
6087,9337165de94b5a40,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6088,92d21bb7692b5664,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6089,471869e791085ef6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6090,ddd3fc0cf919567b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6091,10ee9a1679d759e4,True,1.0,1.0,0.9568428105858907,1.0,1.0,1.0,0.9820178377441211
6092,48e9a54281845595,True,1.0,1.0,0.9847155757136529,1.0,1.0,0.5,0.9936314898806886
6093,e17906596dab5e6c,True,1.0,1.0,0.8663485037804253,1.0,1.0,1.0,0.9443118765751772
6094,1f7fe5fcd7965b1c,True,1.0,1.0,0.967489520546272,1.0,1.0,1.0,0.9864539668942799
6095,905ab0794c235f69,True,1.0,1.0,0.9875080643782305,1.0,1.0,1.0,0.9947950268242627
6096,fb43d35afc375bb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6097,29213c31b5895c5f,True,1.0,1.0,0.9246953100288141,1.0,1.0,1.0,0.9686230458453392
6098,a05ccb0dca555526,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6099,78e3ba9d36dc59a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6100,85b599a5e238576a,True,1.0,1.0,0.8966385425303616,1.0,1.0,1.0,0.9569327260543172
6101,b15b2d36b1ea51cc,True,1.0,1.0,0.845410756993099,1.0,1.0,1.0,0.9355878154137912
6102,e074c5e6917e5f1d,True,1.0,1.0,0.9573849795254142,1.0,1.0,1.0,0.9822437414689226
6103,98c7a48dd75052ab,True,1.0,1.0,0.7753248470196417,1.0,1.0,1.0,0.9063853529248508
6104,69f80a41cbaa5c1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6105,4104fd0bb7845b56,True,1.0,1.0,0.8616476226712919,1.0,1.0,1.0,0.9423531761130383
6106,8ff412b66d24593c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6107,5868a706ae7b5003,True,1.0,1.0,0.8653080938721184,1.0,1.0,1.0,0.9438783724467159
6108,b94c811448e75d1c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6109,50dac69523a15131,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6110,a4f2f32aa59f53b9,True,1.0,1.0,0.9019890458925794,1.0,1.0,1.0,0.9591621024552414
6111,b4175792b94a5cf2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6112,95fa228136aa55d1,True,1.0,1.0,0.770341280561588,1.0,1.0,1.0,0.9043088669006617
6113,96f19d920d5558e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6114,5f8eb8f944eb596c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6115,f631a836a63855e0,True,1.0,1.0,0.8056762898260043,1.0,1.0,1.0,0.9190317874275018
6116,b867b28707205c0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6117,6704953640e55b83,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6118,34048f1ce51452d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6119,5cfbf7afa66458c3,True,1.0,1.0,0.9866690253070973,1.0,1.0,1.0,0.9944454272112906
6120,1f57ce2072e25edb,True,1.0,1.0,0.9585537113143748,1.0,1.0,1.0,0.9827307130476562
6121,ba02d873678c5cf9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6122,9be9c9c84b625515,True,1.0,1.0,0.935028285541806,1.0,1.0,0.5,0.9729284523090858
6123,005f87dd980253a5,True,1.0,1.0,0.7400432559948846,1.0,1.0,0.5,0.8916846899978687
6124,59797b950d9e52ba,True,1.0,1.0,0.9321054419741573,1.0,1.0,1.0,0.9717106008225654
6125,d08754ee7c5c5949,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6126,5f70e91ff9d250f5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6127,2472d00839f65c25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6128,4f61422adb195d3c,True,1.0,1.0,0.6654794534657501,1.0,1.0,1.0,0.8606164389440626
6129,d01fec804cd45644,True,1.0,1.0,0.5770404412323898,1.0,1.0,1.0,0.8237668505134957
6130,9695a17335715894,True,1.0,1.0,0.7888720566677947,1.0,1.0,1.0,0.9120300236115811
6131,f3e0463f3cf4505e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6132,9bb4006483955eb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6133,a627522c77eb526c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6134,dae9ebb7c5ff5c6a,True,1.0,1.0,0.8953561285932211,1.0,1.0,1.0,0.956398386913842
6135,c3907cc0d2ed5600,True,1.0,1.0,0.8575922289909175,1.0,1.0,1.0,0.9406634287462156
6136,1c62222c7c0b522f,True,1.0,1.0,0.9705803118805381,1.0,1.0,1.0,0.9877417966168909
6137,6d2178f2992f5d22,True,1.0,1.0,0.9302813178728229,1.0,1.0,1.0,0.9709505491136762
6138,a15d7c93c85e5505,True,1.0,1.0,0.9861999081780376,1.0,1.0,1.0,0.994249961740849
6139,5322f39a6130560c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6140,7217a95078bf52f2,True,1.0,1.0,0.9488519748576775,1.0,1.0,1.0,0.9786883228573656
6141,a2cc6aa1e3c252a7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6142,a2047f9cb3865b75,True,1.0,1.0,0.7427080629478994,1.0,1.0,0.5,0.8927950262282914
6143,ddc5aacc5d785804,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6144,caa3170f8c3b5cfe,True,1.0,1.0,0.946609708285176,1.0,1.0,1.0,0.9777540451188234
6145,7fc46d2957805648,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6146,69575edb6db5507f,True,1.0,1.0,0.8984717386217115,1.0,1.0,1.0,0.9576965577590464
6147,f419cea88ed9500b,True,1.0,1.0,0.961883641915833,1.0,1.0,0.0,0.984118184131597
6148,33c1e6fe4ce650bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6149,6fee6df4d64b5d9d,True,1.0,1.0,0.9544145626892906,1.0,1.0,1.0,0.9810060677872044
6150,ae6787095e5e545a,True,1.0,1.0,0.9481289547274646,1.0,1.0,1.0,0.9783870644697769
6151,7b3ba1d953a15802,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6152,ea3b45489faf5c70,True,1.0,1.0,0.8875452498284837,1.0,1.0,1.0,0.9531438540952015
6153,919fcdbcf46f58d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6154,b094018eef175a6b,True,1.0,1.0,0.7470578437094858,1.0,1.0,1.0,0.8946074348789524
6155,8451437af5ba59ea,True,1.0,1.0,0.9467422837097192,1.0,1.0,1.0,0.9778092848790497
6156,07b814bfc2fb565d,True,1.0,1.0,0.7855199125082342,1.0,1.0,0.5,0.910633296878431
6157,cdf8b694cdb75ac7,True,1.0,1.0,0.8540926682237409,1.0,1.0,1.0,0.9392052784265587
6158,ae50b115259f5a24,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6159,d5d0d0797e4a5d5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6160,ab01e3ce19875471,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6161,2834297c33cd5d50,True,1.0,1.0,0.7701685840641387,1.0,1.0,1.0,0.9042369100267246
6162,295e5c491ca35642,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6163,8b8ae78cc3685216,True,1.0,1.0,0.7062494685113284,1.0,1.0,1.0,0.8776039452130536
6164,d151cc1bccd958d3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6165,efbfc794e30f528f,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6166,8ffb4bbf7d845255,True,1.0,1.0,0.6870906549949272,1.0,1.0,0.5,0.8696211062478864
6167,5cd75b90a44e5a65,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6168,674ebcb39a4d528f,True,1.0,1.0,0.9618970375829441,1.0,1.0,1.0,0.9841237656595601
6169,75bb2e7612425d57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6170,823f87e2960853d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6171,2835dec909575f74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6172,e360cb69b8a55a47,True,1.0,1.0,0.9295295430452536,1.0,1.0,1.0,0.9706373096021889
6173,bb0d850edd125bbe,True,1.0,1.0,0.783301529200237,1.0,1.0,1.0,0.9097089705000988
6174,a567ea679ba056ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6175,3380ae828ea75d1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6176,e0bb2b04e9455fa6,True,1.0,1.0,0.8453556010953494,1.0,1.0,1.0,0.9355648337897288
6177,ac328bbd087d5cf2,True,1.0,1.0,0.7256293066778474,1.0,1.0,1.0,0.8856788777824365
6178,9482776d16a6551d,True,1.0,1.0,0.602301101733979,1.0,1.0,1.0,0.8342921257224912
6179,898e245e2b0056b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6180,9696c1f82bc05ffc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6181,2f260b8b9dee5b0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6182,a0024513b78656f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6183,dfb58c90fd2e52fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6184,6fa01275a4525b26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6185,f38d4f3f7e425c91,True,1.0,1.0,0.8422372158444009,1.0,1.0,1.0,0.9342655066018337
6186,e648d5c380455667,True,1.0,1.0,0.9614852299091515,1.0,1.0,1.0,0.9839521791288132
6187,da36c99454f65715,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6188,ccd3ef26274b5b13,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6189,ffe87d190cd358c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6190,46cd5885206b5c6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6191,87a12c9888c75e21,True,1.0,1.0,0.9351966516578201,1.0,1.0,1.0,0.9729986048574251
6192,06091e78878d510e,True,1.0,1.0,0.9686807889820983,1.0,1.0,1.0,0.986950328742541
6193,e55fc5c3ee36528b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6194,ea492662cb205db2,True,1.0,1.0,0.9421013207794567,1.0,1.0,1.0,0.9758755503247736
6195,4f5e535c78385629,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6196,48f70b92d6895a39,True,1.0,1.0,0.8754637539529597,1.0,1.0,0.5,0.9481098974803999
6197,1e1878076a0b52d6,True,1.0,1.0,0.8278094384340678,1.0,1.0,1.0,0.9282539326808615
6198,4302a0a4b9f05b61,True,1.0,1.0,0.6201203291284602,1.0,1.0,0.5,0.841716803803525
6199,def5763ef93655ae,True,1.0,1.0,0.7420416320915475,1.0,1.0,1.0,0.8925173467048114
6200,788ea82253cb559c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6201,2833a305300f5394,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6202,52d6d6f0e4305a44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6203,33947554006251e9,True,1.0,1.0,0.8421089985933917,1.0,1.0,0.0,0.9342120827472465
6204,a067e1b873c8534d,True,1.0,1.0,0.8188768236222842,1.0,1.0,1.0,0.9245320098426184
6205,b2f8e3b0a7a1565e,True,1.0,1.0,0.8928884404473642,1.0,1.0,1.0,0.9553701835197351
6206,59b32114d8b252c8,True,1.0,1.0,0.9146346414584949,1.0,1.0,0.5,0.9644311006077061
6207,e0b7d625d3f55cd8,True,1.0,1.0,0.7250316804623327,1.0,1.0,1.0,0.8854298668593054
6208,dbadf83c8bc85324,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
6209,6a6362156db75390,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6210,0388cd6f1af65029,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6211,e99ca54f8f4d585f,True,1.0,1.0,0.9625576031326607,1.0,1.0,1.0,0.9843990013052754
6212,6de8e1962fc4559a,True,1.0,1.0,0.9854310142673142,1.0,1.0,1.0,0.9939295892780476
6213,ff7bf9054f4a5a4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6214,1b25edea36205814,True,1.0,1.0,0.6908211762385221,1.0,1.0,1.0,0.8711754900993842
6215,120e412f13585a21,True,1.0,1.0,0.9215648223086675,1.0,1.0,1.0,0.9673186759619448
6216,07064359a6215354,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6217,dee9cc93aed75630,True,1.0,1.0,0.924963542431242,1.0,1.0,1.0,0.9687348093463508
6218,bdad96248e575296,True,0.5,1.0,0.37581561116324297,0.0,1.0,1.0,0.1616282523256756
6219,873568760d365a73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6220,06c9339fdc3e5404,True,1.0,1.0,0.898541814445526,1.0,1.0,0.0,0.9577257560189691
6221,c227b95266d75371,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6222,2497e961a13e50f8,True,1.0,1.0,0.7053647463625394,0.0,1.0,0.5,0.46056864431772476
6223,cc9e361d27725cb7,True,1.0,1.0,0.9687660148061686,1.0,1.0,1.0,0.9869858395025704
6224,09cd7b3746d65a79,True,1.0,1.0,0.8799088060657388,1.0,1.0,1.0,0.9499620025273913
6225,5a12337425265ea1,True,1.0,1.0,0.9209842485252244,1.0,1.0,1.0,0.9670767702188435
6226,2f4117000a605404,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6227,e2ae05340dba502d,True,1.0,1.0,0.43176554852540994,1.0,1.0,0.0,0.7632356452189208
6228,92c920c643695ff3,True,1.0,1.0,0.6883794867491828,1.0,1.0,1.0,0.8701581194788263
6229,1968ed26cc315d75,True,1.0,0.0,0.0,0.0,1.0,0.5,0.0
6230,4f50d7c22352505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6231,d6a60e406ebc5b01,True,1.0,1.0,0.8485334975552608,1.0,1.0,1.0,0.936888957314692
6232,cc71f3639268516f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6233,88c0bfe353235280,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
6234,08b1894421c455ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6235,3756dc24f9e65fd7,True,1.0,1.0,0.9075110238689572,1.0,1.0,1.0,0.9614629266120654
6236,4abb45d9ee1a5c5c,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6237,e6077696f29b54ca,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6238,5b834475a09a531c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6239,c2b5ebf8ace851ea,True,1.0,1.0,0.9972533546942661,1.0,1.0,1.0,0.9988555644559441
6240,8be90fab0cf45555,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6241,7edc6539f71a5a79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6242,2dbf2462b447576f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6243,bf00c76f25185b83,True,1.0,1.0,0.804442480988606,1.0,1.0,1.0,0.9185177004119192
6244,0c330f8c6d6658ee,True,1.0,1.0,0.9099502227385101,1.0,1.0,1.0,0.9624792594743793
6245,6e10835f184d5921,True,1.0,1.0,0.8081294969212557,1.0,1.0,1.0,0.9200539570505232
6246,6f385b24c5a651bf,True,1.0,1.0,0.9353885938354856,1.0,1.0,1.0,0.9730785807647857
6247,c1e76b8992fa5182,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6248,7e87b622a4e35128,True,1.0,1.0,0.9524094247949477,1.0,1.0,1.0,0.9801705936645616
6249,8135a67aa74e586c,True,1.0,1.0,0.9560117207274434,1.0,1.0,1.0,0.9816715503031014
6250,b04c892043a352d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6251,e7f8a61d807f5914,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6252,5659c2c128ec5db7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6253,2a08c81705d755c7,True,1.0,1.0,0.9499677250561551,1.0,1.0,1.0,0.9791532187733979
6254,53feb52497035b3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6255,175fc3cad7805262,True,1.0,1.0,0.8872755253557343,1.0,1.0,1.0,0.9530314688982227
6256,f754138d3e3e5fd5,True,1.0,1.0,0.9767658823360147,1.0,1.0,1.0,0.9903191176400061
6257,e85416da86d4567f,True,1.0,1.0,0.788010442609181,1.0,1.0,1.0,0.9116710177538255
6258,6a947d290fe257ce,True,1.0,1.0,0.8994134544577078,1.0,1.0,1.0,0.9580889393573783
6259,4986d2307c895bdb,True,1.0,1.0,0.7461060190820364,0.0,1.0,1.0,0.47754417461751525
6260,0f3edc5110485b13,True,1.0,1.0,0.9524089440421644,1.0,1.0,1.0,0.9801703933509018
6261,4dd1ab3a667b5074,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6262,2a34f4d0aefc5039,True,1.0,1.0,0.8184447480952107,1.0,1.0,0.5,0.9243519783730045
6263,631712394f5b5d72,True,1.0,1.0,0.7578818170453847,1.0,1.0,1.0,0.8991174237689102
6264,81e5ddc060675e0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6265,c823f9a693a05d93,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6266,586c5b66ad8158ee,True,1.0,1.0,0.8777092186398746,1.0,1.0,1.0,0.9490455077666144
6267,6d7754fdda3a50a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6268,28d91d7116785bf9,True,1.0,1.0,0.9507037267437439,1.0,1.0,0.5,0.9794598861432267
6269,eb72736f2edf5380,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6270,2567ec8e92d05eb6,True,1.0,1.0,0.9952875846026311,1.0,1.0,1.0,0.9980364935844296
6271,d01b6e67a995589c,True,1.0,1.0,0.9223822426670782,1.0,1.0,1.0,0.9676592677779493
6272,9b5c31b36c5b5aa9,True,1.0,1.0,0.9471903874893111,1.0,1.0,1.0,0.9779959947872129
6273,c54227acd96156e1,True,1.0,1.0,0.9101844553590505,1.0,1.0,1.0,0.9625768563996043
6274,621a9591a97758b8,True,1.0,1.0,0.891693070246425,1.0,1.0,1.0,0.954872112602677
6275,45e9a0bc222452bf,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
6276,8686e685b08a5c3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6277,d7708962e5cc554f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6278,37c816fee82753e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6279,00fcad6d092c5e8e,True,1.0,1.0,0.7903537353465783,1.0,1.0,1.0,0.912647389727741
6280,4c1a6bbf7aaa5228,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6281,75811dfc02ce59f7,True,1.0,1.0,0.5686432842920845,1.0,1.0,1.0,0.8202680351217019
6282,3c4e1784d9295821,True,1.0,1.0,0.8193754295035824,1.0,1.0,1.0,0.9247397622931594
6283,406d4391f1205862,True,1.0,1.0,0.8921913163301215,1.0,1.0,1.0,0.9550797151375505
6284,14f10a29b9235b38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6285,f55f99174afa5d7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6286,de18caace4a351b6,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6287,017514eaeeef5716,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6288,49454db3d9ef54a1,True,1.0,1.0,0.7494117619433657,1.0,1.0,1.0,0.895588234143069
6289,06392ff957445576,True,1.0,1.0,0.9013624370111937,1.0,1.0,1.0,0.9589010154213308
6290,d7fdaa2d555c5272,True,1.0,1.0,0.9549971982270821,1.0,1.0,1.0,0.9812488325946175
6291,700cac410af95cc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6292,0578fbc7c369583a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6293,38afc409029551e0,True,1.0,1.0,0.9516045190906738,1.0,1.0,1.0,0.9798352162877807
6294,aaf1c9da44cb567b,True,1.0,1.0,0.9566034721071716,1.0,1.0,1.0,0.9819181133779882
6295,76a494d09cd75446,True,1.0,1.0,0.9403610212863753,1.0,1.0,1.0,0.9751504255359897
6296,d3102c58562a5689,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6297,78adf1b8ed315c4f,True,1.0,1.0,0.8497565820096065,1.0,1.0,1.0,0.937398575837336
6298,f5ebfa68c2315d0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6299,7bea1ee3e6bc584d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6300,480f8beca45f53cd,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6301,8a6de2af60965cd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6302,a76f3192f58250c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6303,d98a25449e205e55,True,1.0,1.0,0.7886024390767926,1.0,1.0,1.0,0.9119176829486636
6304,60a317c40ae656c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6305,abe1ac610c3d5b82,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6306,4cdef6ce55a7542b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6307,dd162898ecf351d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6308,e8a004bfab7d5034,True,1.0,1.0,0.9587778309800362,1.0,1.0,0.0,0.9828240962416818
6309,2e5997dafce45eb2,True,1.0,1.0,0.7627540305781799,1.0,1.0,1.0,0.9011475127409083
6310,9b7ffde4ab9c53a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6311,1134d05b608b54e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6312,21b0b3ef9d2e59ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6313,82ef8b099fb55f0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6314,3d34ef81b357566e,True,1.0,1.0,0.9046983126430396,1.0,1.0,1.0,0.9602909636012665
6315,a77872c55f1b52a1,True,1.0,1.0,0.9664246064476544,1.0,1.0,1.0,0.9860102526865226
6316,5ea2a4ecc18752fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6317,88518b03093d5036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6318,bf5be5d94ffa52f8,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
6319,66a897321eb45503,True,1.0,1.0,0.9650678858414602,1.0,1.0,0.0,0.9854449524339417
6320,4de72cf1449b51c8,True,1.0,1.0,0.8753694108873205,1.0,1.0,1.0,0.9480705878697169
6321,b2eba34ff4c359cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6322,2a799223058c5ed7,True,1.0,1.0,0.9968909228457581,1.0,1.0,1.0,0.9987045511857325
6323,baf0c6e99bec57db,True,1.0,1.0,0.9894953896522851,0.0,1.0,1.0,0.5789564123551189
6324,c574d461642f5deb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6325,c23c39c3fedd5bfa,True,1.0,1.0,0.9595954982606907,1.0,1.0,0.0,0.9831647909419544
6326,75b0adddd02558ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6327,64b6d412bf15576e,True,1.0,1.0,0.9016691665690422,1.0,1.0,1.0,0.9590288194037676
6328,06db90857b4e575d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6329,7dbe342f2b1c57c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6330,9678b0cccb565681,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6331,76e0272a57f55674,True,1.0,1.0,0.883071658967272,1.0,1.0,1.0,0.9512798579030299
6332,f3532c4c4ad95b27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6333,f68fcc74e570541d,True,1.0,1.0,0.7197743658787079,1.0,1.0,0.5,0.8832393191161283
6334,f6ce545dcc975501,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6335,c344575de7545bbe,True,1.0,1.0,0.9720446949713608,1.0,1.0,1.0,0.988351956238067
6336,424cdafd92f25209,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6337,dc472958283b57cc,True,1.0,1.0,0.929747195622613,1.0,1.0,1.0,0.9707279981760887
6338,1fdff45f05055069,True,1.0,1.0,0.9479603231093339,1.0,1.0,1.0,0.9783168012955558
6339,8c36f77fe7215dd7,True,1.0,1.0,0.9691562557159334,1.0,1.0,1.0,0.987148439881639
6340,bca2f135ebf4542c,True,1.0,1.0,0.568499467702319,1.0,1.0,1.0,0.820208111542633
6341,38d08753fa4651c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6342,4d267b88562f52da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6343,3dcb4ddd8afe598d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6344,7a6d3719323a5188,True,1.0,1.0,0.9919066948206267,1.0,1.0,1.0,0.9966277895085943
6345,7b13f467f23c5a2b,True,1.0,1.0,0.878394467367237,1.0,1.0,1.0,0.9493310280696821
6346,2e7d8157798851f3,True,1.0,1.0,0.8879399407168888,1.0,1.0,1.0,0.9533083086320371
6347,f5af188b17e85ef0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6348,f8d3738f77c05163,True,1.0,1.0,0.9844725971244396,1.0,1.0,1.0,0.9935302488018497
6349,8cba6cacb16d5acc,True,1.0,1.0,0.9040068627601968,1.0,1.0,1.0,0.9600028594834153
6350,72191253c85a5227,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6351,8362f66ef1aa51b1,True,0.5,1.0,0.4669271286618428,0.0,1.0,1.0,0.18060981847121726
6352,cea55cd8ec6f5185,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6353,da848499bd6759c9,True,1.0,1.0,0.9704634986295775,1.0,1.0,1.0,0.9876931244289905
6354,1b301e5f9ede59d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6355,86ecfd85bd095b7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6356,822d92ab3f13502b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6357,41f275bfd30e514a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6358,a549496e4b835d1b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6359,52f0b8a2023656cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6360,14f16328a6c0551e,True,1.0,1.0,0.9854482308339941,1.0,1.0,0.5,0.9939367628474974
6361,87a5fd24e88d5e0a,True,1.0,1.0,0.9702198366743243,1.0,1.0,1.0,0.9875915986143018
6362,334c241ababf57ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6363,dd83ce8b0dec51d2,True,1.0,1.0,0.944618122970745,1.0,1.0,1.0,0.976924217904477
6364,0e60a3a86ce2570d,True,1.0,1.0,0.5429144734788647,1.0,1.0,1.0,0.8095476972828602
6365,9d7030a6966b54cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6366,a34e53ca202b5fa3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6367,d754cb22172b5b75,True,1.0,1.0,0.9385195015359975,1.0,1.0,1.0,0.974383125639999
6368,6b7e5348100b5572,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6369,36383c82194a543d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6370,16dbc607f5f75479,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6371,29af925fc44b5380,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6372,b1906c6b8b8f5f56,True,1.0,1.0,0.9861455498023081,1.0,1.0,1.0,0.9942273124176283
6373,93eb75a6d0fc5db4,True,1.0,1.0,0.8940225009169231,1.0,1.0,1.0,0.9558427087153847
6374,6e983b745cb9535b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6375,ab4015c25a66588a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6376,5c1b8e332d105b79,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6377,944eece37ff15fa1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6378,ab51ae81c26b5f5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6379,12ca80cc0d575578,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6380,c9c7f9354f935514,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6381,4201a91014c852a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6382,bf7e92340c6454a2,True,1.0,1.0,0.9345258345652825,0.0,1.0,1.0,0.5560524310688677
6383,00f20c2762515d09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6384,4cd806a126f85b23,True,1.0,1.0,0.8561570286692292,1.0,1.0,1.0,0.9400654286121788
6385,1c2140b2eac55906,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6386,6326e62f04625791,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6387,61b15ca533845a97,True,1.0,1.0,0.9037371545332508,1.0,1.0,0.0,0.9598904810555212
6388,b4f6a0719d2a5670,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6389,2f2caab982ad5739,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6390,81f1c631c7325b0f,True,1.0,1.0,0.9991790756638016,1.0,1.0,1.0,0.9996579481932507
6391,c3d78ec633fa57be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6392,c06d7badaabb5a9f,True,1.0,1.0,0.9093598352350274,1.0,1.0,1.0,0.9622332646812614
6393,ebe1b48a47f356a4,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
6394,bfcb040f50425141,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6395,86cad912457d5115,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6396,d1e0ebfac8cb510e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6397,08e025b8ab6253bc,True,1.0,1.0,0.9293417923182896,1.0,1.0,1.0,0.9705590801326207
6398,afc395b46c2c5d7b,True,1.0,1.0,0.8928205531016896,1.0,1.0,0.0,0.955341897125704
6399,fde2ed45bca05510,True,1.0,1.0,0.8267613785077386,1.0,1.0,1.0,0.9278172410448912
6400,bb30019d8f645e62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6401,9b7108902e7158d6,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6402,ed2466a660ba5661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6403,ece3a3dc01cd53d2,True,1.0,1.0,0.7494959285707589,1.0,1.0,0.5,0.8956233035711495
6404,1a928640315c5332,True,1.0,1.0,0.9483352814295293,1.0,1.0,1.0,0.9784730339289706
6405,206322cf0cf45186,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6406,d61ff1ca160557e8,True,1.0,1.0,0.9479861075206377,1.0,1.0,1.0,0.9783275448002658
6407,b19f226d281e588a,True,1.0,1.0,0.9664457135548292,1.0,1.0,1.0,0.9860190473145122
6408,c848c9ccc6e55adf,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6409,01c019a7360f5445,True,1.0,1.0,0.9087488576662986,1.0,1.0,1.0,0.961978690694291
6410,b0bd81048c07524f,True,1.0,1.0,0.7238277619666958,1.0,1.0,0.5,0.88492823415279
6411,e1cb9d3c53135bfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6412,62d4c8dfdef65bc5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6413,5e74b6a61b715f47,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6414,fff973197a795e6a,True,1.0,1.0,0.839766301115214,1.0,1.0,1.0,0.9332359587980058
6415,8a880b6ff1dd59ab,True,1.0,1.0,0.20416066012852127,1.0,0.0,0.5,0.5017336083868839
6416,883bb02a4f7c5f0a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6417,36610114f460541b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6418,ed90bab84c475e4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6419,57076e49ca7c5570,True,1.0,1.0,0.9616352215455477,1.0,1.0,1.0,0.9840146756439783
6420,8926a4661fd05f7e,True,1.0,1.0,0.831932309442604,1.0,1.0,1.0,0.929971795601085
6421,199bda2914215d57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6422,13cd1cf21a4f5acb,True,1.0,1.0,0.93684252913986,1.0,1.0,0.0,0.9736843871416084
6423,c3634ce5c5535b16,True,1.0,1.0,0.971866401765784,1.0,1.0,1.0,0.98827766740241
6424,11cad3355c7b55dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6425,e77441c822075f1b,True,1.0,1.0,0.7529280987206317,1.0,1.0,1.0,0.8970533744669299
6426,feb4ce395d4d54fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6427,92ebb72e83325bb1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6428,4a40d0564325502c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6429,a36cdc9ebe595113,True,1.0,1.0,0.9627869112217412,1.0,1.0,1.0,0.9844945463423921
6430,e309a82b568d5669,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6431,b4f05c1e42ea5aec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6432,eb9827bfdf925815,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6433,70e6b8db27e55b53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6434,45c4158a235e514a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6435,c7ef706bfbef5f7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6436,084ce89976f1505e,True,1.0,1.0,0.8938205639018298,1.0,1.0,1.0,0.9557585682924291
6437,56b0ed5018c25d3f,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
6438,1b1a37c517e45fbd,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6439,d38090818a0b5bed,True,1.0,1.0,0.8016310894129591,1.0,1.0,0.0,0.9173462872553996
6440,4d31d76919495557,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6441,24f29711e1a05cb5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6442,f71e5dcd9df85d97,True,1.0,1.0,0.7573666772983083,1.0,1.0,1.0,0.8989027822076284
6443,e6a5ca65ce135d1c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6444,9d74f6f9b0a25c90,True,1.0,1.0,0.9016653390612163,1.0,1.0,1.0,0.9590272246088402
6445,6b61ec04ecb25221,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6446,0802a51b0a1d512c,True,1.0,1.0,0.8148857852322472,1.0,1.0,1.0,0.922869077180103
6447,350a93fe67645bf1,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6448,68e8dda3806f5b88,True,1.0,1.0,0.9320579878514352,1.0,1.0,1.0,0.9716908282714313
6449,7984326209765d68,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6450,9147938e42675685,True,1.0,1.0,0.6071140447366769,1.0,1.0,0.5,0.836297518640282
6451,f01212b1c5b25520,True,1.0,1.0,0.9896233347504193,1.0,1.0,1.0,0.9956763894793413
6452,fe746b45992f5a69,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
6453,3e1c321be4295fc7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6454,84d10a502c1b5a74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6455,5491f2f619e25dfb,True,1.0,1.0,0.9615654181259738,1.0,1.0,0.0,0.9839855908858225
6456,b86c171d4a9d51e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6457,c64f55518a18575b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6458,66129006472354e7,True,1.0,1.0,0.9077040139203953,1.0,1.0,0.0,0.961543339133498
6459,8d293b5028e555a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6460,ab872f589011527d,True,1.0,1.0,0.975822382719509,1.0,1.0,1.0,0.9899259927997953
6461,2fdb40cf92e75107,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6462,6bc3bf1ef6a85616,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6463,75f8f9a90db75078,True,1.0,1.0,0.9273735171005892,1.0,1.0,1.0,0.9697389654585788
6464,5865085ba43752de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6465,291a9c13b9345fd7,True,1.0,1.0,0.8280366075743775,1.0,1.0,1.0,0.928348586489324
6466,465e7357a8965dcd,True,1.0,1.0,0.9170178417583044,1.0,1.0,1.0,0.9654241007326269
6467,9bc3ee11944a5bef,True,1.0,1.0,0.9426036806363156,1.0,1.0,1.0,0.9760848669317982
6468,c81f2105e14758ea,True,1.0,1.0,0.9370491744391795,1.0,1.0,1.0,0.973770489349658
6469,8eac67d757755066,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6470,440364f63ee95043,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6471,d20be65e3dc65738,True,1.0,1.0,0.9966417320078285,1.0,1.0,1.0,0.9986007216699285
6472,b7e9b4a46b9a5533,True,1.0,1.0,0.9761444431468582,1.0,1.0,1.0,0.9900601846445243
6473,a4717050e0c05d1e,True,1.0,1.0,0.8894436010637096,1.0,1.0,0.5,0.9539348337765455
6474,624b5f7f1f4a503e,True,1.0,1.0,0.6493170555179572,1.0,1.0,0.5,0.8538821064658154
6475,b5155b952c645ce0,True,1.0,1.0,0.9695010363091902,1.0,1.0,1.0,0.9872920984621626
6476,1fe5f6af95e15489,True,1.0,1.0,0.6540250498993686,0.0,1.0,0.5,0.43917710412473693
6477,8a4a0c6823cd5e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6478,91d22882380a5e4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6479,0eb6987fdc9b5213,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6480,ce2f1ac423965b7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6481,3b5422b60c4f5c4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6482,6157537c48ab553d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6483,b7c6bbad8e3a579b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6484,fd676fd01e475e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6485,c1d95d8a3260541c,True,1.0,1.0,0.9858058147875068,1.0,1.0,0.5,0.9940857561614612
6486,c21ec33e15b458a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6487,a84816a320d450a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6488,ff89c9bf77dc58ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6489,70ee383e3b335c16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6490,d66a4334c9625c4a,True,1.0,1.0,0.8381892273792348,1.0,1.0,1.0,0.9325788447413479
6491,19e90f2757b25f38,True,1.0,1.0,0.6898296754808463,1.0,1.0,1.0,0.870762364783686
6492,49f37d1d50ef5873,True,1.0,1.0,0.9806525635254791,1.0,1.0,1.0,0.9919385681356164
6493,5487bbfde69354cb,True,1.0,1.0,0.9806722698843354,1.0,1.0,1.0,0.991946779118473
6494,f158576757e95c31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6495,facc11b0d1075018,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6496,8f828599b2285a97,True,1.0,1.0,0.9461806322134244,1.0,1.0,0.0,0.9775752634222602
6497,4554dbd136da53b8,True,1.0,1.0,0.8855224493340148,1.0,1.0,1.0,0.9523010205558395
6498,d0672a5ab71d59fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6499,ed5defe615515789,True,1.0,1.0,0.9562500019025987,1.0,1.0,1.0,0.9817708341260828
6500,e03da8beb33a5e06,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6501,9c26c2cea984590f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6502,6aa2d225dc0d5b6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6503,80a22559c9565d0a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6504,ca000fa91efb560c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6505,1e6597b57a335949,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6506,7be1e4f2c85e50a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6507,01167513b5b55ca1,True,1.0,1.0,0.785119946285811,1.0,1.0,1.0,0.9104666442857546
6508,3f188244418552d9,True,1.0,1.0,0.8247506031260291,1.0,1.0,1.0,0.9269794179691789
6509,92106b8512315c03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6510,cc7a2b953265554a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6511,f16fe36eef2b5157,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6512,fa40f1c24ced584f,True,1.0,1.0,0.9795495141866356,1.0,1.0,0.0,0.9914789642444314
6513,b58f2b3b894a58bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6514,592f536375e755b6,True,1.0,1.0,0.5456920505249979,1.0,1.0,1.0,0.8107050210520824
6515,9fb619b502495ffc,True,1.0,1.0,0.9519889578156279,1.0,1.0,1.0,0.979995399089845
6516,5594163f2d8751f6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6517,29a13686ed375688,True,1.0,1.0,0.6031339386500112,1.0,1.0,1.0,0.8346391411041713
6518,2a484ffd16785a64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6519,834a23e3dd25542c,True,1.0,1.0,0.9709420579372003,1.0,1.0,0.0,0.9878925241405002
6520,c844ccab55295a05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6521,f72ccf055618500a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6522,a612f42e6f9d592e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6523,74c77891a7d45a15,True,1.0,1.0,0.8010920637499294,1.0,1.0,1.0,0.9171216932291372
6524,2942d4fb604d5b5f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6525,026e84581e0f5044,True,1.0,1.0,0.6463508235990018,1.0,1.0,1.0,0.8526461764995842
6526,4b5846fcc3725b95,True,1.0,1.0,0.9922267250376974,1.0,1.0,1.0,0.996761135432374
6527,3e941f8f03c1512d,True,1.0,1.0,0.9348590925031227,1.0,1.0,1.0,0.9728579552096344
6528,c35f0df7bfdb5140,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6529,97b8b4204a2a5484,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6530,b0d77b56b10d5861,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6531,f9bd532e790f53ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6532,a2701552b0f95f7b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6533,5667135252dd528a,True,1.0,1.0,0.8600250336554011,1.0,1.0,1.0,0.9416770973564171
6534,1d33935825d8539f,True,1.0,1.0,0.897778856516769,1.0,1.0,0.5,0.9574078568819872
6535,a616a9583c735698,True,1.0,1.0,0.5474344724839427,1.0,1.0,1.0,0.8114310302016428
6536,8e33b543120b53d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6537,93bdcee4c814567c,True,1.0,1.0,0.995053063191029,1.0,1.0,1.0,0.9979387763295954
6538,04e105927ad451ab,True,1.0,1.0,0.9903467919805609,1.0,1.0,1.0,0.9959778299919003
6539,50613cf56a8d5a38,True,1.0,1.0,0.8637125877895968,1.0,1.0,1.0,0.9432135782456653
6540,303e7dd5717f54cd,True,1.0,1.0,0.9666745334698488,1.0,1.0,1.0,0.9861143889457704
6541,73872fdc28995ad6,True,1.0,1.0,0.6888489825510931,1.0,1.0,1.0,0.8703537427296221
6542,4ed3817e66d85c10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6543,ca7e845b9c19597c,True,1.0,1.0,0.7869373645734715,1.0,1.0,1.0,0.9112239019056131
6544,fe0a33d7599a59b3,True,1.0,1.0,0.9173672063765479,1.0,1.0,1.0,0.9655696693235617
6545,decc2e4c0f445afc,True,1.0,1.0,0.9836258474042684,1.0,1.0,1.0,0.9931774364184451
6546,2569d386da9c54ff,True,1.0,1.0,0.879122530973347,1.0,1.0,0.0,0.9496343879055612
6547,6aa26df6c6d052cb,True,1.0,1.0,0.6933852857305883,1.0,1.0,1.0,0.8722438690544118
6548,ed2103838dae5993,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6549,48bbe3acc93450aa,True,1.0,1.0,0.9561942810032552,1.0,1.0,1.0,0.9817476170846896
6550,8a808765078856bf,True,1.0,1.0,0.924108061416236,0.0,1.0,1.0,0.551711692256765
6551,5e092c66c1bf5f3b,True,1.0,1.0,0.9170520967716554,1.0,1.0,0.0,0.9654383736548565
6552,96cb1a2412095a90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6553,a6b34e50b7995664,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6554,9cc2069263cc5e4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6555,ab4401719a355a62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6556,9195f25b12bd56d9,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6557,76f952632729540f,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6558,b69046ccdede5ae9,True,1.0,1.0,0.9654973577958944,1.0,1.0,1.0,0.9856238990816227
6559,3d4f0c1ecad55944,True,1.0,1.0,0.9168727987371645,1.0,1.0,1.0,0.9653636661404853
6560,8e2fece463df5dcb,True,1.0,1.0,0.989682375074207,1.0,1.0,1.0,0.9957009896142529
6561,87b468bcdad158c2,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
6562,66dca10d8f315889,True,1.0,1.0,0.5851741462217486,1.0,1.0,1.0,0.8271558942590619
6563,e9cfc98fdc09590a,True,1.0,1.0,0.8720659876596322,1.0,1.0,0.5,0.9466941615248468
6564,4dbe96a8a7be58dc,True,1.0,1.0,0.7019859787735162,1.0,1.0,1.0,0.8758274911556317
6565,1ce94ab175d8507a,True,1.0,1.0,0.8915795982025048,1.0,1.0,0.5,0.9548248325843769
6566,5d9e2570d7565e91,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
6567,8c2841e7cecf5047,True,1.0,1.0,0.8696265244497497,1.0,1.0,1.0,0.945677718520729
6568,5ed4446679c35566,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6569,656d501570ce5e54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6570,6f393be3019c508a,True,1.0,1.0,0.9725824256300802,1.0,1.0,1.0,0.9885760106792002
6571,55790fb5a5e853d0,True,1.0,1.0,0.9743453582308318,1.0,1.0,1.0,0.9893105659295133
6572,4d0df74bfb035f8a,True,1.0,1.0,0.7180876887265917,1.0,1.0,0.5,0.8825365369694133
6573,2d6a7d3813ef54e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6574,490f13844af5590d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6575,e69be869445455c7,True,1.0,1.0,0.8609482964562719,1.0,1.0,1.0,0.9420617901901133
6576,8dc7d00ce175549d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6577,43311faf65e25505,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6578,b02bf210eda55579,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6579,cdab92d3f2d955db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6580,de0fd47c70d3500a,True,1.0,1.0,0.8694401188989365,1.0,1.0,1.0,0.9456000495412235
6581,b07ccbd562295ef9,True,1.0,1.0,0.8112065228425108,1.0,1.0,1.0,0.9213360511843796
6582,40d24af6505f50c9,True,1.0,1.0,0.9917858703164799,1.0,1.0,1.0,0.9965774459652
6583,86c622a3ec1255ee,True,1.0,1.0,0.9445016767004242,1.0,1.0,0.5,0.9768756986251766
6584,ba62104a517e5a9b,True,1.0,1.0,0.8733611882776088,1.0,1.0,1.0,0.9472338284490037
6585,8580d0bf545b5261,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6586,ce9f5160229b5755,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6587,629ad0d696ed5a25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6588,826b4daba60a5648,True,1.0,1.0,0.7612879426529958,1.0,1.0,1.0,0.9005366427720816
6589,0202782270ab5a62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6590,92ec09fc760c5c4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6591,66a924c7d02159cf,True,1.0,1.0,0.9728066318387599,1.0,1.0,1.0,0.9886694299328166
6592,5ddfd1fe80af5ceb,True,1.0,1.0,0.9526599094924749,1.0,1.0,1.0,0.9802749622885312
6593,a810e698e69e5e70,True,1.0,1.0,0.9229861789163704,1.0,1.0,1.0,0.967910907881821
6594,12c01b203ea85b41,True,1.0,1.0,0.9735038566675229,1.0,1.0,1.0,0.9889599402781345
6595,184ad79fb6555bf0,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6596,8128635441b358c4,True,1.0,1.0,0.9888089419825029,1.0,1.0,1.0,0.9953370591593762
6597,9fc65b945c175ebb,True,1.0,1.0,0.8000637610469763,1.0,1.0,1.0,0.9166932337695735
6598,aee61beda170540c,True,1.0,1.0,0.966922936613389,1.0,1.0,1.0,0.9862178902555788
6599,aa072830a2d15d9f,True,1.0,1.0,0.9423037899098377,1.0,1.0,1.0,0.9759599124624323
6600,af335d636f4c516e,True,1.0,1.0,0.9603904422402307,1.0,1.0,1.0,0.9834960176000962
6601,e3ee2f8d1057557d,True,1.0,1.0,0.9327852906577154,1.0,1.0,1.0,0.9719938711073816
6602,2c7e5f987d5752c7,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6603,5576401890e55a6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6604,0a51eb8adf8e5391,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6605,116aacf9868e5e4e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6606,6828c3caaaca56e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6607,aba7212ffa3458b6,True,1.0,1.0,0.9628163883291078,1.0,1.0,0.0,0.9845068284704617
6608,de354f243fa157ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6609,2dd8a04bcb735c5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6610,6561633171e75bb6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6611,e631898f3f38551c,True,1.0,1.0,0.9547687005006533,1.0,1.0,1.0,0.9811536252086056
6612,4b4a268bee4c5ab5,True,1.0,1.0,0.8630914033010486,1.0,1.0,1.0,0.9429547513754368
6613,7ccf4b40faff5ac4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6614,ea8ce810e307587d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6615,d232efb9cc535426,True,1.0,1.0,0.6496397782592325,1.0,1.0,0.5,0.8540165742746803
6616,ee69970ae6f85870,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6617,1d16c78634695b4a,True,1.0,1.0,0.5422307381265725,1.0,1.0,0.5,0.8092628075527385
6618,50708f973eec5e38,True,1.0,1.0,0.7829160294109289,1.0,1.0,1.0,0.9095483455878871
6619,e001c497823c5154,True,1.0,1.0,0.9144050597247065,1.0,1.0,1.0,0.964335441551961
6620,0f8e3ba3d90958d1,True,1.0,1.0,0.9130242817793158,1.0,1.0,1.0,0.9637601174080483
6621,6fbdacdf660253b6,True,1.0,1.0,0.9353058730031002,1.0,1.0,1.0,0.9730441137512917
6622,c7c9121707745be3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6623,ba9ec722d0e05e2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6624,b0a73894d5a75e59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6625,47e0ff3bc36a5f69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6626,932938d86cfc5d6f,True,1.0,1.0,0.8999387045464775,1.0,1.0,1.0,0.9583077935610324
6627,028d10ed5c105755,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6628,4bbfb5ec60205e63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6629,35fb7e0858ae5bc8,True,1.0,1.0,0.7333652215984311,1.0,1.0,0.5,0.888902175666013
6630,87d1648c9e27512b,True,1.0,1.0,0.9129676154310857,1.0,1.0,1.0,0.963736506429619
6631,ac808bd1bfac5425,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6632,8227648b1da95adb,True,1.0,1.0,0.9692461091660591,1.0,1.0,0.5,0.9871858788191913
6633,c678ab21b707538f,True,1.0,1.0,0.8100483473396667,1.0,1.0,1.0,0.9208534780581944
6634,ccffd575a3fb5958,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6635,1586b456d978588f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6636,26eeb11cbcd9593b,True,1.0,1.0,0.8808451670343326,1.0,1.0,1.0,0.9503521529309719
6637,8b6aa9462f5157b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6638,27f3c1e778bf5748,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6639,9a357640ddd453d2,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6640,0feb5eb464bc52b0,True,1.0,1.0,0.9036709170492591,1.0,1.0,1.0,0.9598628821038581
6641,995f8bcf61f95fad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6642,79cfc07ef4645c81,True,1.0,1.0,0.8791311697730448,1.0,1.0,0.5,0.9496379874054354
6643,c6cef2558e365e85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6644,d97244a589ca587f,True,1.0,1.0,0.9233554531043859,1.0,1.0,1.0,0.9680647721268274
6645,f6038d685a4d55b4,True,1.0,1.0,0.7847617634793229,1.0,1.0,0.5,0.910317401449718
6646,4eb5bcde81245591,True,1.0,1.0,0.8822934126925321,1.0,1.0,0.5,0.9509555886218884
6647,a8a34f54618050f6,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6648,4f67484c73e2503a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6649,e3ef42c62ba2595b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6650,cb0905651ea35122,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6651,a7b8ffecd36e5dbc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6652,433d630eed9d5f3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6653,a21ebf4902fa5e27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6654,75d9973be85e50f0,True,1.0,1.0,0.7574170771634886,1.0,1.0,1.0,0.8989237821514536
6655,99ebd32df2f453f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6656,97d06e94283a5a65,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6657,8954aa7e05085876,True,1.0,1.0,0.9665961427042664,1.0,1.0,1.0,0.9860817261267777
6658,d1408323ef2357be,True,1.0,1.0,0.9411431045246582,1.0,1.0,1.0,0.9754762935519409
6659,8d64d2c9f19c57c5,True,1.0,1.0,0.7339582126370011,1.0,1.0,1.0,0.8891492552654171
6660,38f1e14586bd51e3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6661,8164612a623156ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6662,f8c4bf250c1c512c,True,1.0,1.0,0.9083397285847644,1.0,1.0,1.0,0.9618082202436519
6663,2a48beb84af65349,True,1.0,1.0,0.4583254336438739,1.0,1.0,0.5,0.7743022640182807
6664,13e6cd945bf95a1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6665,cd9d029138325c2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6666,fbd06f49da055ea8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6667,f9b3a9c625905d77,True,1.0,1.0,0.897046586442271,1.0,1.0,1.0,0.9571027443509462
6668,5883b0e7c7215e80,True,1.0,1.0,0.873478674859692,1.0,1.0,1.0,0.9472827811915382
6669,8d7c5f26b9775cce,True,1.0,1.0,0.8005854565773431,1.0,1.0,1.0,0.9169106069072264
6670,77cf9dfc36c35df7,True,1.0,1.0,0.9649338834903665,1.0,1.0,1.0,0.9853891181209861
6671,0abc30416c5a59cd,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6672,71674e79275f5abb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6673,a547f498303e5b17,True,1.0,1.0,0.7365663091548725,0.0,1.0,0.5,0.4735692954811969
6674,0f337f2c23215a9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6675,9de4d5414a4a50c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6676,ec1fc260f1c15d42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6677,57af94e8290254bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6678,d61ed977dd8a5197,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6679,794584aa724a55f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6680,435298980d7e5fb1,True,1.0,1.0,0.8835189985419878,1.0,1.0,1.0,0.9514662493924949
6681,0d74b112df715917,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6682,2d88ea430674513d,True,1.0,1.0,0.821666155109292,1.0,1.0,1.0,0.9256942312955383
6683,6e944f00e04c5f1c,True,1.0,1.0,0.9114786889645333,1.0,1.0,0.5,0.9631161204018889
6684,83c7a6c3c0b15b36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6685,4511645a5e9a5bcd,True,1.0,1.0,0.8718769713882987,1.0,1.0,0.5,0.9466154047451244
6686,74c8385c2d845cde,True,1.0,1.0,0.9855914134517406,1.0,1.0,1.0,0.9939964222715586
6687,ce3ff067f10b526b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6688,76a07493339e5e81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6689,bc089c23e7f95250,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6690,c45fc2b353c655af,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6691,087df0996ade50d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6692,0da8a13fb4855214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6693,2b482f615de15efb,True,0.0,0.0,0.0,1.0,1.0,1.0,0.0
6694,82e6bac5509d5471,True,1.0,1.0,0.9029885423246776,1.0,1.0,1.0,0.9595785593019489
6695,0defa8939c9851ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6696,d4b29b90b8af5f81,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6697,d5fbd3df4a505559,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6698,5ff5c54200fe53fb,True,1.0,1.0,0.8740672881365281,1.0,1.0,0.0,0.9475280367235533
6699,62667ead92a35fbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6700,e1209ca7050c5033,True,1.0,1.0,0.7910207287903027,1.0,1.0,1.0,0.9129253036626261
6701,f6e64f5e788b5101,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6702,5a41a7f756c551ce,True,1.0,1.0,0.8796162423831708,1.0,1.0,1.0,0.9498401009929879
6703,b7ec6bbfa73a52e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6704,b1520b6af9705191,True,1.0,1.0,0.9676548133519562,1.0,1.0,1.0,0.9865228388966484
6705,ac6e1ca0ebe75e15,True,1.0,1.0,0.9476260121370464,1.0,1.0,1.0,0.9781775050571028
6706,1677503060a95d4a,True,1.0,1.0,0.8552258735968323,0.0,1.0,1.0,0.5230107806653468
6707,cf1ba57897845189,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6708,83158ad924fc506c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6709,e6e189b1aaa85d41,True,1.0,1.0,0.9799965839039151,1.0,1.0,1.0,0.9916652432932981
6710,dcdacf7509ed5062,True,1.0,1.0,0.9103418749473599,1.0,1.0,1.0,0.9626424478947332
6711,a5b2403d85fc511d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6712,16d3b353ffe650de,True,1.0,1.0,0.8073069548273308,1.0,1.0,1.0,0.9197112311780545
6713,bd70654aee0f54a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6714,c41c11cf85b751e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6715,13fe271547945a97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6716,52f7393aa83854f6,True,1.0,1.0,0.8362326180343369,1.0,1.0,0.5,0.9317635908476404
6717,da1a3756e4465c03,True,1.0,1.0,0.9372422471893029,1.0,1.0,1.0,0.9738509363288763
6718,14618f22bb605676,True,1.0,1.0,0.8208977214409044,1.0,1.0,1.0,0.9253740506003769
6719,36c6d1ea21015e5f,True,1.0,1.0,0.8520616001887772,1.0,1.0,1.0,0.9383590000786572
6720,93c82496dc8e59c5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6721,e95b2a30d9f456e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6722,6b9ddb691b38551a,True,1.0,1.0,0.8372746487792848,1.0,1.0,1.0,0.9321977703247021
6723,b85f00b0919a5180,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6724,fba8aa5a1cb8583e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6725,2dd890fcd27352c5,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6726,ed77d7ff214f53aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6727,0481cf2b75f1532f,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
6728,888913e0978f559b,True,1.0,1.0,0.8319512375195016,1.0,1.0,1.0,0.9299796822997924
6729,bf929b24f13b5c37,True,1.0,1.0,0.7548978837485895,1.0,1.0,1.0,0.8978741182285789
6730,bf4fdfa51e215217,True,1.0,1.0,0.9365887372863452,1.0,1.0,0.0,0.9735786405359771
6731,f23d4a49b1c753bc,True,1.0,1.0,0.9339590540797225,1.0,1.0,1.0,0.9724829391998844
6732,94839be4b8c95789,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6733,bdbf1319d21c5cab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6734,0ffcae2811b257ee,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6735,33ecaddeb5735faf,True,1.0,1.0,0.9839142877355723,1.0,1.0,1.0,0.9932976198898218
6736,727ed49214315cd6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6737,b0c4bad4c4fa5060,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6738,73fe2f6dea43577f,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
6739,8cee2a96b57d58ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6740,7b2758fa57ef54b7,True,1.0,1.0,0.7904934075621649,1.0,1.0,1.0,0.9127055864842354
6741,a899eed59bf85d84,True,1.0,1.0,0.9757810531888653,1.0,1.0,0.5,0.9899087721620271
6742,1c8ca8c10d1a5757,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6743,3c31377fc8f65160,True,1.0,1.0,0.9698190029869027,1.0,1.0,1.0,0.9874245845778761
6744,61d71be9811b5554,True,1.0,1.0,0.8081969739625297,1.0,1.0,1.0,0.9200820724843873
6745,d20a475e7b1956bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6746,5233faf7f9935f97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6747,9e76720cbd565595,True,1.0,1.0,0.8829614326553534,1.0,1.0,1.0,0.9512339302730638
6748,247ae110b0c454cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6749,c418551cd6285092,True,1.0,1.0,0.8527697358375018,1.0,1.0,0.5,0.9386540565989591
6750,adccdafdfc3d5e0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6751,fcdc1e7c917e5283,True,1.0,1.0,0.9401332220140378,1.0,1.0,1.0,0.9750555091725158
6752,e6dae41a69575555,True,1.0,1.0,0.9145377048669828,1.0,1.0,1.0,0.9643907103612429
6753,c66027dcfef35daf,True,1.0,1.0,0.8636132857453818,1.0,1.0,1.0,0.943172202393909
6754,077c80ecaed0548f,True,1.0,1.0,0.9264435992475067,1.0,1.0,1.0,0.9693514996864612
6755,089e8e85fb9b5f6c,True,1.0,1.0,0.6453211758564188,1.0,1.0,1.0,0.8522171566068412
6756,508511fd38a15d52,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
6757,cd9db9ad41d35989,True,1.0,1.0,0.9412497033520993,0.0,1.0,1.0,0.5588540430633747
6758,f47841466d835000,True,1.0,1.0,0.921329861126651,1.0,1.0,1.0,0.9672207754694379
6759,c6bd79f439c254a0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6760,f2dd261c41755967,True,1.0,1.0,0.9958192654521675,1.0,1.0,1.0,0.9982580272717364
6761,2829df17720c501f,True,1.0,1.0,0.8398881324323526,1.0,1.0,1.0,0.9332867218468136
6762,7fa739c174a55eaa,True,1.0,1.0,0.8965557995233355,1.0,1.0,1.0,0.9568982498013897
6763,65871def84015af2,True,1.0,1.0,0.9856773132248149,1.0,1.0,1.0,0.9940322138436729
6764,ec611f7d00d85b31,True,1.0,1.0,0.9974179711152256,1.0,1.0,1.0,0.998924154631344
6765,a4f48656cf78572a,True,1.0,1.0,0.9154707829684534,1.0,1.0,1.0,0.9647794929035222
6766,1a4d88c3ccc6586d,True,1.0,1.0,0.8944318545536949,1.0,1.0,1.0,0.9560132727307061
6767,607298120f23583c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6768,0c6772102cc550ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6769,63c1254fe8ef5145,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6770,df65991258ba5334,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6771,fc0fc7649a335d27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6772,f2a8ed3f01f15ef3,True,1.0,1.0,0.6425863811068455,1.0,1.0,1.0,0.8510776587945189
6773,5b39d0cccc8e55f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6774,abb5501b10e65b19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6775,725cc9599c3455ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6776,5f4945f6b9b45024,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6777,c73482934be65cec,True,1.0,1.0,0.6087728283767873,1.0,1.0,1.0,0.8369886784903281
6778,8b477eda939951d6,True,1.0,1.0,0.7882191989861553,1.0,1.0,1.0,0.9117579995775648
6779,d7350c01eab55ed0,True,1.0,1.0,0.9216819222584355,1.0,1.0,1.0,0.9673674676076814
6780,29949ff80141506e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6781,b5d5d15093af5638,True,1.0,1.0,0.9749698425197174,1.0,1.0,1.0,0.989570767716549
6782,b1b21ee9179a5fd8,True,1.0,1.0,0.9897592918722778,1.0,1.0,1.0,0.9957330382801158
6783,578d2af2c3625ace,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6784,75f91ced021c543e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6785,d063f70ffb44513e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6786,029585f0509d52b0,True,1.0,1.0,0.6916393217539356,1.0,1.0,1.0,0.8715163840641399
6787,0b1250020ea95539,True,1.0,1.0,0.9290756730717075,1.0,1.0,1.0,0.9704481971132114
6788,f24e615d71a155ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6789,1766fa78fd10576e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6790,d743862c9c555961,True,1.0,1.0,0.9711183414721204,1.0,1.0,1.0,0.9879659756133835
6791,e36f096910ed562a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6792,fbf241ca4b6758d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6793,5bfd2094e1ed528c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6794,3d324bda0cec57ab,True,1.0,1.0,0.8728748357189344,1.0,1.0,1.0,0.9470311815495561
6795,967b41c4778d5aac,True,1.0,1.0,0.9667260525261808,1.0,1.0,1.0,0.9861358552192421
6796,d66634cbe1b65b95,True,1.0,1.0,0.8496480850004584,1.0,1.0,1.0,0.937353368750191
6797,0efc84a20a7d5b07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6798,0acd819b9eae51f7,True,1.0,1.0,0.9877884706144471,1.0,1.0,0.0,0.9949118627560196
6799,0f78ffea52a85031,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6800,fa8627edacbd5ea0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6801,589acfd69c38539a,True,1.0,1.0,0.9525011596271789,1.0,1.0,0.5,0.9802088165113245
6802,bf0441f2960b5e17,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6803,d5039871a3fb5b04,True,1.0,1.0,0.8748582308107888,1.0,1.0,1.0,0.947857596171162
6804,980db9371e6b52de,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6805,1d538fa6a8825de1,True,1.0,1.0,0.9030734653642983,1.0,1.0,1.0,0.959613943901791
6806,695d7450eb3958c1,True,1.0,1.0,0.8856471475197594,1.0,1.0,0.5,0.952352978133233
6807,ef703bb40b9a516c,True,1.0,1.0,0.9389262948080033,1.0,1.0,1.0,0.974552622836668
6808,4ae996307c6d5733,True,1.0,1.0,0.6919136229394238,1.0,1.0,1.0,0.87163067622476
6809,b7620d238eaf5023,True,1.0,1.0,0.9256747613769747,1.0,1.0,1.0,0.9690311505737395
6810,e63d12285d215a4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6811,47e96fba9c115fe7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6812,bb89143f371a53b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6813,4f2041f942aa5630,True,1.0,1.0,0.6705146704886307,1.0,1.0,1.0,0.8627144460369295
6814,754bdad5455f53ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6815,d01e896e6c325436,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6816,cfb7ecec39485237,True,1.0,1.0,0.586277864813594,1.0,1.0,1.0,0.8276157770056641
6817,43c65ce08ad6564e,True,1.0,1.0,0.8041397148698138,1.0,1.0,1.0,0.9183915478624224
6818,06fbdeb141965cca,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6819,650d84864184549e,True,1.0,1.0,0.7958860019406067,1.0,1.0,1.0,0.9149525008085861
6820,011376b151f2526c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6821,5009bb0ce61b5921,True,1.0,1.0,0.8518233842494167,1.0,1.0,1.0,0.938259743437257
6822,15f703b63e545d42,True,1.0,1.0,0.8881701153830794,1.0,1.0,1.0,0.9534042147429499
6823,1c2170ed2977545e,True,1.0,1.0,0.9678421940819594,1.0,1.0,1.0,0.9866009142008164
6824,cd4e4564d732554e,True,1.0,1.0,0.7156401547662667,1.0,1.0,1.0,0.8815167311526112
6825,fb26a29303d1507e,True,1.0,1.0,0.9977262423062048,1.0,1.0,1.0,0.9990526009609186
6826,28b94453e1cd578f,True,1.0,1.0,0.8974526739986936,1.0,1.0,1.0,0.9572719474994557
6827,043839beb58a5dad,True,1.0,1.0,0.8073927729000903,1.0,1.0,1.0,0.919746988708371
6828,f9f4354a1d12565d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6829,a73ba1e90a735dad,True,1.0,1.0,0.8762431620383637,1.0,1.0,1.0,0.9484346508493182
6830,ee95e29e1aec53e1,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6831,c65c265780365bb1,True,1.0,1.0,0.9211011079272756,1.0,1.0,1.0,0.9671254616363649
6832,3e53e34cb63f5d05,True,1.0,1.0,0.874740087427561,1.0,1.0,0.0,0.9478083697614839
6833,b8deacee10515f02,True,1.0,1.0,0.9315233799107397,1.0,1.0,1.0,0.9714680749628082
6834,961138ed0ca9525b,True,1.0,1.0,0.9720400630040963,1.0,1.0,1.0,0.9883500262517068
6835,c2eecf5cfe46536f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6836,b8de9baf9a155a1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6837,fa545b09688957b8,True,1.0,1.0,0.967962609476082,1.0,1.0,1.0,0.9866510872817008
6838,b5b0ab149f9055db,True,1.0,1.0,0.8939955875353806,1.0,1.0,0.5,0.9558314948064085
6839,38f4eed7d2cb5cc0,True,1.0,1.0,0.996957340495628,1.0,1.0,1.0,0.9987322252065116
6840,1e80c5febdd25875,True,1.0,1.0,0.9787511362101649,1.0,1.0,1.0,0.9911463067542353
6841,b0a6370d836a59ed,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6842,1ebcf2ddce325598,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6843,78f8d55c59105b7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6844,f1f463892f3d5bb7,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6845,c6be203c41a155e4,True,1.0,1.0,0.7710398605148558,1.0,1.0,1.0,0.90459994188119
6846,b8104b69b2d9509b,True,1.0,1.0,0.7518073325189584,1.0,1.0,1.0,0.896586388549566
6847,7ce6c5c094c55055,True,1.0,1.0,0.8249821155984816,1.0,1.0,1.0,0.9270758814993673
6848,83472e2adb545cd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6849,27bcec96f13c5426,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6850,9a22009eaa1250fe,True,1.0,1.0,0.9663501433595674,1.0,1.0,1.0,0.9859792263998197
6851,635d0bb58aa95282,True,1.0,1.0,0.4774130355995927,1.0,1.0,0.5,0.7822554314998303
6852,094846d2fa755e29,True,1.0,1.0,0.9845331127856303,1.0,1.0,1.0,0.9935554636606794
6853,157ad2289b20545e,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6854,3a2203251ab65b53,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6855,f33eaf7a7ddc5891,True,1.0,1.0,0.51088772242015,1.0,1.0,0.5,0.7962032176750625
6856,c7979a062bff5710,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6857,13310ca9a7715154,True,1.0,1.0,0.6275989833931548,1.0,1.0,1.0,0.8448329097471478
6858,7fcc4151553a50e8,True,1.0,1.0,0.9336641235644323,1.0,1.0,1.0,0.9723600514851801
6859,0371700bf65b51e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6860,c42697d5870e5dee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6861,e7a7c61c543e5b88,True,1.0,1.0,0.9897774047918756,1.0,1.0,0.5,0.9957405853299481
6862,8984fe1857e057b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6863,7bbb4260e163517f,True,1.0,1.0,0.9448292089441828,1.0,1.0,0.5,0.9770121703934095
6864,fcb205c7324051ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6865,eb92f4cdb4fa54dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6866,4b22a759c31a52c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6867,a294ae1045875e02,True,1.0,1.0,0.9791283251814785,1.0,1.0,0.5,0.991303468825616
6868,9edf148b1ed05a22,True,1.0,1.0,0.9694928909221296,1.0,1.0,1.0,0.9872887045508874
6869,3b8cbe3ce6465e62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6870,6840e07af4275492,True,1.0,1.0,0.9252476874742033,1.0,1.0,1.0,0.9688532031142514
6871,b8d4a8d9b16859d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6872,6a87e3be62aa5b5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6873,00f49d71f0eb507b,True,1.0,1.0,0.9019601160730863,1.0,1.0,1.0,0.959150048363786
6874,310d65ad9aee5366,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6875,edeaf2305fa85143,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6876,d93832e29afa5f8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6877,4ac7a80ebf915458,True,1.0,1.0,0.8870671374062602,1.0,1.0,1.0,0.9529446405859417
6878,775e5b7f1b235e12,True,1.0,1.0,0.8191945382863234,1.0,1.0,1.0,0.9246643909526346
6879,d9d78961c83a5acb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6880,76cf7bb2e9625482,True,1.0,1.0,0.9273724999921699,1.0,1.0,1.0,0.969738541663404
6881,43c9ac6f2bf95da0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6882,6de13c6c9af05cac,True,1.0,1.0,0.9373670849258487,1.0,1.0,1.0,0.973902952052437
6883,0b81fee06b6156d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6884,9630074ccab7581e,True,1.0,1.0,0.9763645017116701,1.0,1.0,1.0,0.9901518757131959
6885,79d36fbd8d115f06,True,1.0,1.0,0.7822498729535782,1.0,1.0,0.0,0.9092707803973242
6886,dd282698a1cf543e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6887,02379e524f105926,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6888,2ccb0b6871c9515c,True,1.0,1.0,0.9779381581550226,1.0,1.0,1.0,0.9908075658979261
6889,65b76ee44ba5521c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6890,8cbe3bf8cf9c5718,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6891,75a76122cf43569e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6892,c5fb72e3a0855c1b,True,1.0,1.0,0.9041013209901676,1.0,1.0,1.0,0.9600422170792365
6893,9360bfdb65d153cd,True,1.0,1.0,0.8297122612144096,1.0,1.0,1.0,0.9290467755060039
6894,efb7ddb02e9f59f1,True,1.0,1.0,0.9073059193547341,1.0,1.0,1.0,0.9613774663978059
6895,b9400f20792f5936,True,1.0,1.0,0.8617172506519453,1.0,1.0,1.0,0.9423821877716438
6896,f42bdbb0a30c5854,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6897,ef6e61a4a7ed550a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6898,b031a0b55ab951f8,True,1.0,1.0,0.7086165886579106,1.0,1.0,0.5,0.8785902452741294
6899,d68601dbb9d45f6b,True,1.0,1.0,0.9812212494228513,1.0,1.0,1.0,0.9921755205928546
6900,557fe4dc6b2a5c76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6901,a075b9f46b7b5831,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6902,342ae335113257f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6903,fa7459e482c05911,True,1.0,1.0,0.8908997754813078,1.0,1.0,1.0,0.9545415731172117
6904,5a0b3bf9218f56a2,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6905,6104f0887cc25767,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6906,77c3cf2f4a1a5f31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6907,2fd327a8eff250ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6908,43458f6eab155322,True,1.0,1.0,0.9724443477109652,1.0,1.0,1.0,0.9885184782129022
6909,837ce609a8ec58e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6910,563aa14962ba55f4,True,1.0,1.0,0.8932297306139875,1.0,1.0,1.0,0.955512387755828
6911,8d4601efa6b6581e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6912,51a80bf5fd575fa2,True,1.0,1.0,0.7648868997086182,1.0,1.0,1.0,0.9020362082119243
6913,bc692afe313d50ee,True,1.0,1.0,0.9642163270597136,0.0,1.0,0.5,0.568423469608214
6914,b77b4b6eb149553f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6915,79e011726ebe5aa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6916,daa09f8522125950,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6917,790a5a0973815ab3,True,1.0,1.0,0.8587759687970457,1.0,1.0,1.0,0.9411566536654355
6918,c1839a3333695317,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6919,f91ece9be7be56f6,True,1.0,1.0,0.8066956348969399,1.0,1.0,1.0,0.9194565145403916
6920,fb2ff1ed5e1b529f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6921,1825640c9ed75a4b,True,1.0,1.0,0.8707502818556806,1.0,1.0,1.0,0.9461459507732002
6922,5445d4283a475bf6,True,1.0,1.0,0.8661880033134411,1.0,1.0,1.0,0.9442450013806004
6923,a15ed2f3e39c5c0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6924,d96d1690e3c05f36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6925,a1d7b6056b4b5566,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6926,695cc61845975896,True,1.0,1.0,0.9624747693116266,1.0,1.0,1.0,0.9843644872131777
6927,cf0aec572cdd543e,True,1.0,1.0,0.9632278741840117,1.0,1.0,1.0,0.9846782809100049
6928,0558c7a64ef157b1,True,1.0,1.0,0.9424683482184305,1.0,1.0,1.0,0.9760284784243461
6929,e14f1ffbe6f856e8,True,1.0,1.0,0.7023476826961149,1.0,1.0,1.0,0.8759782011233813
6930,79e7ccb136775266,True,1.0,1.0,0.6329795865361745,1.0,1.0,1.0,0.847074827723406
6931,d099441c0eb55204,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6932,4d7462e08df954a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6933,2aa414aa9a9057fb,True,1.0,1.0,0.5760768743112764,1.0,1.0,1.0,0.8233653642963651
6934,79551644e9715069,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6935,cde38b08b4a157f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6936,1f7588f60e8d5ff2,True,1.0,1.0,0.7766419019242907,1.0,1.0,1.0,0.9069341258017878
6937,230f2d1902125696,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6938,4e12d62c42575ac3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6939,1eade5af9ee65696,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6940,72a9c8aa9d1a580c,True,1.0,1.0,0.8822449487407862,1.0,1.0,1.0,0.9509353953086609
6941,f1992f61c13e5998,True,1.0,1.0,0.8838159193786819,1.0,1.0,1.0,0.9515899664077841
6942,3bdecfdccc335eda,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6943,6b8b72c830b85a62,True,1.0,1.0,0.5857009614165675,1.0,1.0,1.0,0.8273754005902365
6944,e0545b6d2b755ea9,True,1.0,1.0,0.8443406680099756,1.0,1.0,1.0,0.9351419450041565
6945,2dd7293bcb445815,True,1.0,1.0,0.7520052184166861,1.0,1.0,1.0,0.8966688410069525
6946,108b8b1ea5fd57ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6947,4fc373052fb55899,True,1.0,1.0,0.9481580906140575,0.0,1.0,1.0,0.5617325377558573
6948,0bf961d076bc5a15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6949,53ed75baf8ef5022,True,1.0,1.0,0.8655943577420715,1.0,1.0,1.0,0.9439976490591965
6950,177abd8780ad5476,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6951,b0aa550f818f52a0,True,1.0,1.0,0.8211809264411118,1.0,1.0,1.0,0.9254920526837966
6952,7155820d49975164,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6953,d70c87fa9c59524a,True,1.0,1.0,0.867220315801628,1.0,1.0,1.0,0.9446751315840117
6954,9b4e0723f48755fb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6955,d8c1754607175755,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6956,9a24a904a324581d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6957,84ad97e1c9c85d4e,True,1.0,1.0,0.8916454319759904,1.0,1.0,1.0,0.9548522633233293
6958,a425dd8a1b5552db,True,1.0,1.0,0.8361199293031316,1.0,1.0,1.0,0.9317166372096382
6959,75bf56ae8b9d5673,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6960,b9a8107ff09d5961,True,1.0,1.0,0.7963036562790813,1.0,1.0,1.0,0.9151265234496172
6961,942df6bcc0c65bf9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6962,a09e4156f577568a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6963,fe9e76e6cac35fba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6964,4007544abfa3548f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6965,072471bece365f16,True,1.0,1.0,0.9123928667493411,1.0,1.0,1.0,0.9634970278122253
6966,f860c4879d1c5996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6967,3ae3cf56296b5861,True,1.0,1.0,0.9432890881906674,1.0,1.0,1.0,0.9763704534127781
6968,c9fb5f51480b5ff8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6969,f70c8122d2a65847,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6970,3c303aa231e65a53,True,1.0,1.0,0.8944855271948104,1.0,1.0,1.0,0.956035636331171
6971,d70e995b6ec6546a,True,1.0,1.0,0.9096182732656339,1.0,1.0,1.0,0.9623409471940141
6972,8d6afa56bbb95f18,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6973,5ebf3103a78b5e39,True,1.0,1.0,0.780324868173165,1.0,1.0,1.0,0.9084686950721522
6974,23f10a2b432555b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6975,2462c21ce2bb5f2d,True,1.0,1.0,0.6998462435252062,1.0,1.0,0.0,0.8749359348021692
6976,05afd4630a525f78,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6977,c41b4666b98e5b92,True,1.0,1.0,0.8822788007933664,1.0,1.0,1.0,0.9509495003305694
6978,e6a94b91b19f5315,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6979,bdb0f78978cd5307,True,1.0,1.0,0.882747156823332,1.0,1.0,1.0,0.9511446486763884
6980,0613d88c01b453c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6981,b8f2f60346035cb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6982,9a675656c3c85f4c,True,1.0,1.0,0.8685805157332682,1.0,1.0,1.0,0.9452418815555284
6983,356738fb8224508b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6984,901b2d48b2ce5bf1,True,1.0,1.0,0.9234896481196526,1.0,1.0,1.0,0.9681206867165218
6985,c0be0cb86f2c5cf1,True,1.0,1.0,0.7716830365120317,1.0,1.0,1.0,0.9048679318800131
6986,f205efb84def5cc8,True,1.0,1.0,0.8259576653261874,1.0,1.0,1.0,0.927482360552578
6987,230a57eaa1a25864,True,1.0,1.0,0.9964136897905526,1.0,1.0,1.0,0.9985057040793969
6988,816c515aa3dc5462,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6989,afbbcee34f1850fd,True,1.0,1.0,0.989571841019131,1.0,1.0,1.0,0.9956549337579713
6990,c484b85e7b07535c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6991,7251f2907bd952cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6992,0b97850e408e5a95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6993,4421e25bf73a553b,True,1.0,1.0,0.8628588792488276,1.0,1.0,1.0,0.9428578663536782
6994,89fcf773eb5d514e,True,1.0,1.0,0.8861187564865467,1.0,1.0,0.5,0.9525494818693945
6995,87c6ef5053865368,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
6996,08dfae1bbef35bdc,True,1.0,1.0,0.9299053918953653,1.0,1.0,1.0,0.9707939132897355
6997,4909b88b347c5764,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6998,dd443a8a8d805e57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6999,9c42f5a9d56c5ebf,True,1.0,1.0,0.8484132292391038,1.0,1.0,1.0,0.9368388455162933
7000,fd63045289ac5df7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7001,f3512ae175b45844,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7002,7eab8efaacef55bb,True,1.0,1.0,0.9677254421077516,1.0,1.0,1.0,0.9865522675448964
7003,b5674c9c6c735d57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7004,953b60711663549b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7005,c30bc48417bf5354,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7006,bd35995b3dcb53e8,True,1.0,1.0,0.5550261866323203,1.0,1.0,1.0,0.8145942444301335
7007,7335659408525112,True,1.0,1.0,0.6939217388954592,1.0,1.0,0.5,0.8724673912064413
7008,1661876892b952e5,True,1.0,1.0,0.9099262395959323,1.0,1.0,1.0,0.9624692664983051
7009,18c781197c445d64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7010,efc87f8726645319,True,1.0,1.0,0.9966137156454338,1.0,1.0,1.0,0.9985890481855973
7011,c013f92386ab5921,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7012,bc1a3b9fa4ca5000,True,1.0,1.0,0.815412952922353,1.0,1.0,0.0,0.9230887303843138
7013,84a6ca68a66e536a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7014,019667e138b95ff0,True,1.0,1.0,0.7748202172620253,1.0,1.0,1.0,0.9061750905258439
7015,8b0d50e645eb5ac7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7016,b5b8d20688385790,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7017,7dc47eb4f41e523d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7018,250389f21dee5793,True,1.0,1.0,0.7742424057687683,1.0,1.0,0.5,0.9059343357369869
7019,d870256a3b185659,True,1.0,1.0,0.9633236881456684,1.0,1.0,1.0,0.9847182033940284
7020,715d1ae75d215269,True,1.0,1.0,0.9564658617163525,1.0,1.0,1.0,0.9818607757151468
7021,75aa8f2b9b6250e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7022,1288b2d19d695376,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7023,67a6bdeb096350ec,True,1.0,1.0,0.947780881840497,1.0,1.0,1.0,0.978242034100207
7024,43a759f57b1d51e4,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7025,15b25b99cf2d5965,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7026,f409dfb714ed539c,True,1.0,1.0,0.8966607124437905,1.0,1.0,0.5,0.9569419635182461
7027,16ee6602bb5c5e99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7028,a75e220cee925c10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7029,7f93aad83fb15871,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7030,5590042a1aaa5f92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7031,758cc7a721c2546d,True,1.0,1.0,0.9839922314973552,1.0,1.0,0.0,0.9933300964572312
7032,4668c53b54255008,True,1.0,1.0,0.7519270437911127,1.0,1.0,1.0,0.896636268246297
7033,e45572ab63ef5deb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7034,a3bb30f4190a5f5d,True,1.0,1.0,0.8965810516738928,1.0,1.0,1.0,0.9569087715307886
7035,7edfabe116e25844,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7036,1b88b298d405518e,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7037,2e6e8eebd05f5da2,True,1.0,1.0,0.7682489909938802,1.0,1.0,1.0,0.9034370795807835
7038,407b876e623a5c51,True,1.0,0.0,0.0,1.0,0.0,1.0,0.0
7039,befdd4140e4252e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7040,fa919203c245502d,True,1.0,1.0,0.985669192126111,1.0,1.0,1.0,0.9940288300525463
7041,d14f03fdfc1d5d54,True,1.0,1.0,0.9339870154404896,1.0,1.0,1.0,0.9724945897668706
7042,43c74ea303715baf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7043,aef33fdade585ab3,True,1.0,1.0,0.9034969104040785,1.0,1.0,1.0,0.9597903793350326
7044,330af4c06f715d2d,True,1.0,1.0,0.8333066447921146,1.0,1.0,1.0,0.9305444353300478
7045,5d78f0d383a95860,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
7046,c856f2dbe8715b80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7047,5f09264f730f5366,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7048,c370f836e3275da4,True,1.0,1.0,0.755742413844713,1.0,1.0,1.0,0.8982260057686303
7049,6012a63b7a3b52c7,True,1.0,1.0,0.9793601392253967,1.0,1.0,1.0,0.9914000580105821
7050,d64b2da8ffb65c16,True,1.0,1.0,0.6876037180703025,1.0,1.0,0.5,0.8698348825292928
7051,c65181647b3b5092,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7052,6b258d7ddf7d53f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7053,a5d356da90d05835,True,1.0,1.0,0.7653329679832084,1.0,1.0,1.0,0.9022220699930035
7054,dd414d3d7d5452f1,True,1.0,1.0,0.744240236121319,1.0,1.0,1.0,0.8934334317172162
7055,70b89bff643e5ef0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7056,59db265fc4cf5a41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7057,054054d63ad85fa3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7058,8af2a66435ea565a,True,1.0,1.0,0.8685475929704473,1.0,1.0,1.0,0.9452281637376864
7059,59ea5c8c067e57e7,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7060,a4d55f73b8ad51b9,True,1.0,1.0,0.7929735597948079,1.0,1.0,1.0,0.9137389832478365
7061,05c6edc5f05c5932,True,1.0,1.0,0.932446848246275,1.0,1.0,1.0,0.9718528534359478
7062,fb62cea889d654ec,True,1.0,1.0,0.9857510278476397,1.0,1.0,0.0,0.9940629282698499
7063,b934233d0ea6536b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7064,fd7c51a15e5b54a6,True,1.0,1.0,0.9206272949570175,1.0,1.0,1.0,0.966928039565424
7065,9f1d535f158c5758,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7066,2135b76284735f17,True,1.0,1.0,0.9735451230924849,1.0,1.0,1.0,0.9889771346218686
7067,7077e840fef95b8f,True,1.0,1.0,0.7856184194156655,1.0,1.0,1.0,0.9106743414231939
7068,d15124ba09f35a70,True,1.0,1.0,0.9676649073398988,1.0,1.0,1.0,0.9865270447249578
7069,4f5b00e0de115593,True,1.0,1.0,0.7777610975549728,1.0,1.0,1.0,0.907400457314572
7070,c493172b908c5df9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7071,1223890860725b50,True,1.0,1.0,0.6224262933113137,1.0,1.0,1.0,0.8426776222130474
7072,34ac200e359653b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7073,cdeb1bce85c45cb2,True,1.0,1.0,0.8396190512065871,1.0,1.0,1.0,0.9331746046694113
7074,a159a54ad01d5f4f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7075,b60f0f172ace5051,True,1.0,1.0,0.8184435023922554,1.0,1.0,1.0,0.9243514593301064
7076,9b1bea0cc0d75583,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7077,7444ae8aea51554e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7078,c9520de7084f5868,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7079,21e98ee0ac165e2c,True,1.0,1.0,0.9719236904035362,1.0,1.0,1.0,0.9883015376681401
7080,88ff8f6ad0ab5a77,True,1.0,1.0,0.9056145992757763,1.0,1.0,0.0,0.9606727496982401
7081,27b5c3ce868856a2,True,1.0,1.0,0.9547913692637132,1.0,1.0,1.0,0.9811630705265472
7082,2f191795b29f52b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7083,93b93c0235375b93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7084,1ce148cba6f35d51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7085,1b4499d988b052ce,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7086,8e7906efc10a5e42,True,1.0,1.0,0.9080823889297723,1.0,1.0,0.0,0.9617009953874053
7087,7da9641127dd514b,True,1.0,1.0,0.7163322060827328,1.0,1.0,1.0,0.8818050858678053
7088,ebd299a3953a50ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7089,2c29f40d1a1d5b28,True,1.0,1.0,0.8851588661879775,1.0,1.0,1.0,0.9521495275783239
7090,7dd9388d605c50a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7091,396a8c19c4ac58f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7092,10ae805f0be95c1f,True,1.0,1.0,0.8595936291643652,1.0,1.0,1.0,0.9414973454851522
7093,ffe848c5ab4e5b30,True,1.0,1.0,0.758168571846175,1.0,1.0,1.0,0.8992369049359062
7094,96d9a24139ca5ad4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7095,6c130d90781359d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7096,82b3e6e3bfa15ecf,True,1.0,1.0,0.9724684968520444,1.0,1.0,1.0,0.9885285403550185
7097,a04f86a92daf50ba,True,1.0,1.0,0.9994068793615519,1.0,1.0,1.0,0.9997528664006466
7098,e742fc9deaac5321,True,1.0,1.0,0.8124271344632774,1.0,1.0,1.0,0.921844639359699
7099,4ceb0bc19e0f57d5,True,1.0,1.0,0.9318527695682732,1.0,1.0,1.0,0.9716053206534472
7100,c8f1cf1b119f5afe,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7101,134b10cfe7e753e6,True,1.0,1.0,0.6792599014901779,1.0,1.0,0.5,0.8663582922875741
7102,160e6592389759c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7103,10db4b6fe64b5c10,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7104,e66d21ee45e65dac,True,1.0,1.0,0.9633597493079417,1.0,1.0,0.0,0.984733228878309
7105,1753feeb7c0e552c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7106,5691c7c24fdd5e16,True,1.0,1.0,0.9688814437767964,1.0,1.0,1.0,0.9870339349069986
7107,7d664c7260d45737,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7108,a6706582212458bb,True,1.0,1.0,0.9223504704881246,1.0,1.0,1.0,0.9676460293700518
7109,f0b6499b393152be,True,1.0,1.0,0.7164150448698418,1.0,1.0,1.0,0.8818396020291007
7110,454446c80b625c47,True,1.0,1.0,0.8513306894653853,1.0,1.0,1.0,0.9380544539439105
7111,ae643fddc1195062,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
7112,9839a7913075581e,True,1.0,1.0,0.7738743596825824,1.0,1.0,1.0,0.905780983201076
7113,b669576d14655afc,True,1.0,1.0,0.9811857172346325,1.0,1.0,1.0,0.9921607155144302
7114,b04bbf1d4ecf5f56,True,1.0,1.0,0.9858384651962846,1.0,1.0,1.0,0.9940993604984518
7115,11c529f1623b5034,True,1.0,1.0,0.9613867645863645,1.0,1.0,1.0,0.9839111519109852
7116,f6b9867069845fd2,True,1.0,1.0,0.6179199079384943,1.0,1.0,1.0,0.8407999616410393
7117,7b6749c7b2795906,True,1.0,1.0,0.806251456197947,1.0,1.0,1.0,0.9192714400824779
7118,d7d752a4a8b95a59,True,1.0,1.0,0.9711964800307638,1.0,1.0,1.0,0.9879985333461515
7119,cd5af222f868534b,True,1.0,1.0,0.9773513624951802,1.0,1.0,1.0,0.9905630677063252
7120,24429c08a8375061,True,1.0,1.0,0.7397196342935368,1.0,1.0,1.0,0.8915498476223069
7121,0c0044f312655c94,True,1.0,1.0,0.9068045147910118,1.0,1.0,1.0,0.9611685478295883
7122,238955ab60075940,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7123,d113b39be843564f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7124,3336f42a7e175d0b,True,1.0,1.0,0.9326146546298544,1.0,1.0,1.0,0.9719227727624394
7125,9164913b818a58b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7126,22343d7492d158bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7127,ac5bcee811565a00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7128,fe3a1294722e5e1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7129,277c6ebd67da5320,True,1.0,1.0,0.9713498348793944,1.0,1.0,1.0,0.9880624311997477
7130,1508ee5a37ef5588,True,1.0,1.0,0.8275502371196904,1.0,1.0,1.0,0.9281459321332043
7131,95e6e7c4cfe15b91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7132,ea38508ef0de57c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7133,5361459e4c1b5899,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7134,0a7ed373b7de5037,True,1.0,1.0,0.9779510806457725,1.0,1.0,1.0,0.9908129502690719
7135,d94aa4b0e05e5be9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7136,a1e8639c17ac5089,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7137,8d8f5c8c6c29525c,True,1.0,1.0,0.7480901398851977,1.0,1.0,0.5,0.895037558285499
7138,d74329969d1155bf,True,1.0,1.0,0.8936392964461674,1.0,1.0,1.0,0.9556830401859031
7139,e31131deed6656ea,True,1.0,1.0,0.8590676917930599,1.0,1.0,1.0,0.941278204913775
7140,ed9a6ef4e38b58ec,True,1.0,1.0,0.9586370822263852,1.0,1.0,1.0,0.9827654509276605
7141,4e3fb4e28014505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7142,cdc9eb7c7ddb5b08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7143,09a0456056555b0a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7144,a2e2a360029f508f,True,1.0,1.0,0.9780005733232322,1.0,1.0,1.0,0.9908335722180134
7145,ecd769043adc5346,True,1.0,1.0,0.933479870663177,1.0,1.0,0.5,0.9722832794429904
7146,7084e524e59c50ab,True,1.0,1.0,0.9834837844523797,1.0,1.0,1.0,0.9931182435218249
7147,f6a5c2b1f50d5afc,True,1.0,1.0,0.9804127963245998,1.0,1.0,1.0,0.9918386651352499
7148,c8d4707fcc465f8b,True,1.0,1.0,0.9892602310904289,1.0,1.0,1.0,0.9955250962876786
7149,566bd5e6d09153e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7150,bc12361c48f15f75,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7151,e009079e2dc25bbf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7152,e024bd23594b5a13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7153,fee60d4bd08f550a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7154,e61e8cbd0df957f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7155,4cdd4e33b01a52a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7156,9149c990800952c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7157,9a4e8cacd6095527,True,1.0,1.0,0.9600403661368466,1.0,1.0,1.0,0.9833501525570195
7158,a3c4e4bf10d65ddb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7159,61530f7ee9945c70,True,1.0,1.0,0.9860634603550383,1.0,1.0,1.0,0.994193108481266
7160,68513836ad24543b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7161,82b1cb7113515dfb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7162,4b4c7883539d5eb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7163,55d6a50a401f52f7,True,1.0,1.0,0.8572211517532179,1.0,1.0,1.0,0.9405088132305074
7164,be63913f07ee5245,True,1.0,1.0,0.9255024564395795,1.0,1.0,1.0,0.9689593568498248
7165,4161016e65df5b37,True,1.0,1.0,0.7691793732048834,1.0,1.0,0.5,0.9038247388353681
7166,a2ef4eeb9dd45505,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7167,cd828def214c571e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7168,c0e6ee59f6455107,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7169,33f9db8342475213,True,1.0,1.0,0.8872758994120247,1.0,1.0,1.0,0.9530316247550102
7170,4dd55e4b78955eca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7171,e54deddcc84150be,True,1.0,1.0,0.8599486940619733,1.0,1.0,1.0,0.9416452891924889
7172,2836705e16ba5691,True,1.0,1.0,0.9901094087638473,1.0,1.0,1.0,0.9958789203182697
7173,68b2ef4a0f9d505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7174,fdde37fbe3d35bef,True,1.0,1.0,0.92856133067824,1.0,1.0,1.0,0.9702338877826001
7175,47b8a869ffed5965,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7176,cf43204828af5513,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7177,923b8c36b7995ade,True,1.0,1.0,0.970333654184337,1.0,1.0,1.0,0.9876390225768071
7178,9bd57127fa3b5d8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7179,255caf4a6fb2584a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7180,538ed1acbf145c8b,True,1.0,1.0,0.7825775744850638,1.0,1.0,1.0,0.9094073227021099
7181,f7d40806c7045d54,True,1.0,1.0,0.6747640822394548,1.0,1.0,1.0,0.8644850342664395
7182,47bf6a2499af5368,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7183,c354c8cf3c975581,True,1.0,1.0,0.9725762913868801,1.0,1.0,1.0,0.9885734547445333
7184,7e5925fce8df5e44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7185,563fd35940785c61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7186,f1ca8dd77f205599,True,1.0,1.0,0.9527038880848281,1.0,1.0,1.0,0.9802932867020117
7187,58ba738c8dd15d55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7188,2ff39958d9f35279,True,1.0,1.0,0.9026292891626815,1.0,1.0,0.5,0.9594288704844507
7189,5d7c7edca69d5e73,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
7190,f14a3d3672035597,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7191,8ba3e54303a352c8,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
7192,f93c0db62e075508,True,1.0,1.0,0.9259637059117167,1.0,1.0,1.0,0.969151544129882
7193,134651c94f73576f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7194,d2361c07df2f51c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7195,d9c700e9e21b50ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7196,db1231d931455d2c,True,1.0,1.0,0.7064354713293745,1.0,1.0,1.0,0.8776814463872394
7197,34ab6d35dfef5366,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7198,7e052b9f5ca25531,True,1.0,1.0,0.6883634188173803,1.0,1.0,0.5,0.8701514245072417
7199,0027991369e05ab2,True,1.0,1.0,0.9504921354991571,1.0,1.0,1.0,0.9793717231246489
7200,8e511022e0e95a13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7201,0a06f8a3204d5e11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7202,d3719519c1f95276,True,1.0,1.0,0.8889384200352621,1.0,1.0,1.0,0.9537243416813593
7203,9a38ba16ae8d57be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7204,ab2d918fa2e2543d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7205,38cce6a01e6753ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7206,90831b78d185503a,True,1.0,1.0,0.9016967441262191,1.0,1.0,1.0,0.9590403100525914
7207,d0afb786443a5659,True,1.0,1.0,0.6667462851898109,1.0,1.0,1.0,0.8611442854957545
7208,0a887c5364a457cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7209,8a2637d104fb5194,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7210,03d4ec82e7ac5804,True,1.0,1.0,0.8446073385706272,1.0,1.0,1.0,0.9352530577377612
7211,7bd486db42e35b18,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7212,d1ef1e42fa15573d,True,1.0,1.0,0.886425004800803,1.0,1.0,1.0,0.952677085333668
7213,93e2a76b34b559fc,True,1.0,1.0,0.9388129115377458,1.0,1.0,1.0,0.9745053798073942
7214,38ecbc57db7e561c,True,1.0,1.0,0.7421067376329462,1.0,1.0,1.0,0.8925444740137275
7215,6cb33358dfbc5a84,True,1.0,1.0,0.8589512538824584,1.0,1.0,1.0,0.9412296891176911
7216,7c8900e0a2ef5024,True,1.0,1.0,0.5966394401366261,1.0,1.0,1.0,0.8319331000569274
7217,1ca03ed089925396,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7218,713c5a168c2452dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7219,c76dce931d555c6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7220,10f15e844ab15831,True,1.0,1.0,0.9367214636084247,1.0,1.0,0.0,0.973633943170177
7221,b683672d37cc5001,True,1.0,1.0,0.9600229362784933,1.0,1.0,1.0,0.9833428901160389
7222,230ab732c0d65fb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7223,d71f89f4f6e350b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7224,9a03bf441e615cd6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7225,3f269e7b5ced51fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7226,f9f97f2e6d435822,True,1.0,1.0,0.6992491642519301,1.0,1.0,1.0,0.8746871517716376
7227,86018dbae1485c1c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7228,608c6909618b5642,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7229,cd7575ed015c5678,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7230,0a4752bc6c8b5174,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7231,1935e5d682ff5981,True,1.0,1.0,0.8654979506090399,1.0,1.0,1.0,0.9439574794204333
7232,1b3ae7a2d38d5c6c,True,1.0,1.0,0.681118207618384,1.0,1.0,1.0,0.86713258650766
7233,b60ecc0b221751d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7234,cfb755b8d37458ac,True,1.0,1.0,0.9215506081319618,1.0,1.0,1.0,0.9673127533883173
7235,a93fa498bfbf5fb8,True,1.0,1.0,0.9241312843823989,1.0,1.0,1.0,0.9683880351593329
7236,093362cabde15b52,True,1.0,1.0,0.9088520096856778,1.0,1.0,1.0,0.9620216707023657
7237,77ebf0edb75c5b69,True,1.0,1.0,0.5340669775274,1.0,1.0,0.5,0.8058612406364167
7238,e3d7979e2cfb5441,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7239,7607a0bd144e53b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7240,a28af989d6ea5fe8,True,1.0,1.0,0.8607132494360629,1.0,1.0,1.0,0.9419638539316928
7241,c9b41d0b992158c6,True,1.0,1.0,0.9487599924871152,1.0,0.0,1.0,0.8119833302029646
7242,bfdb40b3dded57fd,True,1.0,1.0,0.9158436251066758,1.0,1.0,1.0,0.9649348437944484
7243,51e74fb3d9945768,True,1.0,1.0,0.8010389400794823,1.0,1.0,1.0,0.9170995583664509
7244,541d2d0ac174524b,True,1.0,1.0,0.5540089223968077,1.0,1.0,1.0,0.8141703843320031
7245,e6c36a6be3c75127,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7246,5027a61161365407,True,1.0,1.0,0.9425958300495022,1.0,1.0,1.0,0.9760815958539593
7247,255be1c4910b506e,True,1.0,1.0,0.5643401094588137,1.0,1.0,0.5,0.818475045607839
7248,625804443c0555ac,True,1.0,1.0,0.8688767548303571,1.0,1.0,1.0,0.9453653145126487
7249,2653ecf542e259fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7250,3daa044b17795a85,True,1.0,1.0,0.7387824432400171,1.0,1.0,0.5,0.8911593513500072
7251,891fe2fc30c95109,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7252,4749d401a5a95254,True,1.0,1.0,0.9447354163231245,1.0,1.0,1.0,0.9769730901346353
7253,75abd414138d5a4e,True,1.0,1.0,0.6463700173542535,1.0,1.0,1.0,0.8526541738976056
7254,0fa0e8a25eec5e1e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7255,cb0505ba89415347,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7256,003a1fdca9505c09,True,1.0,1.0,0.9460138217316458,1.0,1.0,1.0,0.9775057590548525
7257,d382617fe91a5c5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7258,669b4ffc8b8a5f21,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7259,b74b5977823b527a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7260,c7b030a4025a5066,True,1.0,1.0,0.8539024468423736,1.0,1.0,1.0,0.9391260195176557
7261,80bc2d8487e552f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7262,0df213c579225af6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7263,0f78a616bdcd55ab,True,1.0,1.0,0.9388157834358077,1.0,1.0,1.0,0.9745065764315864
7264,6419172479825092,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7265,ffef12d9476e557b,True,1.0,1.0,0.8363945255359349,1.0,1.0,1.0,0.9318310523066394
7266,e9bb1dab462252e9,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7267,742ac4ddb9d7557d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7268,cf696c3ba1995fd8,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
7269,7e238e859ebb5720,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7270,43066c8c8e325fcf,True,1.0,1.0,0.9558311071833397,1.0,1.0,1.0,0.9815962946597249
7271,d33c6db306f35ef9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7272,a08bb182c3d558da,True,1.0,1.0,0.9764410333630014,1.0,1.0,0.5,0.9901837639012506
7273,2f8e10ba1a8f5672,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7274,a924bf802fe25fa6,True,1.0,1.0,0.9179091176407742,1.0,1.0,1.0,0.9657954656836559
7275,2d0517c112625a09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7276,6c5d84e81aca5755,True,1.0,1.0,0.7632260614844109,1.0,1.0,1.0,0.9013441922851712
7277,e05cdac678ea503c,True,1.0,1.0,0.9213922723126265,1.0,1.0,1.0,0.9672467801302611
7278,d16db4733f1e5524,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7279,1f13bc7f674b5ebe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7280,1bdfacbfcff75c27,True,1.0,1.0,0.8350046989893212,1.0,1.0,0.5,0.9312519579122172
7281,e8d6682562335254,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7282,6f790c3c333058b2,True,1.0,1.0,0.9108451693527544,1.0,1.0,1.0,0.9628521538969809
7283,354ac12e8832565a,True,1.0,1.0,0.7145178479466491,1.0,1.0,1.0,0.8810491033111038
7284,a2839b1b4f0352e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7285,cccd69e7a6ff5be3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7286,aaf949be7f2150df,True,1.0,1.0,0.7523021775229684,1.0,1.0,0.0,0.8967925739679035
7287,b5e2d8766c6d51b2,True,1.0,1.0,0.984580217660673,1.0,1.0,1.0,0.9935750906919472
7288,7cbf7bab041151e1,True,1.0,1.0,0.9206029040082597,1.0,1.0,1.0,0.9669178766701082
7289,1a2027db44a350ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7290,97b98a9d8e935607,True,1.0,1.0,0.8305824841650524,1.0,1.0,0.5,0.9294093684021053
7291,d45dddb7bbfe5914,True,1.0,1.0,0.9564666065758313,1.0,1.0,0.5,0.9818610860732631
7292,7a3e5ab8218e550f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7293,389bfba2e25f581b,True,1.0,1.0,0.8043709453772291,1.0,1.0,1.0,0.9184878939071788
7294,9468f5ec72415a29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7295,ffde3cc525b75021,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7296,e511376fdf3250e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7297,b3a00387265a5cdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7298,a4fb656f624e5458,True,1.0,1.0,0.763507265774968,1.0,1.0,1.0,0.9014613607395701
7299,2d7a04e2df2d5bd3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7300,86c5b7af4b47513d,True,1.0,1.0,0.8762976587788457,1.0,1.0,1.0,0.9484573578245191
7301,62bae469f29c5ecb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7302,efb0bd5e26305e5b,True,1.0,1.0,0.9401026071302205,1.0,1.0,1.0,0.9750427529709252
7303,b639f9aef8055d40,True,1.0,1.0,0.805694900773422,1.0,1.0,1.0,0.9190395419889258
7304,f2033bf66332541b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7305,d7d57d8fb3b6589a,True,1.0,1.0,0.8434940702903433,1.0,1.0,1.0,0.9347891959543096
7306,5f402207dd7d5977,True,1.0,1.0,0.5924953346674107,1.0,1.0,1.0,0.8302063894447546
7307,9fc5098e21355c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7308,708d081d555a5aa7,True,1.0,1.0,0.7611049760149423,1.0,1.0,1.0,0.9004604066728926
7309,de64687e89f25285,True,1.0,1.0,0.7310972689192589,0.0,1.0,1.0,0.47129052871635785
7310,794b439e9922527b,True,1.0,1.0,0.770906779033826,1.0,1.0,1.0,0.9045444912640942
7311,7956c9ed4b855859,True,1.0,1.0,0.8940097848629704,1.0,1.0,0.0,0.955837410359571
7312,159972aee8265c33,True,1.0,1.0,0.32530088556480635,0.0,1.0,1.0,0.3022087023186693
7313,4674e35da8425113,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7314,3e634fa2ea715bb1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7315,f14e7ed78b5d55b4,True,1.0,1.0,0.7856612888842546,1.0,1.0,1.0,0.9106922037017727
7316,113d448b6ea8555c,True,1.0,1.0,0.9202840172247627,1.0,1.0,1.0,0.9667850071769845
7317,85da27c3381e5e63,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7318,a96c1b6145ca513e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7319,d5f845d28a5e513f,True,1.0,1.0,0.7692387862007403,1.0,1.0,1.0,0.9038494942503084
7320,9ab8b2e7de985004,True,1.0,1.0,0.8060207454650535,1.0,1.0,1.0,0.9191753106104391
7321,7d9515c88f0254f4,True,1.0,1.0,0.8672270761514776,1.0,1.0,1.0,0.9446779483964489
7322,736e564340a8557f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7323,ee53e7213c995a0b,True,1.0,1.0,0.9458054900128571,1.0,1.0,1.0,0.9774189541720238
7324,fc7b8441f81b5296,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7325,9900336c08095d0f,True,1.0,1.0,0.9477912874513748,1.0,1.0,1.0,0.9782463697714062
7326,c801a9f6c4e05919,True,1.0,1.0,0.9551029101214022,1.0,1.0,1.0,0.9812928792172508
7327,b91aab23acc957c5,True,1.0,1.0,0.7040490696270207,1.0,1.0,1.0,0.876687112344592
7328,41f3712a30b956e6,True,1.0,1.0,0.8720572676300513,1.0,1.0,1.0,0.9466905281791881
7329,72d842bc596b536b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7330,8f60912c624e5f5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7331,6fd56fa51891517e,True,1.0,1.0,0.9855187693660193,1.0,1.0,1.0,0.993966153902508
7332,756ce42a326f5033,True,1.0,1.0,0.8328059575408852,1.0,1.0,1.0,0.9303358156420355
7333,9587d6ea0a8e518f,True,1.0,1.0,0.9925032311598784,1.0,1.0,1.0,0.996876346316616
7334,e5e00457df055e1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7335,f7cef72b285555af,True,1.0,1.0,0.9380136494140846,1.0,1.0,1.0,0.9741723539225352
7336,582ac6cc2a1758a3,True,1.0,1.0,0.9116786587933424,1.0,1.0,1.0,0.9631994411638928
7337,74277113f82c56f3,True,1.0,1.0,0.974503280214875,1.0,1.0,1.0,0.9893763667561979
7338,a9609780217c5831,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7339,21fb4d702ea85f63,True,1.0,1.0,0.925981178291107,1.0,1.0,0.5,0.9691588242879613
7340,33f04aa1460b5dc5,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
7341,bd06d301fe645a28,True,1.0,1.0,0.6987560175965178,1.0,1.0,1.0,0.8744816739985491
7342,e87ffda7f5655c3c,True,1.0,1.0,0.9745720078596763,1.0,1.0,1.0,0.989405003274865
7343,9bd3994107ba52bc,True,1.0,1.0,0.9989485453753565,1.0,1.0,0.0,0.9995618939063986
7344,774aad2507f75660,True,1.0,1.0,0.6865503886556108,1.0,1.0,1.0,0.8693959952731712
7345,3380d56c05ba594b,True,1.0,1.0,0.9754394348359836,1.0,1.0,1.0,0.98976643118166
7346,22af89102e0650b7,True,1.0,1.0,0.9259107853868985,1.0,1.0,1.0,0.9691294939112076
7347,41470fb14dab5d99,True,1.0,1.0,0.8249489394503513,1.0,1.0,1.0,0.9270620581043131
7348,fc529b3abdc65998,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7349,38f3b89b93ba5032,True,1.0,1.0,0.75602272474074,1.0,1.0,1.0,0.8983428019753084
7350,ad898232cb525d5f,True,1.0,1.0,0.9350934600293886,1.0,1.0,1.0,0.9729556083455786
7351,d01d51c26594547c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7352,f70c1fa8bbfc5d77,True,1.0,1.0,0.9529448070925383,0.0,1.0,1.0,0.5637270029552243
7353,2f6263adaf4f54c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7354,f470121c6add5665,True,1.0,1.0,0.8168061871705877,0.0,1.0,1.0,0.5070025779877448
7355,9940f912e66a5918,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7356,1b5a55897d2950f9,True,1.0,1.0,0.8964477145644836,1.0,1.0,0.0,0.9568532144018681
7357,d12c5ba59acf55a0,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7358,7fa02fbd7287526f,True,1.0,1.0,0.9358826997229207,1.0,1.0,1.0,0.9732844582178837
7359,cbb499611c3f53ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7360,476ad53b78325ef2,True,1.0,1.0,0.5987147907593522,1.0,1.0,1.0,0.8327978294830635
7361,02799c5e8bf35595,True,1.0,1.0,0.9451297952833663,1.0,1.0,1.0,0.9771374147014026
7362,8f741adb793f51c9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7363,1c2eb038a9ea5caa,True,1.0,1.0,0.6320986221367993,1.0,1.0,1.0,0.8467077592236665
7364,79bba6381fb85a36,True,1.0,1.0,0.9707427099161388,1.0,1.0,1.0,0.9878094624650577
7365,e9799c219eb25a48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7366,f9a9b5ee707e501e,True,1.0,1.0,0.9179864385588373,1.0,1.0,1.0,0.9658276827328489
7367,89ec780cbf965fba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7368,c28c7b29e80059d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7369,a4525819e5c25936,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7370,4b55193d36c35e4a,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
7371,1d372d9debb155cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7372,80957a180a325353,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7373,71bacc65bda2569c,True,1.0,1.0,0.8736595763126391,1.0,1.0,1.0,0.947358156796933
7374,a62cc53f0187532a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7375,2d6d2dd79ad75ea5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7376,4dd9d92ade255f95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7377,4384cab8593f505e,True,1.0,1.0,0.8650972118553658,1.0,1.0,1.0,0.9437905049397358
7378,ae472d675a965aca,True,1.0,1.0,0.9301171125699699,1.0,1.0,0.5,0.9708821302374875
7379,177b58cd935356f2,True,1.0,1.0,0.9737759820752548,1.0,1.0,1.0,0.9890733258646897
7380,b8873bb7c3f35d15,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7381,1a0ce53e0a4755e5,True,1.0,1.0,0.8648370882782889,1.0,1.0,1.0,0.9436821201159536
7382,f36b32268f1c5404,True,1.0,1.0,0.9757779383427665,1.0,1.0,0.0,0.989907474309486
7383,09fc278e5d43564f,True,1.0,1.0,0.7948393793270173,1.0,1.0,1.0,0.9145164080529239
7384,5c084920ee285003,True,1.0,1.0,0.6108580482908489,1.0,1.0,1.0,0.8378575201211871
7385,8cc8fe63227d5c07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7386,d5b21176c2e1526c,True,1.0,1.0,0.8505128338572244,1.0,1.0,1.0,0.9377136807738435
7387,6da3bcc544be52d3,True,1.0,1.0,0.9851278840890216,1.0,1.0,1.0,0.9938032850370924
7388,8ead980b5c845769,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7389,bc68d211a62d5c19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7390,2422d2b260235078,True,1.0,1.0,0.9279864550399698,1.0,1.0,1.0,0.9699943562666541
7391,450d66ced3175d35,True,1.0,1.0,0.9350671991632602,1.0,1.0,1.0,0.9729446663180251
7392,c0941949acdb5ebc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7393,2c337eb368fb54ca,True,1.0,1.0,0.45086987493191777,1.0,1.0,1.0,0.7711957812216325
7394,49c2b08936335901,True,1.0,1.0,0.9831042871937058,1.0,1.0,1.0,0.9929601196640441
7395,939be40082d9515a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7396,1e4f2f231ac0540e,True,1.0,1.0,0.8593865383317407,1.0,1.0,1.0,0.9414110576382253
7397,7e8979818a51520e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7398,c59ff27cf18056b4,True,1.0,1.0,0.7486182121704542,1.0,1.0,1.0,0.8952575884043559
7399,7777f9476f1e5bb0,True,1.0,1.0,0.8536051761168845,1.0,1.0,1.0,0.9390021567153685
7400,7f002eadb0845994,True,1.0,1.0,0.8561498480688966,1.0,1.0,1.0,0.9400624366953737
7401,54ae4b189e79541b,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
7402,5e89299dadf05ad1,True,1.0,1.0,0.5118544124342105,1.0,1.0,0.5,0.7966060051809211
7403,7c04e29efc0c5e46,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
7404,657274955033592a,True,1.0,1.0,0.8207537253442647,1.0,1.0,1.0,0.9253140522267769
7405,a5725e330a565f84,True,1.0,1.0,0.9940720330984071,1.0,1.0,1.0,0.9975300137910029
7406,611145a947d95451,True,1.0,1.0,0.8816431572150077,1.0,1.0,1.0,0.9506846488395867
7407,c38eb1a738745b1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7408,31ffaa640cf85134,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7409,be3551ae467a579e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7410,13fa82d6564e5bac,True,1.0,1.0,0.8739192646069451,1.0,1.0,1.0,0.9474663602528938
7411,cbf53151339658cb,True,1.0,1.0,0.870311706843558,1.0,1.0,1.0,0.9459632111848159
7412,4c5164f4b17d5581,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7413,26565788812b5fde,True,1.0,1.0,0.9529959779643487,1.0,1.0,1.0,0.9804149908184786
7414,e10bd715492150e3,True,1.0,1.0,0.678537700816288,0.0,1.0,1.0,0.44939070867345327
7415,17329d8654895534,True,1.0,1.0,0.810557303657275,1.0,1.0,1.0,0.9210655431905312
7416,cba2150084b1510a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7417,927aa2c8ef7d5b5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7418,094551eaba7351f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7419,9f461cae559d5e15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7420,77f11643ced5562a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7421,c82bebed0dac5691,True,1.0,1.0,0.8058827406268039,1.0,1.0,0.5,0.9191178085945015
7422,35aa38c73e9251a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7423,4a1f69f3821e5ac5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7424,7dda9e548f79596b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7425,761985c4330555f2,True,1.0,1.0,0.8070382022858243,0.0,1.0,1.0,0.5029325842857602
7426,7abf60c1594953cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7427,2d1f929350f65cdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7428,df36523fdaeb5882,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7429,baf1301534ea54d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7430,d12fdbd7f3265051,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7431,ded4ce0e91b4596a,True,1.0,1.0,0.9662526567347827,1.0,1.0,0.5,0.9859386069728261
7432,3047f87f67555d16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7433,5239e2cfe006568b,True,1.0,1.0,0.847807114411025,1.0,1.0,1.0,0.9365862976712603
7434,a60f7352182a5e93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7435,635495c0e2295c4d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7436,885f450f0b875861,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7437,60e8f2447c205324,True,1.0,1.0,0.9985266655655682,1.0,1.0,1.0,0.9993861106523201
7438,9861c0473b505895,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7439,5757a661eb0f54d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7440,9cf612ff6e4f5bd5,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
7441,8de4253bc36f54df,True,1.0,1.0,0.9461571923633975,1.0,1.0,1.0,0.9775654968180824
7442,df020b6bdc1b59c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7443,59b5e5a171965609,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7444,bd77aab92bda5261,True,1.0,1.0,0.998630361596444,1.0,1.0,1.0,0.9994293173318516
7445,c7c04f1581855ac4,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7446,fda0145d54065b7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7447,578a5ef598b9521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7448,78e8eab14d8e5d65,True,1.0,1.0,0.9144180548240403,1.0,1.0,1.0,0.9643408561766834
7449,e8e01645fcde5b8e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7450,b9d14f59883a5496,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
7451,5503e65e815a58c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7452,540ec2943ea050c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7453,fd30ed65f94d51b2,True,1.0,1.0,0.5888480288476547,1.0,1.0,1.0,0.8286866786865228
7454,fcbe2ed045225b79,True,1.0,1.0,0.9410140600488474,1.0,1.0,0.5,0.9754225250203531
7455,b91f8a685d7457c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7456,038e954a77a95537,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7457,d9953ee7b30f5ac3,True,1.0,1.0,0.8097935309139391,1.0,1.0,1.0,0.9207473045474747
7458,613c91adcbe55cd5,True,1.0,1.0,0.7650691565894953,1.0,1.0,1.0,0.9021121485789564
7459,5583c1447acd5f31,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
7460,2073f76964735ff7,True,1.0,1.0,0.8692325181772811,0.0,1.0,1.0,0.5288468825738671
7461,c9150b81da695ae9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7462,345f39f8de925db9,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7463,2d9d3d15e7f25716,True,1.0,1.0,0.9142692777393475,1.0,1.0,1.0,0.9642788657247281
7464,b87ed2985e545397,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7465,c7215f0ccee350f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7466,c4d87486264d508a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7467,cd9e6c1924c35b85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7468,03c2e332abb25034,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7469,f1849aa89eed53d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7470,086e4501de295946,True,1.0,1.0,0.9922164352137369,1.0,1.0,1.0,0.9967568480057237
7471,fae7a01d5d815f04,True,1.0,1.0,0.9211811648455118,1.0,1.0,1.0,0.9671588186856299
7472,8317ed430d8e50c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7473,3068d16e627b5e69,True,1.0,1.0,0.935588434279279,1.0,1.0,0.0,0.9731618476163663
7474,49e3bfda06d45f7e,True,1.0,1.0,0.9285007352207604,1.0,1.0,1.0,0.9702086396753168
7475,bdaa773585685d09,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7476,99213b077bdf516b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7477,529d2e20dc615c3b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7478,da924c882e6e52d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7479,ac019d81388056be,True,1.0,1.0,0.7838699256730743,1.0,1.0,1.0,0.9099458023637809
7480,cd1234d5b4b2570d,True,1.0,1.0,0.8233658745268276,1.0,1.0,1.0,0.9264024477195115
7481,c4fd814210875a8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7482,0f6aef2cc48d5621,True,1.0,1.0,0.9724049836444439,1.0,1.0,1.0,0.9885020765185183
7483,b3b8544db9025d6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7484,89ab22734ce45927,True,1.0,1.0,0.7337175010115988,1.0,1.0,1.0,0.8890489587548328
7485,be709e9a5d085f75,True,1.0,1.0,0.7733648665022743,1.0,1.0,0.5,0.9055686943759476
7486,bcbe67b78b825aec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7487,96164ad9ed8557a7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7488,b156e8110afb5efd,True,1.0,1.0,0.9878393756442566,0.0,1.0,1.0,0.5782664065184403
7489,3b8d6a01f5705389,True,1.0,1.0,0.9060256095950173,1.0,1.0,1.0,0.9608440039979239
7490,b72ed3ae0ad551a8,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7491,f1ae86b9b6a75893,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7492,e14d9a1990535a29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7493,56a45baf2fb55951,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7494,d2937fdb8d605a73,True,1.0,1.0,0.9602626268233183,1.0,1.0,1.0,0.9834427611763826
7495,25b5cecdb3b75e7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7496,71031bf46f1b5cb8,True,1.0,1.0,0.9636667571163573,1.0,1.0,1.0,0.9848611487984821
7497,61d7fbf592275c75,True,1.0,1.0,0.6556710954868743,1.0,1.0,0.0,0.8565296231195308
7498,6451d6a270c75f58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7499,cbbc4cdfaf2e5106,True,1.0,1.0,0.9132355847379495,1.0,1.0,1.0,0.9638481603074789
7500,986b3349c460538b,True,1.0,1.0,0.982487002315479,1.0,1.0,1.0,0.9927029176314496
7501,13ae6351239c5343,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7502,626859d4351b5ffe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7503,f7544894729252f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7504,40ce7057faae541e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7505,8d21608fa8c354f1,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7506,909655c780e152ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7507,44f758bf2bee53ce,True,1.0,1.0,0.9301501109990308,1.0,1.0,1.0,0.9708958795829296
7508,7af0e9b8a12056e8,True,1.0,1.0,0.9679959133570476,1.0,1.0,1.0,0.9866649638987699
7509,f5e28113983e54bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7510,ec372e5b0ad7504f,True,1.0,0.0,0.0,0.0,1.0,0.5,0.0
7511,616fa9b07f5653ef,True,1.0,1.0,0.9266837964192446,1.0,1.0,0.0,0.9694515818413519
7512,1961d1075a085a1d,True,1.0,1.0,0.9157832079878028,1.0,1.0,1.0,0.9649096699949178
7513,6782b9c3686f58f3,True,1.0,1.0,0.5906530281622391,1.0,1.0,1.0,0.8294387617342663
7514,51ed8d0e57055ed3,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7515,ef1f8e45b9f05e4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7516,2ec759b29e0155b5,True,1.0,1.0,0.6691295688181756,1.0,1.0,1.0,0.8621373203409065
7517,7a9225f5c4355f92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7518,50cc657e2283511b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7519,1b18327179f15a8f,True,1.0,1.0,0.8127295738604379,1.0,1.0,1.0,0.9219706557751824
7520,9114a3a480dd5466,True,1.0,1.0,0.7455868209722599,1.0,1.0,1.0,0.8939945087384417
7521,3d726e71b9925965,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7522,8bd32ab85e615190,True,1.0,1.0,0.985495628061573,1.0,1.0,1.0,0.9939565116923221
7523,b696510357665996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7524,37e2bc0cb5a053a5,True,1.0,1.0,0.9165651792505812,1.0,1.0,1.0,0.9652354913544089
7525,e5c858ae96265d95,True,1.0,1.0,0.8922765567016735,1.0,1.0,1.0,0.9551152319590307
7526,c39f042bbc0256ba,True,1.0,1.0,0.9962177518626336,1.0,1.0,1.0,0.9984240632760973
7527,458e833803315b4f,True,1.0,1.0,0.8566957493429267,1.0,1.0,0.5,0.9402898955595528
7528,566ee79ab35c5b14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7529,3493d0184aea5ee8,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7530,1dbaa3f0d0345e61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7531,8673d97f94ae5700,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7532,f6c6b09c85e357ee,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7533,308e246a1d995edd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7534,57d9e7f9125751e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7535,beecbff2fd37592e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7536,78a46fe48bf15051,True,1.0,1.0,0.8308189122778152,1.0,1.0,1.0,0.9295078801157564
7537,39108eefc8e95e0e,True,1.0,1.0,0.8362575687032628,1.0,1.0,1.0,0.9317739869596928
7538,5955c4ef15c75350,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7539,95de48bebbb35484,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7540,91e06c22962d53bb,True,1.0,1.0,0.857622141976642,1.0,1.0,1.0,0.9406758924902675
7541,cde54c98cbec5255,True,1.0,1.0,0.8631074607867503,1.0,1.0,1.0,0.9429614419944793
7542,9a1d23e8ed1b5837,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
7543,875f14a6967d5192,True,1.0,1.0,0.9686597688749005,1.0,1.0,0.5,0.9869415703645418
7544,866e7ca97d3c5548,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7545,aa7d4f9537495b1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7546,10657b4beeeb5461,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7547,8c12150f849b5b10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7548,0d857e82084e56be,True,1.0,1.0,0.7819148617955506,1.0,1.0,1.0,0.9091311924148128
7549,2ead0bb5e6705b4a,True,1.0,1.0,0.9443453804211857,1.0,1.0,1.0,0.976810575175494
7550,72d6e0ab829553ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7551,572e6c81e32958f2,True,1.0,1.0,0.8545445897639782,1.0,1.0,0.5,0.9393935790683242
7552,861805c4ff585f84,True,1.0,1.0,0.3406790115220963,1.0,1.0,0.5,0.7252829214675401
7553,b470096ee3425c5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7554,a2978bba82bd5751,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7555,ee9a17a589805c85,True,1.0,1.0,0.930080811203675,1.0,1.0,1.0,0.9708670046681979
7556,7aed9edff97256c0,True,1.0,1.0,0.7754813781846603,1.0,1.0,1.0,0.9064505742436085
7557,a9bdcf08c1ce5f5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7558,775df8f025845f5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7559,2783db04f9b05383,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7560,cd1304eac1a25f00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7561,03503ef42eeb5573,True,1.0,1.0,0.8893247669663216,1.0,1.0,1.0,0.9538853195693008
7562,10193911d433540b,True,1.0,1.0,0.8285521826833109,1.0,1.0,1.0,0.9285634094513795
7563,3a0e2f53c9585e94,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7564,c87dc623a8b3564d,True,1.0,1.0,0.8439614904531401,1.0,1.0,1.0,0.934983954355475
7565,4ef621a8318b5085,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7566,8f5610a77c3257f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7567,9f521d00c3ef55b7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7568,3b2fc0d01dbc50ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7569,7a7e8074ee5c5389,True,1.0,1.0,0.9640037172949564,1.0,1.0,1.0,0.9850015488728984
7570,96c4cb076c9954e6,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7571,2360cd7b0fd85480,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7572,cf9a762e8aaa55b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7573,7dd7ec944ff15821,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7574,7c541724eabb537a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7575,385b1aa4b84c56bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7576,ff6f020133855f6a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7577,bb57439423df56c7,True,1.0,1.0,0.7929159017238495,1.0,1.0,1.0,0.913714959051604
7578,66ba432a760c586c,True,1.0,1.0,0.6336751356042251,1.0,1.0,1.0,0.8473646398350937
7579,3bf1265b7ab65fc2,True,1.0,1.0,0.8088542247568483,1.0,1.0,1.0,0.9203559269820202
7580,eb74b3c99b175bc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7581,679c8386480d5023,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7582,e000d4f7fdfb5f6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7583,1c31e37ce65b52d9,True,1.0,1.0,0.7454138385746577,1.0,1.0,0.5,0.8939224327394407
7584,0146e76ccdba5d9d,True,1.0,1.0,0.9642369877151309,1.0,1.0,1.0,0.9850987448813046
7585,40dcc0a979075ffd,True,1.0,1.0,0.6529877728969998,1.0,1.0,1.0,0.8554115720404166
7586,c9c4bcd94e755b0f,True,1.0,1.0,0.8674932900288915,1.0,1.0,1.0,0.9447888708453714
7587,fe6105aa925d5621,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
7588,b393ab92c8ac5e77,True,1.0,1.0,0.9430967991503416,1.0,1.0,1.0,0.976290332979309
7589,e4174e91095b530b,True,1.0,1.0,0.8894749190011094,1.0,1.0,1.0,0.953947882917129
7590,dcc3b1a2a6da565a,True,1.0,1.0,0.9180932076749958,1.0,1.0,1.0,0.9658721698645816
7591,1039e136e6605cfb,True,1.0,1.0,0.9069387849317606,1.0,1.0,1.0,0.9612244937215669
7592,a19dd8ff9c4e5fc7,True,1.0,1.0,0.9437183675400638,1.0,1.0,1.0,0.97654931980836
7593,19b1cc462216591a,True,1.0,1.0,0.8736786979954144,1.0,1.0,1.0,0.9473661241647561
7594,0735d8974394552b,True,1.0,1.0,0.9414447552843035,1.0,1.0,1.0,0.9756019813684599
7595,fe810492129f57a8,True,1.0,1.0,0.6024811941723881,1.0,1.0,1.0,0.8343671642384951
7596,19d546524016560f,True,1.0,1.0,0.7646122296203953,1.0,1.0,1.0,0.9019217623418313
7597,fc09376fd45c509a,True,1.0,1.0,0.9680433194551955,1.0,1.0,1.0,0.9866847164396648
7598,f3931b33198d5570,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7599,1cff7a7ece6851c4,True,1.0,1.0,0.6656767375503813,1.0,1.0,1.0,0.8606986406459921
7600,3e1e7bc23c515108,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7601,c6e19ffa3c34551c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7602,611a1729dd145afb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7603,056c6ca971b355b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7604,cfc12b02334c5a15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7605,cf31c5ada8c353bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7606,e05f3bbcb266504c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7607,a2b2c80a9db75f5f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7608,167fd80fa8635037,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7609,eabdad9a669b5739,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7610,fb2289e9d46258f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7611,9839d83635495727,True,1.0,1.0,0.9059655308026767,1.0,1.0,1.0,0.960818971167782
7612,bce567be125d523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7613,326bf8cbf6375f03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7614,35234d714b5d5da9,True,1.0,1.0,0.9873551761255343,1.0,1.0,0.5,0.9947313233856393
7615,6b6afd7690245e14,True,1.0,1.0,0.9760153457062134,1.0,1.0,1.0,0.9900063940442556
7616,7d4c548895955e0d,True,1.0,1.0,0.8839557192267692,1.0,1.0,1.0,0.9516482163444872
7617,52c77cea68eb5afc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7618,0000548db87959c2,True,1.0,1.0,0.9481446005412391,1.0,1.0,1.0,0.9783935835588496
7619,2541de938ff15eee,True,1.0,1.0,0.8445879961845805,1.0,1.0,1.0,0.9352449984102419
7620,0d49407b94b259e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7621,098c8aa8816b5805,True,1.0,1.0,0.6542523329287507,1.0,1.0,1.0,0.8559384720536461
7622,3f0c448b71005686,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7623,3ef30aa787de56fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7624,80dea9d7cb445906,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7625,2c1c564733075187,True,1.0,1.0,0.7762454539470706,1.0,1.0,1.0,0.9067689391446128
7626,a85c442c31bc557f,True,1.0,1.0,0.877508029924687,1.0,1.0,1.0,0.9489616791352863
7627,c308037e34c45bed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7628,c7e06d79e58454ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7629,a44db880afe95be7,True,1.0,1.0,0.5265979116419888,1.0,1.0,1.0,0.8027491298508287
7630,01fea9c4f9f45634,True,1.0,1.0,0.9303937751279113,1.0,1.0,1.0,0.9709974063032965
7631,92079b2eb4675c0d,True,1.0,1.0,0.8744601464588417,1.0,1.0,1.0,0.947691727691184
7632,b3f47592bf415aa3,True,1.0,1.0,0.8209731088649755,1.0,1.0,1.0,0.9254054620270731
7633,a5977f7fb4fd5386,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7634,785b0e9d5d505db4,True,1.0,1.0,0.9093974808802996,1.0,1.0,1.0,0.9622489503667916
7635,e6bdb406a21e55ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7636,6a090fe8d71a5f38,True,1.0,1.0,0.7021622881215839,0.0,1.0,0.5,0.45923428671732663
7637,1eb0e6e749975996,True,1.0,1.0,0.9697047278207651,1.0,1.0,1.0,0.9873769699253189
7638,9d32436291335261,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7639,fb3ec8fa431c5d83,True,1.0,1.0,0.9200955513397406,1.0,1.0,1.0,0.966706479724892
7640,b27212debb885706,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7641,32a19a2ab50f563d,True,1.0,1.0,0.940478180920915,1.0,1.0,1.0,0.9751992420503811
7642,107e89e927fa571a,True,1.0,1.0,0.9511758135664322,1.0,1.0,1.0,0.9796565889860135
7643,a7a0fe1f804c5fa5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7644,b2def33d6adc50fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7645,51552f78760d5a11,True,1.0,1.0,0.8568139043200188,1.0,1.0,1.0,0.940339126800008
7646,a3882e6ae8635832,True,1.0,1.0,0.9268370665493824,1.0,1.0,0.5,0.9695154443955759
7647,c6724cca6a1559a1,True,1.0,1.0,0.9524852263522825,1.0,1.0,1.0,0.9802021776467843
7648,0d8754f6d53d5968,True,1.0,1.0,0.9844839577957064,1.0,1.0,1.0,0.9935349824148777
7649,ecaca52a9b295117,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7650,e132b016eee85b16,True,1.0,1.0,0.9231377089167085,1.0,1.0,1.0,0.967974045381962
7651,952c1875f64057b9,True,1.0,1.0,0.8188878585194257,1.0,1.0,1.0,0.9245366077164273
7652,89e02236312d5038,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7653,44324a7aa04f5501,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7654,ed2a869a8d1c5eb7,True,1.0,1.0,0.881452277098742,1.0,1.0,1.0,0.9506051154578091
7655,602c93fe201356c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7656,3739c038002f57ca,True,1.0,1.0,0.9254069874562137,1.0,1.0,1.0,0.9689195781067558
7657,f29d6171f46b551d,True,1.0,1.0,0.9719556940780156,1.0,1.0,0.5,0.9883148725325066
7658,595596a88cce5c9d,True,1.0,1.0,0.9495266298663488,1.0,1.0,1.0,0.9789694291109786
7659,6268acf58d415ae8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7660,1a8da8e47d235dbe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7661,93ed1cf3d95a5dab,True,1.0,1.0,0.9933922673936258,1.0,1.0,1.0,0.9972467780806774
7662,6a5ed1c72b9a5d47,True,1.0,1.0,0.5899068303205875,1.0,1.0,1.0,0.8291278459669115
7663,97c09fe94495563a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7664,ba392de83daf5bf3,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7665,0dd9b379a2e3595f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7666,c5d626fc4b6c5efb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7667,27c1c1822dc75f7b,True,1.0,1.0,0.8715255585944487,1.0,1.0,1.0,0.946468982747687
7668,d763dadacfd55928,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7669,b96dd2fae674571c,True,1.0,1.0,0.5816939493282607,1.0,1.0,1.0,0.8257058122201086
7670,23d647e77f2d515e,True,1.0,1.0,0.4347250374202497,1.0,1.0,1.0,0.7644687655917707
7671,f2655b7cd5d15a20,True,1.0,1.0,0.7324373215394542,1.0,1.0,1.0,0.8885155506414392
7672,28a0cdbbc1e55291,True,1.0,1.0,0.8745187562107463,1.0,1.0,1.0,0.9477161484211442
7673,062255c18e275666,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7674,6d4f69f0aabc5c4e,True,1.0,1.0,0.7196537528978688,1.0,1.0,1.0,0.8831890637074453
7675,19a79abcf14059d2,True,1.0,1.0,0.8222330100191919,1.0,1.0,1.0,0.9259304208413299
7676,fbe67126a4285628,True,1.0,1.0,0.9524879127020938,1.0,1.0,1.0,0.9802032969592057
7677,7780e502545a5df7,True,1.0,1.0,0.6296018772022146,1.0,1.0,1.0,0.845667448834256
7678,f49f94b388d8561d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7679,2556a5c923c95128,True,1.0,1.0,0.8949813253730312,1.0,1.0,1.0,0.9562422189054297
7680,111cb2c23a325817,True,1.0,1.0,0.9764045892147238,1.0,1.0,1.0,0.9901685788394682
7681,1457dddd3ea65845,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7682,21bc638f113e5f63,True,1.0,1.0,0.9393560337664486,1.0,1.0,1.0,0.9747316807360202
7683,d0d94d5dca655084,True,1.0,1.0,0.9891218368732893,1.0,1.0,1.0,0.9954674320305372
7684,ac140df715d5573b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7685,3741be84f7c15b5a,True,1.0,1.0,0.8576652978417915,1.0,1.0,1.0,0.9406938741007465
7686,a4581d8af5f755a9,True,1.0,1.0,0.8840501854143513,1.0,1.0,1.0,0.9516875772559796
7687,f8ec4186e4f15c8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7688,b474c79361415cb0,True,1.0,1.0,0.806080133170313,1.0,1.0,1.0,0.9192000554876305
7689,1844ec136eb05d57,True,1.0,1.0,0.7721948240753048,1.0,1.0,1.0,0.9050811766980437
7690,73aaa82bd3bb596c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7691,9b25bbac0aac5357,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7692,cba43d02cf795a0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7693,3a43a45778b85666,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7694,edf7281f49b9573d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7695,4ee4ab24a93f5375,True,1.0,1.0,0.907112156162736,1.0,1.0,1.0,0.9612967317344733
7696,f24730f3bb525e73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7697,4e1193a7697853ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7698,f2fdedb5a4ba5c4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7699,037b976caae85af5,True,1.0,1.0,0.7401637565318836,1.0,1.0,1.0,0.8917348985549515
7700,f57f56e799be599f,True,1.0,1.0,0.9037389274157515,1.0,1.0,1.0,0.9598912197565631
7701,8de2e76340335ed9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7702,622867ce25805447,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7703,10909749099354e6,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7704,7ea67f197fe25ba7,True,1.0,1.0,0.7228364892571036,1.0,1.0,1.0,0.8845152038571266
7705,a18d2b32f8415373,True,1.0,1.0,0.8545540105019059,1.0,1.0,1.0,0.9393975043757941
7706,32a73ed06daa5b0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7707,b42b3012c31c5b03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7708,c24424805c075539,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7709,a4bc6340456351af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7710,6d92cfa21e805f31,True,1.0,1.0,0.6899197830830927,1.0,1.0,1.0,0.8707999096179554
7711,307fee530f99569a,True,1.0,1.0,0.9920382421918007,1.0,1.0,1.0,0.9966826009132502
7712,81e0cc64152b5264,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7713,9551ef5e14315cc0,True,1.0,1.0,0.8251086072779356,1.0,1.0,1.0,0.9271285863658064
7714,193b39b2ec4f53af,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7715,bae779013dfe5537,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7716,ec02f065af405039,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7717,e941bb5a630f58ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7718,6cd97f45067e5bea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7719,33bae177e9c75992,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7720,b821203c112455cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7721,5fffee1a19495dc6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7722,e40bf2ac511950c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7723,62eac0a6b7e05fbf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7724,191dc35423a85d10,True,1.0,1.0,0.9062039469267191,1.0,1.0,0.5,0.9609183112194662
7725,d395fa715d3e58c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7726,36077daf1cda5d05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7727,551afc276a1a5ab3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7728,38fb216f0cc35ecc,True,1.0,1.0,0.8651050416462863,1.0,1.0,1.0,0.9437937673526194
7729,314c032aadbd5011,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7730,7be8784c329456b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7731,378f82a326bd5875,True,1.0,1.0,0.8561289215827832,1.0,1.0,1.0,0.9400537173261597
7732,9bebc9f8507c5cf4,True,1.0,1.0,0.9782045384393735,1.0,1.0,1.0,0.9909185576830722
7733,da03ba74198a524b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7734,4b6430ca30c45a3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7735,11650e6f32715f8f,True,1.0,1.0,0.9670427558607068,1.0,1.0,1.0,0.9862678149419611
7736,7b4ba1d02376503b,True,1.0,1.0,0.8073520196074373,1.0,1.0,1.0,0.9197300081697656
7737,ffcbf5f098625d83,True,1.0,1.0,0.8782069858442144,1.0,1.0,1.0,0.9492529107684226
7738,48b503ec9c5a5d7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7739,fc1800501fa157a7,True,1.0,1.0,0.9487098696351461,1.0,1.0,1.0,0.9786291123479774
7740,5c786c10eb7f57da,True,1.0,1.0,0.9235211188885124,1.0,1.0,1.0,0.9681337995368802
7741,1803fa678ee652fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7742,cc9f9924e6f25e64,True,1.0,1.0,0.8954759369124887,1.0,1.0,1.0,0.9564483070468702
7743,9f5172e4a2cb5304,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7744,26ca54769df65193,True,1.0,1.0,0.9575538806315896,1.0,1.0,1.0,0.9823141169298291
7745,aed9613a27115d52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7746,8848228852a65400,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7747,212c67511de75043,True,1.0,1.0,0.990049952133413,1.0,1.0,1.0,0.9958541467222554
7748,f1def9ef86125c39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7749,f820630d5f0a50ed,True,1.0,1.0,0.867073813976784,1.0,1.0,1.0,0.9446140891569934
7750,d4d21ecb8e4058e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7751,3c3991ec8d7a5507,True,1.0,1.0,0.8166232781547547,1.0,1.0,0.5,0.9235930325644811
7752,1424caab55de5db7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7753,8f5485a8338c5278,True,1.0,1.0,0.9931702640228656,1.0,1.0,1.0,0.997154276676194
7754,a67c6744e6c45edb,True,1.0,1.0,0.9082930160173942,1.0,1.0,1.0,0.9617887566739144
7755,97e2daddecd557a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7756,262c4400163e5d8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7757,daea2a5f018858f6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7758,dadfddb20a29587d,True,1.0,1.0,0.9310675036145132,1.0,1.0,1.0,0.9712781265060472
7759,90fa31af769c5e8d,True,1.0,1.0,0.9754315252341238,1.0,1.0,1.0,0.9897631355142181
7760,a4213d4e327c5b6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7761,b0325428be095810,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7762,84409129e8075bca,True,1.0,1.0,0.7509688496393813,1.0,1.0,0.5,0.8962370206830755
7763,bc73190196b358f6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7764,72e48f99d8265b71,True,1.0,1.0,0.9074783459747126,1.0,1.0,1.0,0.9614493108227968
7765,b691d77ef9ff5d5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7766,8364af67153a5193,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7767,dd9750d89740502d,True,1.0,1.0,0.9588915378436496,1.0,1.0,1.0,0.9828714741015206
7768,983d04f21f6953f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7769,3eaf6c916382509b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7770,ae878998fecb50a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7771,a6e08764c0245823,True,1.0,1.0,0.6501588064276278,1.0,1.0,1.0,0.8542328360115116
7772,ad568870afa55435,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7773,eb85aecce15f5e63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7774,360670b878f45284,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7775,ec90dfde532d5633,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7776,7730f64417df5d47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7777,16a738813dbe5496,True,1.0,1.0,0.9107483193242885,1.0,1.0,0.5,0.9628117997184535
7778,8de5173c05ee56f5,True,1.0,1.0,0.9255838294609139,1.0,1.0,1.0,0.9689932622753809
7779,0b232677746253a0,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7780,2bae2509df025832,True,1.0,1.0,0.9396646297100041,1.0,1.0,1.0,0.9748602623791683
7781,1e4fb3a9572f5e7d,True,1.0,1.0,0.7887594016289787,1.0,1.0,1.0,0.9119830840120745
7782,b44d5d0d2d1b531e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7783,9d72593884a757a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7784,ff66468144595101,True,1.0,1.0,0.964638424129377,1.0,1.0,1.0,0.9852660100539071
7785,355dadd64723531e,True,1.0,1.0,0.8147241508957307,1.0,1.0,1.0,0.9228017295398878
7786,a8db36bc378c599d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7787,367967cea49c5dda,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7788,abcbb3c7020550c5,True,1.0,1.0,0.8802211597883617,1.0,1.0,1.0,0.9500921499118173
7789,ea1c363c888b59c7,True,1.0,1.0,0.8773321454840131,1.0,1.0,1.0,0.948888393951672
7790,b219a12536715748,True,1.0,1.0,0.8950661310828646,1.0,1.0,1.0,0.9562775546178602
7791,f5cf721a02df5ba1,True,1.0,1.0,0.7430049743161682,1.0,1.0,1.0,0.8929187392984034
7792,39dba8a42eaa5ea0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7793,8d39d3f85647574c,True,1.0,1.0,0.8796973836526337,1.0,1.0,1.0,0.9498739098552641
7794,d49b986924cd5bed,True,1.0,1.0,0.9650454906347329,1.0,1.0,1.0,0.9854356210978054
7795,f4f1692fee475afa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7796,680e24fa0952531b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7797,a9f07bb60bd75461,True,1.0,1.0,0.8454137536010318,1.0,1.0,1.0,0.93558906400043
7798,b504737fcab3545b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7799,6b50fb6bf8265936,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7800,483faae37fd95b91,True,1.0,1.0,0.9212111556959947,1.0,1.0,1.0,0.9671713148733311
7801,1be3fd906c435f85,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7802,410171a43ce453c2,True,1.0,1.0,0.9336693317129703,1.0,1.0,1.0,0.9723622215470709
7803,81f6d1d0bc835cb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7804,a04a20407bf95386,True,1.0,1.0,0.9702026687762694,1.0,1.0,1.0,0.9875844453234456
7805,dee99345e2015845,True,1.0,1.0,0.8682332949453004,1.0,1.0,1.0,0.9450972062272086
7806,6dfba05513f05909,True,1.0,1.0,0.5420944209268883,1.0,1.0,1.0,0.8092060087195367
7807,819d4bdcb0855118,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7808,02f1ad081f41550e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7809,2b7bf25209dd5705,True,1.0,1.0,0.8765749358053476,1.0,1.0,1.0,0.9485728899188949
7810,37b96c1d86665204,True,1.0,1.0,0.7289270669027843,1.0,1.0,1.0,0.8870529445428268
7811,5c883441084d58d7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7812,a62a20e735805039,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7813,569187407cd3517c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7814,77519294678a5fed,True,1.0,1.0,0.6555308507698974,1.0,1.0,1.0,0.8564711878207906
7815,7c30e0debf0c532b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7816,c1f91d06e8285351,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7817,7021139b47cf5370,True,1.0,1.0,0.8754905022561125,1.0,1.0,1.0,0.9481210426067136
7818,36037c6abc0558dc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7819,3b225aa246f35197,True,1.0,1.0,0.5412076400026873,1.0,1.0,1.0,0.8088365166677863
7820,3402ab10c02a5e25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7821,edf7e758c7075ce8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7822,e6a27e83c6025b68,True,1.0,1.0,0.9834570676318014,1.0,1.0,1.0,0.9931071115132507
7823,3128b8da22c75dd0,True,1.0,1.0,0.9174860045268097,1.0,1.0,0.0,0.9656191685528374
7824,1afdce6720e45022,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7825,49b32cb088ae53fe,True,1.0,1.0,0.8782624047898483,1.0,1.0,1.0,0.9492760019957701
7826,8df6c22946e5526d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7827,c543bad7f8ff5eae,True,1.0,1.0,0.7689378563995767,1.0,1.0,1.0,0.903724106833157
7828,7e97cc0349b4590b,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7829,3256f37c21915104,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7830,635faea61539589a,True,1.0,1.0,0.9345350520947479,1.0,1.0,0.5,0.9727229383728115
7831,1975d15fde2955ff,True,1.0,1.0,0.7003234348162235,1.0,1.0,1.0,0.8751347645067598
7832,55d102de4d6150f8,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7833,82ba424ca77e5a4a,True,1.0,1.0,0.5445686544973632,0.0,1.0,0.5,0.3935702727072347
7834,5cb436b6276f59ae,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7835,2ee44628526e524c,True,1.0,1.0,0.8323193197417555,1.0,1.0,1.0,0.9301330498923982
7836,2f7f6af0b98354be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7837,82e1485de4fa5b71,True,1.0,1.0,0.9829943819011743,1.0,1.0,1.0,0.9929143257921559
7838,0cc24c1449cd54f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7839,0d6296a5295a5835,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7840,8b31009bc5115cb5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7841,c968e1d258265a2b,True,1.0,1.0,0.903584187798429,1.0,1.0,1.0,0.959826744916012
7842,66d152defe7b59e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7843,d360ce59cdc15efc,True,1.0,1.0,0.9351834330207898,1.0,1.0,1.0,0.9729930970919957
7844,78cfb731b49c5aed,True,1.0,1.0,0.813332554934311,0.0,1.0,1.0,0.5055552312226296
7845,f7a474593242588b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7846,8c75e07d70c558df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7847,29647b1293bf52b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7848,b7505d7478385be9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7849,52a4ade5aede53d9,True,1.0,1.0,0.9830342564502599,1.0,1.0,1.0,0.9929309401876084
7850,a0d88b07304b5398,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7851,1c64f911576a502d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7852,0769a262b53b589e,True,1.0,1.0,0.7902989897408582,1.0,1.0,1.0,0.9126245790586909
7853,81935f2cb7d45945,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7854,241098fe619c5de0,True,1.0,1.0,0.9619366135157496,1.0,1.0,1.0,0.9841402556315623
7855,55de917b2f545939,True,1.0,1.0,0.8938913974292403,1.0,1.0,1.0,0.9557880822621835
7856,2b2484954fc85b54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7857,a03faf9254a55468,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7858,22dde440a0c35d31,True,1.0,1.0,0.7581776335942693,1.0,1.0,0.0,0.8992406806642789
7859,a08215e27d775f96,True,1.0,1.0,0.9143807428639067,1.0,1.0,1.0,0.9643253095266276
7860,170ea72e455e5e57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7861,29ba983123655159,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7862,31aa58748e2c5495,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7863,77160cf8a6b8581d,True,1.0,1.0,0.9403396731973324,1.0,1.0,1.0,0.9751415304988885
7864,90e387c7930d56de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7865,19768d49bbd45f08,True,1.0,1.0,0.8920627641059335,1.0,1.0,1.0,0.9550261517108055
7866,55b7f0c50f4a5157,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7867,03eef9b11774564f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7868,9fa75f1d5863570b,True,1.0,1.0,0.8903718355163459,1.0,1.0,1.0,0.9543215981318108
7869,77e18238b9d55c97,True,1.0,1.0,0.9834253547453575,1.0,1.0,1.0,0.9930938978105656
7870,216b31d31f085114,True,1.0,1.0,0.9702711655556627,0.0,1.0,1.0,0.5709463189815261
7871,eed4abcb01455af9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7872,43b78800618758d9,True,1.0,1.0,0.871388328470914,1.0,1.0,1.0,0.9464118035295476
7873,4e5b53cea7145f00,True,1.0,1.0,0.9659382880147402,1.0,1.0,1.0,0.9858076200061419
7874,513ac26c90be51d0,True,1.0,1.0,0.9809128670467061,1.0,1.0,1.0,0.9920470279361275
7875,6d3bb2ecca3e54b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7876,5469a6a592ef55d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7877,5d3fbc3605fb5bb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7878,94c6fd3f9ec85914,True,1.0,1.0,0.6130813601182078,1.0,1.0,1.0,0.8387839000492532
7879,9157afe90f035621,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7880,5ee074d138be53d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7881,f8b524a4e8925503,True,1.0,1.0,0.9664643331070133,1.0,1.0,1.0,0.9860268054612554
7882,b8e377d0f7b95014,True,1.0,1.0,0.9425339573813198,1.0,1.0,0.5,0.9760558155755499
7883,c5ec810bb3625418,True,1.0,1.0,0.8023067997327463,1.0,1.0,0.5,0.9176278332219776
7884,407c0f671669566d,True,1.0,1.0,0.7112157325203428,1.0,1.0,1.0,0.8796732218834761
7885,5a7f3e30fe075a16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7886,71dedbc865b25faf,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7887,6f8a5e89c0325aa8,True,1.0,1.0,0.8761157342502607,1.0,1.0,1.0,0.9483815559376086
7888,36ee69ae43b85587,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7889,a1f35d4460345de8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7890,fb8f21990ffb52d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7891,1c078ca2e3625bb0,True,1.0,1.0,0.9130633308271406,1.0,1.0,1.0,0.9637763878446419
7892,36a10b24956c5db7,True,1.0,1.0,0.8141630623191151,1.0,1.0,0.5,0.9225679426329646
7893,79322494f7975811,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7894,601c3cce2a215275,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7895,2158d459f8b259c3,True,1.0,1.0,0.7887485204119307,1.0,1.0,1.0,0.9119785501716379
7896,0b046094d70257ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7897,5b1a620dcd675298,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7898,bddb70b4743352ce,True,1.0,1.0,0.9790802236360622,1.0,1.0,1.0,0.9912834265150258
7899,d5eca47b1fc25d20,True,1.0,1.0,0.9036077422138665,1.0,1.0,1.0,0.9598365592557778
7900,c1019bca7cd95123,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7901,055dff3e32835333,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7902,4cfa7ad13dc952b3,True,1.0,1.0,0.9913852504693647,1.0,1.0,1.0,0.9964105210289019
7903,c5972dc8ab5c5f70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7904,b841de24ffcb5c87,True,1.0,1.0,0.9634923965813708,1.0,1.0,1.0,0.984788498575571
7905,7900996a42f35f67,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7906,9bb8633f7c0157fb,True,1.0,1.0,0.9566883729894442,0.0,1.0,0.5,0.5652868220789351
7907,fd001bff97c155b3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7908,dfa4c26313d45198,True,1.0,1.0,0.9634222455622028,1.0,1.0,1.0,0.9847592689842513
7909,3038555c47555d08,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7910,614a0b6a482455af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7911,21d6b11a81755b6d,True,1.0,1.0,0.9521364603394474,1.0,1.0,1.0,0.9800568584747698
7912,eaee116f6fae5472,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7913,78e6dbb9ee735559,True,1.0,1.0,0.952292021008666,1.0,1.0,1.0,0.9801216754202775
7914,fe5bd33f199d5a64,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7915,a1493423e0d1521c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7916,878665ca715b53d3,True,1.0,1.0,0.9010805061194718,1.0,1.0,1.0,0.9587835442164465
7917,57730912486a5853,True,1.0,1.0,0.8679403265997476,1.0,1.0,1.0,0.9449751360832281
7918,0c931f9db55e5fcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7919,87a1c55863135418,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7920,0221ed2a1c495f23,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7921,798842f0b1c253b4,True,1.0,1.0,0.9995428989821933,1.0,1.0,1.0,0.9998095412425805
7922,66908680155c550a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7923,92427e4a55475ba6,True,1.0,1.0,0.4299885299452553,1.0,1.0,0.5,0.7624952208105231
7924,712427ff1635596c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7925,3e9b399280e250fc,True,1.0,1.0,0.985974772909578,1.0,1.0,0.0,0.9941561553789908
7926,9963c72e34ae5101,True,1.0,1.0,0.6137035486773781,1.0,1.0,1.0,0.839043145282241
7927,88454b0190ff551f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7928,850fd96a46b25445,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7929,90482225be14588c,True,1.0,1.0,0.9028198859824477,1.0,1.0,1.0,0.9595082858260199
7930,a5c89cf130d858a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7931,dd23e66ff660575e,True,1.0,1.0,0.7552150119997328,1.0,1.0,1.0,0.8980062549998887
7932,e244b2ddf97a57d6,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
7933,fefc295622155532,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7934,9a15d775514e5018,True,1.0,1.0,0.7386294161621226,1.0,1.0,1.0,0.8910955900675511
7935,4711d15a356a54e9,True,1.0,1.0,0.946540014861226,1.0,1.0,1.0,0.9777250061921775
7936,85f25c14e0125133,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7937,2d578825c3a8565f,True,1.0,1.0,0.8344276040346301,0.0,1.0,0.0,0.5143448350144292
7938,3a5278b27c87565f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7939,657ea52878935352,True,1.0,1.0,0.6203328087974027,1.0,1.0,1.0,0.8418053369989179
7940,e747d6fdc59252f3,True,1.0,1.0,0.8687658210885452,1.0,1.0,1.0,0.9453190921202271
7941,eba929a6772254e4,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7942,52bc37cb7789510b,True,1.0,1.0,0.6719458633997271,1.0,1.0,1.0,0.863310776416553
7943,74d0c56b12f25f92,True,1.0,1.0,0.6894374473118539,1.0,1.0,1.0,0.8705989363799391
7944,1b96821ba3425e3b,True,1.0,1.0,0.6976475451348021,1.0,1.0,1.0,0.8740198104728343
7945,d64abcb201245b5a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7946,bb5b44d240945ed0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7947,1c5aaf9e884b5ce9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7948,1e037812f8d7530d,True,1.0,1.0,0.9433912405106987,1.0,1.0,1.0,0.9764130168794578
7949,667afe1f010351c5,True,1.0,1.0,0.6491718983125914,1.0,1.0,1.0,0.8538216242969131
7950,7aeb6cedbf4353ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7951,60a62673dd78534c,True,1.0,1.0,0.9453742193017427,1.0,1.0,0.0,0.9772392580423928
7952,86c6c03a41a057d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7953,131ab0263b07507c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7954,a3d10c0a5a835300,True,1.0,1.0,0.8351972460639896,1.0,1.0,1.0,0.9313321858599957
7955,51d4ce9889525c4f,True,1.0,1.0,0.8427370131927895,1.0,1.0,1.0,0.9344737554969956
7956,c763328b4b3855b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7957,dd07f89bea6f5147,True,1.0,1.0,0.877174650885287,1.0,1.0,1.0,0.9488227712022029
7958,39a2b9bc296c5b76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7959,1c5c2e372dc954cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7960,ce19d75d9b55589d,True,1.0,1.0,0.8795902483986593,1.0,1.0,1.0,0.9498292701661081
7961,7fc551e4e0375d00,True,1.0,1.0,0.7860717579193731,1.0,1.0,0.5,0.9108632324664055
7962,c40ede27ed35520b,True,1.0,1.0,0.9633519197395801,1.0,1.0,0.5,0.9847299665581583
7963,505e82147a375933,True,1.0,1.0,0.9269162905462707,1.0,1.0,1.0,0.9695484543942795
7964,2f1f5a4351e15458,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7965,e993f3cb1dd051df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7966,f0135d40a8f05feb,True,1.0,1.0,0.9484811543355699,1.0,1.0,1.0,0.9785338143064873
7967,7461c860b4d25bf2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7968,beb963305ad75bb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7969,5b3db54a43ca52ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7970,d2cac33c80f45434,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7971,3704fc999582536e,True,1.0,1.0,0.9865720492332058,1.0,1.0,1.0,0.9944050205138358
7972,9c9b62965da75764,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7973,d68ae36caae15586,True,1.0,1.0,0.7709851286363113,1.0,1.0,1.0,0.9045771369317963
7974,706a6c85e65858c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7975,1290e3066cbc5397,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7976,3d8c71ff899f50e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7977,cf1c7170df175256,True,1.0,1.0,0.8962508985064255,1.0,1.0,1.0,0.9567712077110105
7978,42629decf8ad5328,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7979,d35a0c5da0c55970,True,1.0,1.0,0.9047423990834315,1.0,1.0,0.0,0.9603093329514297
7980,96fd45b48c8b5e18,True,1.0,1.0,0.6393588351740876,1.0,1.0,1.0,0.8497328479892032
7981,6c578cebcf47592b,True,1.0,1.0,0.9586798075569836,1.0,1.0,1.0,0.9827832531487432
7982,660451aead9653b7,True,1.0,1.0,0.9003130454784,1.0,1.0,1.0,0.9584637689493333
7983,1164ea5308cf5aae,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7984,952dbeff58945400,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7985,4e3f39fa6dfc5d12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7986,bf23bdc36a8050f5,True,1.0,1.0,0.974843302565157,1.0,1.0,0.5,0.9895180427354822
7987,f740386a50c45238,True,1.0,1.0,0.9942928308289002,1.0,1.0,0.5,0.9976220128453751
7988,166b654c0db95953,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7989,10779d3fd7815d2f,True,1.0,1.0,0.7953671194689832,1.0,1.0,1.0,0.914736299778743
7990,29d075e26b5156fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7991,ba69be06341d5b2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7992,0278f1a2ae3b5ae5,True,1.0,1.0,0.964193060643866,1.0,1.0,1.0,0.9850804419349442
7993,fe8eddd5ec8654cd,True,1.0,1.0,0.8856061007861831,1.0,1.0,0.0,0.9523358753275764
7994,cac5deee337257e1,True,1.0,1.0,0.8995137851709297,1.0,1.0,1.0,0.9581307438212207
7995,ea1302023ad258ff,True,1.0,1.0,0.7449546120487205,1.0,1.0,1.0,0.8937310883536336
7996,a2cbf7c347a45c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7997,2ad17379a25d55d9,True,1.0,1.0,0.9812169004787987,1.0,1.0,1.0,0.9921737085328329
7998,055417b420d5598f,True,1.0,1.0,0.7699016535439437,1.0,1.0,1.0,0.9041256889766432
7999,71e2924dcf525bc7,True,1.0,1.0,0.6450909161997889,1.0,1.0,1.0,0.8521212150832453
8000,28ecbec6051d5527,True,1.0,1.0,0.6259811401112312,1.0,1.0,1.0,0.8441588083796797
8001,988cf241460c557e,True,1.0,1.0,0.9711289427960721,1.0,1.0,1.0,0.9879703928316967
8002,e0f8a20a76c25e20,True,1.0,1.0,0.9089106815957997,1.0,1.0,1.0,0.9620461173315832
8003,3bd2edbc70605e87,True,1.0,1.0,0.863939896015571,1.0,1.0,1.0,0.9433082900064879
8004,77919997d5c352d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8005,85ab290d4e535060,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8006,324f93888ec35bb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8007,171e0bea742d52d0,True,1.0,1.0,0.997234022215382,1.0,1.0,1.0,0.9988475092564091
8008,aa41c7c6037e5950,True,1.0,1.0,0.7021489119462464,1.0,1.0,1.0,0.8758953799776027
8009,77761cd0edf15867,True,1.0,1.0,0.9788894026427888,1.0,1.0,1.0,0.9912039177678288
8010,e6056b57c0515735,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8011,bdda68728bf157dd,True,1.0,1.0,0.761343756753043,1.0,1.0,1.0,0.9005598986471012
8012,4edc56ca4aac5896,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8013,059ce9cd10135396,True,1.0,1.0,0.9610139620211802,1.0,1.0,1.0,0.9837558175088251
8014,c7a44a2e52bc5e22,True,1.0,1.0,0.7580882387042458,1.0,1.0,0.5,0.8992034327934357
8015,1d612d6783845a87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8016,5a907598a1985222,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8017,02015675e4585611,True,1.0,1.0,0.936350634474059,1.0,1.0,0.5,0.9734794310308579
8018,65271f4c14985330,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8019,99e3b8d3211f53d7,True,1.0,1.0,0.6528644866712197,1.0,1.0,0.5,0.855360202779675
8020,88f3df2443c55e59,True,1.0,1.0,0.7266122651380765,1.0,1.0,1.0,0.8860884438075319
8021,52248a6939af5fd6,True,1.0,1.0,0.9775239620486459,1.0,1.0,0.5,0.9906349841869359
8022,e9597ce7a5a7589b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8023,9972c06c954b5770,True,1.0,1.0,0.9555320211218885,1.0,1.0,0.0,0.9814716754674535
8024,4379fb75ac085d26,True,1.0,1.0,0.6384404778719561,1.0,1.0,1.0,0.8493501991133151
8025,ad601a0f5b8350dd,True,1.0,1.0,0.9807103926864118,1.0,1.0,0.5,0.9919626636193382
8026,8ed81a3cabde5dcf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8027,a312f24a197d530c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8028,353988b87d995f68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8029,3e11d77a9aca5bb7,True,1.0,1.0,0.9322260282100266,1.0,1.0,1.0,0.9717608450875111
8030,78beb0eba954535e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8031,9147a0ae2bf751c8,True,1.0,1.0,0.7757755289649444,1.0,1.0,1.0,0.9065731370687269
8032,302803d07e7059dc,True,1.0,1.0,0.9867377219520642,1.0,1.0,1.0,0.99447405081336
8033,255c8b9b215458f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8034,f1494fd9840c5014,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8035,542d8c3b05145bbe,True,1.0,1.0,0.6400848121611318,1.0,1.0,1.0,0.8500353384004716
8036,956bda5985a559f1,True,1.0,1.0,0.8473227019414943,1.0,1.0,0.0,0.9363844591422893
8037,c2116c7a0b15556d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8038,d142ab856b7653df,True,1.0,1.0,0.92111467409409,1.0,1.0,0.0,0.9671311142058707
8039,f1ae4feebfda5b75,True,1.0,1.0,0.7838834821769272,1.0,1.0,1.0,0.909951450907053
8040,cc3ebf79ba985643,True,1.0,1.0,0.8026713736462104,0.0,1.0,1.0,0.5011130723525877
8041,fccd90b794b15d6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8042,8fce05a181775f63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8043,2c978eb63fec5d2a,True,1.0,1.0,0.6306904185153743,1.0,1.0,1.0,0.8461210077147393
8044,595909c413ac56dd,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8045,16a2c04634ab5112,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8046,8993f8b000855b17,True,1.0,1.0,0.8211124831513767,1.0,1.0,1.0,0.925463534646407
8047,526a568a22795441,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8048,81e7354de4e35a97,True,1.0,1.0,0.7732471773001504,1.0,1.0,1.0,0.905519657208396
8049,eb3531cddadb57e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8050,8237f47b224952b4,True,1.0,1.0,0.9581640626391202,1.0,1.0,1.0,0.9825683594329667
8051,0a77356a8ee85133,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8052,1cb21a59cbf95e1e,True,1.0,1.0,0.9312565870799431,1.0,1.0,1.0,0.9713569112833097
8053,6618e0dc30c95169,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8054,392a50db492b536e,True,1.0,1.0,0.598841946910601,1.0,1.0,1.0,0.8328508112127504
8055,afe83cb6c0ae5f67,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8056,4c9a89b8cd2853d6,True,1.0,1.0,0.9569326257957255,1.0,1.0,1.0,0.9820552607482189
8057,d2e124f077ee53cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8058,7316c116f05d57a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8059,4c9e695fc66c583a,True,1.0,1.0,0.8326210561985807,1.0,1.0,1.0,0.9302587734160753
8060,f99a74d444e651d3,True,1.0,1.0,0.8152538392067074,1.0,1.0,1.0,0.9230224330027946
8061,eaba7fd433c45e20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8062,f18efb3a137b529a,True,1.0,1.0,0.7765780175741384,1.0,1.0,1.0,0.9069075073225576
8063,2a68e10c7d305af4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8064,0da520f851415d75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8065,9bd12765d98b514f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8066,c9f8032d2d725257,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8067,0e6cae45fdd5536b,True,1.0,1.0,0.982141212048479,1.0,1.0,1.0,0.992558838353533
8068,639ed89313465584,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8069,ef7fb2d0c7bf52a4,True,1.0,1.0,0.772276412134056,1.0,1.0,0.0,0.9051151717225233
8070,eb1315c4860c5189,True,1.0,1.0,0.9666273383157884,1.0,1.0,0.5,0.9860947242982453
8071,1e4df42d4cea5416,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8072,215c38293c335e25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8073,1fc48e89034758e7,True,1.0,1.0,0.6388455121297032,1.0,1.0,1.0,0.8495189633873763
8074,5f2fff93dc3356d6,True,1.0,1.0,0.9376142632848894,1.0,1.0,1.0,0.9740059430353706
8075,95733bb0b55e5d5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8076,491a9b7a44225a75,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8077,447a983c9fc45077,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8078,809107982e485725,True,1.0,1.0,0.9124097837176783,1.0,1.0,1.0,0.9635040765490327
8079,17296f6032025ecc,True,1.0,1.0,0.8860134874805593,1.0,1.0,1.0,0.9525056197835665
8080,08a8fc71ab1b57c2,True,1.0,1.0,0.9663695924983179,1.0,1.0,1.0,0.9859873302076325
8081,e1e4717862d25d42,True,1.0,1.0,0.8678868749215144,1.0,1.0,1.0,0.944952864550631
8082,8a1eb240e9355b45,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8083,cb1d400e9da85f43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8084,31091c3173c6596a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8085,6d2b59f78d995d9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8086,51e7c560a43d5a25,True,1.0,1.0,0.8808429557729448,1.0,1.0,1.0,0.9503512315720603
8087,771c4e378bef58e4,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8088,589c06909f1c5c27,True,1.0,1.0,0.9100909007661628,1.0,1.0,1.0,0.9625378753192345
8089,0747dcc3a9b7501f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8090,eefe691a7cbb55c8,True,1.0,1.0,0.9886648355047482,1.0,1.0,1.0,0.9952770147936452
8091,bef3d5467aca5f04,True,1.0,1.0,0.8256253730346983,1.0,1.0,1.0,0.9273439054311243
8092,f733e02fa876535a,True,1.0,1.0,0.7175697151797177,1.0,1.0,1.0,0.8823207146582157
8093,3a31f6e6819d5ab2,True,1.0,1.0,0.9761509185871207,1.0,1.0,1.0,0.9900628827446335
8094,151436bbacb858b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8095,4e8e687d6fd55093,True,1.0,1.0,0.7081085000697039,1.0,1.0,1.0,0.8783785416957101
8096,ec3969afeb945ddb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8097,9c8bbeb504c05892,True,1.0,1.0,0.922488760390811,1.0,1.0,1.0,0.9677036501628379
8098,84136b2623ef5618,True,1.0,1.0,0.8438334519847664,1.0,1.0,1.0,0.9349306049936527
8099,36be99da12575896,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8100,a566f9d36b5d5921,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8101,814e85810b7757bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8102,376450d3edc951fc,True,1.0,1.0,0.8167097822770157,1.0,1.0,1.0,0.9236290759487567
8103,ab8d6b4c8b20564b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8104,958677976f9c5b0a,True,1.0,1.0,0.6312258878580947,1.0,1.0,1.0,0.8463441199408729
8105,3b3f3faf6778593f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8106,ab4175e25b6c5d76,True,1.0,1.0,0.9769406792851565,1.0,1.0,0.5,0.9903919497021486
8107,69938a4507ba5419,True,1.0,1.0,0.9131418912960383,1.0,1.0,1.0,0.9638091213733494
8108,6b52f2b62f215cb4,True,1.0,1.0,0.9361963590550932,1.0,1.0,1.0,0.9734151496062888
8109,9b2878b173fc5b04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8110,f742c7490c2d5b98,True,1.0,1.0,0.9986751238615666,1.0,1.0,1.0,0.9994479682756529
8111,b96ea08d168f5a3d,True,1.0,1.0,0.7980559532856681,1.0,1.0,1.0,0.9158566472023617
8112,7c150adbe5225f20,True,1.0,1.0,0.9280489752743571,1.0,1.0,1.0,0.9700204063643154
8113,35cf51dd13d559c0,True,1.0,1.0,0.8820092510487773,0.0,1.0,0.0,0.5341705212703238
8114,ddfadfe2f0385b3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8115,51586a8c23a4569a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8116,bb870b710b7a53e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8117,9502cdbb06dd516f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8118,ef0914834c445c21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8119,1db7c81f96855ce9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8120,e6fd7389cbfb5943,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8121,ae09c3f715ed58c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8122,be503a7ef2805c88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8123,907f2c5fde6f5db8,True,1.0,1.0,0.8010425516449476,1.0,1.0,0.5,0.9171010631853949
8124,132d1ec43fc058e1,True,1.0,1.0,0.8690393508713155,1.0,1.0,1.0,0.9454330628630481
8125,6dcd43697e01597d,True,1.0,1.0,0.9254628553989266,1.0,1.0,1.0,0.9689428564162194
8126,52fb49766a14554c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8127,2f03781e3fd05c28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8128,6c76134176255a21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8129,e90b4ad6e7905adf,True,1.0,1.0,0.9493869181304556,1.0,1.0,1.0,0.9789112158876897
8130,789c2205e7865e94,True,1.0,1.0,0.9508110630486933,1.0,1.0,1.0,0.9795046096036222
8131,efc8eef1e7b551d9,True,1.0,1.0,0.739052047537293,1.0,1.0,1.0,0.8912716864738721
8132,3c24bf88e9b150dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8133,a93fa981f60d50af,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8134,8afbc18a03e2572f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8135,687dc7e79cf65570,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
8136,fde7abb615895be2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8137,96f15b834684542e,True,1.0,1.0,0.9167513288397149,1.0,1.0,1.0,0.9653130536832145
8138,ec921ad4a3d05806,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8139,584d2d7503175ef5,True,1.0,1.0,0.8913519332200045,1.0,1.0,1.0,0.9547299721750019
8140,fd2de60bf6745e9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8141,4acd373578e357d1,True,1.0,1.0,0.6898025584635005,1.0,1.0,0.5,0.8707510660264585
8142,8e7cc5d34d415b43,True,1.0,1.0,0.7456777360313501,1.0,1.0,1.0,0.8940323900130626
8143,a622ff338b425c28,True,1.0,1.0,0.8971150293072724,1.0,1.0,1.0,0.9571312622113636
8144,1fc38f9fc93f5a29,True,1.0,1.0,0.7438023730317331,1.0,1.0,1.0,0.8932509887632222
8145,719eb7fea14c5b94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8146,11f0b99dbce15be4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8147,8fc0b7212263588f,True,1.0,1.0,0.9967053750987761,1.0,1.0,1.0,0.99862723962449
8148,01f2481a8cfc5803,True,1.0,1.0,0.9966188739203347,0.0,1.0,1.0,0.5819245308001394
8149,7291b74b016d5672,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8150,4417a92b5b1956b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8151,a0eb6fa78dc2558f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8152,d4af857a65825fc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8153,8b54e86cb8b05114,True,1.0,1.0,0.615995339635241,1.0,1.0,1.0,0.8399980581813504
8154,e61adc75d7da50c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8155,4e252b23d8935563,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
8156,3fd7c487c29f53bc,True,1.0,1.0,0.8903009114330445,1.0,1.0,1.0,0.9542920464304352
8157,ac5327106349541c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8158,764bbbaf51f85bd8,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
8159,304be364cb4050ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8160,6bd234c45e885cb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8161,c126718a51d85fbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8162,2c5cbab120595d79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8163,b9aa102f4d7b5751,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8164,134221cd9f46577f,True,1.0,1.0,0.9225173168010236,1.0,1.0,1.0,0.9677155486670932
8165,4d5c4013a6db5819,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8166,c169cf799b165800,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8167,07e885122c9b5bd1,True,1.0,1.0,0.7052891319444449,1.0,1.0,1.0,0.877203804976852
8168,c4e78f6c6fbc5ebe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8169,b27e6e6bf91d59be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8170,4b26762f1d5a509d,True,1.0,1.0,0.9402744834123791,1.0,1.0,1.0,0.9751143680884913
8171,dbb9c9811b275fd8,True,1.0,1.0,0.7761787512330377,1.0,1.0,1.0,0.9067411463470991
8172,cebd7d74024b5cce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8173,463d1cf17f915536,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8174,908f696abf7c5a26,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8175,542bec9a7d6e5c52,True,1.0,1.0,0.8294950990436709,1.0,1.0,1.0,0.9289562912681962
8176,6d540c863075575c,True,1.0,1.0,0.8759983222132759,1.0,1.0,1.0,0.9483326342555317
8177,045a93a43af35fd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8178,134cbee5a9635cd7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8179,e5e21bbf8d665374,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8180,533c27383d335f4f,True,1.0,1.0,0.9923299400840798,1.0,1.0,1.0,0.9968041417016998
8181,e4b5a2693d2d5a31,True,1.0,1.0,0.9757223206317954,1.0,1.0,1.0,0.989884300263248
8182,a009893e14c75fd0,True,1.0,1.0,0.9993958593953237,1.0,1.0,0.0,0.9997482747480516
8183,d9f67f2d224a5aaf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8184,5474ade2411457f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8185,28c5e10661025e5f,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8186,f91647b196dd5180,True,1.0,1.0,0.9633842198792121,1.0,1.0,1.0,0.9847434249496717
8187,5dea796da1ce5b02,True,1.0,1.0,0.9799464324587168,1.0,1.0,1.0,0.9916443468577988
8188,ca4f746c0a4f5396,True,1.0,1.0,0.7376819082671496,1.0,1.0,1.0,0.8907007951113123
8189,692bea45f3de5fd0,True,1.0,1.0,0.8942540638405361,1.0,1.0,1.0,0.95593919326689
8190,3fa9c77540225eae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8191,2eac5afe2036526c,True,1.0,1.0,0.9705725784320146,1.0,1.0,1.0,0.9877385743466727
8192,bc85f0c7a2305ef5,True,1.0,1.0,0.9732936216414023,1.0,1.0,1.0,0.9888723423505844
8193,150bfebecc525d57,True,1.0,1.0,0.8807526235968985,1.0,1.0,0.5,0.9503135931653744
8194,6dd2d5f52cc55546,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8195,23fb1660b6985e05,True,1.0,1.0,0.8832271422384352,1.0,1.0,1.0,0.951344642599348
8196,c099ebaef4c251d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8197,2f9c4ea0c97450c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8198,cb10eedc602a59ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8199,7cc683dca0155801,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8200,4946bc8012cb5e83,True,1.0,1.0,0.9171192667064108,1.0,1.0,1.0,0.9654663611276711
8201,c53328cc0fb15f17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8202,c0a14b9e841a5aee,True,1.0,1.0,0.8764662771903481,1.0,1.0,1.0,0.9485276154959784
8203,0777f5a7263758be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8204,a8455a10df085d45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8205,dddf14378c355c3a,True,1.0,1.0,0.9993531516185477,1.0,1.0,1.0,0.9997304798410616
8206,3b36add3be02517e,True,1.0,1.0,0.9417498404741946,0.0,1.0,1.0,0.5590624335309144
8207,6fdde744b66451da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8208,daa3dbcfc784564c,True,1.0,1.0,0.7088947942141441,1.0,1.0,1.0,0.8787061642558934
8209,32e5d7e804c65214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8210,8b3bd35b8b945918,True,1.0,1.0,0.8454893185956761,1.0,1.0,1.0,0.9356205494148652
8211,e9cb16355c1f5d9b,True,1.0,1.0,0.7935855303418056,1.0,1.0,1.0,0.9139939709757523
8212,6b9c0c971f9d5b9a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8213,393eaed8070a5d2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8214,152679f2edce5c73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8215,92c38e520e515a8a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8216,574b305b50435885,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8217,155c340aae355cd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8218,418c618fc266506b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8219,9c2602db70435500,True,1.0,1.0,0.6961266146225913,1.0,1.0,1.0,0.8733860894260798
8220,5c934edce20758e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8221,01226863089b5e1d,True,1.0,1.0,0.9406483621838847,1.0,1.0,1.0,0.9752701509099518
8222,c472d369df235104,True,1.0,1.0,0.8870736687718859,1.0,1.0,1.0,0.9529473619882859
8223,ee88f3dfa73a5f65,True,1.0,1.0,0.6517789739099945,0.0,1.0,0.5,0.4382412391291644
8224,2c43056133655292,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8225,40280e58e4d45fde,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8226,80f6c94fed0c5519,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8227,a96abad3a09753c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8228,917f7087f2665add,True,1.0,1.0,0.915016160848855,1.0,1.0,1.0,0.9645900670203562
8229,69b32d0447ac5c28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8230,7a18ceb376d859c1,True,1.0,1.0,0.6763897237408893,1.0,1.0,1.0,0.8651623848920372
8231,5ac5a4a182b859f7,True,1.0,1.0,0.9865389967693589,1.0,1.0,1.0,0.9943912486538995
8232,4e39c50ddb075303,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8233,3adebc0f04ed5311,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8234,dce07c446c7955aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8235,6394162caa7c5821,True,1.0,1.0,0.7575948202882011,1.0,1.0,1.0,0.8989978417867505
8236,0da11f45cc1b51ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8237,134c369c82f05262,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8238,8aa8e3e16c035d5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8239,432dcd9a21c25043,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8240,de9f2e538b69576c,True,1.0,1.0,0.9815905565092354,1.0,1.0,1.0,0.9923293985455147
8241,bdf6ce6385325a58,True,1.0,1.0,0.9369901962169355,1.0,1.0,1.0,0.9737459150903898
8242,72c1d1069773561d,True,1.0,1.0,0.9050343195548475,1.0,1.0,1.0,0.9604309664811864
8243,aff9661937e85b81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8244,948e3c9e26805b86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8245,254290b4b4a35869,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8246,4ccda56c15a55d57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8247,18649e595e7b51ab,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8248,06329b33572752d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8249,d4358e3962b758ce,True,1.0,1.0,0.8959332980199771,1.0,1.0,1.0,0.9566388741749905
8250,5b4cbfe57b9b524b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8251,66c2b2bf35745563,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8252,f1bd1724d07957cc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8253,218ebafd6210550e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8254,7964bed69f7e597e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8255,a452d968db965d77,True,1.0,1.0,0.8967368774551143,1.0,1.0,1.0,0.956973698939631
8256,2c3e04a929b85f30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8257,11d4b52fb458559f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8258,dd2b5010e1d25d72,True,1.0,1.0,0.9581038272869291,1.0,1.0,1.0,0.9825432613695538
8259,53f8bc4012fe5f29,True,1.0,1.0,0.7050267587035377,1.0,1.0,1.0,0.8770944827931407
8260,2189449ddbf65bff,True,1.0,1.0,0.969934387204998,1.0,1.0,1.0,0.9874726613354158
8261,cbe3a6c80bfb5327,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8262,bca16f667139563e,True,1.0,1.0,0.9358646536113493,1.0,1.0,1.0,0.9732769390047289
8263,59c8fb57fe4058ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8264,43f586c2ca4b5929,True,1.0,1.0,0.9160565415752346,1.0,1.0,1.0,0.9650235589896811
8265,c2a01dd3d1d45258,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8266,00b838c358175255,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8267,8239fb2f8d705dea,True,1.0,1.0,0.9306074002519334,1.0,1.0,0.0,0.971086416771639
8268,a8245437ee3d5dd7,True,1.0,1.0,0.7443048873919541,1.0,1.0,0.5,0.8934603697466476
8269,f6268af57ef35a2b,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8270,d792515ce4b257a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8271,56587c89d25856b7,True,1.0,1.0,0.9620352465823813,1.0,1.0,1.0,0.9841813527426589
8272,7276ff87d3c2557c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8273,2db824526e9458f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8274,a9f639a57ac75fa5,True,1.0,1.0,0.9275117868093261,1.0,1.0,1.0,0.9697965778372192
8275,1c7bdbbc34c853bf,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8276,a6c229d05cdb5016,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8277,5cf43f51d45c552f,True,1.0,1.0,0.7851584651950106,1.0,1.0,0.5,0.9104826938312544
8278,cd8713b912495b6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8279,d34d0398de585e6c,True,1.0,1.0,0.7231860955698454,1.0,1.0,1.0,0.8846608731541022
8280,4bb2fc18f5ee5dcb,True,1.0,1.0,0.8718271463962911,1.0,1.0,1.0,0.946594644331788
8281,bd4adf326a205d51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8282,1f90968aaeb55128,True,1.0,1.0,0.8682245986020327,1.0,1.0,1.0,0.945093582750847
8283,c7cb2e43b2d053b7,True,1.0,1.0,0.606872794336633,1.0,1.0,1.0,0.8361969976402638
8284,a8c4188597da52a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8285,345fc96fdf4c572b,True,1.0,1.0,0.8504115402647557,1.0,1.0,1.0,0.9376714751103149
8286,e9b43b140b1d54bf,True,1.0,1.0,0.8715249395888275,1.0,1.0,1.0,0.9464687248286782
8287,a2d7be8710535e33,True,1.0,1.0,0.6297090388044339,1.0,1.0,1.0,0.8457120995018474
8288,71f883f1ec8f5e37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8289,ddd6640cba7e584c,True,1.0,1.0,0.9658505233213303,1.0,1.0,1.0,0.9857710513838877
8290,7580af9b56085218,True,1.0,1.0,0.9164304722133062,1.0,1.0,1.0,0.9651793634222109
8291,d471c0c48cb05f04,True,1.0,1.0,0.8558628500924274,1.0,1.0,1.0,0.939942854205178
8292,d94a8579682651b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8293,6bb854e8312e5c30,True,1.0,1.0,0.863783164204017,1.0,1.0,1.0,0.943242985085007
8294,8a92561fdd0750ad,True,1.0,1.0,0.8371558630082605,1.0,1.0,1.0,0.9321482762534418
8295,aab44cff9f3552b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8296,795b989aef8a5b42,True,1.0,1.0,0.9446624439170117,1.0,1.0,1.0,0.9769426849654215
8297,c26281cfd29f5c15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8298,d3afcd1be60851a9,True,1.0,1.0,0.7842406619394732,1.0,1.0,1.0,0.9101002758081137
8299,782f0fff66145718,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8300,e7295df63d0751d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8301,3fdefe546f3159fd,True,1.0,1.0,0.9723312244605217,1.0,1.0,1.0,0.9884713435252174
8302,942018830e805349,True,1.0,1.0,0.7619811963560211,1.0,1.0,1.0,0.9008254984816754
8303,d2b3f402ba0f55c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8304,1fb997ffe1de58f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8305,87dc5db673bd5b2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8306,237b75204e495145,True,1.0,1.0,0.8085922292969812,1.0,1.0,1.0,0.9202467622070755
8307,3e8e85cf14c65da8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8308,2034e8ae11cc594e,True,1.0,1.0,0.6548309172852275,1.0,1.0,1.0,0.8561795488688447
8309,df92aab39a395584,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8310,cde9cee2c4f55145,True,1.0,1.0,0.995288769378775,1.0,1.0,0.5,0.9980369872411563
8311,1fc3acd944ba540e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8312,85dba97943515cbd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8313,eb3dc7204bd55d17,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8314,85406e57732a5121,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8315,c672b42254b3556d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8316,97b1ea53fad65625,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8317,df2b37f4a1b85a4e,True,1.0,1.0,0.9625448405085907,1.0,1.0,1.0,0.984393683545246
8318,c64ddb8e7b675aa3,True,1.0,1.0,0.999907326664672,1.0,1.0,1.0,0.99996138611028
8319,1c044069a36c5d4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8320,afa0bb26045b5981,True,1.0,1.0,0.6011946824644907,1.0,1.0,1.0,0.8338311176935379
8321,bc63d7f1ab7759ee,True,1.0,1.0,0.935993214522407,1.0,1.0,1.0,0.973330506051003
8322,278518f5fd0354b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8323,096d823b664e5972,True,1.0,1.0,0.9950563383657034,1.0,1.0,1.0,0.9979401409857097
8324,9dfb79c738b155b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8325,313756e5fc655c0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8326,e92a637d847e516c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8327,689abfdd66235378,True,1.0,1.0,0.9978863535099939,1.0,1.0,1.0,0.9991193139624975
8328,f42c66a9b7a456f7,True,1.0,1.0,0.898068252199887,1.0,1.0,1.0,0.9575284384166195
8329,472899393e8f55e1,True,1.0,1.0,0.7700313021646934,1.0,1.0,1.0,0.9041797092352889
8330,714a2012b2a75d4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8331,f2d64d93a1915c8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8332,d54047580ffb5dba,True,1.0,1.0,0.9075570047668626,1.0,1.0,1.0,0.9614820853195262
8333,1a775d7198a654e0,True,1.0,1.0,0.9904854860893938,1.0,1.0,1.0,0.996035619203914
8334,87929fb304eb5bcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8335,e6ff5e16c5f25533,True,1.0,1.0,0.9848667097098437,1.0,1.0,1.0,0.9936944623791014
8336,90b8f3760e535ef6,True,1.0,1.0,0.9065119653067145,1.0,1.0,1.0,0.961046652211131
8337,5c5e0e2c9d225b98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8338,936037f7683c50e8,True,1.0,1.0,0.732954843773925,1.0,1.0,1.0,0.888731184905802
8339,f9720f622fd4511b,True,1.0,1.0,0.7489290407979784,1.0,1.0,1.0,0.895387100332491
8340,3d37ed78124057a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8341,8f1247f8436c5208,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8342,a6be7050ff205933,True,1.0,1.0,0.9812928112900198,1.0,1.0,0.5,0.9922053380375081
8343,81410acd84c0516a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8344,e463ad284c0d595c,True,1.0,1.0,0.9714060197189082,1.0,1.0,1.0,0.988085841549545
8345,179bc3ae5b9f56b0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8346,48762908e4705b55,True,1.0,1.0,0.9132446284731736,1.0,1.0,1.0,0.963851928530489
8347,526b66c665085401,True,1.0,1.0,0.9671000381871503,1.0,1.0,1.0,0.9862916825779792
8348,09a81436114951ab,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8349,2eb015a011ac5fa2,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8350,89ad209b83755848,True,1.0,1.0,0.9271398756506675,1.0,1.0,1.0,0.9696416148544448
8351,f860a73be2cd5fe5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8352,24ce107c0e75533a,True,1.0,1.0,0.8098278138960984,1.0,1.0,0.0,0.9207615891233744
8353,9fe3ed9455355edb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8354,4b683f53656f5bdd,True,1.0,1.0,0.8824676404173181,1.0,1.0,1.0,0.951028183507216
8355,89df824d0cfd525e,True,1.0,1.0,0.5886130371658121,1.0,1.0,1.0,0.8285887654857551
8356,ccb49e301e40523f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8357,3dd0dfc88c6a5de8,True,1.0,1.0,0.806977544170363,0.0,1.0,1.0,0.5029073100709845
8358,277cdfc9479e52c4,True,1.0,1.0,0.9836960934618326,1.0,1.0,1.0,0.9932067056090969
8359,06836a56443a572c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8360,8db638d42ddc59f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8361,b8bd18a1ccf45918,True,1.0,1.0,0.9836925622734253,1.0,1.0,0.0,0.9932052342805938
8362,8c5a6a5b602859b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8363,8eca6838e7c75493,True,1.0,1.0,0.7216620717717229,1.0,1.0,1.0,0.884025863238218
8364,7b281124be57507a,True,1.0,1.0,0.5443980388299542,1.0,1.0,1.0,0.8101658495124809
8365,045cd0254b3f5ad2,True,1.0,1.0,0.8190984460917345,1.0,1.0,0.5,0.9246243525382227
8366,402ec186b8ea545e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8367,fe4459e9f02052d3,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8368,c460ec097ed958a2,True,1.0,1.0,0.9310963769069338,1.0,1.0,1.0,0.9712901570445558
8369,06f604b0d4835371,True,1.0,1.0,0.9436102810024694,1.0,1.0,1.0,0.9765042837510288
8370,4e2cc4b2c43055fe,True,1.0,1.0,0.6611270934189087,1.0,1.0,1.0,0.8588029555912119
8371,f376ed0415235e20,True,1.0,1.0,0.9587766949681208,0.0,1.0,0.5,0.566156956236717
8372,1981a85eb4ba5001,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
8373,75f36091b3ec57e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8374,84431cd14c765efc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8375,3c114912e4cf590c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8376,9d1d720d0e2e511e,True,1.0,1.0,0.9223688257317142,1.0,1.0,1.0,0.9676536773882143
8377,b27bfe84cc545daa,True,1.0,1.0,0.944151621026196,1.0,1.0,1.0,0.9767298420942483
8378,e5599a8884235d93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8379,e758a9ddb8a85469,True,1.0,1.0,0.9843707568026485,1.0,1.0,0.0,0.9934878153344369
8380,83d03e995ce55e9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8381,a7ce8d99f16150ac,True,1.0,1.0,0.9160546165508668,1.0,1.0,1.0,0.9650227568961945
8382,5016bf8ca2ee554c,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8383,36650ce9087150de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8384,f73281d701fd56a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8385,6477d5ad590955ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8386,68e2e4227c355dd9,True,1.0,1.0,0.9317387630308107,1.0,1.0,0.0,0.9715578179295045
8387,9276407219215151,True,1.0,1.0,0.7789315816842634,1.0,1.0,1.0,0.9078881590351098
8388,a51fda3f10da5432,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8389,76473ec469ed5a65,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8390,f424ee234e385b95,True,1.0,1.0,0.9067058319723107,1.0,1.0,0.0,0.9611274299884628
8391,0e7f7322726f5b86,True,1.0,1.0,0.8541815600107499,1.0,1.0,1.0,0.9392423166711458
8392,c9f0c60627ba5237,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8393,59928d37e9245bf3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8394,b4d19eea031f50ac,True,1.0,1.0,0.8526224459714574,1.0,1.0,1.0,0.9385926858214407
8395,61c31afab34d5e94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8396,17ea7a2cc29957fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8397,dd6f3d80501c5026,True,1.0,1.0,0.6699680730636343,1.0,1.0,1.0,0.8624866971098476
8398,1ad237fbbbcf51ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8399,b7f26baef02d54ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8400,0dd6fe46c94055ec,True,1.0,1.0,0.965082998119594,1.0,1.0,1.0,0.9854512492164975
8401,997fb38ac5d75864,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8402,3b7933b82dc65348,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8403,34a2cb9790ae53f3,True,1.0,1.0,0.9239230235345338,1.0,1.0,1.0,0.9683012598060557
8404,bb1650a0e72e5b7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8405,62053f814af95fce,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8406,0b714952ea0b5017,True,1.0,1.0,0.9714930883249205,1.0,1.0,1.0,0.9881221201353836
8407,8d62f19202505230,True,1.0,1.0,0.9705098335765442,1.0,1.0,1.0,0.9877124306568934
8408,a06eec37a0f058b2,True,1.0,1.0,0.8354839749689712,1.0,1.0,1.0,0.9314516562370713
8409,245bcbae35595474,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8410,a85f6afede71548f,True,1.0,1.0,0.8142156785287981,1.0,1.0,1.0,0.9225898660536659
8411,c020f63dbf0d59a6,True,1.0,1.0,0.9607760833566166,1.0,1.0,1.0,0.9836567013985903
8412,089e3eac4f7e5c5c,True,1.0,1.0,0.7888651968493738,1.0,1.0,1.0,0.9120271653539058
8413,9690846adfb751cc,True,1.0,1.0,0.9524267939888992,1.0,1.0,1.0,0.980177830828708
8414,6ea198f259b85e49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8415,43fe2321124251d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8416,91afe72955de5b85,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8417,3a4e9626c9aa5fa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8418,0a6e90cccbb15213,True,1.0,1.0,0.7153794718154396,1.0,1.0,0.5,0.8814081132564331
8419,ee4ca385da5d5778,True,1.0,1.0,0.8759191454177637,1.0,1.0,1.0,0.9482996439240683
8420,ef65f88fc1a55fdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8421,6250b1bc5d735d1a,True,1.0,1.0,0.8660091894065534,1.0,1.0,1.0,0.9441704955860639
8422,4757ef31c4975240,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8423,fd16b1d0d41352ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8424,3c379ee75e765c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8425,ff5c0e17d20351ca,True,1.0,1.0,0.9083438968900026,1.0,1.0,1.0,0.961809957037501
8426,9e4febcde4875181,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8427,abdc7a57df4a56cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8428,e6d59439935a5309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8429,ad34e2d0d3865530,True,1.0,1.0,0.8166399370526062,1.0,1.0,1.0,0.9235999737719193
8430,d849d3813e3052d0,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8431,922b13fe723c505a,True,1.0,1.0,0.9952346063990802,1.0,1.0,1.0,0.9980144193329501
8432,c1c3bb73344c593a,True,1.0,1.0,0.8189694135956791,1.0,1.0,1.0,0.9245705889981997
8433,fbd963d6b7e750a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8434,d651033bf05e5da3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8435,58911c0c8e3f5906,True,1.0,1.0,0.8779488379287244,1.0,1.0,1.0,0.9491453491369685
8436,55204d7112015beb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8437,03aa8a0576a25b63,True,1.0,1.0,0.8914154339766711,1.0,1.0,1.0,0.954756430823613
8438,bd957829755e50cb,True,1.0,1.0,0.8276891125463169,1.0,1.0,1.0,0.9282037968942988
8439,dd4e7db697465be3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8440,b894f0e8e2875363,True,1.0,1.0,0.9893244603193779,1.0,1.0,1.0,0.9955518584664075
8441,5aae47691f185a21,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8442,a3c54d0e80375911,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8443,d9e93eae3b4a5235,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8444,de22e3d2143f51f7,True,1.0,1.0,0.8049719551711298,1.0,1.0,1.0,0.9187383146546374
8445,80c159e90ae755f3,True,1.0,1.0,0.9488233759460849,1.0,1.0,1.0,0.978676406644202
8446,42e65d558a9c5813,True,1.0,1.0,0.8388634911447802,1.0,1.0,1.0,0.9328597879769918
8447,83291306454c5e84,True,1.0,1.0,0.9324370618198861,1.0,1.0,1.0,0.971848775758286
8448,966e42e47cc85a5c,True,1.0,1.0,0.4827025575578122,1.0,1.0,0.5,0.7844593989824218
8449,bffb3b45a1c55080,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8450,f5e6e24328fd5e7c,True,1.0,1.0,0.8231796073449191,1.0,1.0,0.0,0.9263248363937162
8451,0937290700b851a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8452,948e6a45c7cd5837,True,1.0,1.0,0.9827016533215093,1.0,1.0,1.0,0.992792355550629
8453,1b056ac7f7995a8a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8454,50142143082f5c0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8455,d0fccf42f606569a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8456,c8649af783035c0f,True,1.0,1.0,0.6229116017963585,1.0,1.0,1.0,0.842879834081816
8457,04d0fb4e3ab25115,True,1.0,1.0,0.9921477842706543,1.0,1.0,1.0,0.996728243446106
8458,1a5351601d8f52da,True,1.0,1.0,0.9173791403904423,1.0,1.0,1.0,0.965574641829351
8459,7135ce0e5eea5907,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8460,dd8ac2f25ac75478,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8461,f99992756cbb5adb,True,1.0,1.0,0.9321085504116269,1.0,1.0,1.0,0.9717118960048445
8462,666573b1628a5475,True,1.0,1.0,0.8628216702054611,1.0,1.0,1.0,0.9428423625856087
8463,fb21dbec77535015,True,1.0,1.0,0.9655057937193137,1.0,1.0,1.0,0.985627414049714
8464,458ab847ffa957e8,True,1.0,1.0,0.8402755399424297,1.0,1.0,1.0,0.9334481416426791
8465,18236bb0b875582d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8466,a31780d642695a21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8467,a30baeb5294658b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8468,6f8c03f8038757cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8469,26cae32c50095246,True,1.0,1.0,0.9731450300064263,1.0,1.0,1.0,0.9888104291693441
8470,c9459a7641335bba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8471,60af77348f6257b6,True,1.0,1.0,0.5409375294465961,1.0,1.0,1.0,0.8087239706027484
8472,c665621fe4e455cb,True,1.0,1.0,0.9996396429466006,1.0,1.0,1.0,0.9998498512277503
8473,50433807834059b1,True,1.0,1.0,0.7430146298250196,1.0,1.0,1.0,0.8929227624270916
8474,71e87d45fe895277,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8475,45224683225b5617,True,1.0,1.0,0.6452337176955357,1.0,1.0,1.0,0.8521807157064732
8476,631115d8e54d58fc,True,1.0,1.0,0.9523324266520797,1.0,1.0,1.0,0.9801385111050331
8477,4a6dd3df952b5703,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8478,54511f27d12e5a58,True,1.0,1.0,0.9710990986664046,1.0,1.0,1.0,0.9879579577776686
8479,f3b3336807f8590b,True,1.0,1.0,0.8339289217596353,1.0,1.0,1.0,0.930803717399848
8480,2ae2e400efe35400,True,1.0,1.0,0.7922689101503706,1.0,1.0,1.0,0.9134453792293211
8481,dc3b040ef45c5094,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8482,9a1762340f11542c,True,1.0,1.0,0.9155749431346308,1.0,1.0,1.0,0.9648228929727628
8483,3632fd6cd4295719,True,1.0,1.0,0.9427407231839812,1.0,1.0,1.0,0.9761419679933255
8484,e82fe0d7d02054b8,True,1.0,1.0,0.8253820035370223,1.0,1.0,1.0,0.9272425014737594
8485,01329f4a29285dfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8486,71c47324c7eb5657,True,1.0,1.0,0.9581836590300561,1.0,1.0,0.0,0.9825765245958568
8487,f377405106115a34,True,1.0,1.0,0.5929357928156447,1.0,1.0,1.0,0.8303899136731854
8488,dd2bc3e6bb8353b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8489,06ea285b61b55a54,True,1.0,1.0,0.8776931263873781,1.0,1.0,1.0,0.9490388026614075
8490,17bc4c71fc425620,True,1.0,1.0,0.9122559821027686,1.0,1.0,1.0,0.9634399925428202
8491,cbf0e5deee8956a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8492,3f1152860b695e59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8493,b389efc36b545908,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8494,3d6cbc2a95885eef,True,1.0,1.0,0.9854715443580203,0.0,1.0,1.0,0.5772798101491751
8495,667360ba7d595e46,True,1.0,1.0,0.7508081043705377,1.0,1.0,1.0,0.8961700434877241
8496,17de441a1185528d,True,1.0,1.0,0.6389167950223538,1.0,1.0,1.0,0.8495486645926474
8497,8fe49f5c68d65801,True,1.0,1.0,0.9244814576003194,1.0,1.0,1.0,0.9685339406667998
8498,d84b338d48335e67,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8499,cb5022a3bef557e3,True,1.0,1.0,0.8247112913138932,1.0,1.0,1.0,0.9269630380474555
8500,cf039efb320e55ec,True,1.0,1.0,0.6803037179440959,1.0,1.0,1.0,0.86679321581004
8501,82cd87ad4f1d5969,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8502,c16f84d1251552af,True,1.0,1.0,0.9167704903429685,1.0,1.0,1.0,0.9653210376429037
8503,0d602f62f3ad5c65,True,1.0,1.0,0.9828089883956291,1.0,1.0,1.0,0.9928370784981788
8504,467a4f14137a5910,True,1.0,1.0,0.8905267358915968,1.0,1.0,1.0,0.954386139954832
8505,8f5b6181d28e5d4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8506,0b9a48e2b0d351b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8507,7bce82e059a05030,True,1.0,1.0,0.7773975909912608,1.0,1.0,1.0,0.9072489962463587
8508,7df1cd3745675ca9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8509,b441db826d515eb7,True,1.0,1.0,0.8439369664404155,1.0,1.0,1.0,0.9349737360168398
8510,0fa4d1e0739659b4,True,1.0,1.0,0.6982358373568448,1.0,1.0,1.0,0.8742649322320187
8511,81b89c24f6a5579f,True,1.0,1.0,0.9423239478306535,1.0,1.0,1.0,0.9759683115961056
8512,26ffff4876f75eed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8513,7c8dfd86366157b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8514,b23be6b0d9765878,True,1.0,1.0,0.9907262475261474,1.0,1.0,1.0,0.9961359364692282
8515,96a228d4d055523a,True,1.0,1.0,0.8158907762507519,1.0,1.0,1.0,0.9232878234378132
8516,1fc2b1630a0e5c53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8517,607b63930d2855da,True,1.0,0.0,0.0,0.0,1.0,0.0,0.0
8518,7f9f4661a4875959,True,1.0,1.0,0.7737988068172997,1.0,1.0,1.0,0.9057495028405415
8519,f1b0cf7d344052ba,True,1.0,1.0,0.9626412129595936,1.0,1.0,1.0,0.9844338387331639
8520,2b3383daa2175aa8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8521,d1cf48dea57f5d2a,True,1.0,1.0,0.9513886964294649,1.0,1.0,1.0,0.9797452901789437
8522,5fd5fdcf5c1552b9,True,1.0,1.0,0.9255818603115026,1.0,1.0,1.0,0.9689924417964594
8523,49d00c5507175e01,True,1.0,1.0,0.8037239649567929,1.0,1.0,1.0,0.9182183187319971
8524,db07a6d7eacd57d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8525,40ffdefe6d2f541a,True,1.0,1.0,0.8748012214250648,1.0,1.0,1.0,0.9478338422604438
8526,0c4bafb20cea5e44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8527,26c48df074d151c6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8528,07d1a751018a526f,True,1.0,1.0,0.9505250954973808,1.0,1.0,0.5,0.9793854564572421
8529,601eee0a0e2d52a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8530,5bb280e3aebe5a67,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8531,73e4db7c9a4d5076,True,1.0,1.0,0.9050609532044902,1.0,1.0,1.0,0.9604420638352043
8532,4e2f593274aa5417,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8533,1484455d33b85a75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8534,f33a23766bcb55a6,True,1.0,1.0,0.5746788522240964,1.0,1.0,1.0,0.8227828550933735
8535,ebb1e037f19b5c55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8536,653d8cea5acd5614,True,1.0,1.0,0.9967879441394534,1.0,1.0,1.0,0.9986616433914389
8537,b11b571fd6a35e9e,True,1.0,1.0,0.9121991520352845,1.0,1.0,1.0,0.9634163133480351
8538,978a5c11fbff5589,True,1.0,1.0,0.9667476381803667,1.0,1.0,1.0,0.9861448492418194
8539,9e9baaa455b55c80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8540,b51815625ee05f75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8541,a1eab14904fc5807,True,1.0,1.0,0.9379988344206214,1.0,1.0,1.0,0.9741661810085923
8542,3f64ff364b585a3b,True,1.0,1.0,0.9591594956111456,1.0,1.0,0.5,0.9829831231713108
8543,b1b1e99705dc5afc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8544,dd25fc02c23c537b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8545,a7aa2b49e81b5d4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8546,7f396948993153fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8547,433a4b88d64350dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8548,ad0beea498f15978,True,1.0,1.0,0.9235559586703496,1.0,1.0,1.0,0.9681483161126456
8549,d1ba8c31750e5cbd,True,1.0,1.0,0.8910791723826754,1.0,1.0,1.0,0.9546163218261148
8550,d68d495f8f605301,True,1.0,1.0,0.8752593775218889,1.0,1.0,1.0,0.9480247406341205
8551,ce23b8e489255237,True,1.0,1.0,0.9306030528561892,1.0,1.0,1.0,0.9710846053567455
8552,6548b286c3365867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8553,645f5f6b94345fc3,True,1.0,1.0,0.7622570600607896,1.0,1.0,1.0,0.9009404416919957
8554,8eb6e6b220755d3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8555,534efc35151f543d,True,0.5,1.0,0.983611266197581,1.0,1.0,1.0,0.4965856804578294
8556,ea3766d0f2985fc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8557,e5ab81a4896751e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8558,ed98d12e4c99536d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8559,d8acd89d5cc95e9a,True,1.0,1.0,0.7272549584782787,1.0,1.0,1.0,0.8863562326992828
8560,5825e60bec9f59fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8561,40843dcbac9d5c2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8562,b5991c2d51f65715,True,1.0,1.0,0.9498289494538521,1.0,1.0,1.0,0.9790953956057717
8563,2731fa425acf52f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8564,5d2ee89308f958be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8565,6ec2148215205936,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8566,bb249c2d0c8a568c,True,1.0,1.0,0.9680295786237951,1.0,1.0,1.0,0.986678991093248
8567,ddaf241c401e560a,True,1.0,1.0,0.9565968276058111,1.0,1.0,1.0,0.9819153448357546
8568,eb0095eae628560d,True,1.0,1.0,0.9210937423988214,1.0,1.0,1.0,0.9671223926661755
8569,b762ea96cfa75157,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8570,fa5edfd430ba550d,True,1.0,1.0,0.8488686053995578,1.0,1.0,1.0,0.9370285855831492
8571,32399e644e53534a,True,1.0,1.0,0.9809737875175154,1.0,1.0,1.0,0.9920724114656313
8572,0bd3bce35ed159be,True,1.0,1.0,0.974236874706977,1.0,1.0,1.0,0.9892653644612404
8573,8ac66bedd6d057d2,True,1.0,1.0,0.5601877486503575,1.0,1.0,1.0,0.8167448952709823
8574,60cfc7f20f825d8a,True,1.0,1.0,0.819251840201137,1.0,1.0,1.0,0.9246882667504738
8575,37d89f35328e55b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8576,d89e9c599cf5571b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8577,9a3778686fd058d2,True,1.0,1.0,0.9915810885023846,1.0,1.0,1.0,0.9964921202093269
8578,fbb8f13bd26a5eee,True,1.0,1.0,0.9366636387976005,1.0,1.0,1.0,0.9736098494990002
8579,01d53ccf583c5a49,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8580,abba9d81ee9054ec,True,1.0,1.0,0.7396123530753745,1.0,1.0,1.0,0.8915051471147394
8581,e4237030b1b75a8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8582,779852a1160f56f9,True,1.0,1.0,0.7489419876512259,1.0,1.0,1.0,0.8953924948546774
8583,02cc0007d6755abc,True,1.0,1.0,0.7649357517315684,1.0,1.0,1.0,0.9020565632214869
8584,43e7125800a6532c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8585,d2b7b43e05be5082,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8586,4a66983ed3545869,True,1.0,1.0,0.8685024830463318,1.0,1.0,1.0,0.9452093679359717
8587,a79297e78d8857b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8588,b6131f42e3c05ea1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8589,a0da100b0dcb543c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8590,e63b6dfddfc855da,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8591,40688677dc5e5d16,True,1.0,1.0,0.980614643467826,1.0,1.0,1.0,0.9919227681115942
8592,14f07c5159ac566b,True,1.0,1.0,0.8261165849212162,1.0,1.0,1.0,0.9275485770505068
8593,9ebf7c0f1b4f5f39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8594,1bfbaec4ef9b556c,True,1.0,1.0,0.9019575172926743,1.0,1.0,1.0,0.9591489655386143
8595,dc6df220730c599a,True,1.0,1.0,0.8482920760047603,1.0,1.0,1.0,0.9367883650019836
8596,d945bc5c595d518d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8597,68ca75d95a615a5d,True,1.0,1.0,0.9795099490999735,1.0,1.0,1.0,0.9914624787916556
8598,6781255a85605dd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8599,77a891db719c5273,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8600,d5f582e6945d5bc3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8601,0ee2bbd11d4451c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8602,8220631d2c6a52f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8603,c8bf35e6c9065d83,True,1.0,1.0,0.8654580178175477,1.0,1.0,1.0,0.9439408407573117
8604,7d74fbed5a8c534c,True,1.0,1.0,0.8950534689615984,1.0,1.0,1.0,0.9562722787339993
8605,39b4d546300958ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8606,6058f9d8998e5a95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8607,73b1bfef98ae5664,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8608,4e734888d8465563,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8609,47ece51118f95d1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8610,13c76ba40a5e5987,True,1.0,1.0,0.9790124396235362,1.0,1.0,1.0,0.9912551831764734
8611,3a54e9d3717d5760,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8612,972fa3a96b9f5301,True,1.0,1.0,0.858458956095033,1.0,1.0,1.0,0.941024565039597
8613,a243657871795ce2,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8614,dcb6ca8a732551eb,True,1.0,1.0,0.6387655533740392,1.0,1.0,1.0,0.8494856472391831
8615,a2d180a344d15054,True,1.0,1.0,0.6439993993759724,1.0,1.0,1.0,0.8516664164066552
8616,7c4757c2c9675f2b,True,1.0,1.0,0.7725244817007059,1.0,1.0,1.0,0.9052185340419608
8617,d6396ef1c0c55d33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8618,e3c90a2ce83f5d9f,True,1.0,1.0,0.8662221841392347,1.0,1.0,1.0,0.9442592433913477
8619,d4e058ec6a795ef1,True,1.0,1.0,0.9167059483310537,1.0,1.0,1.0,0.9652941451379391
8620,65a5be18fdb7508d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8621,33a43f22312c570d,True,1.0,1.0,0.8126879995855137,1.0,1.0,1.0,0.9219533331606308
8622,da64267c15aa5531,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8623,d82f1b20a55d5bcd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8624,da928b52410d5da6,True,1.0,1.0,0.4369582001126097,1.0,1.0,1.0,0.7653992500469208
8625,caa0f73288d75ba7,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8626,3cc3567e89f95e0a,True,1.0,1.0,0.8662338772353276,1.0,1.0,1.0,0.9442641155147199
8627,a0e0603db4105ad9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8628,069c47e25ca55ef5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8629,4cf608d9de4e5349,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8630,b8434dfe0fbf56f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8631,6e3cf172a2755fae,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8632,58788ce811c755b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8633,f9ff7b08b88e5365,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8634,8f0f7125a2e856b8,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8635,4d098db703415f00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8636,2b352a08cb3b59ea,True,1.0,1.0,0.916217986184777,1.0,1.0,1.0,0.9650908275769904
8637,c239a3efe5df5739,True,1.0,1.0,0.8345595289689914,1.0,1.0,1.0,0.9310664704037465
8638,2c58e549903354fc,True,1.0,1.0,0.9161360166456438,1.0,1.0,1.0,0.9650566736023517
8639,01ace31ecf365cbb,True,1.0,1.0,0.9804723576914347,1.0,1.0,1.0,0.9918634823714312
8640,3137903199f35224,True,1.0,1.0,0.7325165871960175,1.0,1.0,1.0,0.8885485779983405
8641,24b68863c230509c,True,1.0,1.0,0.8886903450876822,1.0,1.0,1.0,0.9536209771198676
8642,2a1cb4c27a4459a7,True,1.0,1.0,0.984970862928989,1.0,1.0,0.5,0.9937378595537455
8643,af07e6e213f2582e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8644,8209b6700b535e8e,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
8645,96c8893a610b51ba,True,1.0,1.0,0.765413291706419,1.0,1.0,1.0,0.9022555382110079
8646,52a92230f3245182,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8647,9436b4c35a125beb,True,1.0,1.0,0.8715044017004172,1.0,1.0,1.0,0.9464601673751738
8648,c917da347a6e5d6d,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8649,0fc626b8de655cc7,True,1.0,1.0,0.7964269374365204,1.0,1.0,1.0,0.91517789059855
8650,ba2ebab05dfd523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8651,ee4a2e2de70a510b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8652,8350f9ff4dcf5e4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8653,55dab3d9ebd95046,True,1.0,1.0,0.9626887325040343,1.0,1.0,1.0,0.9844536385433477
8654,29a576f5351a5162,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8655,b11d39291cd55ed7,True,1.0,1.0,0.9292421476834466,1.0,1.0,1.0,0.9705175615347694
8656,e849e6a954285f60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8657,4d4ef3ee372d5afc,True,1.0,1.0,0.9448734100072492,1.0,1.0,1.0,0.9770305875030205
8658,b5ee0c4a00765073,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8659,9ebcea6ba47651f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8660,7048a63246a75ea4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8661,068a26b124475a4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8662,a5a1e608305d53a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8663,a90de87b906d51e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8664,86f148317f03504b,True,1.0,1.0,0.989438383432976,1.0,1.0,1.0,0.9955993264304066
8665,cd58499f8230591a,True,1.0,1.0,0.7665327720384489,1.0,1.0,1.0,0.9027219883493537
8666,7d966991a14353b3,True,1.0,1.0,0.8788831731488519,0.0,1.0,1.0,0.5328679888120217
8667,f53ee13c32ac5bec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8668,3e6526b2f7755050,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8669,815ff18b70a75b8f,True,1.0,1.0,0.9627167996973643,1.0,1.0,1.0,0.9844653332072352
8670,019b86fe2e215b6e,True,1.0,1.0,0.8667696726880787,1.0,1.0,1.0,0.9444873636200328
8671,a99b2322093b5c13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8672,f2e0d7e15fa253f0,True,1.0,1.0,0.7495165141674572,1.0,1.0,1.0,0.8956318809031072
8673,52a632acca085891,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8674,695beb73604159b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8675,8ab90aef703b50cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8676,0a672fa6dbb95d68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8677,0dc54a8c8203567b,True,1.0,1.0,0.7550048435731952,0.0,1.0,1.0,0.481252018155498
8678,70847cda9b3d5b07,True,1.0,1.0,0.9016840187205022,1.0,1.0,1.0,0.9590350078002091
8679,40d32b824b705cbc,True,1.0,1.0,0.8744934421699789,1.0,1.0,1.0,0.9477056009041579
8680,8d069310b22a5716,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8681,8c5518bf679458df,True,1.0,1.0,0.9493132196744427,1.0,1.0,1.0,0.9788805081976845
8682,035db9ac34715b07,True,1.0,1.0,0.9077873292200723,1.0,1.0,1.0,0.9615780538416967
8683,c9e050ae7be45001,True,1.0,1.0,0.8962775236754311,1.0,1.0,1.0,0.9567823015314296
8684,e46762b07ca45b74,True,1.0,1.0,0.638308730613072,1.0,1.0,1.0,0.8492953044221133
8685,2e1835a7c6445310,True,1.0,1.0,0.8700466586593535,1.0,1.0,1.0,0.9458527744413973
8686,8ebce152a39f5010,True,1.0,1.0,0.953798728519686,1.0,1.0,1.0,0.9807494702165358
8687,d07fa319e6045a3d,True,1.0,1.0,0.8878654395486224,1.0,1.0,1.0,0.9532772664785926
8688,618e368153135092,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8689,729c7f95c12f5dd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8690,342f42c4b2855ffb,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8691,88d3ee1e3b435a28,True,1.0,1.0,0.972449395637531,1.0,1.0,1.0,0.988520581515638
8692,4127ff2cfd615955,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8693,ce978770a87253c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8694,173ccb0e08885b66,True,1.0,1.0,0.9143990213772786,1.0,1.0,0.0,0.9643329255738661
8695,03269d4ad9e45809,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8696,3d86e3fc3499578f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8697,ff4f691f82915561,True,1.0,1.0,0.9199745824216901,1.0,1.0,1.0,0.9666560760090376
8698,8d27ff75eeb1559e,True,1.0,1.0,0.7045774563221044,1.0,1.0,1.0,0.8769072734675435
8699,5f09eaa4509f5997,True,1.0,1.0,0.5951685925362487,1.0,1.0,1.0,0.8313202468901036
8700,8f976b493bbc59b4,True,1.0,1.0,0.9151293403188967,1.0,1.0,1.0,0.9646372251328735
8701,67339e7fe4135722,True,1.0,1.0,0.7766318105365871,1.0,1.0,1.0,0.9069299210569114
8702,73bc5ba81812539f,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
8703,61138bee69015264,True,1.0,1.0,0.9062491385677038,1.0,1.0,1.0,0.9609371410698766
8704,8379e27735535cc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8705,fc1b6762387f5209,True,0.5,1.0,0.4600427888289022,1.0,1.0,1.0,0.38750891433935464
8706,24c278846879520f,True,1.0,1.0,0.8526323012812088,1.0,1.0,1.0,0.9385967922005037
8707,69a3d7249bc85849,True,1.0,1.0,0.9620046161505875,1.0,1.0,1.0,0.9841685900627448
8708,d2dd81d9f7665fde,True,1.0,1.0,0.9639773548374365,1.0,1.0,1.0,0.9849905645155985
8709,a25bc88dbb4f5f72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8710,e83f4b6e1dd25c90,True,1.0,1.0,0.888505450032247,1.0,1.0,1.0,0.9535439375134361
8711,6ce0bfddedef5981,True,1.0,1.0,0.9784863276762537,1.0,1.0,1.0,0.9910359698651057
8712,93614dfd833d5423,True,1.0,1.0,0.5302700043530849,1.0,1.0,1.0,0.804279168480452
8713,b154733410575500,True,1.0,1.0,0.9483699611122012,1.0,1.0,1.0,0.9784874837967505
8714,a20a0a34d5e859ed,True,1.0,1.0,0.9629427280966701,1.0,1.0,1.0,0.9845594700402792
8715,b868adf3ec2e56a5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8716,a5ee1632a31556a1,True,1.0,1.0,0.7580145747575734,1.0,1.0,1.0,0.8991727394823222
8717,21d65485fa3c55e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8718,000926dda92d592d,True,1.0,1.0,0.8433335885111252,1.0,1.0,1.0,0.9347223285463021
8719,205dd2add8b357f6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8720,687da3cabde458b5,True,1.0,1.0,0.9527046790607874,1.0,1.0,1.0,0.9802936162753281
8721,6919975cab1c5345,True,1.0,1.0,0.668053440633454,1.0,1.0,1.0,0.8616889335972724
8722,70679dba8428549e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8723,71017c020a0b5a75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8724,022cc20c8dd45bc5,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8725,c02bb4d7993e5bbb,True,1.0,1.0,0.775687589080392,1.0,1.0,1.0,0.9065364954501632
8726,8d0d984d4e2a5363,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8727,fce43d129a9154a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8728,bcdf72879fff5ab1,True,1.0,1.0,0.8069382490153567,1.0,1.0,1.0,0.9195576037563985
8729,eea52ed765aa5977,True,1.0,1.0,0.9555712613537709,1.0,1.0,1.0,0.9814880255640711
8730,5b7700fa99d95a94,True,1.0,1.0,0.9600679642397478,1.0,1.0,1.0,0.9833616517665617
8731,d1d48a8f642b5874,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8732,887e4d57da835b12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8733,e6289d35e92c56b9,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
8734,223cdeaddc525446,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8735,0da1e53d70565ba4,True,1.0,1.0,0.8079108956102093,1.0,1.0,1.0,0.9199628731709205
8736,61984566807c5b11,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8737,0d391852df3f5737,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8738,2fb54b28d0c55807,True,1.0,1.0,0.9618741201046324,1.0,1.0,1.0,0.9841142167102634
8739,73c897c7de1454af,True,1.0,1.0,0.787766166609038,1.0,1.0,1.0,0.9115692360870992
8740,0599b72c60335651,True,1.0,1.0,0.8981086906111293,1.0,1.0,1.0,0.9575452877546372
8741,e63d13e083695b1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8742,ba8af38306035c11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8743,84ec7e450e205d8f,True,1.0,1.0,0.9332455927390348,1.0,1.0,1.0,0.9721856636412646
8744,4ceacfb6be565ab3,True,1.0,1.0,0.8646617729734215,1.0,1.0,1.0,0.9436090720722591
8745,f641cb06f2175d36,True,1.0,1.0,0.9345750290808359,1.0,1.0,1.0,0.9727395954503484
8746,943cbb2398a150b4,True,1.0,1.0,0.9763166033910602,1.0,1.0,1.0,0.9901319180796083
8747,0386351e2a11529e,True,1.0,1.0,0.9261786712116897,1.0,1.0,1.0,0.9692411130048707
8748,06b2df49f0455bd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8749,0d7f280bf979592b,True,1.0,1.0,0.6522254416292035,1.0,1.0,1.0,0.8550939340121682
8750,92729339932751f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8751,e5e0c85236f95d91,True,1.0,1.0,0.8597571296424704,1.0,1.0,1.0,0.9415654706843627
8752,69ce68dff3ff566d,True,1.0,1.0,0.795142394680396,1.0,1.0,1.0,0.914642664450165
8753,cbe5bb78a9be547e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8754,40e774c643fc5689,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8755,4624907fdacb5038,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8756,24b9908a6761529b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8757,61d114c5cfb25663,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8758,c738206669ed589c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8759,33fcb42a03535525,True,1.0,1.0,0.9712854064649752,1.0,1.0,1.0,0.9880355860270731
8760,7328fe7f857051ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8761,52094c2441105f4d,True,1.0,1.0,0.9543984347065302,1.0,1.0,1.0,0.9809993477943876
8762,8a249b6f42f35ca2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8763,6f045b164624549f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8764,d1c5fed75ec951fa,True,1.0,1.0,0.9640076918367316,1.0,1.0,1.0,0.9850032049319716
8765,3ebe88aecd0c5d20,True,1.0,1.0,0.6523838706337611,1.0,1.0,1.0,0.8551599460974004
8766,da026eb9dcf75339,True,1.0,1.0,0.9466486533454684,1.0,1.0,1.0,0.9777702722272785
8767,6d72ae3e84185e81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8768,81161847b27b5bad,True,1.0,1.0,0.88737942756462,1.0,1.0,0.5,0.9530747614852583
8769,e49e37e5fed25c9a,True,1.0,1.0,0.9669647605555857,1.0,1.0,1.0,0.9862353168981608
8770,be851166b6665891,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8771,689b619dfd3652c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8772,9d1bd4fa169c5ebe,True,1.0,1.0,0.79685194946478,1.0,1.0,1.0,0.9153549789436584
8773,63768cbe8b2d5c65,True,1.0,1.0,0.6584193903332498,1.0,1.0,1.0,0.8576747459721874
8774,da56fca2caff52e4,True,1.0,1.0,0.6278185084033046,1.0,1.0,1.0,0.844924378501377
8775,1d7ff3e8eed15ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8776,f2a41314d1575761,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8777,be0ac32b1590510e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8778,431840d399445a32,True,1.0,1.0,0.9155783228376696,1.0,1.0,1.0,0.9648243011823624
8779,e820310f7d0b5016,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8780,134699ce1ce455c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8781,cc2ab80d336a56e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8782,cdf6bdc01f055c77,True,1.0,1.0,0.9804576586209597,1.0,1.0,1.0,0.9918573577587333
8783,2da6f8c86c135473,True,1.0,1.0,0.8838379841965194,1.0,1.0,1.0,0.951599160081883
8784,83f9ceae9dad56d9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8785,e194e033ee72504a,True,1.0,1.0,0.8544643554413942,1.0,1.0,1.0,0.9393601481005809
8786,3361cb5b061556d0,True,1.0,1.0,0.9972599237812236,1.0,1.0,1.0,0.9988583015755098
8787,a992bba6c1d054f3,True,1.0,1.0,0.938708413393993,1.0,1.0,1.0,0.9744618389141637
8788,dd43c6087aca5206,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8789,1c2e4c20931858f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8790,2991861b44895b0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8791,238f1cddb9415996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8792,2591ee089f6e5dba,True,1.0,1.0,0.9504098814119937,1.0,1.0,1.0,0.9793374505883307
8793,e658c60a7b705bea,True,1.0,1.0,0.8988806745869956,1.0,1.0,1.0,0.9578669477445816
8794,4c721a83046651e4,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8795,cf693fb497155dee,True,1.0,1.0,0.7544858418496583,1.0,1.0,1.0,0.8977024341040242
8796,2efcd18376fb51b7,True,1.0,1.0,0.929293046638256,1.0,1.0,1.0,0.9705387694326065
8797,d26771df718251d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8798,b09d0393d8095685,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8799,19d9dc5184675c50,True,1.0,1.0,0.7499588209935653,1.0,1.0,1.0,0.8958161754139855
8800,7d1fdeb7e341522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8801,24817ec41ccb5f01,True,1.0,1.0,0.6841205884509068,1.0,1.0,1.0,0.8683835785212112
8802,30c52d38e4975fe7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8803,65e41bd322a25dd1,True,1.0,1.0,0.5611921222523718,1.0,1.0,1.0,0.8171633842718217
8804,e41740b9529753af,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8805,6a101cae21b1532d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8806,ead9740dd25f59c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8807,a96b1d87c73555b9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8808,1ec7ff5bb8cf5477,True,1.0,1.0,0.9129563858858656,1.0,1.0,1.0,0.963731827452444
8809,000d6961709c5904,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8810,7272f8ee7e64591e,True,1.0,1.0,0.8713927512747202,1.0,1.0,1.0,0.9464136463644667
8811,ec3a67acceec55cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8812,f23073987e7956e3,True,1.0,1.0,0.8274802301754098,1.0,1.0,1.0,0.9281167625730875
8813,3bb527d97cee5163,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8814,b958e6967993560f,True,1.0,1.0,0.8942893534453578,1.0,1.0,1.0,0.9559538972688991
8815,51259bf89422548a,True,1.0,1.0,0.9194294004427478,1.0,1.0,1.0,0.9664289168511448
8816,f5d9b1df3fef57ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8817,225eb6e22af55972,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8818,eb9fd90de700597b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8819,3eef6c6972dd538f,True,1.0,1.0,0.9174107633316171,1.0,1.0,1.0,0.9655878180548404
8820,c86c1d9c6e9c58aa,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8821,6b68c09f87b85dc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8822,cd008a1ed571512f,True,1.0,1.0,0.7478951961061496,1.0,1.0,1.0,0.8949563317108957
8823,d7ba299450ae53e2,True,1.0,1.0,0.9599251012653476,1.0,1.0,1.0,0.9833021255272282
8824,312c0f2f981d51c3,True,1.0,1.0,0.9857659545331557,1.0,1.0,1.0,0.9940691477221483
8825,171ac85821875613,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8826,5c3080b50d365629,True,1.0,1.0,0.9804415370256252,1.0,1.0,1.0,0.9918506404273438
8827,d607d27b421a562b,True,1.0,1.0,0.9920858550236336,1.0,1.0,1.0,0.9967024395931806
8828,ba7553f511f653b3,True,1.0,1.0,0.588088874721857,1.0,1.0,1.0,0.8283703644674404
8829,880d9918a2635d59,True,1.0,1.0,0.9249486928680206,1.0,1.0,1.0,0.9687286220283419
8830,f66d06ec0f355fac,True,1.0,1.0,0.9009012132190855,1.0,1.0,0.5,0.9587088388412855
8831,98b414a515bb5b99,True,1.0,1.0,0.5357094375296084,1.0,1.0,1.0,0.8065455989706702
8832,01add9e74d3c5053,True,1.0,1.0,0.9411345583363352,1.0,1.0,1.0,0.9754727326401396
8833,68bbcb5f42845480,True,1.0,1.0,0.9477947469724188,1.0,1.0,1.0,0.9782478112385079
8834,482601c870805c11,True,1.0,1.0,0.9468667261619431,1.0,1.0,1.0,0.9778611359008096
8835,69dcc80901db5a29,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8836,8c67448dd4da50a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8837,c4884a363f805a18,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8838,22021c2141625fce,True,1.0,1.0,0.8749089112673091,1.0,1.0,1.0,0.9478787130280454
8839,28123c233d33567e,True,1.0,1.0,0.9263978487700892,1.0,1.0,1.0,0.9693324369875372
8840,19d7afdb02055502,True,1.0,1.0,0.886237436636571,1.0,1.0,1.0,0.9525989319319046
8841,15356a2c8fe1529f,True,1.0,1.0,0.8897402451658106,1.0,1.0,1.0,0.9540584354857544
8842,575317389c085760,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8843,b7648a9b27e7574e,True,1.0,1.0,0.876231693198282,1.0,1.0,1.0,0.9484298721659509
8844,3346340e1c275766,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8845,aacc2ed7ba2859c5,True,1.0,1.0,0.8679103594686538,1.0,1.0,1.0,0.9449626497786058
8846,700237dffc2d5be7,True,1.0,1.0,0.9050258524165969,1.0,1.0,1.0,0.9604274385069154
8847,c04902b5c32056e0,True,1.0,1.0,0.8682557203669836,1.0,1.0,1.0,0.9451065501529099
8848,63ab092351905a60,True,1.0,1.0,0.995436730431331,1.0,1.0,1.0,0.9980986376797212
8849,b7c1448b395e56c6,True,1.0,1.0,0.8271778796051706,1.0,1.0,1.0,0.9279907831688211
8850,7682ed33c75a5116,True,1.0,1.0,0.9735498384528898,1.0,1.0,0.0,0.9889790993553706
8851,4c5c196977b255f5,True,1.0,1.0,0.7290289631753599,1.0,1.0,1.0,0.8870954013230666
8852,ad6af1cce80c5983,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8853,47510e3eddd950ad,True,1.0,1.0,0.8353412500019715,1.0,1.0,1.0,0.9313921875008214
8854,60e98c18f487568c,True,1.0,1.0,0.3361897970255413,1.0,1.0,0.5,0.7234124154273088
8855,cd3b8dce1faa577f,True,1.0,1.0,0.8899719379076636,1.0,1.0,1.0,0.9541549741281932
8856,41f86f5fb97d505c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8857,19f8a93df08452b5,True,1.0,1.0,0.9436183872133693,1.0,1.0,1.0,0.9765076613389039
8858,95329718628e5f7f,True,1.0,1.0,0.9798122207364125,1.0,1.0,1.0,0.9915884253068384
8859,faf6d9be89f0538c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8860,388391c4b8d45c36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8861,2943657d55dc5d65,True,1.0,1.0,0.9781000129137711,1.0,1.0,0.0,0.9908750053807379
8862,f5d967a1fedb5e3b,True,1.0,1.0,0.8114487613865523,1.0,1.0,1.0,0.9214369839110633
8863,4cf809416df6527e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8864,37a8f4466b8b5110,True,1.0,1.0,0.7313668417756756,1.0,1.0,1.0,0.8880695174065315
8865,f3f0ebe8d9185b69,True,1.0,1.0,0.9609646956240603,1.0,1.0,1.0,0.9837352898433585
8866,eac61acb69665f21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8867,c68108211dfa57e0,True,1.0,1.0,0.8869970933185132,1.0,1.0,1.0,0.9529154555493804
8868,3aa8e5d80d5d5d9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8869,d37cdaefc82d5cb2,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8870,7884402f265258ff,True,1.0,1.0,0.9855572295071215,1.0,1.0,1.0,0.9939821789613007
8871,b435ec4c5baa5a2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8872,01e3dbb4fbcd5781,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8873,e0a1d14a2cea5d4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8874,caaf011808a15c9e,True,1.0,1.0,0.9240138285075212,1.0,1.0,1.0,0.9683390952114671
8875,a45b1d5e36b35909,True,1.0,1.0,0.99348625192451,1.0,1.0,1.0,0.9972859383018792
8876,5802564fbfb558f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8877,35eba76323535988,True,1.0,1.0,0.9271894916857203,1.0,1.0,1.0,0.9696622882023834
8878,1aa15402bceb5743,True,1.0,1.0,0.9035272004813242,1.0,1.0,1.0,0.9598030002005519
8879,680c8d90658556da,True,1.0,1.0,0.676865372141535,1.0,1.0,1.0,0.8653605717256395
8880,01fa845276f857c5,True,1.0,1.0,0.9346125098523957,1.0,1.0,1.0,0.9727552124384982
8881,851a15966923546b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8882,3296651e2cf0547d,True,1.0,1.0,0.9986327928260259,1.0,1.0,1.0,0.9994303303441775
8883,873e80bc10d156ea,True,1.0,1.0,0.6251959254826625,1.0,1.0,1.0,0.843831635617776
8884,1ebc11a17d925215,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8885,3651c6423caa5145,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8886,ee9615c4b10d5ec9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8887,45c1c24ad1d35bfb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8888,3e41024d080454b5,True,1.0,1.0,0.7241731775777341,1.0,1.0,1.0,0.885072157324056
8889,366c7e46b0415253,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8890,2dfc1e8df2ef5da1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8891,6f7c844cb6c0587a,True,1.0,1.0,0.7377038053729922,1.0,1.0,1.0,0.8907099189054134
8892,2818ed317df9550a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8893,54a706251c0558d2,True,1.0,1.0,0.967796470727972,1.0,1.0,1.0,0.9865818628033217
8894,173b456bbf29598f,True,1.0,1.0,0.9650194194681619,1.0,1.0,1.0,0.985424758111734
8895,6a5c90faa1cc5f03,True,1.0,1.0,0.9211472932103087,1.0,1.0,1.0,0.9671447055042952
8896,a8377f936650561b,True,1.0,1.0,0.9397764813487507,1.0,1.0,1.0,0.9749068672286461
8897,57fc7e48f73a5218,True,1.0,1.0,0.5859165638861912,1.0,1.0,1.0,0.8274652349525796
8898,dac5a6aa183b5e73,True,1.0,1.0,0.45972141409924655,1.0,1.0,1.0,0.7748839225413527
8899,7feaf6410f1854a8,True,1.0,1.0,0.9350713768096124,1.0,1.0,1.0,0.9729464070040051
8900,e66b1160e38f5483,True,1.0,1.0,0.9641716357212299,1.0,1.0,1.0,0.9850715148838458
8901,e2de3bfda0725acc,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8902,3c542be991515ccd,True,1.0,1.0,0.8203669281208771,1.0,1.0,1.0,0.9251528867170321
8903,8875d7f59f045de3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8904,c9ecfe02b17a5c40,True,1.0,1.0,0.7879596546170528,1.0,1.0,1.0,0.9116498560904387
8905,afb6f330e8665731,True,1.0,1.0,0.6767996255605658,1.0,1.0,1.0,0.8653331773169025
8906,d60ec6837413567c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8907,7c42db62ed515a8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8908,1c1086a1254c5c9e,True,1.0,1.0,0.9542491406637236,1.0,1.0,1.0,0.9809371419432181
8909,da9ee145e2b05480,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8910,d70f77951917593a,True,1.0,1.0,0.7153511680778696,1.0,1.0,1.0,0.8813963200324456
8911,d5fc95fa66025d7a,True,1.0,1.0,0.76366825272068,1.0,1.0,1.0,0.9015284386336168
8912,0192c3bca9ca5c67,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8913,edb0dbd58be650f3,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8914,6801df96fcdd5bd9,True,1.0,1.0,0.9971471098641023,1.0,1.0,1.0,0.9988112957767092
8915,6eac35cd4c6e53b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8916,3623049267d35a95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8917,27ff47ea8aea59cf,True,1.0,1.0,0.9305965738217712,1.0,1.0,1.0,0.9710819057590713
8918,12ace39c31df5dd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8919,208247acd8ca5e2c,True,1.0,1.0,0.9177138707316852,1.0,1.0,1.0,0.9657141128048687
8920,12f5053055935463,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8921,b069ef19c0ba5887,True,1.0,1.0,0.9712200223964581,1.0,1.0,1.0,0.9880083426651908
8922,4ed6b1b83e0c5bbe,True,1.0,1.0,0.6203834516160777,1.0,1.0,1.0,0.8418264381733657
8923,844da9644e225af5,True,1.0,1.0,0.9772954148271401,1.0,1.0,1.0,0.9905397561779751
8924,1f06808c28765941,True,1.0,1.0,0.9576212001600547,1.0,1.0,1.0,0.9823421667333561
8925,e49e9763e6ea5ffb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8926,4fbfc7dc71db50e2,True,1.0,1.0,0.978287369735606,0.0,1.0,1.0,0.5742864040565024
8927,9a2894f199095f96,True,1.0,1.0,0.9605557899222957,1.0,1.0,1.0,0.9835649124676232
8928,0f5de425ef3555ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8929,718ebae5b23855f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8930,9d213c7b9ab4550d,True,1.0,1.0,0.9206304333331127,1.0,1.0,1.0,0.9669293472221302
8931,b2229456008c518d,True,1.0,1.0,0.8166140441916662,1.0,1.0,0.5,0.9235891850798609
8932,641e208507255987,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8933,a4ab5ff4ba7259f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8934,987f5dced605588a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8935,d46b1d647640578f,True,1.0,1.0,0.9302954393207572,1.0,1.0,1.0,0.9709564330503154
8936,9d423dea34235b41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8937,61876d1f48505069,True,1.0,1.0,0.7054717713856979,1.0,1.0,1.0,0.8772799047440408
8938,947518978dcd5005,True,1.0,1.0,0.9498653643291802,1.0,1.0,0.0,0.9791105684704918
8939,a60e8e8afe675063,True,1.0,1.0,0.7893612705671438,1.0,1.0,1.0,0.9122338627363099
8940,c0c3f6eb7f445755,True,1.0,1.0,0.7987937984735382,1.0,1.0,1.0,0.9161640826973075
8941,373707159e77583c,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
8942,58863e0ecc6357c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8943,f2b83fb414eb5cf0,True,1.0,1.0,0.848308414030139,1.0,1.0,0.5,0.936795172512558
8944,6e49f2f1c4e456f1,True,1.0,1.0,0.9261759519749543,1.0,1.0,1.0,0.9692399799895642
8945,4dba0d7ebbf95639,True,1.0,1.0,0.9479202247801586,1.0,1.0,1.0,0.9783000936583995
8946,a66018d8ad8f594d,True,1.0,1.0,0.9935956854388889,0.0,1.0,1.0,0.5806648689328704
8947,b1dd380dd5425b49,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8948,5966bd50b16558ca,True,1.0,1.0,0.8091734153722985,1.0,1.0,1.0,0.9204889230717911
8949,6316ea076a0e597f,True,1.0,1.0,0.8948046779144637,1.0,1.0,1.0,0.9561686157976932
8950,682413e506fc5bac,True,1.0,1.0,0.9110653751807847,1.0,1.0,1.0,0.9629439063253269
8951,63573ea2fdb85b0e,True,1.0,1.0,0.7888540872225296,1.0,1.0,1.0,0.9120225363427207
8952,5ca8a2941e3f56c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8953,865dfd5f72fa599b,True,1.0,1.0,0.9462096139353082,1.0,1.0,1.0,0.9775873391397117
8954,54229e2cb94b5adb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8955,8b1aea091a6f5a16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8956,44f6f13541dd526e,True,1.0,1.0,0.9998449485343446,1.0,1.0,1.0,0.9999353952226436
8957,8b2a7b6817795ae7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8958,bcf92cdb596a5fa2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8959,7cead15dfaab593e,True,1.0,1.0,0.959030844183348,1.0,1.0,1.0,0.9829295184097283
8960,c4c2c95cc8a358d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8961,71c32c511a445d13,True,1.0,1.0,0.7126400487685727,1.0,1.0,1.0,0.8802666869869054
8962,5a90354cbaa45cc2,True,1.0,1.0,0.6646589014269171,1.0,1.0,1.0,0.8602745422612155
8963,918a76140b9a5f92,True,1.0,1.0,0.8658769918459626,1.0,1.0,1.0,0.944115413269151
8964,5396af8f09455852,True,1.0,1.0,0.8744148953576905,1.0,1.0,1.0,0.9476728730657044
8965,24e06c38547d5976,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8966,b3e8baac7b4d5e4a,True,1.0,1.0,0.9011541356765737,1.0,1.0,1.0,0.9588142231985723
8967,31ac916bb888562a,True,1.0,1.0,0.8649836465453064,1.0,1.0,1.0,0.9437431860605443
8968,d5b18d6105c25004,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8969,662cb541b8db54a1,True,1.0,1.0,0.7838136991651723,1.0,1.0,1.0,0.9099223746521551
8970,584a741051cd523f,True,1.0,1.0,0.9761326471906734,1.0,1.0,1.0,0.9900552696627806
8971,6d72d039fb9a551b,True,1.0,1.0,0.870139636792603,1.0,1.0,1.0,0.9458915153302513
8972,c932b69d2fed5f3c,True,1.0,1.0,0.9974578001586611,1.0,1.0,1.0,0.9989407500661088
8973,25d6781d5063561a,True,1.0,1.0,0.9347669047863305,1.0,1.0,0.5,0.9728195436609711
8974,1586603a5a6353e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8975,58366177d30259f5,True,1.0,1.0,0.9281915184881354,1.0,1.0,1.0,0.9700797993700565
8976,2d84ae5e1fa85f94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8977,b4176d2246d452ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8978,795d49f6b8ec5f69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8979,47fae9a1708b5101,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8980,63a48cda986b569b,True,1.0,1.0,0.9245959576470538,1.0,1.0,1.0,0.9685816490196059
8981,00016f8b45c25a1d,True,1.0,1.0,0.8595713895758292,1.0,1.0,1.0,0.9414880789899289
8982,5a064a908e64596b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8983,c5099436d08c5e1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8984,239cb4818dc458fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8985,9c100482944751b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8986,dbba0a418817539e,True,1.0,1.0,0.9256283157786779,1.0,1.0,1.0,0.9690117982411158
8987,69792eb6a5415c5f,True,1.0,1.0,0.7556849131692396,1.0,1.0,1.0,0.8982020471538498
8988,8d8806333d865527,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8989,a2c2e046132e5596,True,1.0,1.0,0.8491350468486574,0.0,1.0,0.0,0.5204729361869406
8990,ba09d23c78b95a66,True,1.0,1.0,0.9631996759810552,1.0,1.0,1.0,0.9846665316587729
8991,58d40da0cce05d8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8992,08fcb3344bea538d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8993,9d7b9273d56f5d02,True,1.0,1.0,0.8773218407423218,0.0,1.0,1.0,0.5322174336426341
8994,c46978b319c7533d,True,1.0,1.0,0.8231897831324829,1.0,1.0,1.0,0.9263290763052012
8995,d5a5e1b5588b56d5,True,1.0,1.0,0.9742081799958469,1.0,1.0,1.0,0.9892534083316029
8996,23803695a4c1547c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8997,b6589175626f5510,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8998,1bf4bffb864f5379,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8999,e27870f87c3656b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9000,17aa66edae0e5214,True,1.0,1.0,0.40003199735048256,1.0,1.0,0.0,0.7500133322293677
9001,6004740a8a8052f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9002,35b84fa433f0583f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9003,6410f5684be757b5,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9004,691a4ca60e745bea,True,1.0,1.0,0.839419050144283,1.0,1.0,1.0,0.9330912708934512
9005,4eaf35cea96d5dd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9006,ceb9332b03d3577b,True,1.0,1.0,0.9440110344730843,1.0,1.0,1.0,0.9766712643637852
9007,6b0ff02cbbf25aa3,True,1.0,1.0,0.6213937465596788,1.0,1.0,1.0,0.8422473943998662
9008,3ec3d2ab34f756e6,True,1.0,1.0,0.8286815869595474,1.0,1.0,1.0,0.9286173278998113
9009,3e96578a903d59d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9010,67c138fc9ac459b5,True,1.0,1.0,0.9622011608689284,1.0,1.0,1.0,0.9842504836953868
9011,a27fe5d9685c5795,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9012,1edf90bb34fc5d3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9013,67628d15c5b45860,True,1.0,1.0,0.961260218863735,1.0,1.0,1.0,0.9838584245265563
9014,d86683ee976e5889,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9015,ef35eef8e3ae56ef,True,1.0,1.0,0.8049342617626275,1.0,1.0,1.0,0.9187226090677614
9016,757c23c6819c589c,True,1.0,1.0,0.7213162706046663,1.0,1.0,1.0,0.883881779418611
9017,b556cea74b125dfa,True,1.0,1.0,0.8824185129715186,1.0,1.0,0.5,0.9510077137381328
9018,39fde97003dd540e,True,1.0,1.0,0.6356890074147145,1.0,1.0,1.0,0.8482037530894644
9019,19c8d441cb445d87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9020,7caa2336614b5ad3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9021,33baec8b94e15a39,True,1.0,1.0,0.9042728591429162,1.0,1.0,1.0,0.9601136913095484
9022,e1b645135dae5fe9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9023,718c914ede2f5229,True,1.0,1.0,0.9188308554199554,1.0,1.0,1.0,0.966179523091648
9024,e9ed7dbcb6365ea2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9025,c440ceb9353f50b6,True,1.0,1.0,0.8184282248839275,1.0,1.0,1.0,0.9243450937016364
9026,67077701cdd85c9d,True,1.0,1.0,0.9142723564008761,1.0,1.0,1.0,0.964280148500365
9027,52cb88473a965bac,True,1.0,1.0,0.9583434220556953,1.0,1.0,1.0,0.9826430925232064
9028,a28a7a914fbc5919,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9029,c20652fc6a78529b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9030,cc0668b663b25703,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9031,65caa24efb4556af,True,1.0,1.0,0.7441799205196966,1.0,1.0,1.0,0.8934083002165402
9032,d1bae9e7d9785598,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9033,92c6df44cf055882,True,1.0,1.0,0.9235621756522047,1.0,1.0,1.0,0.968150906521752
9034,b3edadc19d8a5812,True,1.0,1.0,0.9160306986641749,1.0,1.0,1.0,0.9650127911100729
9035,60c5f18db58c54da,True,1.0,1.0,0.9601568713576576,1.0,1.0,1.0,0.983398696399024
9036,7c2c92e3afdd555f,True,1.0,1.0,0.9270172019944183,1.0,1.0,1.0,0.9695905008310076
9037,570967c07a8251a2,True,1.0,1.0,0.9854962726673557,1.0,1.0,1.0,0.9939567802780648
9038,2ef80fbe7233514a,True,1.0,1.0,0.9556070775992012,1.0,1.0,1.0,0.9815029489996672
9039,1b439c269a83590c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9040,a8da6565d00e514a,True,1.0,1.0,0.951381676750822,1.0,1.0,1.0,0.9797423653128424
9041,db740574ddc053f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9042,20911cdf7e285a63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9043,6201f6d1b5f65431,True,1.0,1.0,0.6483544121412143,1.0,1.0,1.0,0.8534810050588394
9044,b20a2f0ea9135457,True,1.0,1.0,0.9686334718218158,1.0,1.0,1.0,0.9869306132590898
9045,0145102e6c2f5803,True,1.0,1.0,0.9749948499431571,1.0,1.0,1.0,0.9895811874763155
9046,d42d0a93b7185161,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9047,196cb93444b35dd7,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9048,6326d00e52115da4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9049,94ac0f71d5615e4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9050,8e393929643f5c97,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
9051,fc4811f1f2745645,True,1.0,1.0,0.9663844290654864,1.0,1.0,1.0,0.9859935121106194
9052,807c1ce92e235b11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9053,cf07d06219ef5cd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9054,b462af5600bf5f88,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9055,d8c6268b250e585c,True,1.0,1.0,0.9381959917491153,1.0,1.0,1.0,0.9742483298954646
9056,6c8af7c93b5751c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9057,8ea9276bf0ee55f5,True,1.0,1.0,0.9558301186424177,1.0,1.0,0.5,0.9815958827676741
9058,5b0d99a97ff55fa5,True,1.0,1.0,0.978610224072836,1.0,1.0,1.0,0.9910875933636817
9059,e25ab8d2df785bf3,True,1.0,1.0,0.9657003296469168,1.0,1.0,1.0,0.9857084706862153
9060,6361bbead79c5ac2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9061,6f4f660648e15c84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9062,1947a9758e045ce9,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9063,3f82940c5aae5ab1,True,1.0,1.0,0.9258390869100117,1.0,1.0,1.0,0.9690996195458382
9064,5856cd24d07c5b79,True,1.0,1.0,0.762839010666085,1.0,1.0,1.0,0.9011829211108687
9065,7d5f417c01fb5a87,True,1.0,1.0,0.9152318537403169,1.0,1.0,1.0,0.9646799390584654
9066,fbf9670a3e82519c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9067,f727c5fa1e735d2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9068,7fa812aae88d5752,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9069,6907c80d73775279,True,1.0,1.0,0.8159072929160056,1.0,1.0,1.0,0.9232947053816689
9070,fb2a6578f15d5ff5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9071,ad8e3279524854c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9072,281798a7d40559bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9073,5b1954a42c2455e7,True,1.0,1.0,0.8795645015149625,1.0,1.0,1.0,0.949818542297901
9074,9580cc2199c55666,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9075,0ddc4576607e561e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9076,aeeba19e19c35ccb,True,1.0,1.0,0.8293139128697206,1.0,1.0,1.0,0.9288807970290502
9077,91081d9b9b0452b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9078,b15572e37ce95d98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9079,c6aec764d6d059e9,True,1.0,1.0,0.8561896818131889,1.0,1.0,1.0,0.9400790340888286
9080,d497c1998ba75bb9,True,1.0,1.0,0.8342520278273741,1.0,1.0,1.0,0.9309383449280725
9081,e99744bcd703522c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9082,d392c806c0605f72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9083,2e6dbcea86d555f4,True,1.0,1.0,0.97513094574992,1.0,1.0,1.0,0.9896378940624667
9084,db29291cd4ee5499,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9085,4ad7866306895cca,True,1.0,1.0,0.9182301685386883,1.0,1.0,1.0,0.9659292368911201
9086,8c384d60912b5f73,True,1.0,1.0,0.8691477381887892,1.0,1.0,1.0,0.9454782242453289
9087,e698c7da1faf53f5,True,1.0,1.0,0.8541271741059171,1.0,1.0,1.0,0.9392196558774654
9088,b7568427b45a57c9,True,1.0,1.0,0.9468692958813519,1.0,1.0,1.0,0.97786220661723
9089,36c9f5ba92385cee,True,1.0,1.0,0.9767400468882473,1.0,1.0,1.0,0.990308352870103
9090,eb7ed87b4ef65273,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9091,9e970e2a22da585c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9092,df5915c3464e569e,True,1.0,1.0,0.9264826799741639,1.0,1.0,1.0,0.9693677833225683
9093,36e98388f7a35159,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9094,4fd0583319865636,True,1.0,1.0,0.9948021786183198,1.0,1.0,1.0,0.9978342410909665
9095,4080e46653b05c94,True,1.0,1.0,0.9637391172632696,1.0,1.0,1.0,0.9848912988596957
9096,d6daa3b927f45168,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9097,74cf2bc3433f59dd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9098,baf11c6f018d56f9,True,1.0,1.0,0.7832022989609119,1.0,1.0,1.0,0.9096676245670466
9099,28c89352b09b55d4,True,1.0,1.0,0.9492623921733895,1.0,1.0,1.0,0.9788593300722456
9100,a247fa5eb7b454a4,True,1.0,1.0,0.9585310476631053,1.0,1.0,1.0,0.9827212698596272
9101,1c4544c0876f5a08,True,1.0,1.0,0.8831815847815503,1.0,1.0,1.0,0.9513256603256459
9102,a0f695da4a815955,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9103,6fcec1c4552351ed,True,1.0,1.0,0.9453721676912984,1.0,1.0,1.0,0.9772384032047077
9104,985e562ded345da4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9105,0f8d3b14831a5ccc,True,1.0,1.0,0.715915087396383,1.0,1.0,1.0,0.8816312864151596
9106,21990e031d705957,True,1.0,1.0,0.9912699043618756,1.0,1.0,1.0,0.9963624601507814
9107,79bb6b3243f151a6,True,1.0,1.0,0.8183878163890189,1.0,1.0,1.0,0.9243282568287579
9108,afd632f043e35a49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9109,52f07f442baa5fe5,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9110,43761f0721035214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9111,4a29aee6f5bd5073,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9112,b5be372c45f05a96,True,1.0,1.0,0.9863310947306291,1.0,1.0,1.0,0.9943046228044287
9113,fe9a137303a9521c,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9114,65b16bfce348521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9115,2d2b781181f156dc,True,1.0,1.0,0.8012026455960177,1.0,1.0,1.0,0.9171677689983406
9116,d894554636eb52f4,True,1.0,1.0,0.6909475270198231,1.0,1.0,1.0,0.8712281362582596
9117,1854229ce0305578,True,1.0,1.0,0.901644692421697,1.0,1.0,1.0,0.9590186218423739
9118,f91b769af7815ea5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9119,888d1fb945ed5982,True,1.0,1.0,0.5042347766578811,1.0,1.0,1.0,0.7934311569407838
9120,54292820fab05539,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9121,68d46e380acc5f56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9122,bedb83878e215e4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9123,f4544174530b5715,True,1.0,1.0,0.9656124448038784,1.0,1.0,1.0,0.985671852001616
9124,7cf4a1ba9b6054f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9125,8d0a07b3cb955714,True,1.0,1.0,0.979148846602364,1.0,1.0,1.0,0.9913120194176517
9126,a2fe72b034765149,True,1.0,1.0,0.9845790707181049,1.0,1.0,1.0,0.9935746127992103
9127,a9956fd52aa15f39,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9128,3b4031def0f45d96,True,1.0,1.0,0.28174549235465307,1.0,0.0,1.0,0.5340606218144388
9129,592abdaa0cb25437,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9130,db723debaec15d81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9131,0a649534cf715ba2,True,1.0,1.0,0.6449035207084819,1.0,1.0,1.0,0.8520431336285341
9132,c7b679fb61655f22,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9133,bbb5018d017754d0,True,1.0,1.0,0.8305904290437394,1.0,1.0,1.0,0.9294126787682248
9134,25000ee050145f13,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9135,863e343b2fe45cc1,True,1.0,1.0,0.8424262662619802,1.0,1.0,1.0,0.9343442776091585
9136,e7da21c4ef4a5e3f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9137,6832568ebd835696,True,1.0,1.0,0.9649811855934524,1.0,1.0,0.5,0.9854088273306051
9138,92471a550d745af1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9139,ff137d1eea555686,True,1.0,1.0,0.9196445650654582,1.0,1.0,1.0,0.9665185687772743
9140,c4f1593154f95224,True,1.0,1.0,0.9676578219033637,1.0,1.0,1.0,0.9865240924597348
9141,fa1f681041595461,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9142,7d40448fd04e5e28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9143,bdd67f08ac585568,True,1.0,1.0,0.8738869931738364,1.0,1.0,1.0,0.9474529138224318
9144,b5668089b793502b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9145,d67eda0cf1305a71,True,1.0,1.0,0.9990995084518679,1.0,1.0,1.0,0.9996247951882783
9146,ffe92084016a5795,True,1.0,1.0,0.48168308338920457,1.0,1.0,0.0,0.7840346180788352
9147,884826032461520d,True,1.0,1.0,0.8790757574631001,1.0,1.0,0.0,0.9496148989429584
9148,671dcd0d1c86592c,True,1.0,1.0,0.9416263243976289,1.0,1.0,1.0,0.9756776351656787
9149,63bd566666b75e4a,True,1.0,1.0,0.8726133089085695,1.0,1.0,1.0,0.9469222120452372
9150,ccd74f5377b85a36,True,1.0,1.0,0.8269521425738671,1.0,1.0,1.0,0.9278967260724446
9151,0bdc177e43cf5df8,True,1.0,1.0,0.7801489244115583,1.0,1.0,1.0,0.9083953851714827
9152,c5ae8b49dc6b54f6,True,1.0,1.0,0.787874354403144,1.0,1.0,1.0,0.9116143143346433
9153,e02f26d0eb0152e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9154,54e010de01625177,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9155,3276f87a152651f0,True,1.0,1.0,0.9681291450214007,1.0,1.0,1.0,0.9867204770922502
9156,6a2adb1da8dd53f3,True,1.0,1.0,0.9547232159063882,1.0,1.0,1.0,0.9811346732943284
9157,7dacba492564549f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9158,355835bced0c591f,True,1.0,1.0,0.6977868880551023,1.0,1.0,1.0,0.8740778700229592
9159,52ed9777731d5ba8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9160,e0cd66542e715685,True,1.0,1.0,0.9827391455484796,1.0,1.0,1.0,0.9928079773118665
9161,e8edb3108f41545c,True,1.0,1.0,0.9197032279259653,1.0,1.0,1.0,0.9665430116358188
9162,49a747ca28cd5d5f,True,1.0,1.0,0.9741370937604172,1.0,1.0,1.0,0.9892237890668406
9163,87efb8cf52135247,True,1.0,1.0,0.8467349588173982,1.0,1.0,1.0,0.9361395661739159
9164,c67995ef5ccc58c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9165,63b69a3c54e95277,True,1.0,1.0,0.6403433043120522,1.0,1.0,1.0,0.8501430434633551
9166,c9aa2159bc3a50a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9167,507a3844cf3051de,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9168,2458f368da645ef5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9169,65ae67808d1f5de5,True,1.0,1.0,0.8672439611700264,1.0,1.0,1.0,0.9446849838208443
9170,5593db2f64115fbf,True,1.0,1.0,0.7841935443133701,1.0,1.0,1.0,0.9100806434639042
9171,dc39a0845cde5b42,True,1.0,1.0,0.9983052964785308,1.0,1.0,1.0,0.9992938735327211
9172,e98f83538a315982,True,1.0,1.0,0.9850259494938314,1.0,1.0,1.0,0.9937608122890964
9173,a8a743157c605bfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9174,e69e63297ed85a68,True,1.0,1.0,0.9961118108113204,1.0,1.0,1.0,0.9983799211713835
9175,e90d6c211deb5f05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9176,c2ce362b9cf95fee,True,1.0,1.0,0.8148797454410364,1.0,1.0,1.0,0.9228665606004318
9177,a82187d6e7805fa2,True,1.0,1.0,0.9007196824780695,1.0,1.0,1.0,0.958633201032529
9178,e24e2c91fb5759dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9179,51a384b48ace570a,True,1.0,1.0,0.970408545471592,1.0,1.0,1.0,0.9876702272798301
9180,0ae4ce0255695d31,True,1.0,1.0,0.6957222640278854,1.0,1.0,1.0,0.8732176100116189
9181,aa74d194063c5d0b,True,1.0,1.0,0.9602783382526021,1.0,1.0,1.0,0.9834493076052508
9182,2805fe41d7d9543a,True,1.0,1.0,0.9533238250303377,1.0,1.0,1.0,0.9805515937626407
9183,c1686b2e1a4e5149,True,1.0,1.0,0.9415006009008711,1.0,1.0,1.0,0.975625250375363
9184,d7928caf300452e2,True,1.0,1.0,0.8302959599164567,1.0,1.0,1.0,0.9292899832985236
9185,514964ba4d115d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9186,611576c7588c543b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9187,d514826bdd045d68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9188,c7a1cded8d4652e2,True,1.0,1.0,0.9576526399870838,1.0,1.0,1.0,0.9823552666612848
9189,91416eb4bba85377,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9190,e5de42748cb65962,True,1.0,1.0,0.8323704810686277,1.0,1.0,1.0,0.9301543671119282
9191,00c6aecefec9576c,True,1.0,1.0,0.7363041985317708,1.0,1.0,1.0,0.8901267493882378
9192,c022ad6a9b6f5367,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9193,aabb4c5a82d65945,True,1.0,1.0,0.9701950725457874,1.0,1.0,1.0,0.9875812802274114
9194,00abc794f8ce5195,True,1.0,1.0,0.7268666006064051,1.0,1.0,1.0,0.8861944169193355
9195,ed7d26ad16065f5a,True,1.0,1.0,0.8764731000064839,1.0,1.0,1.0,0.9485304583360351
9196,4999981a1cac596e,True,1.0,1.0,0.9582037363158927,1.0,1.0,1.0,0.9825848901316219
9197,ada396669cec56ef,True,1.0,1.0,0.6717655686694024,1.0,1.0,1.0,0.863235653612251
9198,fcdcb2e456bf5360,True,1.0,1.0,0.9235921671070896,1.0,1.0,1.0,0.9681634029612874
9199,e14711ef4d2f5000,True,1.0,1.0,0.7853046862486637,1.0,1.0,1.0,0.9105436192702765
9200,34f4fd0a288b5199,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9201,bb3926e0e90c5657,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9202,a984f0459c1055d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9203,d83802157d9858d5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9204,028613e11f415422,True,1.0,1.0,0.9319193500985551,1.0,1.0,1.0,0.9716330625410645
9205,a70f950103b558b9,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9206,af682242313853cb,True,1.0,1.0,0.8800419850188126,0.0,1.0,1.0,0.5333508270911719
9207,7eaba7fa332d55cd,True,1.0,1.0,0.8355762043296174,1.0,1.0,1.0,0.9314900851373406
9208,4a4a11299e125c20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9209,64a7186ab49b5cdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9210,7d10959013575b2d,True,1.0,1.0,0.6903990737965776,1.0,1.0,1.0,0.8709996140819074
9211,bed7a2c445315bb7,True,1.0,1.0,0.9520714122597354,1.0,1.0,0.0,0.9800297551082231
9212,39215c6e71725031,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9213,f55fd99d0cd65b58,True,1.0,1.0,0.7244649049852265,1.0,1.0,1.0,0.885193710410511
9214,fb8df4568d585efa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9215,0d3dd11b84c8518e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9216,39bbb12794ca56a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9217,bff12156468e5f16,True,1.0,1.0,0.9454045242853617,1.0,1.0,1.0,0.9772518851189007
9218,56706b5fe8b4575f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9219,a9c1456b9deb5184,True,1.0,1.0,0.9989429679986453,1.0,1.0,1.0,0.9995595699994356
9220,d7099c8643c95283,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9221,5521dd071ee95c1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9222,f4da372227475285,True,1.0,1.0,0.891812646728319,1.0,1.0,1.0,0.9549219361367994
9223,b1649a41e6155dd2,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9224,489bb0ed93455b69,True,1.0,1.0,0.9067294840236129,1.0,1.0,1.0,0.9611372850098387
9225,d33aaa347f795d0b,True,1.0,1.0,0.7732996561275671,1.0,1.0,1.0,0.9055415233864862
9226,b5f57f5a6b5b5244,True,1.0,1.0,0.9486618880235808,1.0,1.0,1.0,0.9786091200098254
9227,310fcecd57a95e06,True,1.0,1.0,0.8975194295916676,1.0,1.0,1.0,0.9572997623298615
9228,61d847c3a95f5032,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9229,4e09d6c847dc5d3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9230,32013abf6afd5d2e,True,1.0,1.0,0.9233136768508924,1.0,1.0,1.0,0.9680473653545385
9231,391a5c7303f05c39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9232,f335a11369685b08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9233,6347504b632c5be1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9234,44cbdb68f39f579d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9235,72be63ed04f15f97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9236,ecf0448cf58a54fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9237,21b63f3e9c025da2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9238,01876d7aa6f55554,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9239,0b66f76610bc5f63,True,1.0,1.0,0.9658413183928211,1.0,1.0,1.0,0.9857672159970088
9240,31f2d9d9334d5a06,True,1.0,1.0,0.8314401834304693,1.0,1.0,1.0,0.9297667430960289
9241,701f0be254de56dc,True,1.0,1.0,0.9389769670144016,1.0,1.0,1.0,0.9745737362560006
9242,42b065f7e76d50ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9243,e726c3ae361058c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9244,86feb30b850f5ff2,True,1.0,1.0,0.9871020962154712,1.0,1.0,1.0,0.9946258734231129
9245,b2c6c9741b7b5638,True,1.0,1.0,0.820346283877827,1.0,1.0,1.0,0.9251442849490946
9246,37c15bc4d99a5365,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9247,cc9afc95afab5758,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9248,e0aee9e955b35c08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9249,59bb570b4290572d,True,1.0,1.0,0.8293006896951772,1.0,1.0,1.0,0.9288752873729905
9250,1ff00d6929bb5569,True,1.0,1.0,0.8867015680339138,1.0,1.0,1.0,0.9527923200141307
9251,1da970c8d7ac55b0,True,1.0,1.0,0.936735027055991,1.0,1.0,0.5,0.9736395946066629
9252,60216ba3ee9557d9,True,1.0,1.0,0.9011243877572512,1.0,1.0,1.0,0.958801828232188
9253,c65fbb9cff2a59e5,True,1.0,1.0,0.9668858876347218,1.0,1.0,1.0,0.9862024531811341
9254,6950076b024c51db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9255,043524c9126f5893,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9256,ba58a70fcf8e5c64,True,1.0,1.0,0.5736917180550766,1.0,1.0,1.0,0.8223715491896152
9257,875d89dc1f225205,True,1.0,1.0,0.9202247762828774,1.0,1.0,1.0,0.966760323451199
9258,d6b2af6a4fbd5a88,True,1.0,1.0,0.9405308127628984,1.0,1.0,1.0,0.9752211719845411
9259,427ee2e0d1c05699,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9260,9f8764247caa5e71,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9261,f49e8b1837cd5b23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9262,7d71a7025fde56f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9263,a46bfe77eed85821,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9264,ff44394af7265df3,True,1.0,1.0,0.7466845899386397,1.0,1.0,1.0,0.8944519124744333
9265,e3608421b9825fbd,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9266,02e3e6d3ecfc5240,True,1.0,1.0,0.8824272726239707,1.0,1.0,1.0,0.9510113635933211
9267,60f8e416f5f457b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9268,8551466c8066505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9269,f674a05cc42b5d4a,True,1.0,1.0,0.9755539508090127,1.0,1.0,1.0,0.989814146170422
9270,9021c431095f520f,True,1.0,1.0,0.8398354968720473,1.0,1.0,1.0,0.933264790363353
9271,024fd1e792395805,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9272,7a3e0625f3c751ce,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9273,4b875117d12e5ef6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9274,143989e6ed115458,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9275,e3ed22f3bc385b45,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9276,55016fc4cd15505d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9277,110d0ce0345d5113,True,1.0,1.0,0.989437540745926,1.0,1.0,1.0,0.9955989753108025
9278,13ba9275e341525b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9279,21000f5c15845bf4,True,1.0,1.0,0.9154390065312761,1.0,1.0,1.0,0.9647662527213651
9280,c39df8b835525d97,True,1.0,1.0,0.942121114751106,1.0,1.0,1.0,0.9758837978129608
9281,2d2a1f08e4895258,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9282,ead55e845b5f561d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9283,322023693f1f5f55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9284,6e738e56c7f854d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9285,30d3af9350045c29,True,1.0,1.0,0.977409406848238,1.0,1.0,1.0,0.9905872528534325
9286,3502b30911d75ed8,True,1.0,1.0,0.4416966804060244,1.0,1.0,1.0,0.7673736168358435
9287,fc9b5914f47e58fe,True,1.0,1.0,0.964451664851498,1.0,1.0,1.0,0.9851881936881242
9288,3b6f7096a2cf5621,True,1.0,1.0,0.7316917023475932,1.0,1.0,1.0,0.8882048759781638
9289,4ab74b20c99e5d20,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9290,35e457e286ab5db5,True,1.0,1.0,0.6557441173326725,1.0,1.0,1.0,0.8565600488886135
9291,359651aff6c55fc3,True,1.0,1.0,0.9197574220551461,1.0,1.0,1.0,0.9665655925229775
9292,078bc1027dde5d1a,True,1.0,1.0,0.5734356207322282,1.0,1.0,0.0,0.8222648419717618
9293,aba3b771ef0054c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9294,0c625b3536f2553d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9295,2b156c54c8ce5645,True,1.0,1.0,0.8134448516524911,1.0,1.0,1.0,0.922268688188538
9296,d37242b32b51586b,True,1.0,1.0,0.9676974789647148,1.0,1.0,1.0,0.9865406162352978
9297,f76d76bae0365a21,True,1.0,1.0,0.6295058203898413,1.0,1.0,1.0,0.8456274251624339
9298,1679f30058f75db4,True,1.0,1.0,0.9992372838071107,1.0,1.0,1.0,0.9996822015862961
9299,03ffae8f89f65f90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9300,bdb483626cc95b2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9301,0839e30e439d511f,True,1.0,1.0,0.9072266566076904,1.0,1.0,1.0,0.9613444402532044
9302,bd6d1d10391854e0,True,1.0,1.0,0.937021682230996,1.0,1.0,1.0,0.973759034262915
9303,682660223761501d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9304,c35e290a671a5084,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9305,7ef6481e00005279,True,1.0,1.0,0.9350223251371833,1.0,1.0,1.0,0.9729259688071598
9306,3ea43d5abad05188,True,1.0,1.0,0.9015982944374409,1.0,1.0,1.0,0.9589992893489336
9307,e9505f806d8d5998,True,1.0,1.0,0.9367175673758859,1.0,1.0,1.0,0.9736323197399525
9308,3f5d3b68c1a156ed,True,1.0,1.0,0.9151923163224785,1.0,1.0,1.0,0.9646634651343661
9309,2c0f41d407295efa,True,1.0,1.0,0.4613179811000996,1.0,1.0,1.0,0.7755491587917082
9310,94f5959417f75349,True,1.0,1.0,0.9554760716019262,1.0,1.0,1.0,0.9814483631674692
9311,24179dca21ec5427,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9312,9ed1a37904015782,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
9313,9b8fa6b5b4505d22,True,1.0,1.0,0.9152792959979711,1.0,1.0,1.0,0.9646997066658214
9314,80752a827b8253fe,True,1.0,1.0,0.8123187678089899,1.0,1.0,1.0,0.9217994865870791
9315,48a6621d92dd5be3,True,1.0,1.0,0.8820162048824496,1.0,1.0,1.0,0.9508400853676874
9316,2972c31a52275dc1,True,1.0,1.0,0.9099587956527065,1.0,1.0,1.0,0.9624828315219611
9317,a35847734fc65508,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9318,be0ea3126c955eae,True,1.0,1.0,0.9720476189136472,1.0,1.0,1.0,0.9883531745473529
9319,b523d101fb0958c3,True,1.0,1.0,0.7096989960569025,1.0,1.0,1.0,0.8790412483570428
9320,3216cf4d7e975148,True,1.0,1.0,0.9498817613608752,1.0,1.0,1.0,0.9791174005670312
9321,ef1c8f5af4525791,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9322,6795e4cf76f55755,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9323,cbadd750cbd6581b,True,1.0,1.0,0.9484446225920056,1.0,1.0,1.0,0.978518592746669
9324,ac2da3da332b5a04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9325,55a241ed2c5a553b,True,1.0,1.0,0.7693348485479236,1.0,1.0,1.0,0.9038895202283014
9326,9b91401bbfad5a3e,True,1.0,1.0,0.9929803575020009,1.0,1.0,1.0,0.997075148959167
9327,223d02be29c65e81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9328,1b963a72d0cf5320,True,1.0,1.0,0.9084239777984936,1.0,1.0,1.0,0.9618433240827056
9329,14b4283d229a5e3d,True,1.0,1.0,0.8796478442494307,1.0,1.0,0.5,0.9498532684372627
9330,dc168a56b2755e21,True,1.0,1.0,0.9916324821107295,1.0,1.0,1.0,0.996513534212804
9331,d7c74666773f5575,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9332,ffd68c5733d35ebc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9333,f2117260382b5d83,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9334,4145cfd5d9b659fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9335,aafbe79abf625492,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9336,1486e66f72ee562f,True,1.0,1.0,0.8520037663288924,1.0,1.0,1.0,0.9383349026370386
9337,0994517bde3c5188,True,1.0,1.0,0.9423048998116911,1.0,1.0,1.0,0.975960374921538
9338,fd9b66480e895706,True,1.0,1.0,0.5287891921193766,1.0,1.0,1.0,0.8036621633830735
9339,1d198434c5f9569e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9340,9e77d9cf35e05d55,True,1.0,1.0,0.981530000884065,1.0,1.0,1.0,0.9923041670350271
9341,cbcd554895c75231,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9342,d89c9a87852151d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9343,812b2b639eb759f4,True,1.0,1.0,0.9463882602096226,1.0,1.0,1.0,0.9776617750873428
9344,7f19b2fd14435b73,True,1.0,1.0,0.8749311778390437,1.0,1.0,1.0,0.9478879907662682
9345,b1a5c303ca3f5607,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9346,10fcb2c79add5558,True,1.0,1.0,0.877575804749449,1.0,1.0,1.0,0.9489899186456038
9347,c3ed0328b37b586b,True,1.0,1.0,0.898164076338794,1.0,1.0,1.0,0.9575683651411642
9348,038948dd9db85d2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9349,d55aac327e4451ba,True,1.0,1.0,0.8676630538626301,1.0,1.0,1.0,0.9448596057760957
9350,556283de632c5226,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9351,b3aebfbff38e596f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9352,dd2546a068da5ffe,True,1.0,1.0,0.9084556181835627,1.0,1.0,1.0,0.9618565075764844
9353,47e005481cf0579d,True,1.0,1.0,0.9246778039745582,1.0,1.0,1.0,0.968615751656066
9354,3bae0e44f3095a9c,True,1.0,1.0,0.9431576860119467,1.0,1.0,1.0,0.9763157025049778
9355,e0f45205e41155ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9356,d813c6a4706e5411,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9357,1972837deb725c63,True,1.0,1.0,0.9180949312553394,1.0,1.0,1.0,0.9658728880230582
9358,c5af9333bf63510d,True,1.0,1.0,0.9287709823320616,1.0,1.0,1.0,0.970321242638359
9359,fa80f505766d50fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9360,0df6f24a95e75544,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9361,1cb96199b6a45732,True,1.0,1.0,0.814245099066678,1.0,1.0,1.0,0.9226021246111159
9362,5ad9f64f2d295e4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9363,465d43bf893d5e66,True,1.0,1.0,0.7756162502738887,1.0,1.0,1.0,0.9065067709474537
9364,b77b106f469055bd,True,1.0,1.0,0.9361689960873012,1.0,1.0,1.0,0.9734037483697088
9365,90c51d90c33b5cef,True,1.0,1.0,0.9925309491891899,1.0,1.0,1.0,0.996887895495496
9366,3b8bc6ec37105767,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9367,e13b89a8813159df,True,1.0,1.0,0.6422943192507764,1.0,1.0,1.0,0.8509559663544902
9368,2d723f3d7b9458b8,True,1.0,1.0,0.7554706695160037,1.0,1.0,1.0,0.8981127789650015
9369,a3b663577f605feb,True,1.0,1.0,0.8360240671614184,1.0,1.0,1.0,0.9316766946505911
9370,a3f2ea7187975b13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9371,8abfcd61303b52df,True,1.0,1.0,0.8927025411307448,1.0,1.0,1.0,0.9552927254711436
9372,a20beaedf66b59f3,True,1.0,1.0,0.8906031723278018,1.0,1.0,1.0,0.9544179884699174
9373,a3df0f8925b251e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9374,2ee34c8975525f5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9375,3fa1e0c2313358ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9376,669972d5c4c55872,True,1.0,1.0,0.45531268172114675,1.0,1.0,1.0,0.7730469507171445
9377,496b53024fb657ae,True,1.0,1.0,0.9817861182317459,1.0,1.0,1.0,0.9924108825965607
9378,9411f5b779cb5d09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9379,e34d17f003a052f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9380,4c53f29ce2365ef1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9381,b2b73ef16f0a5a9f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9382,1801a3d3fffc57f5,True,1.0,1.0,0.9637664615342733,1.0,1.0,1.0,0.9849026923059472
9383,cc5e04be1f105d15,True,1.0,1.0,0.9344231753797659,1.0,1.0,1.0,0.9726763230749024
9384,a8df71513975500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9385,74b5ee27fa1b5612,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9386,ee9a7d622e33569a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9387,802ea08c7ae1530a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9388,dc145331696d5400,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9389,444d8e18dcce5e49,True,1.0,1.0,0.9823988153040587,1.0,1.0,1.0,0.9926661730433578
9390,9b16e4fea2c25446,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9391,eb3c2a16d549564a,True,1.0,1.0,0.849280816978445,1.0,1.0,1.0,0.9372003404076854
9392,a8d904be723d5ab9,True,1.0,1.0,0.7209268601154512,1.0,1.0,1.0,0.8837195250481047
9393,2a359c1d62ed5843,True,1.0,1.0,0.8701230172436609,1.0,1.0,1.0,0.9458845905181921
9394,93512ae1de725307,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9395,20a276a12f2150c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9396,e1db7cf1ba505f99,True,1.0,1.0,0.9764320713812741,1.0,1.0,1.0,0.9901800297421975
9397,347dccaf607055a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9398,b845e97a49a75cd0,True,1.0,1.0,0.8074820226467584,1.0,1.0,1.0,0.9197841761028159
9399,98107116251650a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9400,f407714273645434,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9401,78e0e3e1292d5431,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9402,c617243cb58658eb,True,1.0,1.0,0.9145626501152214,1.0,1.0,1.0,0.9644011042146756
9403,2ca33fd04f805478,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9404,42643a30b402538f,True,1.0,1.0,0.9948125262977875,1.0,1.0,1.0,0.9978385526240782
9405,e247c988c28957fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9406,7e862e783690532d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9407,e39a79ae2ceb5829,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9408,aca9ba55e052575b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9409,2615f45588965f4c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9410,d8d39177bd96593d,True,1.0,1.0,0.9529607374801505,1.0,1.0,1.0,0.9804003072833961
9411,b989e46aae3a5332,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9412,ab313e9e217c581b,True,1.0,1.0,0.9563655884879616,1.0,1.0,1.0,0.9818189952033173
9413,b7bd6325ead95dd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9414,030706565b1f552d,True,1.0,1.0,0.9211116363322893,1.0,1.0,1.0,0.9671298484717873
9415,ec097e80d5565caa,True,1.0,1.0,0.9490271385306094,1.0,1.0,1.0,0.9787613077210873
9416,847ac59d6cce5bc4,True,1.0,1.0,0.9123865214732397,1.0,1.0,1.0,0.9634943839471832
9417,ffb89fa44ab351b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9418,38c390af2fac51e0,True,1.0,1.0,0.9689722284995617,1.0,1.0,1.0,0.9870717618748174
9419,37a2f90109f85bff,True,1.0,1.0,0.9161503928965768,1.0,1.0,1.0,0.965062663706907
9420,74707039ce5550d1,True,1.0,1.0,0.9767785902797708,1.0,1.0,1.0,0.9903244126165712
9421,b1e10e4f03155c70,True,1.0,1.0,0.9271182350294118,1.0,1.0,1.0,0.9696325979289216
9422,d032dcd4015e5cee,True,1.0,1.0,0.9136070616175436,1.0,1.0,0.0,0.9640029423406432
9423,9ee3c3a666d35a5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9424,9243ca15a76e552f,True,1.0,1.0,0.98953853948802,1.0,1.0,1.0,0.9956410581200084
9425,fc450a5080d458e1,True,1.0,1.0,0.8383843121317163,1.0,1.0,1.0,0.9326601300548818
9426,9389ef5de0935e29,True,1.0,1.0,0.8346596366431251,1.0,1.0,1.0,0.9311081819346354
9427,20728d3e677b593d,True,1.0,1.0,0.610853554137831,1.0,1.0,1.0,0.8378556475574296
9428,5fd68bb785b258ef,True,1.0,1.0,0.9354381894287394,1.0,1.0,1.0,0.973099245595308
9429,f414059fffd45057,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9430,d09ecc45a5685873,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9431,b7b0c0f56613553b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9432,bc1489ef42185fa1,True,1.0,1.0,0.6951962656158394,1.0,1.0,1.0,0.8729984440065998
9433,08977ce458945f04,True,1.0,1.0,0.9371636920472033,1.0,1.0,1.0,0.9738182050196681
9434,ed95bd64d5a555c8,True,1.0,1.0,0.7717319034722595,1.0,1.0,1.0,0.9048882931134415
9435,f79931e74df250f7,True,1.0,1.0,0.9597870170470117,1.0,1.0,1.0,0.9832445904362549
9436,bf0e7609184e533b,True,1.0,1.0,0.7806546351582385,1.0,1.0,1.0,0.9086060979825993
9437,72781f1cbd405769,True,1.0,1.0,0.9655326610674427,1.0,1.0,1.0,0.9856386087781012
9438,64cdae0a751357ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9439,ad781cbf672a5485,True,1.0,1.0,0.9488660520025254,1.0,1.0,1.0,0.9786941883343857
9440,ff86cfb959e1545e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9441,9b88dfaff2615c83,True,1.0,1.0,0.8895797537067662,1.0,1.0,1.0,0.9539915640444859
9442,c95f789949355567,True,1.0,1.0,0.8758243736815876,1.0,1.0,1.0,0.9482601557006616
9443,f9c41d66eb3c5d86,True,1.0,1.0,0.9962930359801214,1.0,1.0,1.0,0.9984554316583839
9444,5b7d7e1a42c95cd7,True,1.0,1.0,0.8666685256781791,1.0,1.0,1.0,0.9444452190325746
9445,07c46d77aba054ec,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9446,7b2f3235b4cb5374,True,1.0,1.0,0.6316874459026356,1.0,1.0,1.0,0.8465364357927648
9447,016d6a913efa5ff1,True,1.0,1.0,0.8810662450903756,1.0,1.0,1.0,0.9504442687876565
9448,382c08ff59d5504b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9449,23993a36d4e75a1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9450,82521f61cf965167,True,1.0,1.0,0.729993529519637,1.0,1.0,1.0,0.8874973039665154
9451,5b3bc72c557a5a17,True,1.0,1.0,0.7787849714328642,1.0,1.0,1.0,0.9078270714303601
9452,59d306aa441a5665,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9453,0a44947ca9e85579,True,1.0,1.0,0.9062360873823736,1.0,1.0,1.0,0.960931703075989
9454,dffc6ff890745dbe,True,1.0,1.0,0.9148502538435811,1.0,1.0,1.0,0.9645209391014921
9455,af34277ea53e5f77,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9456,7117e9fc77fd5606,True,1.0,1.0,0.880752731301693,1.0,1.0,0.0,0.9503136380423721
9457,dbb53601c8fb585f,True,1.0,1.0,0.9809651090307073,1.0,1.0,1.0,0.9920687954294612
9458,d6b5646287065fa8,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9459,81917c1e1a9b5cdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9460,ae6eb93043f25a20,True,1.0,1.0,0.9475357233319678,1.0,1.0,1.0,0.9781398847216533
9461,b12faa3892185d8f,True,1.0,1.0,0.8170638622008071,1.0,1.0,1.0,0.9237766092503362
9462,430589fe41235469,True,1.0,1.0,0.9251069088763119,1.0,1.0,1.0,0.9687945453651299
9463,60729ba7537a5622,True,1.0,1.0,0.9829526143303063,1.0,1.0,1.0,0.9928969226376276
9464,297a54df537c5317,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9465,d8346b35ed785e1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9466,8b794f146fda58da,True,1.0,1.0,0.9490511008338524,1.0,1.0,1.0,0.9787712920141051
9467,7d22e4c9e8605ed2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9468,5b265648c07a54b8,True,1.0,1.0,0.5822332959896621,1.0,1.0,1.0,0.8259305399956925
9469,35119c815b1b59ef,True,1.0,1.0,0.9441967450079717,1.0,1.0,1.0,0.9767486437533215
9470,fa6480e0a896514c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9471,f84498af5b4f55eb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9472,4b000a2bc6fe5305,True,1.0,1.0,0.9445047058342809,1.0,1.0,1.0,0.9768769607642837
9473,5085749584aa5377,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9474,59bf40c427da5eb1,True,1.0,1.0,0.5175239543663039,1.0,1.0,0.0,0.7989683143192933
9475,b3c7b9fbf4655722,True,1.0,1.0,0.8325455118379509,1.0,1.0,1.0,0.9302272965991462
9476,9f528c7bfca6509b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9477,91c7e207e3395557,True,1.0,1.0,0.9740782729999587,1.0,1.0,1.0,0.9891992804166495
9478,3f4cedf4897a568e,True,1.0,1.0,0.9876805174635743,1.0,1.0,1.0,0.9948668822764892
9479,70428e7a613e55cc,True,1.0,1.0,0.9660301143392458,1.0,1.0,1.0,0.9858458809746858
9480,b628faa4178d5eaf,True,1.0,1.0,0.8688267845971307,1.0,1.0,1.0,0.9453444935821378
9481,4cc1186b46d85ec4,True,1.0,1.0,0.90906378895984,1.0,1.0,1.0,0.9621099120665999
9482,2d8b8e77af38568f,True,1.0,1.0,0.9262911818248787,1.0,1.0,1.0,0.9692879924270329
9483,cf45427178d25b3d,True,1.0,1.0,0.9513832325224579,1.0,1.0,1.0,0.979743013551024
9484,069c6a5e408653ab,True,1.0,1.0,0.9251807646238545,1.0,1.0,1.0,0.9688253185932728
9485,659373708e8e5a4f,True,1.0,1.0,0.7817333142758005,1.0,1.0,1.0,0.9090555476149169
9486,deb455f53c805643,True,1.0,1.0,0.7445103129949917,1.0,1.0,1.0,0.8935459637479132
9487,ae124de305ca5cb1,True,1.0,1.0,0.7953583239680748,1.0,1.0,1.0,0.9147326349866978
9488,020ba7462c6f52b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9489,aefd4ac2f4005309,True,1.0,1.0,0.7971038794449864,1.0,1.0,1.0,0.9154599497687443
9490,31811172f43c5188,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9491,2403645ef4fe5b10,True,1.0,1.0,0.9108354327563936,1.0,1.0,1.0,0.9628480969818307
9492,4646c3058d13526c,True,1.0,1.0,0.8706437884716056,1.0,1.0,1.0,0.9461015785298357
9493,515b2946ba2457b5,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9494,418f3b3a155f5655,True,1.0,1.0,0.8874425679377914,1.0,1.0,1.0,0.9531010699740797
9495,ac2f5c84d6fc5cdf,True,1.0,1.0,0.9690791093424221,1.0,1.0,1.0,0.9871162955593427
9496,21b98219003453af,True,1.0,1.0,0.7863487168597211,1.0,1.0,1.0,0.9109786320248837
9497,780eada83bbc57b1,True,1.0,1.0,0.8764869399723123,1.0,1.0,1.0,0.9485362249884636
9498,0d09772186295ff0,True,1.0,1.0,0.9411261788146497,1.0,1.0,1.0,0.9754692411727707
9499,49074bfb7c9e5c26,True,1.0,1.0,0.8276236878247738,1.0,1.0,1.0,0.9281765365936557
9500,7b7d556d563f5ac4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9501,9baabb31eaac5335,True,1.0,1.0,0.9782577568161622,1.0,1.0,1.0,0.9909407320067342
9502,8d3ac506e17050ba,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9503,deff279b0c815e5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9504,44de6aa3d6955912,True,1.0,1.0,0.9821824542109562,1.0,1.0,1.0,0.9925760225878983
9505,ef41e9c7f99d5d85,True,1.0,1.0,0.8190569220087245,1.0,1.0,1.0,0.9246070508369685
9506,44230a68f8305c14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9507,003ead1914c051d7,True,1.0,1.0,0.9844770786378786,1.0,1.0,1.0,0.9935321160991162
9508,17607267e8155496,True,1.0,1.0,0.7578790157442213,1.0,1.0,1.0,0.8991162565600922
9509,d0bf0c6c025c5c8c,True,1.0,1.0,0.5489052385019354,1.0,1.0,1.0,0.8120438493758065
9510,a689d4a215245104,True,1.0,1.0,0.6322870341384278,1.0,1.0,1.0,0.8467862642243449
9511,2002780575295bdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9512,06737d2244bd53cc,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9513,752255614d7f569a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9514,2371a65f76025bfd,True,1.0,1.0,0.6754333402926938,1.0,1.0,1.0,0.8647638917886225
9515,7ef3374d49a45a86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9516,b42d7dc2a3975573,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9517,6074e965781b510e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9518,68aac08d307653e5,True,1.0,1.0,0.7398182750793365,1.0,1.0,1.0,0.8915909479497236
9519,9c3e55179e8b57b9,True,1.0,1.0,0.9603218394779339,1.0,1.0,1.0,0.9834674331158059
9520,ac4c20c8dd0a5e68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9521,9089d6dfa77e5488,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9522,455f894b6e3b58ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9523,c61d55c28f3b538d,True,1.0,1.0,0.8784668220952193,1.0,1.0,1.0,0.949361175873008
9524,fc5d32be7f785570,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9525,62ebe5d1697f5b73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9526,5056ce4462ad5960,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9527,7a8c81a7cd1256e0,True,1.0,1.0,0.9894003901881825,1.0,1.0,1.0,0.9955834959117427
9528,79d3720b23b6533e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9529,f16753eac7825480,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9530,9ba21cb552c35238,True,1.0,1.0,0.7775994672603196,1.0,1.0,1.0,0.9073331113584665
9531,d9560f4ad686510f,True,1.0,1.0,0.876802014909302,1.0,1.0,1.0,0.9486675062122091
9532,b7d52a0a64825b14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9533,69e8a01f073d5080,True,1.0,1.0,0.8866453692737026,1.0,1.0,1.0,0.9527689038640427
9534,f3c6560a01e55c94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9535,eeeaf1937c015ab9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9536,ba72861df9725061,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9537,051b3ee34e3b59ec,True,1.0,1.0,0.9747250900300322,1.0,1.0,1.0,0.9894687875125134
9538,d0910fc41d785f46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9539,fc0a60a9d8245aea,True,1.0,1.0,0.6789383242806437,1.0,1.0,1.0,0.8662243017836015
9540,814a2807af5f51f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9541,cca534b6970f5c8e,True,1.0,1.0,0.7235248308761841,1.0,1.0,1.0,0.8848020128650766
9542,d2a2e2498d505b76,True,1.0,1.0,0.9383317850637691,1.0,1.0,1.0,0.9743049104432372
9543,72cccfbb9c6f5e9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9544,bd76dffbe3065854,True,1.0,1.0,0.9331566217141445,1.0,1.0,1.0,0.9721485923808935
9545,0dff39153a005f4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9546,1a0605b15ce0596b,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9547,c12b3554dcd655c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9548,2647308c0cbe519c,True,1.0,1.0,0.9452568972824638,1.0,1.0,1.0,0.9771903738676931
9549,6e344e75ca4e543e,True,1.0,1.0,0.8129910942156322,1.0,1.0,1.0,0.9220796225898468
9550,f28c522b8a0155cc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9551,af6aff5482395ecf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9552,8d3c8a698ac65342,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9553,1537a74401845849,True,1.0,1.0,0.62907745846791,1.0,1.0,1.0,0.8454489410282958
9554,0f69087034985e9e,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9555,660e14c77a1c550b,True,1.0,1.0,0.5334281692885907,1.0,1.0,1.0,0.8055950705369129
9556,e40b2bf57fa5576f,True,1.0,1.0,0.9687934283375232,1.0,1.0,1.0,0.9869972618073014
9557,1309e3cfb6f25c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9558,c1ea7d700faa5fee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9559,4b347fca93c65596,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9560,f582317803e65752,True,1.0,1.0,0.797735509921887,1.0,1.0,1.0,0.9157231291341196
9561,dde2ef92aa56546b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9562,d74dbc89af495c84,True,1.0,1.0,0.8063944788383416,1.0,1.0,1.0,0.9193310328493091
9563,613c9ac33f6951ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9564,23f357c023c2584f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9565,9e3c4f7d62315b95,True,1.0,1.0,0.9783693985595517,1.0,1.0,1.0,0.9909872493998133
9566,308908fd6d9a5631,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9567,fd38927a12a152fa,True,1.0,1.0,0.9443310208051978,1.0,1.0,1.0,0.9768045920021656
9568,e88e44d720f65e0e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9569,f530d03c88b652a7,True,1.0,1.0,0.9357659007351465,1.0,1.0,1.0,0.9732357919729777
9570,61e104b6c5d35dc6,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9571,350ef3908a9c5db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9572,e2080118123b5cc8,True,1.0,1.0,0.9314982498819114,1.0,1.0,1.0,0.9714576041174631
9573,236914bd075052ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9574,3d776c43acfd5327,True,1.0,1.0,0.9449981748834912,1.0,1.0,1.0,0.9770825728681213
9575,ada676e1203d5ad7,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9576,970cfee3bc7d5e3d,True,1.0,1.0,0.8304288730203948,1.0,1.0,1.0,0.929345363758498
9577,5f2d040ee3bf5c6e,True,1.0,1.0,0.8923317988074504,1.0,1.0,1.0,0.9551382495031043
9578,b657fb1afb7c54f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9579,49ee466685265a80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9580,f38ecbfea0075cca,True,1.0,1.0,0.941701231850482,1.0,1.0,1.0,0.9757088466043675
9581,a0be9e4c6cc15ec7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9582,93574a28917b5395,True,1.0,1.0,0.808793335223067,1.0,1.0,1.0,0.9203305563429446
9583,bf1f3fe1ca935bba,True,1.0,1.0,0.8635906521736256,1.0,1.0,1.0,0.9431627717390106
9584,ba13a6004a0c5f8d,True,1.0,1.0,0.640972625896816,1.0,1.0,1.0,0.85040526079034
9585,88538f4b41cc5d4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9586,ec2d4139247f5375,True,1.0,1.0,0.9615187162829822,1.0,1.0,1.0,0.9839661317845759
9587,26b5e3878f2250ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9588,0b7ee9446b7f541e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9589,1b6ca45027e3531c,True,1.0,1.0,0.9758427507206929,1.0,1.0,1.0,0.9899344794669555
9590,6c903f55bc7650e1,True,1.0,1.0,0.9933269126866725,1.0,1.0,1.0,0.9972195469527803
9591,b6b5f3cc01a05f83,True,1.0,1.0,0.5751672487733699,1.0,1.0,1.0,0.8229863536555708
9592,e7daf964463c530b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9593,db4f9f954c2e597f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9594,fcb6bd60c8905c79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9595,4a7156af749e54fc,True,1.0,1.0,0.9695941323423367,1.0,1.0,1.0,0.9873308884759737
9596,dc482250cdb35c9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9597,117b147622605d6a,True,1.0,1.0,0.7643010803917603,1.0,1.0,1.0,0.9017921168299002
9598,f93bfd9479fd52ee,True,1.0,1.0,0.9712447552311406,1.0,1.0,1.0,0.9880186480129752
9599,bc2532765f5a5262,True,1.0,1.0,0.9850597459975556,1.0,1.0,1.0,0.9937748941656482
9600,2cdba8acff3454a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9601,eb81d53204735bcc,True,1.0,1.0,0.954589717285868,1.0,1.0,1.0,0.9810790488691117
9602,ce8cc7a247f651be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9603,d9435ec2640f586f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9604,7d368be282b85528,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9605,a23ebe50e290544b,True,1.0,1.0,0.9346526703500737,1.0,1.0,1.0,0.9727719459791974
9606,0e016d945ce25090,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9607,cb8b1f36617c50d4,True,1.0,1.0,0.9928687931217776,1.0,1.0,1.0,0.9970286638007405
9608,6cec94a1d70c5cf4,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9609,9881bb008f61514a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9610,a38db8b9731f50b6,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9611,2f233e4005e05c1e,True,1.0,1.0,0.9636416027715194,1.0,1.0,1.0,0.9848506678214664
9612,87b2c0e49070537f,True,1.0,1.0,0.9933770565757667,1.0,1.0,1.0,0.9972404402399029
9613,c77d485da6ce5075,True,1.0,1.0,0.8779673872142592,1.0,1.0,1.0,0.9491530780059413
9614,7f572219da4e5fd4,True,1.0,1.0,0.9334460707408107,1.0,1.0,1.0,0.9722691961420044
9615,ccdb6840a0445870,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9616,26e8589d8c485726,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9617,a92bb2331b0e5485,True,1.0,1.0,0.9494045926148504,1.0,1.0,1.0,0.9789185802561877
9618,b7215e8a4eb6552a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9619,f5f173ece87c5c11,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9620,bd7154fc2b1f548b,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9621,236c1e1f86ec5e98,True,1.0,1.0,0.9778622294012589,1.0,1.0,1.0,0.9907759289171912
9622,936c2cf5b8345663,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9623,649b2096884957a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9624,845cd9cda6335f6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9625,530df64bb4b5533f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9626,e095e7e21ab65691,True,1.0,1.0,0.8834119992887514,1.0,1.0,0.0,0.9514216663703131
9627,5cea066f5bc9523b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9628,67debdeae60b5fa4,True,1.0,1.0,0.9720999894326137,0.0,1.0,0.5,0.5717083289302557
9629,a67f68a6c9e85668,True,1.0,1.0,0.967565444832291,1.0,1.0,1.0,0.9864856020134546
9630,04cdd9195f885ac6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9631,0114734fd69b598e,True,1.0,1.0,0.9309579998060817,1.0,1.0,1.0,0.9712324999192008
9632,c2072dd6a3f85da0,True,1.0,1.0,0.7468679714698414,1.0,1.0,1.0,0.8945283214457672
9633,6bd962139e2658da,True,1.0,1.0,0.7980611930393318,1.0,1.0,1.0,0.9158588304330548
9634,7d59e0ea1e0d524b,True,1.0,1.0,0.5978762273972604,1.0,1.0,1.0,0.8324484280821919
9635,0f3cdfd8866b5915,True,1.0,1.0,0.9298791473995983,1.0,1.0,1.0,0.9707829780831659
9636,f05325ffb9425a4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9637,76476276b198570d,True,1.0,1.0,0.8896182972489448,1.0,1.0,1.0,0.9540076238537271
9638,dec6932758755596,True,1.0,1.0,0.6556581520580648,1.0,1.0,1.0,0.8565242300241936
9639,039cc112267b5d97,True,1.0,1.0,0.9879118701911958,1.0,1.0,1.0,0.9949632792463315
9640,912bc19c43a15d8d,True,1.0,1.0,0.971580415194897,1.0,1.0,1.0,0.988158506331207
9641,b63793ec1e0350e6,True,1.0,1.0,0.9334613855866175,1.0,1.0,1.0,0.9722755773277573
9642,0182731334355e48,True,1.0,1.0,0.8902772833807571,1.0,1.0,1.0,0.9542822014086488
9643,0e81b2ebbb30575e,True,1.0,1.0,0.8141912583280019,1.0,1.0,1.0,0.9225796909700007
9644,8e00c08f68af5357,True,1.0,1.0,0.9375758126919687,1.0,1.0,1.0,0.9739899219549869
9645,ccd53fdd1b6e51b8,True,1.0,1.0,0.7860336961795991,1.0,1.0,1.0,0.9108473734081662
9646,3e68b96c1d745820,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9647,a2c3aa64478d533b,True,1.0,1.0,0.8953228336663205,1.0,1.0,1.0,0.9563845140276336
9648,4257350828cf5e87,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9649,3284cc6a78b05b9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9650,cd89b212efe9585a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9651,7fcd06d455d55572,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9652,9c63a8a78f3251d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9653,0e6a9b4fe9ec5443,True,1.0,1.0,0.871735865339304,1.0,1.0,1.0,0.9465566105580434
9654,27c0f4e2b49b5c08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9655,166d08e80654527d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9656,22b526a96ad65c88,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9657,4da3c27db2495e9e,True,1.0,1.0,0.3253042001365025,1.0,1.0,1.0,0.718876750056876
9658,2af5b66260bf5795,True,1.0,1.0,0.9282008596592403,1.0,1.0,1.0,0.9700836915246835
9659,0573408e3cfb5130,True,1.0,1.0,0.7738823302423427,1.0,1.0,1.0,0.9057843042676428
9660,c68a0ad53c105f0d,True,1.0,1.0,0.9278212077513286,1.0,1.0,0.5,0.9699255032297204
9661,6c8d2b130c4d5288,True,1.0,1.0,0.9960532509920946,1.0,1.0,1.0,0.998355521246706
9662,8a3c6c3502035e11,True,1.0,1.0,0.6008962962293173,1.0,1.0,1.0,0.8337067900955488
9663,b805c900794c53f5,True,1.0,1.0,0.951202332368862,1.0,1.0,1.0,0.9796676384870259
9664,a5cde0f1dace5561,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9665,2d0c8a7a065e5995,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9666,b4797f8fbe08559f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9667,8f8ccbd6ffcb54b9,True,1.0,1.0,0.8066291356737422,1.0,1.0,1.0,0.919428806530726
9668,64a52073ea395752,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9669,72a43a590e3758f8,True,1.0,1.0,0.9289117724191891,1.0,1.0,1.0,0.9703799051746621
9670,645e303a25a65190,True,1.0,1.0,0.8895752123691832,1.0,1.0,1.0,0.953989671820493
9671,e74ca27f40755297,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9672,e0b9f01f36d75552,True,1.0,1.0,0.9531760721291027,1.0,1.0,1.0,0.9804900300537929
9673,53b9b277e6305400,True,1.0,1.0,0.9322744594639375,1.0,1.0,1.0,0.9717810247766406
9674,008844070af456e3,True,1.0,1.0,0.8070230927760149,1.0,1.0,1.0,0.9195929553233396
9675,b5e3abde704b54c8,True,1.0,1.0,0.6527250759689337,1.0,1.0,1.0,0.8553021149870558
9676,ceedeccf36c35c11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9677,490f4995542058fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9678,86d5685d21d15ee9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9679,f7143ad20856584c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9680,d3d7a91aff375fc5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9681,a5de46cebb7d5260,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9682,0cf22b3901945e24,True,1.0,1.0,0.9301383770056091,1.0,1.0,1.0,0.9708909904190038
9683,a5db7f072b0a58d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9684,ff60af032dbd5caa,True,1.0,1.0,0.6761676468698347,1.0,1.0,1.0,0.8650698528624311
9685,e91c1fdb29a858f3,True,1.0,1.0,0.9684065571680274,1.0,1.0,1.0,0.986836065486678
9686,291f4ffb6dc754d2,True,1.0,1.0,0.8191996767821116,1.0,1.0,1.0,0.9246665319925466
9687,9c193ab1a07454e3,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
9688,563ef3c44a5a528e,True,1.0,1.0,0.5167497525566851,1.0,1.0,1.0,0.7986457302319522
9689,ab8034dd8873524b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9690,a71fec9cd7b65cf0,True,1.0,1.0,0.862702945483913,1.0,1.0,1.0,0.9427928939516305
9691,e89a30bba6345ada,True,1.0,1.0,0.9459476296073953,1.0,1.0,1.0,0.9774781790030813
9692,fd513762a5ea5dd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9693,5ff30edb240758c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9694,cb91b17626f85892,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9695,9bb5a81e7fad549a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9696,0cf7d096e8c05fed,True,1.0,1.0,0.997236287296642,1.0,1.0,1.0,0.9988484530402676
9697,25e2cda283355b76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9698,f5c4d4a66e13514d,True,1.0,1.0,0.7182583401344277,1.0,1.0,1.0,0.8826076417226782
9699,60c9aabf696a5756,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9700,42eef0001e6c5498,True,1.0,1.0,0.7239081214347951,1.0,1.0,1.0,0.884961717264498
9701,7f00cbbc74695c32,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9702,c5e4f3c361b252c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9703,3a4b7b872e3452ac,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9704,3c0e4d6b508d5e10,True,1.0,1.0,0.9775820393928566,0.0,1.0,1.0,0.5739925164136902
9705,bd5e1c226cca5d3e,True,1.0,1.0,0.8769613000701116,1.0,1.0,1.0,0.9487338750292132
9706,38b7b1afe2bf516b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9707,87124bde96ba59b1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9708,a2f75428b992536c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9709,789eca1c50f85cb4,True,1.0,1.0,0.5225594273703995,1.0,1.0,1.0,0.8010664280709999
9710,3ca720caa0ff5082,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9711,86c1c1bcec395011,True,1.0,1.0,0.9599601354797745,1.0,1.0,1.0,0.9833167231165727
9712,24df13e119aa5d5d,True,1.0,1.0,0.8980041934992607,1.0,1.0,0.0,0.9575017472913586
9713,1834f4fb0ca15b93,True,1.0,1.0,0.9327456159425325,1.0,1.0,0.5,0.9719773399760552
9714,94683fc69ce4599c,True,1.0,1.0,0.5525076523875055,1.0,1.0,1.0,0.8135448551614607
9715,e4ae770961c15455,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9716,83a9fe7e03fd5755,True,1.0,1.0,0.6525027200060003,1.0,1.0,1.0,0.8552094666691668
9717,ddc1271ea57154bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9718,66a0abcb3eac57df,True,1.0,1.0,0.8170994995909925,1.0,1.0,1.0,0.9237914581629135
9719,9d4e4e721d77503e,True,1.0,1.0,0.93338498888031,1.0,1.0,1.0,0.9722437453667959
9720,9d7ec713a2fb5e44,True,1.0,1.0,0.8308753483239318,1.0,1.0,1.0,0.9295313951349716
9721,51754449a4dd5f27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9722,536a4f2c870d5e58,True,1.0,1.0,0.9582576579649662,1.0,1.0,1.0,0.9826073574854025
9723,7c6e9037e7dd5e8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9724,d242cc91d5ef57b7,True,1.0,1.0,0.8842351223221838,1.0,1.0,1.0,0.95176463430091
9725,4f37ec7f0ac75960,True,1.0,1.0,0.9188096323920505,1.0,1.0,1.0,0.9661706801633544
9726,076f6be5815b547f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9727,6a383816e5c1568b,True,1.0,1.0,0.9064750871226229,1.0,1.0,1.0,0.9610312863010929
9728,cec165c3246d5529,True,1.0,1.0,0.9349728470643001,1.0,1.0,1.0,0.9729053529434584
9729,00137a5ce92d591c,True,1.0,1.0,0.6742526663987833,1.0,1.0,1.0,0.8642719443328263
9730,578adc6dc97d510f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9731,b81c602d68a25e90,True,1.0,1.0,0.7551544342877213,1.0,1.0,1.0,0.8979810142865506
9732,6486c6ab411c5baf,True,1.0,1.0,0.944290465788252,1.0,1.0,1.0,0.9767876940784385
9733,11d28b80cd0a56d5,True,1.0,1.0,0.7109197628509328,0.0,1.0,1.0,0.462883234521222
9734,024d89a3e1e752dc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9735,5ce3b2260be35a1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9736,9e290b24dff55dff,True,1.0,1.0,0.929519345192608,1.0,1.0,1.0,0.9706330604969201
9737,59c6eefd08af59b9,True,1.0,1.0,0.9491171764140388,1.0,1.0,1.0,0.9787988235058496
9738,248288deae795ad8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9739,29fea23055595de3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9740,926ea834d8f256d5,True,1.0,1.0,0.9913092819477226,1.0,1.0,1.0,0.9963788674782178
9741,da5ac44917dd5ca4,True,1.0,1.0,0.8956808617290714,1.0,1.0,1.0,0.9565336923871129
9742,9d9762d42ff5561d,True,1.0,1.0,0.9945377513004132,1.0,1.0,1.0,0.9977240630418388
9743,e59da7b4970654fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9744,0bcae698fd905226,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9745,b5d72ce63e11581b,True,1.0,1.0,0.9882680153453579,1.0,1.0,1.0,0.9951116730605657
9746,b04064e074f55bb0,True,1.0,1.0,0.9665304983705013,1.0,1.0,1.0,0.9860543743210423
9747,38a75ff02ee95756,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9748,c2f56a56716f55e3,True,1.0,1.0,0.9782673909690918,1.0,1.0,1.0,0.9909447462371216
9749,829e3a1622565a63,True,1.0,1.0,0.9686310663785007,1.0,1.0,1.0,0.986929610991042
9750,6c3bb8f40a9a533c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9751,30187e714d065b0b,True,1.0,1.0,0.9368054412414476,1.0,1.0,1.0,0.9736689338506032
9752,367ead111dcb5764,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9753,5671f9e107965dc3,True,1.0,1.0,0.8724384473930772,1.0,1.0,1.0,0.9468493530804488
9754,f5af09063e125bb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9755,4d8c41cf686957d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9756,52d4fbbe8bd551dc,True,1.0,1.0,0.9467556858571905,1.0,1.0,1.0,0.9778148691071626
9757,3012e1628f7d5d3a,True,1.0,1.0,0.7123776206474289,1.0,1.0,1.0,0.8801573419364287
9758,dfa06e9592e65896,True,1.0,1.0,0.9544639982299147,1.0,1.0,1.0,0.981026665929131
9759,c2ddfc9b18815c97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9760,01ff2ecc002851a1,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
9761,cd67b6a868ed5745,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9762,af2f022a0d685312,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9763,f583323fe0215871,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9764,aa09b515e34356f4,True,1.0,1.0,0.6521854955730157,1.0,1.0,1.0,0.8550772898220899
9765,bcf76bb937d35be9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9766,25bf69b0667152fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9767,963591d88d6a53b6,True,1.0,1.0,0.9435656039421823,1.0,1.0,1.0,0.9764856683092425
9768,1e1913cd8d035225,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9769,d0de8d6a350d55d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9770,1e751703427e5a3c,True,1.0,1.0,0.9562586210819407,1.0,1.0,1.0,0.9817744254508086
9771,03ad57c205da56f2,True,1.0,1.0,0.9137905600416241,1.0,1.0,0.0,0.9640794000173433
9772,4885d99d4c3959b8,True,1.0,1.0,0.7618011499101108,1.0,1.0,1.0,0.9007504791292128
9773,eccba8e0ad6651c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9774,11ee697033a159a9,True,1.0,1.0,0.954763392384136,1.0,1.0,1.0,0.98115141349339
9775,61d8eb4fd2395520,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9776,025aab0da0e652b7,True,1.0,1.0,0.9539880285146001,1.0,1.0,1.0,0.9808283452144168
9777,38f5cc0699195554,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9778,d3193f2f5983500f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9779,07dc9de3dd855653,True,1.0,1.0,0.4754833627355983,1.0,1.0,1.0,0.7814514011398327
9780,de1662269d685ce0,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9781,00685a5276625b57,True,1.0,1.0,0.9951979027854649,1.0,1.0,0.5,0.9979991261606104
9782,dfd27e2c5d7f50fb,True,1.0,1.0,0.9048608916738813,1.0,1.0,1.0,0.9603587048641172
9783,4de864abe4f255bd,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9784,4a9a5d2dcc045ec4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9785,e3a04835bb6357ad,True,1.0,1.0,0.6651568910721917,1.0,1.0,1.0,0.8604820379467465
9786,49f0872dbe1958e6,True,1.0,1.0,0.9093352463412183,1.0,1.0,1.0,0.9622230193088409
9787,c2cb368d78e858c7,True,1.0,1.0,0.9364013806827977,1.0,1.0,1.0,0.9735005752844991
9788,62462203db6b5ba5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9789,d2f121776fd05b4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9790,83d9a73b7a3650c7,True,1.0,1.0,0.8631934249707538,1.0,1.0,1.0,0.9429972604044807
9791,c83d1e0923295d5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9792,d9422fc7065e5b62,True,1.0,1.0,0.6125285728730329,1.0,1.0,1.0,0.8385535720304303
9793,f5442665da9f554c,True,1.0,1.0,0.772171429472198,1.0,1.0,1.0,0.9050714289467492
9794,e36edd3aedf05e30,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9795,2a7b12a784c351c3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9796,6639fa7905a3599b,True,1.0,1.0,0.7272051458834847,1.0,1.0,1.0,0.8863354774514519
9797,3716402a783c5689,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9798,32648fe3eaa45ed1,True,1.0,1.0,0.9285278437425386,1.0,1.0,1.0,0.9702199348927244
9799,7f86145a2a8a514b,True,1.0,1.0,0.9632612647238241,1.0,1.0,1.0,0.9846921936349267
9800,dbd94883f7865af6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9801,67b05cf704325e6b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9802,11aef9f936f45518,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9803,83b935eff1815935,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9804,8628470b20555c1d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9805,0b99739b06c455bf,True,1.0,1.0,0.9827580688325472,1.0,1.0,1.0,0.9928158620135613
9806,4256146a0b765876,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9807,65451b2015ec58c7,True,1.0,1.0,0.6300754275440723,1.0,1.0,1.0,0.8458647614766969
9808,1a9928bcc34451aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9809,c8aeadf284a05f44,True,1.0,1.0,0.8184509824778428,1.0,1.0,0.0,0.9243545760324344
9810,55a63ecf2e985abe,True,1.0,1.0,0.905152207643227,1.0,1.0,1.0,0.9604800865180113
9811,8fccd42a7937508a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9812,d94860755c1f5594,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9813,cc4bccf7f7175ea3,True,1.0,1.0,0.9166368801658411,1.0,1.0,1.0,0.9652653667357671
9814,69d75ac905035187,True,1.0,1.0,0.983690521644772,1.0,1.0,1.0,0.993204384018655
9815,dc096269aef55bf0,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
9816,125a155883e55be7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9817,03c50783a77551a2,True,1.0,1.0,0.9253456916704546,1.0,1.0,1.0,0.9688940381960226
9818,a7d3076a7b7b58b2,True,1.0,1.0,0.9808315571408539,1.0,1.0,1.0,0.9920131488086891
9819,1647fbd477655958,True,1.0,1.0,0.928160450934567,1.0,1.0,1.0,0.9700668545560696
9820,0e04335474bf5b6e,True,1.0,1.0,0.9411413808806852,1.0,1.0,1.0,0.9754755753669522
9821,45441aede44b5547,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9822,12f2dccfb88957f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9823,d68e0b255e055d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9824,7e3d6e037fbc506c,True,1.0,1.0,0.9266221407674884,1.0,1.0,1.0,0.9694258919864535
9825,4827434c5d3659cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9826,c710ccf4dffd58a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9827,178d9a3c6c6852a4,True,1.0,1.0,0.7515826235335844,1.0,1.0,1.0,0.8964927598056601
9828,5aa4b6dc8f0759b5,True,1.0,1.0,0.7490406923534733,1.0,1.0,1.0,0.8954336218139471
9829,e6dde7de045154c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9830,0f23b65ea5a6556e,True,1.0,1.0,0.6794103534225695,1.0,1.0,1.0,0.8664209805927373
9831,d861e8c8589e5433,True,1.0,1.0,0.8571937081581231,1.0,1.0,0.5,0.940497378399218
9832,9e4128df16395eb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9833,22dcb62f62a15d42,True,1.0,1.0,0.8906798831901445,1.0,1.0,1.0,0.9544499513292268
9834,637b5b88f5a2566c,True,1.0,1.0,0.8882310263041057,1.0,1.0,1.0,0.9534295942933774
9835,c9628d0526bb58c5,True,1.0,1.0,0.894601852737802,1.0,1.0,1.0,0.9560841053074176
9836,fa7793ced9cc559e,True,1.0,1.0,0.980061828825983,1.0,1.0,1.0,0.991692428677493
9837,09027c0129cd568b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9838,ab9a263dea175465,True,1.0,1.0,0.7488373637487437,1.0,1.0,1.0,0.8953489015619764
9839,aa843e4d6d3b5fc3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9840,1fe2f21f53c05378,True,1.0,1.0,0.7596182017724411,1.0,1.0,1.0,0.8998409174051837
9841,bb6cb09beb1e5e3f,True,1.0,1.0,0.9268561252011384,1.0,1.0,1.0,0.9695233855004743
9842,53f1331b9dd45ffa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9843,3b34e3fd5b9e5767,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9844,58d69daf413c5d5a,True,1.0,1.0,0.5940717164604535,1.0,1.0,1.0,0.8308632151918557
9845,213870b088245664,True,1.0,1.0,0.6128034701731486,1.0,1.0,1.0,0.8386681125721452
9846,bde1cb24aeb45289,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9847,eabbb4546a145980,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9848,5f4ad64db9ac5419,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9849,ca8a417f32d859ba,True,1.0,1.0,0.9405720188279302,1.0,1.0,1.0,0.9752383411783043
9850,1559a9e324d6519d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9851,4f2ac10c0fc1566a,True,1.0,1.0,0.9511319031181011,1.0,1.0,1.0,0.9796382929658755
9852,9a6e3e5d86dd5949,True,1.0,1.0,0.8740563256553319,1.0,1.0,1.0,0.947523469023055
9853,a55fdc98ef8057e5,True,1.0,1.0,0.8852990160272322,1.0,1.0,1.0,0.95220792334468
9854,2e9c19d0168c58ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9855,e7c691d409295501,True,1.0,1.0,0.9625473068669391,1.0,1.0,1.0,0.984394711194558
9856,0698ddce973b50ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9857,69124bf1a9185f06,True,1.0,1.0,0.6927359360318628,1.0,1.0,1.0,0.8719733066799428
9858,71729b03a1e95896,True,1.0,1.0,0.7538406881111642,1.0,1.0,1.0,0.8974336200463183
9859,121b6c8a61d85945,True,1.0,1.0,0.9956859842385914,1.0,1.0,1.0,0.9982024934327464
9860,bc23c66181b15e25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9861,bd0dd422fbc152e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9862,ae97dc76df0952f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9863,c93a302d2fb2508f,True,1.0,1.0,0.788492267792374,1.0,1.0,1.0,0.9118717782468225
9864,24108688ab4856ab,True,1.0,1.0,0.943637063249604,1.0,1.0,1.0,0.9765154430206683
9865,e5d91842b228552a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9866,346f28fb35365c73,True,1.0,1.0,0.8434581513475056,1.0,1.0,1.0,0.9347742297281273
9867,a9e622747fc45a0a,True,1.0,1.0,0.9953869161324944,1.0,1.0,1.0,0.9980778817218727
9868,26710ebfab6d528c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9869,acfe9f2fe77c5b79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9870,06067b68f2655a55,True,1.0,1.0,0.6722050437005683,1.0,1.0,1.0,0.8634187682085702
9871,e2fe8539502a5fd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9872,5ab14dca42a058d9,True,1.0,1.0,0.8630665233622309,1.0,1.0,1.0,0.9429443847342629
9873,303d7a8f1262569e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9874,661278fc8a9c57d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9875,30f959771e1e588d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9876,f6b2a416f38d5609,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9877,e6dc564e1a3a588e,True,1.0,1.0,0.9837033700227267,1.0,1.0,1.0,0.9932097375094694
9878,735587b14e39568c,True,1.0,1.0,0.9768650712868044,1.0,1.0,1.0,0.9903604463695018
9879,9320c42b53b052f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9880,98e3abe2a38c5156,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9881,ea7d8f38a0a05149,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9882,2ee2b26e0f20509d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9883,6c6a6b002f715d03,True,1.0,1.0,0.9626987863969798,1.0,1.0,1.0,0.9844578276654082
9884,f1ceb70bd72a5048,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9885,260efd01066156ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9886,0af68cc78d085fdb,True,1.0,1.0,0.9949409580369541,1.0,1.0,1.0,0.9978920658487308
9887,06eaba80b0bf50f0,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9888,36f96e28725c5f5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9889,3882f317a3f55e29,True,1.0,1.0,0.9716226562619457,1.0,1.0,1.0,0.9881761067758107
9890,af7ef7050e425cb9,True,1.0,1.0,0.9055145189853286,1.0,1.0,1.0,0.9606310495772202
9891,c43312ea64bc5d28,True,1.0,1.0,0.9902752754201414,1.0,1.0,1.0,0.9959480314250589
9892,bbc1735031c25ff7,True,1.0,1.0,0.6758276108429055,1.0,1.0,1.0,0.8649281711845439
9893,6d83f0adc26e5ee5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9894,e5bb04b7c6695184,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9895,a815da9bf45d5b15,True,1.0,1.0,0.829509765886087,1.0,1.0,1.0,0.9289624024525361
9896,1633456bc3ec569d,True,1.0,1.0,0.9209289221640047,1.0,1.0,1.0,0.9670537175683354
9897,22e04303d53f54f5,True,1.0,1.0,0.9784069245456106,1.0,1.0,1.0,0.9910028852273377
9898,175f0101f12750b1,True,1.0,1.0,0.9399064181039583,1.0,1.0,0.0,0.974961007543316
9899,49ae6840ff7f5e91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9900,cdac2937953e5398,True,1.0,1.0,0.8879054989862667,1.0,1.0,1.0,0.9532939579109444
9901,58b6adc2f0495506,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9902,82c9641923725260,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9903,22642c0ae9605891,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9904,a92ed51516c358dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9905,839206ee819e582f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9906,4f6abcc897955dfd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9907,c08cd52346155301,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9908,d496c44726c35e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9909,f5c6f00966f152ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9910,4104c86ea5425c40,True,1.0,1.0,0.9534055461694491,0.0,1.0,1.0,0.5639189775706038
9911,298fff3a2ae95293,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9912,bf8c5276f9a6539d,True,1.0,1.0,0.846272737477976,1.0,1.0,0.0,0.9359469739491567
9913,45408d0676b7570c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9914,e14abaa91ad3511b,True,1.0,1.0,0.7502597727039881,1.0,1.0,1.0,0.895941571959995
9915,dadaa10f428c501e,True,1.0,1.0,0.996624049690279,1.0,1.0,1.0,0.9985933540376163
9916,dc50a0853e295e88,True,1.0,1.0,0.9132557473198832,1.0,1.0,1.0,0.9638565613832847
9917,fce6a1ea8fce5644,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9918,798f1981bb285b09,True,1.0,1.0,0.5911419549109116,1.0,1.0,1.0,0.8296424812128799
9919,6b0d21782a3b5a22,True,1.0,1.0,0.6274693001030734,1.0,1.0,1.0,0.8447788750429472
9920,fc58a8b4d619577d,True,1.0,1.0,0.8660355190555872,1.0,1.0,1.0,0.9441814662731614
9921,93494257467c5e97,True,1.0,1.0,0.9917995010903228,1.0,1.0,1.0,0.996583125454301
9922,df8bff51c1d95e09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9923,152a3fbb37155fa0,True,1.0,1.0,0.9361344015459894,1.0,1.0,1.0,0.9733893339774955
9924,dd32aebcb8e6550e,True,1.0,1.0,0.8880827130156861,1.0,1.0,1.0,0.9533677970898692
9925,b6b0722747565854,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9926,dcd3886f044a5e29,True,1.0,1.0,0.9596493448614839,1.0,1.0,1.0,0.9831872270256182
9927,9bfae11fe1af5b67,True,1.0,1.0,0.9503020504925175,1.0,1.0,1.0,0.9792925210385489
9928,ec78d882433a50ca,True,1.0,1.0,0.8786094375976363,1.0,1.0,1.0,0.9494205989990151
9929,593653db007b5826,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9930,12030460794b563e,True,1.0,1.0,0.9303710611595163,1.0,1.0,1.0,0.9709879421497986
9931,6fc2a1e0a7915147,True,1.0,1.0,0.744935493778965,1.0,1.0,1.0,0.8937231224079021
9932,61a9157ac995542c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9933,b38af8cb560c5295,True,1.0,1.0,0.7790954610627012,1.0,1.0,1.0,0.9079564421094588
9934,8fe203611a555812,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9935,ce28bbe99d7f5f43,True,1.0,1.0,0.7379284929943929,1.0,1.0,1.0,0.8908035387476637
9936,c6c1dab6af9858f9,True,1.0,1.0,0.9701863276449694,1.0,1.0,1.0,0.9875776365187372
9937,0045af58281456a0,True,1.0,1.0,0.8282430387631516,1.0,1.0,1.0,0.9284345994846465
9938,41c7edfd989451cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9939,f016e2b6ac155a30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9940,1c03788c47b75b6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9941,03d1885be4355a79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9942,10d0706cdc655c9f,True,1.0,1.0,0.9426272924179889,1.0,1.0,1.0,0.9760947051741621
9943,bd9abb7104dc5408,True,1.0,1.0,0.946605972404773,1.0,1.0,1.0,0.9777524885019888
9944,5e279bb4bb105df9,True,1.0,1.0,0.9665620396329534,1.0,1.0,1.0,0.9860675165137306
9945,70a70a9054d75d9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9946,e80df2a74bfd5a22,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9947,99dae52a2a6451da,True,1.0,1.0,0.9705644489665782,1.0,1.0,1.0,0.9877351870694077
9948,baeb667505f850af,True,1.0,1.0,0.9733762234053932,1.0,1.0,1.0,0.9889067597522473
9949,32e38b7677e15f69,True,1.0,1.0,0.9110142043349808,1.0,1.0,1.0,0.9629225851395754
9950,0f6d159f5f0c52d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9951,5bdbe484641a55fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9952,a3dd6d539acc5c9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9953,b14ac3255b3b520b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9954,4874da28248a5026,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9955,9464277f29025ad8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9956,b2bdd6d761035ca4,True,1.0,1.0,0.9722205709705769,1.0,1.0,1.0,0.9884252379044071
9957,1c0c94dbcd5359fc,True,1.0,1.0,0.5598833700163985,1.0,1.0,1.0,0.8166180708401661
9958,8e84ecdbb84c5784,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
9959,f0d1419c24b85651,True,1.0,1.0,0.5404475066505946,1.0,1.0,1.0,0.8085197944377477
9960,49a53d11de6d5b1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9961,a0707360c69459d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9962,fc4982439fef5cb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9963,fc0a59dcf9d75219,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9964,6666f491ef505a49,True,1.0,1.0,0.9352266609317083,1.0,1.0,1.0,0.9730111087215452
9965,91795d835c905882,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9966,cc934224447a5c86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9967,2b4fee42169a54a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9968,ed0c080a65445565,True,1.0,1.0,0.8959808657462845,1.0,1.0,1.0,0.9566586940609518
9969,53400e82ca375c5f,True,1.0,1.0,0.7519183019161387,1.0,1.0,1.0,0.8966326257983912
9970,4e496bfdb6b95697,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9971,56a5e83ad14c558a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9972,731f133ce3055d30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9973,dc8554c53a2a5afc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9974,4d13950871eb5917,True,1.0,1.0,0.9494417503019905,1.0,1.0,0.0,0.9789340626258293
9975,2c9ad43fb0cd5394,True,1.0,1.0,0.8245233958655912,1.0,1.0,1.0,0.9268847482773297
9976,3296619ed0855e31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9977,bc842040229c5e52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9978,8e35889ee2cb559d,True,1.0,1.0,0.975216885436563,1.0,1.0,1.0,0.9896737022652345
9979,da590e67d2e6532a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9980,9d13fadd8afc5833,True,1.0,1.0,0.7568061137074442,1.0,1.0,1.0,0.8986692140447685
9981,3d43337c0e6b5910,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9982,fe5247f772d15ec0,True,1.0,1.0,0.9751681845223147,1.0,1.0,1.0,0.9896534102176311
9983,70e50d9b18305fa4,True,1.0,1.0,0.813015717074746,1.0,1.0,1.0,0.9220898821144775
9984,315ac5cd44ad5d1e,True,1.0,1.0,0.9869066235492859,1.0,1.0,1.0,0.9945444264788691
9985,decd6b1dd7f65e1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9986,914113b241ca5e51,True,1.0,1.0,0.9750812405121692,1.0,1.0,1.0,0.9896171835467372
9987,25d56d0a299a50fb,True,1.0,1.0,0.7700884467056935,1.0,1.0,1.0,0.9042035194607058
9988,3a7fa6d4bfb65f4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9989,ba4d9a1f0ac15364,True,1.0,1.0,0.9921576819125225,1.0,1.0,1.0,0.996732367463551
9990,39e13f76e8b55320,True,1.0,1.0,0.9807526286749398,1.0,1.0,1.0,0.9919802619478917
9991,07419a24b8e05171,True,1.0,1.0,0.9690676624291499,1.0,1.0,1.0,0.9871115260121458
9992,9d6f5aa2a3a25966,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9993,36a7254be1af5120,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9994,0367791336c3533e,True,1.0,1.0,0.7236245067160821,1.0,1.0,1.0,0.8848435444650343
9995,7758c231f45d51de,True,1.0,1.0,0.8388934729822775,1.0,1.0,1.0,0.9328722804092823
9996,aa4ec42ec7425de0,True,1.0,1.0,0.8649566755316747,1.0,1.0,0.0,0.9437319481381978
9997,7fcf6a30139b5d3e,True,1.0,1.0,0.8621789037078541,1.0,1.0,1.0,0.9425745432116059
9998,471d0206688f5e3b,True,1.0,1.0,0.7115021259820125,1.0,1.0,1.0,0.8797925524925052
9999,a93fe1ec53155bf7,True,1.0,1.0,0.974910087632461,1.0,1.0,1.0,0.9895458698468588
10000,70b8c89829d05f30,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10001,0cb51b0d4e285c55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10002,87c5cdc6c5a45ef2,True,1.0,1.0,0.9743510590396031,1.0,1.0,1.0,0.9893129412665013
10003,1a6043a86e7056a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10004,085f9a1ec71b50c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10005,6a9d9f877efb51e3,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10006,dd951db716735c82,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10007,bf1db71f1cc35b98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10008,c056dcf1096258a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10009,c400f7664ba35555,True,1.0,1.0,0.9338722594125338,1.0,1.0,1.0,0.9724467747552223
10010,08dad3e5005658df,True,1.0,1.0,0.9295492708796429,1.0,1.0,0.0,0.9706455295331846
10011,7eb4ec2ae9fe5702,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10012,fad5349c0f7c501a,True,1.0,1.0,0.9314365295993513,1.0,1.0,1.0,0.971431887333063
10013,e45023fbb46857d6,True,1.0,1.0,0.9640974155863876,1.0,1.0,0.5,0.9850405898276615
10014,d7cc45e58d175329,True,1.0,1.0,0.6045424610375997,1.0,1.0,1.0,0.8352260254323332
10015,a5ad1e9de54e5ad0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10016,b5b7e0338624532b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10017,fb1d534ccf82583f,True,1.0,1.0,0.8412390091928937,1.0,1.0,0.0,0.9338495871637057
10018,5992423b009757f2,True,1.0,1.0,0.9178243789550714,1.0,1.0,1.0,0.9657601578979463
10019,3304abff82cb5f6d,True,1.0,1.0,0.9311366355760192,1.0,1.0,0.5,0.971306931490008
10020,9a0b762c08af59f8,True,1.0,1.0,0.9036566983642009,1.0,1.0,1.0,0.9598569576517505
10021,3f54d4297dc459c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10022,420d59a27cb053ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10023,35d07990fee95985,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10024,5b3f41f636aa5136,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10025,9048dd95941958d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10026,050667565815536a,True,1.0,1.0,0.9724353221014252,1.0,1.0,0.5,0.9885147175422606
10027,1d6a5273610a56e6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10028,9dc5a17094e0569d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10029,8af8486e96a45fa4,True,1.0,1.0,0.9322082119721073,1.0,1.0,1.0,0.9717534216550447
10030,555226e5142f50ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10031,b6eb541d3faf53f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10032,e23fdb8f34b35d20,True,1.0,1.0,0.9676432198594644,1.0,1.0,1.0,0.986518008274777
10033,d534aec3a5085c3b,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
10034,8a7750196bc65a14,True,1.0,1.0,0.7367910258633875,1.0,1.0,1.0,0.8903295941097449
10035,333a4f8a12dc564d,True,1.0,1.0,0.8029846482600398,1.0,1.0,1.0,0.9179102701083499
10036,be43454e5a4f5a2a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10037,bd218550d4d35e5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10038,9e2a2f6ba6705d0a,True,1.0,1.0,0.7814231533473397,1.0,1.0,1.0,0.9089263138947249
10039,801f4878074a5a59,True,1.0,1.0,0.991089052846751,1.0,1.0,1.0,0.996287105352813
10040,f8682fec1c2e5c59,True,1.0,1.0,0.9287987646155046,1.0,1.0,1.0,0.9703328185897936
10041,98045d12586d50b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10042,2133a31c391f5108,True,1.0,1.0,0.8824252351413276,1.0,1.0,1.0,0.95101051464222
10043,06279fdb46815c6c,True,1.0,1.0,0.9466291935398441,1.0,1.0,1.0,0.9777621639749351
10044,0a3da14f3cba564a,True,1.0,1.0,0.9697206750102115,1.0,1.0,1.0,0.9873836145875882
10045,8367526c1c4c5bfd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10046,3d325eb7d07c587f,True,1.0,1.0,0.5283160452576787,1.0,1.0,1.0,0.8034650188573661
10047,bfdf115b602357a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10048,964c8941cfe558bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10049,0c81f22d5e0658de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10050,95d9b54f00325665,True,1.0,1.0,0.9404468298630181,1.0,1.0,1.0,0.9751861791095909
10051,9d02128f653455a3,True,1.0,1.0,0.9605240084720362,1.0,1.0,1.0,0.9835516701966819
10052,0bc2eec7ad2c5599,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10053,3a161e0999b15823,True,1.0,1.0,0.966453716612986,1.0,1.0,1.0,0.9860223819220776
10054,eaa64f296ff85b61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10055,f3462625913a59c2,True,1.0,1.0,0.8750902716604272,1.0,1.0,1.0,0.9479542798585113
10056,17cac31ef9135faf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10057,1e0c13bae35a50b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10058,7643b4b3f33d5910,True,1.0,1.0,0.9515349398209737,1.0,1.0,1.0,0.9798062249254057
10059,9baf79c0513b5228,True,1.0,1.0,0.9913865636557245,1.0,1.0,1.0,0.9964110681898853
10060,63fd66d1098f5c53,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10061,045f4ecec234564b,True,1.0,1.0,0.9530905882862382,1.0,1.0,1.0,0.9804544117859325
10062,578fc7fcef215f0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10063,1252d1484b33558c,True,1.0,1.0,0.9432672267066712,1.0,1.0,1.0,0.9763613444611131
10064,d80488b4e04c5e47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10065,6688db9c3a425bb6,True,1.0,1.0,0.8811547402734243,1.0,1.0,0.0,0.9504811417805934
10066,268ed4d63bb85cae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10067,744f8d8edaf859fe,True,1.0,1.0,0.6938240827922991,1.0,1.0,1.0,0.8724267011634579
10068,86641ef36dfc5c16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10069,cbc1c1f392825ad6,True,1.0,1.0,0.7501893390912202,1.0,1.0,1.0,0.8959122246213417
10070,3cf11c2988d25d2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10071,eadc0f19b54352ae,True,1.0,1.0,0.9356235803287353,1.0,1.0,1.0,0.9731764918036397
10072,f6ab99e351c95b45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10073,7229dee5d2685deb,True,1.0,1.0,0.8487043595704064,1.0,1.0,1.0,0.9369601498210027
10074,8b5e10656ccb5269,True,1.0,1.0,0.9773126364460613,1.0,1.0,1.0,0.9905469318525255
10075,dad522fc9c405963,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10076,3328705b7cf0517a,True,1.0,1.0,0.7783902981362409,1.0,1.0,1.0,0.9076626242234337
10077,2218fd73bd8d54da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10078,0c94bd3548525c31,True,1.0,1.0,0.9579174330834326,1.0,1.0,1.0,0.982465597118097
10079,e0657b3fd2ac5c55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10080,c44755b18af45385,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10081,a28e9a19b6a05733,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10082,c2156c6760fd55b5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10083,17a015f4ef9b56d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10084,4300f964edbd5ce4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10085,76cd37d3370f5d04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10086,a489c23d292e56fa,True,1.0,1.0,0.9089604592635732,1.0,1.0,0.0,0.9620668580264887
10087,5c5a8066ceae51bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10088,0ceeda78f4745942,True,1.0,1.0,0.7681415891468806,1.0,1.0,1.0,0.9033923288112002
10089,63c145828c3b5fd8,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10090,8dac96b2393f5de9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10091,26e5d2127cf9563d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10092,e92c94f8bdcc54c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10093,462ba3dea9fb590b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10094,0d2ff90baf395430,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10095,3b910accfc12560a,True,1.0,1.0,0.9667487204350803,1.0,1.0,1.0,0.9861453001812834
10096,fd30fae9e4f35fa8,True,1.0,1.0,0.7891374484525835,1.0,1.0,1.0,0.9121406035219097
10097,0bcebe354a715163,True,1.0,1.0,0.9505190030019354,1.0,1.0,1.0,0.979382917917473
10098,77ae9dba6f05550d,True,1.0,1.0,0.8322599726674023,1.0,1.0,1.0,0.9301083219447509
10099,dd8205f11d7a5918,True,1.0,1.0,0.9711726329488789,1.0,1.0,1.0,0.9879885970620329
10100,bae8f15e2e5b5328,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10101,d4c431871c755ba3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10102,20cc0fdb7e2d5c3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10103,a9ffe9bb174851e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10104,860be3b6be785f37,True,1.0,1.0,0.9285672863835993,1.0,1.0,1.0,0.9702363693264996
10105,1fa7d30105dd5ebd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10106,18973046d1215390,True,1.0,1.0,0.8686641395854873,1.0,1.0,1.0,0.9452767248272863
10107,6916caadd44a5806,True,1.0,1.0,0.9557396332174449,1.0,1.0,1.0,0.9815581805072687
10108,7f02ca014f7253db,True,1.0,1.0,0.8155714373405709,1.0,1.0,1.0,0.9231547655585711
10109,75570ebf4f3551c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10110,aac7679545c75aed,True,1.0,1.0,0.9413508958363151,1.0,1.0,1.0,0.9755628732651314
10111,c2fdffb4c2915577,True,1.0,1.0,0.987161460812573,1.0,1.0,1.0,0.9946506086719055
10112,74cc0056b2c05248,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10113,d1e6f085af9b5199,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10114,7db790f4d8965df8,True,1.0,1.0,0.8205803646460231,1.0,1.0,1.0,0.9252418186025096
10115,6a064f6f4529550a,True,1.0,1.0,0.9832456573003215,1.0,1.0,1.0,0.9930190238751339
10116,b031e4b0aea8528b,True,1.0,1.0,0.6007611439818739,1.0,1.0,1.0,0.8336504766591141
10117,a1065191d3525bb1,True,1.0,1.0,0.9462308077932601,1.0,1.0,1.0,0.9775961699138583
10118,b97a9b788ef8540c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10119,22ec7d1614785b35,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10120,bf68c079985650d9,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10121,0cdeb48fac9d5292,True,1.0,1.0,0.9093244711037431,1.0,1.0,1.0,0.9622185296265596
10122,96c003cecfbd5a91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10123,5dca8b6e3d2a5c2d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10124,1b7b7697be9c5dc5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10125,62108a4000e85dae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10126,38b01bebf6df5fb8,True,1.0,1.0,0.9040884137849121,1.0,1.0,1.0,0.9600368390770466
10127,83ec4461559c5388,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10128,73c6bf15d3cc58e4,True,1.0,1.0,0.9762681421960916,1.0,1.0,1.0,0.9901117259150382
10129,14b25ce243865457,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10130,c18b1648f6045467,True,1.0,1.0,0.85781055976062,1.0,1.0,1.0,0.9407543999002583
10131,632a1b53a6875b22,True,1.0,1.0,0.783597799899434,1.0,1.0,1.0,0.9098324166247642
10132,6b977574e52a5f1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10133,b0546b8af0f95c05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10134,d767dfeed9965477,True,1.0,1.0,0.9786902488782125,1.0,1.0,1.0,0.9911209370325885
10135,90551e9098aa5b12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10136,3ceb5afc67975881,True,1.0,1.0,0.7326548424488423,1.0,1.0,1.0,0.8886061843536842
10137,d31b4eb761a15872,True,1.0,1.0,0.984960973214674,1.0,1.0,0.5,0.9937337388394475
10138,b8d114f0304d5f87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10139,955af39177fe5ba1,True,1.0,1.0,0.9662545017426265,1.0,1.0,1.0,0.9859393757260944
10140,a589b9ccbe3e5d1c,True,1.0,1.0,0.9085278291887223,1.0,1.0,1.0,0.9618865954953009
10141,c52f491ebd5b521a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10142,c0a12f1497045322,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10143,f3aaed259ab15dcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10144,9c1f46770f2655b1,True,1.0,1.0,0.9019289420221578,0.0,1.0,1.0,0.5424703925092323
10145,5e02e80df7fe5f5b,True,1.0,1.0,0.8734115700382679,1.0,1.0,1.0,0.9472548208492784
10146,6247bc8d9df7529d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10147,28ef9307f6035143,True,1.0,1.0,0.5030747448544184,1.0,1.0,1.0,0.7929478103560076
10148,2dd2bd50fcc458d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10149,06a1f481118057b2,True,1.0,1.0,0.9610651168910171,1.0,1.0,1.0,0.9837771320379239
10150,1a31ffd5dc39532f,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10151,3b2f051d7b9553e9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10152,efd6ba6db6db5f6c,True,1.0,1.0,0.8870316916975953,1.0,1.0,1.0,0.9529298715406647
10153,be9298a106f552af,True,1.0,1.0,0.9866723740276022,1.0,1.0,1.0,0.994446822511501
10154,60dfaa1afc395c5d,True,1.0,1.0,0.80299260936496,1.0,1.0,1.0,0.9179135872354
10155,38b08f2868a75306,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10156,b2fb8aee62dc5b09,True,1.0,1.0,0.7032609326448958,1.0,1.0,1.0,0.8763587219353731
10157,5b707d3c85dd5ff0,True,1.0,1.0,0.9708371711865247,1.0,1.0,0.0,0.9878488213277187
10158,7385c74727eb53b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10159,2a10522631ab5a56,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10160,349b80a3d95e5f6e,True,1.0,1.0,0.8887385472596306,1.0,1.0,1.0,0.9536410613581795
10161,150d706a5add549a,True,1.0,1.0,0.9651040590176019,1.0,1.0,1.0,0.9854600245906674
10162,afbf26b6d3bb5bee,True,1.0,1.0,0.8441192266871904,1.0,1.0,1.0,0.9350496777863294
10163,88466abb967954e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10164,52a862ac6c845dbb,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
10165,4a07defcfe7f57fb,True,1.0,1.0,0.9565720724518026,1.0,1.0,0.0,0.9819050301882511
10166,cfc9186dc53b5d4a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10167,db62e3168cd051aa,True,1.0,1.0,0.9464993985358485,1.0,1.0,0.0,0.9777080827232703
10168,41890b20b92953b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10169,3a8a83bdb2c05a02,True,1.0,1.0,0.9655456171502507,1.0,1.0,1.0,0.9856440071459378
10170,81464a4119075069,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10171,14976ab056005044,True,1.0,1.0,0.7104051877692196,1.0,1.0,1.0,0.8793354949038416
10172,4d2fceb0b30f59cd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10173,b8d2227c06a351e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10174,52ab5e0a4e075cad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10175,78a50eb4d40e5ffa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10176,f9c6e1eadcf45c37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10177,aef8ab04144650cd,True,1.0,1.0,0.9557045380386987,1.0,1.0,1.0,0.9815435575161245
10178,5317b890d3e45958,True,1.0,1.0,0.9587603711898068,1.0,1.0,1.0,0.9828168213290862
10179,fdb658e4941855a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10180,924f7c86a30b55c7,True,1.0,1.0,0.867128469051058,1.0,1.0,1.0,0.9446368621046076
10181,e072351fbbfd5765,True,1.0,1.0,0.6945270201966257,1.0,1.0,1.0,0.872719591748594
10182,7f0309b4cbb85029,True,1.0,1.0,0.9492769650324818,1.0,1.0,1.0,0.9788654020968673
10183,132307b3c1a55f97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10184,787484f52b4753b2,True,1.0,1.0,0.7653543794746671,1.0,1.0,1.0,0.902230991447778
10185,b036f9ef53cd5536,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10186,3ef7a107ecc75162,True,1.0,1.0,0.9593876341894959,1.0,1.0,1.0,0.9830781809122899
10187,c69051fe82a95f3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10188,157c6c5b1b9d5608,True,1.0,1.0,0.9944040736564351,0.0,1.0,1.0,0.581001697356848
10189,b76b03503cf95c02,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10190,2d365fc1fbd35aab,True,1.0,1.0,0.9749713059871637,1.0,1.0,1.0,0.9895713774946516
10191,deb8de65573253b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10192,73ce0b2145845c71,True,1.0,1.0,0.47316088097060527,1.0,1.0,1.0,0.7804837004044188
10193,388e7bfc1d1957b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10194,df1a9e58ca1150cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10195,cd59c2696d01521a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10196,5ebe40763ac05b5c,True,1.0,1.0,0.9442340842617511,1.0,1.0,1.0,0.9767642017757296
10197,9b7be67193ae5772,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10198,aaf9003e92855b6c,True,1.0,1.0,0.9827374760629948,1.0,1.0,1.0,0.9928072816929144
10199,8bc0584436b25488,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10200,b50353ebaee65cbe,True,1.0,1.0,0.9288635029084493,1.0,1.0,1.0,0.9703597928785205
10201,6062e3ace278511a,True,1.0,1.0,0.9707089927486371,1.0,1.0,1.0,0.9877954136452655
10202,8d27cb5d1d1e5ad1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10203,312d2bf03023521a,True,1.0,1.0,0.9659401580394029,1.0,1.0,1.0,0.9858083991830845
10204,774006a654915196,True,1.0,1.0,0.8720615783585691,1.0,1.0,1.0,0.9466923243160705
10205,63a80bcca90b5dec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10206,3a7b323176855920,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10207,8601b9cf8c6852f3,True,1.0,1.0,0.9506987728695269,1.0,1.0,1.0,0.9794578220289695
10208,ed534c3b8d86515e,True,1.0,1.0,0.9019546842271906,1.0,1.0,1.0,0.9591477850946628
10209,a49be33c358b5cb4,True,1.0,1.0,0.7307810260263526,1.0,1.0,1.0,0.8878254275109803
10210,1f2f210163c358f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10211,abdf3c37dc03596c,True,1.0,1.0,0.8975441704705237,1.0,1.0,1.0,0.9573100710293848
10212,a4cd60ef102957cb,True,1.0,1.0,0.9962754847666166,1.0,1.0,1.0,0.9984481186527571
10213,6771ec6dba275364,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10214,6c64511810415244,True,1.0,1.0,0.9900996969663417,1.0,1.0,1.0,0.9958748737359757
10215,49d0c7d110f15c0e,True,1.0,1.0,0.8268683771897539,1.0,1.0,1.0,0.9278618238290641
10216,2638cdfa752b5d7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10217,76b3e192b5e45727,True,1.0,1.0,0.9836970125610263,1.0,1.0,1.0,0.9932070885670944
10218,c1e612a123d059d7,True,1.0,1.0,0.9096914174119424,1.0,1.0,1.0,0.9623714239216427
10219,9dd982b0637453c2,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10220,0451b850addd591c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10221,866edd106b555de6,True,1.0,1.0,0.9124516779040365,1.0,1.0,0.5,0.9635215324600152
10222,277c41e4b5d858f1,True,1.0,1.0,0.7522407735359411,1.0,1.0,1.0,0.8967669889733089
10223,c3e80fd14bce51a0,True,1.0,1.0,0.8391969466289483,1.0,1.0,1.0,0.9329987277620617
10224,3bbe96de854e5ff3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10225,409711b03072566a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10226,b11eb5c328075b94,True,1.0,1.0,0.8278887807715041,1.0,1.0,1.0,0.9282869919881267
10227,86877e183c4e5864,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10228,67fee242b1a35834,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10229,62b0d1b0d5b35c44,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10230,d789efd527395984,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10231,918b6721bcf75d38,True,1.0,1.0,0.9690900566984406,1.0,1.0,1.0,0.9871208569576836
10232,db36705ca2645415,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10233,540098f126795a8c,True,1.0,1.0,0.9714070941566694,1.0,1.0,1.0,0.9880862892319456
10234,6350e3b4ec0a59dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10235,d777782391de54bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10236,690f682660e358dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10237,11182f26946650bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10238,b1ae78ae6e005119,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10239,0165d0814e905c1c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10240,6d9b7998b38a52a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10241,0d93c2f3442752d9,True,1.0,1.0,0.8854001615127358,1.0,1.0,1.0,0.9522500672969733
10242,15959d7a3d3a53f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10243,4b82ec1d991358e2,True,1.0,1.0,0.987318309917802,1.0,1.0,1.0,0.9947159624657509
10244,7a5ad5a3fcd85c7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10245,98fd4ae8de6450b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10246,3fe4d3672285579c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10247,c4f590c6b7e85691,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10248,ea60e66a13335f6e,True,1.0,1.0,0.9315516647179735,1.0,1.0,1.0,0.9714798602991556
10249,07dd30b182de5fa5,True,1.0,1.0,0.9386435466613132,1.0,1.0,1.0,0.9744348111088805
10250,984716e6e27e59ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10251,11568fab86df5183,True,1.0,1.0,0.8963319639505997,1.0,1.0,1.0,0.9568049849794166
10252,0c3f741051575a36,True,1.0,1.0,0.959239951393602,1.0,1.0,1.0,0.9830166464140008
10253,b318cf82212f5443,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10254,e453e4cb030955c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10255,6b580c6ff00b511f,True,1.0,1.0,0.9327074955628734,1.0,1.0,1.0,0.9719614564845305
10256,36899d67473c5c91,True,1.0,1.0,0.8123886267201279,1.0,1.0,1.0,0.9218285944667199
10257,47d7aecedea25a0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10258,c2ed826b31065c66,True,1.0,1.0,0.9473655812954589,1.0,1.0,0.5,0.9780689922064413
10259,bdf99b84030a5a0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10260,6aaf052582e35b0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10261,85028441255156b3,True,1.0,1.0,0.8847236184156767,1.0,1.0,1.0,0.9519681743398652
10262,5d003b19e1a25253,True,1.0,1.0,0.9555342319033613,1.0,1.0,1.0,0.9814725966264005
10263,91b143f42de55e14,True,1.0,1.0,0.8435358845099165,1.0,1.0,1.0,0.9348066185457986
10264,8b8ea705c7fd5e8a,True,1.0,1.0,0.9135696017419581,1.0,1.0,1.0,0.9639873340591493
10265,43768792861e5c7e,True,1.0,1.0,0.7548203087045104,1.0,1.0,1.0,0.8978417952935459
10266,b9c124bdb19956b7,True,1.0,1.0,0.9898575407820542,1.0,1.0,1.0,0.995773975325856
10267,9d0ff46ac79e5e0b,True,1.0,1.0,0.9331798996335122,1.0,1.0,1.0,0.9721582915139635
10268,2adba5d32c3a560f,True,1.0,1.0,0.924193774749647,1.0,1.0,1.0,0.968414072812353
10269,1f211666d4465388,True,1.0,1.0,0.9652791763287161,1.0,1.0,1.0,0.985532990136965
10270,c4fad4d040a75b90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10271,65d05fc646de5ce6,True,1.0,1.0,0.9039972288195668,1.0,1.0,1.0,0.9599988453414862
10272,68a3518b15a75c25,True,1.0,1.0,0.9163122749087149,1.0,1.0,1.0,0.965130114545298
10273,3d6f193fad315d97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10274,a1d5046565c75d87,True,1.0,1.0,0.9034997408901537,1.0,1.0,1.0,0.9597915587042308
10275,1b1f22e9af535f9f,True,1.0,1.0,0.5988042806227739,1.0,1.0,0.5,0.8328351169261557
10276,109354a9d0eb5d4c,True,1.0,1.0,0.9317238523407891,1.0,1.0,1.0,0.9715516051419955
10277,f3509f572c4f5bbb,True,1.0,1.0,0.8669557133252335,1.0,1.0,1.0,0.9445648805521806
10278,0b2bdcb48c3e561a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10279,f642f93db71f5dfb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10280,973043f273bc5940,True,1.0,1.0,0.9816851889693289,1.0,1.0,1.0,0.9923688287372204
10281,c719960a45715a9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10282,c2790319345a58cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10283,e64d11cc39c753ba,True,1.0,1.0,0.9768541625628682,1.0,1.0,1.0,0.9903559010678618
10284,f964ec80acf557bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10285,0cb87152ed5e5ca1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10286,f2d7208949535747,True,1.0,1.0,0.660072004990794,1.0,1.0,1.0,0.8583633354128309
10287,582a4716d1bd55bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10288,2a9a3fe02d46551c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10289,89b3b0779b8d57fa,True,1.0,1.0,0.8848845868576145,1.0,1.0,1.0,0.952035244524006
10290,a13d45e804265392,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10291,50628427853659fc,True,1.0,1.0,0.9678485281723258,1.0,1.0,0.0,0.9866035534051357
10292,1148c72f141c532d,True,0.0,0.0,0.0,0.0,1.0,1.0,0.0
10293,cd5c67041095597b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10294,959a7f2070f551e9,True,1.0,1.0,0.7426840087962686,1.0,1.0,1.0,0.892785003665112
10295,172506ac332d5af5,True,1.0,1.0,0.8955547619309725,1.0,1.0,1.0,0.956481150804572
10296,fb54b190735e579f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10297,61c675d850d75cd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10298,71057ab084a75ce6,True,1.0,1.0,0.966318859458895,1.0,1.0,1.0,0.9859661914412062
10299,2752876d0e005d74,True,1.0,1.0,0.8644468643505954,1.0,1.0,1.0,0.943519526812748
10300,09d9a0cd32c25dee,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10301,da6d3b6810995466,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
10302,15faa071a7145ad6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10303,21bd985c9d7155e5,True,1.0,1.0,0.9033615719528669,1.0,1.0,1.0,0.9597339883136945
10304,60fe616f485b5589,True,1.0,1.0,0.9766601890750605,1.0,1.0,1.0,0.9902750787812753
10305,56783067f37c553f,True,1.0,1.0,0.727327614601747,1.0,1.0,1.0,0.8863865060840612
10306,ac6b7fc70fc25a1a,True,1.0,1.0,0.5946553569699754,1.0,1.0,1.0,0.8311063987374897
10307,f1e870d5d8275cac,True,1.0,1.0,0.8918178374967493,1.0,1.0,1.0,0.9549240989569788
10308,0e272e003af65a71,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10309,94ec2c53ddbc5dae,True,1.0,1.0,0.9697487993058982,1.0,1.0,1.0,0.9873953330441242
10310,15ae8f60881b52ae,True,1.0,1.0,0.8968964029894775,1.0,1.0,1.0,0.9570401679122823
10311,cacf768cc27e5574,True,1.0,1.0,0.8912271670869615,1.0,1.0,1.0,0.9546779862862339
10312,5a5e81f1432a51a1,True,1.0,1.0,0.833386504345958,1.0,1.0,1.0,0.9305777101441493
10313,d9bb15db6f025acb,True,1.0,1.0,0.7741187612079926,1.0,1.0,1.0,0.905882817169997
10314,b1cb5523e43b594a,True,1.0,1.0,0.9221006583052651,1.0,1.0,1.0,0.967541940960527
10315,e7d1a48359b65c2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10316,ada00fe35a595d6b,True,1.0,1.0,0.9876119817892478,1.0,1.0,1.0,0.99483832574552
10317,47cdeda07aeb5b19,True,1.0,1.0,0.9727801086252907,1.0,1.0,1.0,0.9886583785938711
10318,b7dc33b2e9195867,True,1.0,1.0,0.8914787752172044,1.0,1.0,1.0,0.9547828230071685
10319,6376b9b848385361,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10320,6042c6249f31509b,True,1.0,1.0,0.6430993356180856,1.0,1.0,1.0,0.851291389840869
10321,5a80299213875068,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10322,7db2c53b0e9e5971,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10323,84e16f3286255759,True,1.0,1.0,0.8121445545524081,1.0,1.0,1.0,0.9217268977301701
10324,cf4d1288c560569f,True,1.0,1.0,0.9589573089896676,1.0,1.0,1.0,0.9828988787456948
10325,a7409a64ac2b5a94,True,1.0,1.0,0.9506732592047156,1.0,1.0,1.0,0.9794471913352982
10326,9c5d0ef404c65196,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10327,2e586c7da7c55eb3,True,1.0,1.0,0.9482868419887812,1.0,1.0,1.0,0.9784528508286588
10328,0e0e30877d725664,True,1.0,1.0,0.8101284114872995,1.0,1.0,1.0,0.9208868381197082
10329,2db50cd1c1ea5837,True,1.0,1.0,0.8087691332319858,1.0,1.0,1.0,0.920320472179994
10330,5a918026bb9253a5,True,1.0,1.0,0.755234472655479,1.0,1.0,1.0,0.8980143636064496
10331,47f29dad0bec52d2,True,1.0,1.0,0.5272143877452118,1.0,1.0,1.0,0.8030059948938382
10332,ca6a8cc7012a5fac,True,1.0,1.0,0.9322304238060002,1.0,1.0,1.0,0.9717626765858335
10333,49b8cbfbe63e5c09,True,1.0,1.0,0.9306841122935327,1.0,1.0,1.0,0.9711183801223052
10334,a1a8c4053bc7577e,True,1.0,1.0,0.931219738874965,1.0,1.0,1.0,0.9713415578645689
10335,669bad5f20bd5256,True,1.0,1.0,0.9785637018960244,1.0,1.0,1.0,0.9910682091233435
10336,50eebed7d9655bb5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10337,8be5583b37785664,True,1.0,1.0,0.9249062201705016,1.0,1.0,1.0,0.9687109250710423
10338,ec3c0587b1775b7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10339,81aa7cde0f3f5b68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10340,559e3fe66db15d66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10341,54718dd05cad553a,True,1.0,1.0,0.9892908632388896,1.0,1.0,1.0,0.9955378596828707
10342,17da0f4b109154d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10343,5d12ad55fdd858e1,True,1.0,1.0,0.9121144810289117,1.0,1.0,1.0,0.9633810337620465
10344,4bfb085c53cc522f,True,1.0,1.0,0.8913065648824787,1.0,1.0,1.0,0.9547110687010328
10345,a07bb9058982503d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10346,8840042ede42578a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10347,22f1319717ec58f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10348,e797167404675bfa,True,1.0,1.0,0.6624004416800854,1.0,1.0,1.0,0.8593335173667023
10349,9873c047e9155996,True,1.0,1.0,0.7801229173679891,1.0,1.0,1.0,0.9083845489033289
10350,fd8949d5e40a54ea,True,1.0,1.0,0.949907000256087,1.0,1.0,1.0,0.9791279167733696
10351,76dceae4c9c353b5,True,1.0,1.0,0.6790897709297274,1.0,1.0,1.0,0.8662874045540532
10352,a681a147f3375cac,True,1.0,1.0,0.9546849132033681,1.0,1.0,1.0,0.9811187138347367
10353,9410f817dff058c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10354,7f890846214d583a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10355,8612b2c9d3875ac2,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10356,a8ef1b08315752f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10357,cfdeb32366475b04,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10358,697c73f258ef5745,True,1.0,1.0,0.816884149801221,1.0,1.0,1.0,0.9237017290838421
10359,fb3eed693c845412,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10360,0012a35a78a151b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10361,e0ae2ba5807f558a,True,1.0,1.0,0.8693039309856351,1.0,1.0,1.0,0.945543304577348
10362,944a55f58a59597f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10363,df140a20f6b55c9b,True,1.0,1.0,0.9880111688776961,1.0,1.0,1.0,0.9950046536990401
10364,76f053cb2f8851c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10365,4b3a1e85619e557f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10366,1abf52a927025259,True,1.0,1.0,0.9507671318035738,0.0,1.0,1.0,0.5628196382514891
10367,ebffacdb3be25252,True,0.0,1.0,0.0,1.0,1.0,1.0,0.0
10368,c6fc9d4d4dec5609,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10369,2b10974c7f7e5444,True,1.0,1.0,0.5474276860911949,1.0,1.0,1.0,0.8114282025379979
10370,881f60d0faa35c17,True,1.0,1.0,0.8265090697985419,1.0,1.0,1.0,0.9277121124160592
10371,adfc4abb1c4d50b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10372,52761f4f68355373,True,1.0,1.0,0.9361371006865636,1.0,1.0,1.0,0.9733904586194017
10373,2e34ba0896d75c28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10374,131a036a111e54f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10375,75a1c2654839522e,True,1.0,1.0,0.8153643921309148,1.0,1.0,1.0,0.9230684967212145
10376,2649eb9e1a445b29,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10377,2c8a58b94332570d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10378,65b19795c92c5d77,True,1.0,1.0,0.9763153048992833,1.0,1.0,1.0,0.9901313770413681
10379,af8dc1b01446555a,True,1.0,1.0,0.97579032355136,1.0,1.0,1.0,0.9899126348130668
10380,9135a6d270475c7f,True,1.0,1.0,0.9695445327993967,1.0,1.0,1.0,0.9873102219997486
10381,5a4811a0bde955b3,True,1.0,1.0,0.9292600832946492,1.0,1.0,1.0,0.9705250347061037
10382,f558dbb8523f552f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10383,dfb6fbca92bb5183,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10384,6162470f2d0c5e13,True,1.0,1.0,0.7221953624089972,1.0,1.0,1.0,0.8842480676704154
10385,6cd6a10cb3595110,True,1.0,1.0,0.8527110558378569,1.0,1.0,1.0,0.938629606599107
10386,d7f2f0a77e3e5b4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10387,40726c708b17504a,True,1.0,1.0,0.7852262631958792,1.0,1.0,1.0,0.910510942998283
10388,65bed9b54a335206,True,1.0,1.0,0.927483648219591,1.0,1.0,1.0,0.9697848534248296
10389,5d5d1442b83d5c5c,True,1.0,1.0,0.612376221787483,1.0,1.0,1.0,0.8384900924114512
10390,8aec77f33ddb5ac8,True,1.0,1.0,0.8342674921101612,1.0,1.0,1.0,0.9309447883792338
10391,062a9e3dd60955ce,True,1.0,1.0,0.9925948449744657,1.0,1.0,1.0,0.9969145187393608
10392,2e6e9e72249a5980,True,1.0,1.0,0.8611273152712601,1.0,1.0,1.0,0.9421363813630249
10393,115d3d7bdadf52f8,True,1.0,1.0,0.9327070953082663,1.0,1.0,1.0,0.9719612897117776
10394,b1b2eb47b045566c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10395,4588d3bc87cd5a49,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
10396,2db75185de1d5763,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10397,fd9dc6fb2e145ef4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10398,804236dcfffa523e,True,1.0,1.0,0.9704109404263671,1.0,1.0,1.0,0.9876712251776528
10399,cd7e4f70ce8e539b,True,1.0,1.0,0.779378101113845,1.0,1.0,1.0,0.9080742087974354
10400,af052c91de0f5295,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10401,3f5c9cc5b40a5ff5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10402,9efa05c9731a51d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10403,6ae88d39556d57ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10404,cc65333a2182508c,True,1.0,1.0,0.9859459052499062,1.0,1.0,1.0,0.9941441271874609
10405,c3cdc9086b1a55f6,True,1.0,1.0,0.6572876767999571,1.0,1.0,1.0,0.8572031986666487
10406,6c737af6c9a752dc,True,1.0,1.0,0.9672776093115322,1.0,1.0,1.0,0.9863656705464718
10407,fbf2eaa61abb5a2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10408,47bfcc64021a518d,True,1.0,1.0,0.9657047094524114,1.0,1.0,1.0,0.9857102956051714
10409,66ca1ffcef4354e9,True,1.0,1.0,0.7793788590484189,1.0,1.0,1.0,0.9080745246035079
10410,c296ded44f9a509a,True,1.0,1.0,0.8063127958426072,1.0,1.0,1.0,0.919296998267753
10411,12fac37cef195384,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10412,e9c2b75226b85cfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10413,4b499c985f02545f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10414,50a5cd7410e85782,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10415,21b8742127e7523c,True,1.0,1.0,0.9516083081394539,1.0,1.0,1.0,0.9798367950581058
10416,8c527efc3b3b5fa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10417,81b8a8b98a655f0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10418,c3976331b5e456d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10419,26de9e2da40c5b0c,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10420,9e522849163c53b8,True,1.0,1.0,0.8869862741013592,0.0,1.0,1.0,0.5362442808755663
10421,66a6a72cc5145dd5,True,1.0,1.0,0.9072644334547832,1.0,1.0,1.0,0.9613601806061597
10422,1c064ec24fa15900,True,1.0,1.0,0.8694954137313244,1.0,1.0,1.0,0.9456230890547186
10423,bebbdf5c01b85cf1,True,1.0,1.0,0.770570694708406,1.0,1.0,1.0,0.9044044561285025
10424,94cabec7888a5bb3,True,1.0,1.0,0.9656505722466446,1.0,1.0,1.0,0.985687738436102
10425,8013f74ddcf055db,True,1.0,1.0,0.9227689773869434,1.0,1.0,0.0,0.9678204072445599
10426,127b9e23f1805690,True,1.0,1.0,0.8349867334023002,1.0,1.0,1.0,0.9312444722509584
10427,56b80cb2ca2c5983,True,1.0,1.0,0.6380187445980532,1.0,1.0,1.0,0.8491744769158555
10428,9bdda55e20a15705,True,1.0,1.0,0.9728380451228069,1.0,1.0,1.0,0.9886825188011695
10429,2774b2c338a3500c,True,1.0,1.0,0.9228039860997661,1.0,1.0,1.0,0.9678349942082359
10430,66e75a9c2da75db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10431,48109ecc22f65d58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10432,fe9ad4d0e8d355e2,True,1.0,1.0,0.9887359368614108,1.0,1.0,1.0,0.9953066403589211
10433,2184b01d59d4550c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10434,13f7b495f8065eec,True,1.0,1.0,0.9554194707419348,1.0,1.0,1.0,0.9814247794758062
10435,277f191c94b952f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10436,6322316826a2547a,True,1.0,1.0,0.9423105946528397,1.0,1.0,1.0,0.9759627477720164
10437,97080182e9a455b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10438,5496f69033515dd4,True,1.0,1.0,0.9955789696079039,1.0,1.0,1.0,0.9981579040032932
10439,993d17cce2685b9a,True,1.0,1.0,0.9732305997653343,1.0,1.0,1.0,0.9888460832355559
10440,69e0bc4a585d504a,True,1.0,1.0,0.9432612562587301,1.0,1.0,1.0,0.9763588567744709
10441,4e2c083182d75cc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10442,594e39f9024a5835,True,1.0,1.0,0.9122918958685252,1.0,1.0,1.0,0.9634549566118856
10443,52fae9c4f2025dc3,True,1.0,1.0,0.8130169476415324,1.0,1.0,1.0,0.9220903948506386
10444,a572393e361e5b6c,True,1.0,1.0,0.8800735896749783,1.0,1.0,1.0,0.9500306623645743
10445,e2ae96f479935b31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10446,15208e349fb854b4,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10447,accb5d206fd05911,True,1.0,1.0,0.9829747890389786,1.0,1.0,1.0,0.9929061620995744
10448,a305b24487775cfc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10449,1f9d4228103950f8,True,1.0,1.0,0.8515722031049985,1.0,1.0,1.0,0.9381550846270826
10450,4738ed6a4f665c01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10451,dda361f4db52537a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10452,29c3b3019c9e535a,True,1.0,1.0,0.9379685521226752,1.0,1.0,0.5,0.9741535633844479
10453,1ed469afe6545946,True,1.0,1.0,0.6889457816420603,1.0,1.0,1.0,0.8703940756841918
10454,ab8f5b7368a45a6d,True,1.0,1.0,0.9640346808129107,1.0,1.0,1.0,0.9850144503387127
10455,24a036d6f97d5a50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10456,e241e150a9c157b8,True,1.0,1.0,0.9454511388907441,1.0,1.0,1.0,0.9772713078711434
10457,4543b41a1fec5a97,True,1.0,1.0,0.7958848784285547,1.0,1.0,1.0,0.9149520326785644
10458,9b0a5826d2d357d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10459,320446eca62c59fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10460,483bb60b0a0451e6,True,1.0,1.0,0.9162059831770604,1.0,1.0,1.0,0.9650858263237753
10461,ee80a7cf312253e2,True,1.0,1.0,0.9028396949951943,1.0,1.0,0.0,0.959516539581331
10462,ab19982dd5cd57ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10463,f713c584fcfe5824,True,1.0,1.0,0.9512938129909715,0.0,1.0,1.0,0.5630390887462381
10464,938ceea80dd85b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10465,65fed1ea595559ba,True,1.0,1.0,0.7687940747380929,1.0,1.0,1.0,0.9036641978075387
10466,5a7acfd6f26553f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10467,667ea4f79faf5baa,True,1.0,1.0,0.5716183557741717,1.0,1.0,1.0,0.8215076482392383
10468,4aa06b58da9a56f8,True,1.0,1.0,0.90000478926702,1.0,1.0,0.0,0.9583353288612583
10469,9a50c3fce9d75d95,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10470,d93e31dfb0c25be5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10471,59504d2ffda35a72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10472,e62a5092735359ee,True,1.0,1.0,0.8858164670943207,1.0,1.0,1.0,0.952423527955967
10473,566cac9a7c0358ce,True,1.0,1.0,0.9026065887810056,1.0,1.0,1.0,0.9594194119920857
10474,27244c34c9e355c2,True,1.0,1.0,0.9247747169924317,1.0,1.0,1.0,0.9686561320801799
10475,429cd9dc9d2154a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10476,351663288cc45157,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10477,8187be48a9d95d91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10478,ba2973ad6189568b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10479,98ae2c97a0375eaf,True,1.0,1.0,0.8473128009172625,1.0,1.0,1.0,0.9363803337155261
10480,87dcff4c11315e02,True,1.0,1.0,0.6362766140711178,1.0,1.0,1.0,0.8484485891962992
10481,4d9c7a900c6c5081,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10482,ba86ae71bc105215,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10483,ae33fa122ac45a10,True,1.0,1.0,0.967709304754997,1.0,1.0,1.0,0.9865455436479155
10484,e0e228212a655d7f,True,1.0,1.0,0.9784309736944932,1.0,1.0,1.0,0.991012905706039
10485,8d6583f3e3c15034,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10486,18d232e64db55ba9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10487,2daa400892ce5a95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10488,b39c69db9eb45416,True,1.0,1.0,0.6698538289892176,1.0,1.0,1.0,0.862439095412174
10489,cd6e2fc752755753,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10490,e97cd418ab4c5691,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10491,19611832f7595b10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10492,214abdb588465704,True,1.0,1.0,0.7522410941597246,1.0,1.0,1.0,0.896767122566552
10493,e317ddda18f25545,True,1.0,1.0,0.9210880556193922,1.0,1.0,1.0,0.9671200231747467
10494,476d6788dbd2518f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10495,b432924be8c151d8,True,1.0,1.0,0.9178808667535021,1.0,1.0,1.0,0.965783694480626
10496,35c98e62401f5c7e,True,1.0,1.0,0.9833619530972366,1.0,1.0,1.0,0.993067480457182
10497,84a6257839b65f93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10498,f205c912572b559e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10499,58c61cbce5825c91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10500,bd28f12ef0295020,True,1.0,1.0,0.9158418764812,1.0,1.0,0.0,0.9649341152004999
10501,7786cc7e34a05294,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10502,e36e9da57e1e5e32,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10503,2070f12707d95924,True,1.0,1.0,0.9413675393237358,1.0,1.0,1.0,0.9755698080515566
10504,f9b16eaee3b956a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10505,0b0a419d29cf5e9a,True,1.0,1.0,0.9245436425781173,1.0,1.0,1.0,0.9685598510742155
10506,a19a97133a285e39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10507,fe2270288c1d5628,True,1.0,1.0,0.9482129769889471,1.0,1.0,0.0,0.9784220737453947
10508,1ed8702288c15895,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
10509,580524859b485a1b,True,1.0,1.0,0.6666491174553077,1.0,1.0,1.0,0.8611037989397116
10510,09df1da0af885ddd,True,1.0,1.0,0.9804283775959896,1.0,1.0,1.0,0.9918451573316623
10511,8294a047fcda5698,True,1.0,1.0,0.9212013824210142,1.0,1.0,1.0,0.9671672426754226
10512,b4b31520fc1c5ef7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10513,33c84d1650d45e15,True,1.0,1.0,0.8229118401319359,1.0,1.0,1.0,0.92621326672164
10514,11e7fdeb883b5381,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10515,77dce92bdc8752d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10516,1d3cf448005f56c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10517,6c84787939055fe8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10518,de56fef875ac5a5e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10519,ade66429cb58544c,True,1.0,1.0,0.9900195375865766,1.0,1.0,1.0,0.9958414739944068
10520,57a85d94e9c95004,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10521,70bd598e1c305d92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10522,81de41d688185082,True,1.0,1.0,0.8625878730888316,1.0,1.0,1.0,0.9427449471203465
10523,a9359dafbcdd5af6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10524,6246c97eee435b98,True,1.0,1.0,0.9592028794879036,1.0,1.0,1.0,0.9830011997866265
10525,b287d1e7b2965ba1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10526,16ac515a3ba45d76,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10527,153dfbd3d4355809,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10528,9986c0e5f88f547f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10529,9f839d5422315781,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10530,15d5078041dd5a4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10531,efeac78f0da05463,True,1.0,1.0,0.902428412040874,1.0,1.0,1.0,0.9593451716836975
10532,6ecc4586af155c50,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10533,70f718ebc8b4505e,True,1.0,1.0,0.919786783850038,1.0,1.0,1.0,0.9665778266041825
10534,7f3ebea7b3415f87,True,1.0,1.0,0.8967981611844059,1.0,1.0,1.0,0.9569992338268358
10535,597a23643be958dc,True,1.0,1.0,0.9804540417461848,1.0,1.0,1.0,0.991855850727577
10536,1f095494fe755244,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10537,015593741e7050f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10538,998c6c28d1475e78,True,1.0,1.0,0.6674000103881449,1.0,1.0,1.0,0.8614166709950603
10539,7a2abf5475ac59ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10540,ae07a1ea49135359,True,1.0,1.0,0.9225173865505865,1.0,1.0,1.0,0.9677155777294111
10541,3b0c5c39455b5d00,True,1.0,1.0,0.958332928424072,1.0,1.0,0.5,0.9826387201766966
10542,9897a102ee075dee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10543,5a2719c85ee9570c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10544,68b64b027ed2512a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10545,cbf41000a2105ca1,True,1.0,1.0,0.898771678317254,1.0,1.0,1.0,0.9578215326321892
10546,fb8731e672c45a13,True,1.0,1.0,0.9846079308820792,1.0,1.0,1.0,0.993586637867533
10547,9b4a82c95856552f,True,1.0,1.0,0.8500728228046353,1.0,1.0,1.0,0.9375303428352647
10548,73298d57a59e5252,True,1.0,1.0,0.9017314532700832,1.0,1.0,0.0,0.9590547721958679
10549,b1e0acd51fbf5895,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10550,8cec7d21f7dc540b,True,1.0,1.0,0.5718350394945204,1.0,1.0,1.0,0.8215979331227169
10551,b999dd3826b058a7,True,1.0,1.0,0.8142429232335748,1.0,1.0,1.0,0.9226012180139896
10552,b0ec3fbe5d07514d,True,1.0,1.0,0.9660169215953525,1.0,1.0,1.0,0.9858403839980635
10553,95bd905e3f685a28,True,1.0,1.0,0.8550977654475456,1.0,1.0,1.0,0.9396240689364773
10554,4126aeb4289c593c,True,1.0,1.0,0.708318270811689,1.0,1.0,1.0,0.8784659461715371
10555,918d03455301591b,True,1.0,1.0,0.6450756488229373,1.0,1.0,1.0,0.8521148536762239
10556,50a5b2cbb4515594,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10557,ca18572aeb9755ba,True,1.0,1.0,0.8145091953602231,1.0,1.0,1.0,0.9227121647334263
10558,a924eaf3a0c35078,True,1.0,1.0,0.8916630173118465,1.0,1.0,1.0,0.9548595905466026
10559,f2909a9ad9cb552e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10560,98b99d5d44c05a5b,True,1.0,1.0,0.9305836424562034,1.0,1.0,1.0,0.9710765176900847
10561,badd4b6320d05d87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10562,99e0c0250e6e54c5,True,1.0,1.0,0.9277913862828799,1.0,1.0,0.0,0.9699130776178667
10563,8651cc01649b5d5b,True,1.0,1.0,0.9490305481140111,1.0,1.0,1.0,0.978762728380838
10564,85865789fb545e3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10565,ef886d0dee3e534c,True,1.0,1.0,0.9079633929146798,1.0,1.0,1.0,0.96165141371445
10566,a460a03aab635f35,True,1.0,1.0,0.9652042317512141,0.0,1.0,1.0,0.5688350965630059
10567,8794578fbb0e57f4,True,1.0,1.0,0.9990057402365504,1.0,1.0,1.0,0.9995857250985627
10568,fddb0bdd1d7f53e0,True,1.0,1.0,0.9892640162391834,1.0,1.0,0.5,0.9955266734329932
10569,42007c7edb945956,True,1.0,1.0,0.8280089669709295,1.0,1.0,1.0,0.9283370695712206
10570,bcf787cdb66453f0,True,1.0,1.0,0.9592455782336529,0.0,1.0,1.0,0.566352324264022
10571,38db478c95eb5079,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10572,b41e61d24f915d6f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10573,511741d6df93540d,True,1.0,1.0,0.988806913974204,1.0,1.0,1.0,0.9953362141559183
10574,da0d775d13c956be,True,1.0,1.0,0.9302648461960875,1.0,1.0,1.0,0.9709436859150364
10575,25cbb9887e5d5752,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10576,53a22c2f65fd57d5,True,1.0,1.0,0.9261727132027614,1.0,1.0,1.0,0.9692386305011507
10577,0a954cc695e751ab,True,1.0,1.0,0.9194320759484232,1.0,1.0,1.0,0.9664300316451765
10578,28926b7190705b82,True,1.0,1.0,0.9029499431067245,1.0,1.0,1.0,0.9595624762944684
10579,2e1c1db92800578d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10580,955916fd66da5657,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10581,8625ec015e075c02,True,1.0,1.0,0.928522783255642,1.0,1.0,1.0,0.9702178263565174
10582,299e19fc72e65ac5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10583,3b3627c7892d5b5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10584,e0c8f4849910501f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10585,d559cac76f5a5a7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10586,0924309bada05ea6,True,1.0,1.0,0.9752787710136981,1.0,1.0,1.0,0.9896994879223743
10587,773005dea0fc53ab,True,1.0,1.0,0.9776203690831562,1.0,1.0,1.0,0.9906751537846484
10588,ac6472ee06855dd3,True,1.0,1.0,0.9343648656681875,1.0,1.0,1.0,0.9726520273617448
10589,db026a1a1b6f5d3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10590,0334cae9f1ef56ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10591,50ffc42cec865b2e,True,1.0,1.0,0.9245892281659457,1.0,1.0,1.0,0.968578845069144
10592,fc0acfe530ba5562,True,1.0,1.0,0.9145842512977493,1.0,1.0,0.0,0.9644101047073956
10593,8ba84ea2cc4a5ead,True,1.0,1.0,0.9221519469706144,1.0,1.0,1.0,0.9675633112377561
10594,a8c2268684c35a80,True,1.0,1.0,0.9167796291499201,1.0,1.0,1.0,0.9653248454791333
10595,f75c8c639ded5924,True,1.0,1.0,0.8563465245982239,1.0,1.0,1.0,0.94014438524926
10596,1f67195591a95027,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10597,46adda2ea05a50a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10598,d79874fa9ba4558e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10599,d05f1fb1af98505d,True,1.0,1.0,0.9413990777023818,1.0,1.0,1.0,0.9755829490426592
10600,077dd2d55c17560f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10601,933141027c9e5fdc,True,1.0,1.0,0.908162252360645,1.0,1.0,1.0,0.9617342718169354
10602,4f08dd3299925309,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10603,cc7707ad6d0d5346,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10604,6747e9a7ad2f5643,True,1.0,1.0,0.904072793913428,1.0,1.0,0.5,0.9600303307972616
10605,aa2b8af510775368,True,1.0,1.0,0.9461976500979593,1.0,1.0,1.0,0.9775823542074832
10606,09034d77d3b15c5a,True,1.0,1.0,0.9969188283115245,1.0,1.0,1.0,0.9987161784631352
10607,b26b54b014205d5c,True,1.0,1.0,0.7588034849080917,1.0,1.0,1.0,0.8995014520450382
10608,fe74f3d6f5ea5283,True,1.0,1.0,0.9590228773572824,1.0,1.0,1.0,0.9829261988988677
10609,02ff5ce64ad75584,True,1.0,1.0,0.7789290935240855,1.0,1.0,1.0,0.9078871223017023
10610,0cd0aaeb35c95094,True,1.0,1.0,0.7320060683433374,1.0,1.0,1.0,0.888335861809724
10611,9949b537feb55564,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10612,de664d2cb249576d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10613,37430d1c47995fdd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10614,0f3c4d7aee1e572c,True,1.0,1.0,0.6251069132143847,1.0,1.0,1.0,0.8437945471726603
10615,c707d147a5655289,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10616,ca2552a32a0058bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10617,f264f464b21753de,True,1.0,1.0,0.9356834710297479,1.0,1.0,1.0,0.9732014462623949
10618,3b1e0182cb145b8d,True,1.0,1.0,0.898826702045878,1.0,1.0,1.0,0.9578444591857824
10619,6743ebcc6f5259b8,True,1.0,1.0,0.6175679178206964,1.0,1.0,1.0,0.8406532990919567
10620,a7fa674076175448,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10621,c70300305bb9547e,True,1.0,1.0,0.9748545681827817,1.0,1.0,1.0,0.9895227367428258
10622,6c996448c2e45ca1,True,1.0,1.0,0.9847627615014485,1.0,1.0,1.0,0.9936511506256035
10623,ee8a391c71ab5f5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10624,d56cc988cfa250c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10625,f9f38dec4f2c58d7,True,1.0,1.0,0.9644177193619693,1.0,1.0,1.0,0.9851740497341539
10626,fe132c4b31ff5fc7,True,1.0,1.0,0.6142422575186552,1.0,1.0,1.0,0.8392676072994396
10627,b9d45c43c2fd5165,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10628,ba3cdbcd0c3f5e49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10629,a9c6cd5519815308,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10630,4eff4682a7795fe1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10631,33e4d8b62def5fbc,True,1.0,1.0,0.9893571417798078,1.0,1.0,1.0,0.9955654757415866
10632,16069af36de45703,True,1.0,1.0,0.5914023225929853,1.0,1.0,1.0,0.8297509677470772
10633,1c45a4d22fcc5b2e,True,1.0,1.0,0.9424057888536286,1.0,1.0,1.0,0.9760024120223453
10634,516cb0d01d1f5b32,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10635,1f7afb10d4cc5319,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10636,f67e431f781659eb,True,1.0,1.0,0.9182877564293925,1.0,1.0,1.0,0.9659532318455802
10637,501de4adcf415443,True,1.0,1.0,0.9842710436443755,1.0,1.0,1.0,0.9934462681851564
10638,8683f3b4797f56e0,True,1.0,1.0,0.6898427164459876,1.0,1.0,1.0,0.8707677985191614
10639,9d7108a109a2571f,True,1.0,1.0,0.7249772292657947,1.0,1.0,1.0,0.8854071788607478
10640,193ee69c47495e07,True,1.0,1.0,0.9661428083711584,1.0,1.0,1.0,0.985892836821316
10641,741d60ca8b7b5cb4,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10642,430f1f445caf5b3e,True,1.0,1.0,0.9605181365079613,1.0,1.0,1.0,0.9835492235449839
10643,dcff89b03b925c41,True,1.0,1.0,0.6639256663169707,1.0,1.0,1.0,0.8599690276320712
10644,561e8ca2d7395a7a,True,1.0,1.0,0.9257035015524759,1.0,1.0,0.0,0.969043125646865
10645,c7ce79ec4bf956c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10646,8b93118c77d25b5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10647,7e76a2b3918656f9,True,1.0,1.0,0.6135809717982796,1.0,1.0,1.0,0.8389920715826165
10648,ff9d7c14934b541e,True,1.0,1.0,0.9714522522515348,1.0,1.0,1.0,0.9881051051048061
10649,30d60ce25f4d552e,True,1.0,1.0,0.8187047273666569,1.0,1.0,1.0,0.9244603030694404
10650,3ece2b5bbf095290,True,1.0,1.0,0.9295187220113879,1.0,1.0,1.0,0.9706328008380782
10651,b9f4efacc7695435,True,1.0,1.0,0.9731221670152532,1.0,1.0,1.0,0.9888009029230221
10652,b090f02ef43f5d41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10653,43d3d40d9f3b5266,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10654,13b137cecf4b57e9,True,1.0,1.0,0.910749572193156,1.0,1.0,1.0,0.9628123217471484
10655,0f49301527005b0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10656,fbe5169b7fc85137,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10657,ee42b86599ca5632,True,1.0,1.0,0.9558785635318042,1.0,1.0,1.0,0.9816160681382518
10658,774432c5e7b25128,True,1.0,1.0,0.8462876122693899,1.0,1.0,0.5,0.9359531717789125
10659,0bb13e6e40385c18,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10660,2575048779565f0b,True,1.0,1.0,0.7687988874548238,1.0,1.0,1.0,0.9036662031061766
10661,6360aa4dd01151c3,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
10662,40ee16c17fc05cfb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10663,9f4c04b7214b52a8,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10664,190e931f7a7a52dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10665,afa712d7affc5fbf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10666,e8daa33268685b31,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10667,815153cb27f95a7c,True,1.0,1.0,0.7785401277057162,0.0,1.0,1.0,0.4910583865440484
10668,fa7555f0099f5c59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10669,9e9e33077f375062,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10670,b555e2488dc7531e,True,1.0,1.0,0.6704326994363156,1.0,1.0,1.0,0.8626802914317983
10671,6e9027bc59c857a9,True,1.0,1.0,0.9218031832292517,1.0,1.0,0.5,0.9674179930121882
10672,d54eba5510dc5469,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10673,4f099d4882445433,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10674,f620e6d6c13b53b7,True,1.0,1.0,0.5618049322246077,1.0,1.0,0.0,0.8174187217602532
10675,39cf3b9137615a6b,True,1.0,1.0,0.9368142411262699,1.0,1.0,1.0,0.9736726004692792
10676,5ee6495d99475e62,True,1.0,1.0,0.837539151938382,1.0,1.0,0.0,0.9323079799743258
10677,36e3e0f9a589578d,True,1.0,1.0,0.9762246874753221,1.0,1.0,1.0,0.9900936197813842
10678,52c337a436ab5362,True,1.0,1.0,0.7136115086470476,1.0,1.0,1.0,0.8806714619362698
10679,84b38cdaa93e5dcd,True,1.0,1.0,0.9994661970770033,1.0,1.0,1.0,0.999777582115418
10680,77fa15ffcefb580e,True,1.0,1.0,0.7942232090686525,1.0,1.0,1.0,0.9142596704452718
10681,2f05406bcdd55a21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10682,5f88affe449253a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10683,1e98fee7a7cc5254,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10684,77412f2abf325814,True,1.0,1.0,0.886727464158564,1.0,1.0,1.0,0.9528031100660682
10685,66b9427f41385b55,True,1.0,1.0,0.9375135994648507,1.0,1.0,1.0,0.9739639997770211
10686,d928098371595be7,True,1.0,1.0,0.9342352390202576,1.0,1.0,1.0,0.9725980162584408
10687,6496c4adf0f65e78,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10688,32d85d373126537e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10689,faf80a4ecf8858fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10690,7326774073dd5f7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10691,3f80c1a045a056e4,True,1.0,1.0,0.9783336317788924,1.0,1.0,1.0,0.9909723465745385
10692,667ad9e70e1d525c,True,1.0,1.0,0.8315567029465386,1.0,1.0,1.0,0.929815292894391
10693,b435be7b7b1b5dd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10694,34336b5c8ad1562e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10695,25e5bbbced86504c,True,1.0,1.0,0.8815571747125206,1.0,1.0,1.0,0.9506488227968836
10696,4bc54773ae245d10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10697,92fe6ff13c005ee3,True,1.0,1.0,0.9699949379723067,1.0,1.0,1.0,0.9874978908217944
10698,79ecc8e6e5fa5dd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10699,4376d00ed2245c21,True,1.0,1.0,0.4038939364045312,1.0,1.0,0.0,0.751622473501888
10700,cb53746741b25730,True,1.0,1.0,0.9272513088836625,1.0,1.0,1.0,0.9696880453681928
10701,ef43bbb93f0d50eb,True,1.0,1.0,0.8724698910396327,1.0,1.0,1.0,0.946862454599847
10702,f51a75fadd695f06,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10703,0b4dfcb47cb85e89,True,1.0,1.0,0.6363490482833096,1.0,1.0,1.0,0.8484787701180457
10704,0438474da1ac593d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10705,ebd8d87ff33b5b7a,True,1.0,1.0,0.9714268618763083,1.0,1.0,1.0,0.9880945257817952
10706,570ba391cb6158c2,True,1.0,1.0,0.5793856458010872,1.0,1.0,1.0,0.8247440190837864
10707,e44b06b920d35486,True,1.0,1.0,0.9147578411753108,1.0,1.0,1.0,0.9644824338230462
10708,7ebca95e877a557b,True,1.0,1.0,0.9892246848162743,1.0,1.0,1.0,0.9955102853401142
10709,b605703d3fb05725,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10710,ce0c8678bc8559b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10711,278885f077d65d53,True,1.0,1.0,0.9296497829924024,1.0,1.0,1.0,0.9706874095801677
10712,82551627c2415e8e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10713,95a4b51d1d865ba0,True,1.0,1.0,0.7959776959980089,1.0,1.0,1.0,0.914990706665837
10714,6183ed1d16f05d11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10715,a7f5d22750b75466,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10716,31a522ae1ee151bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10717,bd5f0b15f9a65bf1,True,1.0,1.0,0.9299139469641402,1.0,1.0,1.0,0.9707974779017251
10718,49365bdfac13581d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10719,1dc0a266d7ea5c61,True,1.0,1.0,0.7605827555696861,1.0,1.0,1.0,0.9002428148207026
10720,258fd15174fb5e47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10721,d025c5fb0df05ef7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10722,bc88b69c56ec5a0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10723,c332770f3439515e,True,1.0,1.0,0.9019294425788331,1.0,1.0,1.0,0.9591372677411805
10724,d6015087928d57e8,True,1.0,1.0,0.9599980009858833,1.0,1.0,1.0,0.9833325004107847
10725,be027cd33b835419,True,1.0,1.0,0.9589241500988543,1.0,1.0,1.0,0.9828850625411892
10726,f98bff8bb0675d96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10727,8937c2f7a7ac5507,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10728,9fe07284cb3f5e0a,True,1.0,1.0,0.9891287498027508,1.0,1.0,1.0,0.9954703124178129
10729,7aaa5ff3f0d255ef,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10730,b83ed953a4105ddc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10731,dbd898b3533f5ac5,True,1.0,1.0,0.7743893910671243,1.0,1.0,1.0,0.9059955796113018
10732,e11b470ae6285663,True,1.0,1.0,0.9394659397499578,1.0,1.0,1.0,0.9747774748958159
10733,5d68790fd55c5e41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10734,ba7d6b30a3a15384,True,1.0,1.0,0.915531625394602,1.0,1.0,1.0,0.9648048439144175
10735,3a7818b46809570a,True,1.0,1.0,0.9682838088915957,1.0,1.0,1.0,0.9867849203714982
10736,a622f6b5e06f52d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10737,87d3c1135ac85583,True,1.0,1.0,0.9334715130021242,1.0,1.0,1.0,0.9722797970842184
10738,ffac18af5cea540a,True,1.0,1.0,0.7232095586886212,1.0,1.0,1.0,0.8846706494535922
10739,ad0701a39edd5c5a,True,1.0,1.0,0.8993141276426578,1.0,1.0,1.0,0.9580475531844407
10740,b023b7bcbab05bcb,True,1.0,1.0,0.970748894079104,1.0,1.0,1.0,0.9878120391996267
10741,e4c83b8feafe5cb4,True,1.0,1.0,0.8408214203836165,1.0,1.0,1.0,0.933675591826507
10742,e694febcad5b5185,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10743,eeba0804c2645281,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10744,57177f12c7045c13,True,1.0,1.0,0.5490499391250828,1.0,1.0,1.0,0.8121041413021178
10745,63c33ef5af265f74,True,1.0,1.0,0.9082586824788308,1.0,1.0,1.0,0.9617744510328462
10746,5aed461803ae5673,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10747,e8c4f72606fb5cb0,True,1.0,1.0,0.9303693166494065,1.0,1.0,1.0,0.970987215270586
10748,4f466c389dce58e4,True,1.0,1.0,0.9649084866659587,1.0,1.0,1.0,0.985378536110816
10749,62735179d4f258ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10750,e3d3be1bc77e517e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10751,f64ec139a30958d0,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10752,8b83388ca9005cf1,True,1.0,1.0,0.975382024760108,1.0,1.0,1.0,0.9897425103167117
10753,e6e4e254f1c55405,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10754,d551f73a1e4251aa,True,1.0,1.0,0.9040124092541357,1.0,1.0,0.5,0.9600051705225566
10755,c67e9184504951c5,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10756,82291c12e1485f32,True,1.0,1.0,0.6634983626741572,1.0,1.0,1.0,0.8597909844475655
10757,534942a69dea5054,True,1.0,1.0,0.732387957149029,1.0,1.0,1.0,0.8884949821454288
10758,f57582f9a7dc511c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10759,0fa603b5789956f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10760,569f53e485335820,True,1.0,1.0,0.9708852576802242,1.0,1.0,1.0,0.9878688573667601
10761,e429babc45b05f4e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10762,f1d33f8016b153ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10763,9ed452bde7335185,True,1.0,1.0,0.9226634425797742,1.0,1.0,1.0,0.9677764344082392
10764,c9903c96ff4153fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10765,331882a4388559b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10766,ea91c9a3a75f514c,True,1.0,1.0,0.9623252857377556,1.0,1.0,1.0,0.9843022023907314
10767,569da35d0f00545a,True,1.0,1.0,0.7387025838261595,1.0,1.0,1.0,0.891126076594233
10768,9ab5654cfc9f5724,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10769,5e5a77fb1990565b,True,1.0,1.0,0.778971491048885,1.0,1.0,1.0,0.9079047879370354
10770,7fbe895b20a45dfb,True,1.0,1.0,0.9630017319316779,1.0,1.0,1.0,0.9845840549715325
10771,1b00de050fdd5214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10772,602e1bc4f8575d4e,True,1.0,1.0,0.9044113620317785,1.0,1.0,1.0,0.9601714008465745
10773,a5be642219735a49,True,1.0,1.0,0.7995671442716074,1.0,1.0,1.0,0.9164863101131697
10774,6edc8f2bcb3054be,True,1.0,1.0,0.9718894839620055,1.0,1.0,1.0,0.988287284984169
10775,8b8b41a9d00e5e32,True,1.0,1.0,0.9532575152119632,1.0,1.0,1.0,0.9805239646716514
10776,e30d715817b7524a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10777,dc05b41a768b5015,True,1.0,1.0,0.9395987962278421,1.0,1.0,1.0,0.974832831761601
10778,c84475f2d8475f9d,True,1.0,1.0,0.9657952291785218,1.0,1.0,1.0,0.9857480121577175
10779,66dd7339f01b58c2,True,1.0,1.0,0.9636467465707728,1.0,1.0,1.0,0.9848528110711553
10780,bff155acea525206,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10781,f559d26401125dbe,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10782,60abcfb4e1c756d8,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10783,05d6d7d83b97547c,True,1.0,1.0,0.8335111194715588,1.0,1.0,1.0,0.9306296331131495
10784,303948f28d5b52ab,True,1.0,1.0,0.9427568214802033,1.0,1.0,1.0,0.9761486756167513
10785,ca5969a1b0775849,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10786,cbdda157b6705786,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10787,2b201c0ffa245b8b,True,1.0,1.0,0.8406812594841311,1.0,1.0,1.0,0.9336171914517214
10788,cc57d9b7b5e85eb3,True,1.0,1.0,0.9867700799415935,1.0,1.0,1.0,0.9944875333089973
10789,d184c07f6a0a5aaf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10790,451b114eef365ee0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10791,d9b79e606e595700,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10792,18492b6ce9905b13,True,1.0,1.0,0.9699976931990202,1.0,1.0,1.0,0.987499038832925
10793,ac2e86e04c0a5287,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10794,3ea7ba225643556d,True,1.0,1.0,0.8898061792666646,1.0,1.0,1.0,0.9540859080277769
10795,f3fd7b1cf6055ad5,True,1.0,1.0,0.8343026415749378,1.0,1.0,1.0,0.9309594339895574
10796,9b9aa93df6b15de7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10797,8181a3050dfa51b4,True,1.0,1.0,0.9267358846748686,1.0,1.0,1.0,0.9694732852811953
10798,2944ba8cf77c5ad9,True,1.0,1.0,0.7047659992258539,1.0,1.0,1.0,0.8769858330107724
10799,5db9d1088a615a4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10800,cb2db72bfca85119,True,1.0,1.0,0.7725669307693465,1.0,1.0,1.0,0.9052362211538943
10801,d903d26195085adb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10802,33f9f166f07350f1,True,1.0,1.0,0.9931410151171433,1.0,1.0,0.0,0.9971420896321431
10803,4efe0ad78b655ecd,True,1.0,1.0,0.8971344827778227,1.0,1.0,1.0,0.9571393678240927
10804,ed896606c8d658fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10805,de2c2bde3a615d75,True,1.0,1.0,0.8586868677257351,1.0,1.0,1.0,0.9411195282190562
10806,1665bb5ab9d55dca,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10807,396c599d06e65f68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10808,d89a663c15da5ce2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10809,1fc5ab19306f5a47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10810,debb1dafdd77545e,True,1.0,1.0,0.8189872548226612,1.0,1.0,1.0,0.9245780228427755
10811,98c050c637ca5909,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10812,4e60581353585fdc,True,1.0,1.0,0.8623554067755549,1.0,1.0,1.0,0.9426480861564812
10813,11182a0af9c95c8c,True,1.0,1.0,0.9655815456987688,1.0,1.0,1.0,0.985658977374487
10814,f665cf888bbd5595,True,1.0,1.0,0.7805948393350174,1.0,1.0,1.0,0.9085811830562572
10815,0f7854f951905e69,True,1.0,1.0,0.8224397616865766,1.0,1.0,1.0,0.9260165673694069
10816,8f273271b9eb537e,True,1.0,1.0,0.9293662750853386,1.0,1.0,1.0,0.9705692812855578
10817,79c9f05d61955e2d,True,1.0,1.0,0.9009163407194892,1.0,1.0,1.0,0.9587151419664538
10818,d5a0b92fbf8b51df,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10819,7da6ba784b8b5ff0,True,1.0,1.0,0.6857480709572923,1.0,1.0,1.0,0.8690616962322051
10820,03ca1900f09b5d20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10821,88e6d9d5dd715516,True,1.0,1.0,0.585397350762914,1.0,1.0,1.0,0.8272488961512142
10822,608913faecb959b4,True,1.0,1.0,0.926215603242605,1.0,1.0,1.0,0.9692565013510853
10823,8e9c1bb8232c5a14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10824,94e4d365aeec5cec,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10825,1ee7868373355838,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10826,b7453f77be5b53df,True,1.0,1.0,0.8282038763837358,1.0,1.0,1.0,0.9284182818265565
10827,1b10cc004b735f40,True,1.0,1.0,0.6569893794051492,1.0,1.0,1.0,0.8570789080854788
10828,330e7ebc96d05251,True,1.0,1.0,0.9197272247775844,1.0,1.0,1.0,0.9665530103239934
10829,15bfed200b0d570e,True,1.0,1.0,0.9287647897430203,1.0,1.0,1.0,0.9703186623929252
10830,134a3394c9b756d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10831,c332bacddbfe53d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10832,f9592039b6aa5165,True,1.0,1.0,0.9896439668734808,1.0,1.0,0.5,0.9956849861972836
10833,85c0017516e95fdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10834,6c84b52f0d155cac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10835,f07e9b76d6e0503d,True,1.0,1.0,0.7591335964371458,1.0,1.0,1.0,0.8996389985154775
10836,8dfef734a010531e,True,1.0,1.0,0.9873602014958115,1.0,1.0,1.0,0.9947334172899215
10837,6cdf58d03f8e5493,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10838,b66db24cee7957a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10839,cdd72f4a568a55a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10840,52b2e626eca85976,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10841,222a07b15e165f6f,True,1.0,1.0,0.8869056997844149,0.0,1.0,1.0,0.5362107082435063
10842,6e575fd36c4d5de3,True,1.0,1.0,0.9682019546662572,1.0,1.0,1.0,0.9867508144442739
10843,e0190f0059145fc6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10844,7015bc44f34252f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10845,c78f87b2bd4151d4,True,1.0,1.0,0.9967503872072393,1.0,1.0,1.0,0.998645994669683
10846,a6e7189b4bd35946,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10847,2b40b4ee692d52a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10848,c6e9b00edaa454da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10849,111174636b57539b,True,1.0,1.0,0.8856182071171641,1.0,1.0,0.0,0.9523409196321517
10850,d5bf13024f755ee4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10851,0ad9939a6b875bf8,True,1.0,1.0,0.5433219036210084,1.0,1.0,1.0,0.8097174598420868
10852,e52f4dccf26f55a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10853,cb71a934523a5d4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10854,ef97c6e9f11b59a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10855,dfa220d6e64f5d84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10856,3eb063189dd15649,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10857,d7a0ac2136015985,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10858,40c06c252a275c50,True,1.0,1.0,0.6827560779788348,1.0,1.0,1.0,0.8678150324911812
10859,c01c5d45b97154d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10860,d4374a032e28535e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10861,fb311858e737556d,True,1.0,1.0,0.6227323354498551,1.0,1.0,1.0,0.842805139770773
10862,850f844463075fb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10863,257773cfd41d59d5,True,1.0,1.0,0.8852995497327064,1.0,1.0,1.0,0.952208145721961
10864,6cad8c31d4725496,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10865,e97db5c7da675b13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10866,d44d886053b15b23,True,1.0,1.0,0.9588486487117044,1.0,1.0,0.0,0.9828536036298768
10867,cdf704c535245f57,True,1.0,1.0,0.8967501319951969,1.0,1.0,1.0,0.9569792216646654
10868,3ad6a3f7a0f155f8,True,1.0,1.0,0.9828236628225785,1.0,1.0,1.0,0.992843192842741
10869,54ab49005da25b3e,True,1.0,1.0,0.7567507035150013,1.0,1.0,1.0,0.8986461264645839
10870,450df2d719cb5c88,True,1.0,1.0,0.9468577715542694,1.0,1.0,1.0,0.9778574048142789
10871,78a98ffdcd4b558a,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10872,131c6cc5af9c58b6,True,1.0,1.0,0.9343109360968097,1.0,1.0,0.5,0.972629556707004
10873,d21b22d6c0405ad7,True,1.0,1.0,0.8806147860838348,1.0,1.0,1.0,0.9502561608682645
10874,75e25b5026885256,True,1.0,1.0,0.9686481583077959,1.0,1.0,1.0,0.9869367326282483
10875,71ae69a9499e559c,True,1.0,1.0,0.9268009225363298,1.0,1.0,1.0,0.9695003843901375
10876,33197ac2a7445bd7,True,1.0,1.0,0.8687173817282787,1.0,1.0,1.0,0.9452989090534495
10877,3b6e03834b255849,True,1.0,1.0,0.9525610066404584,1.0,1.0,0.0,0.9802337527668575
10878,847432a116d35db0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10879,d6bb49ff956f5b50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10880,d781ee7dce4a5351,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10881,73ba0e501a005971,True,1.0,1.0,0.9959755662605905,1.0,1.0,1.0,0.9983231526085793
10882,75c7777c6f415535,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10883,cecf3adea347569b,True,1.0,1.0,0.9572777021761079,0.0,1.0,1.0,0.5655323759067116
10884,866f7eb093ac5244,True,1.0,1.0,0.7175998862532329,1.0,1.0,1.0,0.882333285938847
10885,c5ff90667143574a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10886,fec2bf4f1842590c,True,1.0,1.0,0.753579272168502,1.0,1.0,1.0,0.8973246967368759
10887,840de743ab1c50cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10888,e0dbf07da5c55877,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10889,956e3aa8415b5712,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10890,323747032b285187,True,1.0,1.0,0.9608356765780447,1.0,1.0,1.0,0.9836815319075187
10891,71357a4fc5c65199,True,1.0,1.0,0.9357775079145639,1.0,1.0,1.0,0.9732406282977349
10892,85cdfd35b2cb5692,True,1.0,1.0,0.9678541734023995,1.0,1.0,1.0,0.9866059055843331
10893,8bebc6662b36505f,True,1.0,1.0,0.789595256001454,1.0,1.0,1.0,0.9123313566672725
10894,58c018c299d05214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10895,7f5f77992cd859ef,True,1.0,1.0,0.6962716479048304,1.0,1.0,1.0,0.873446519960346
10896,e18ac69f49cf582f,True,1.0,1.0,0.9613217385431856,1.0,1.0,1.0,0.9838840577263274
10897,72779ff1ead25f44,True,1.0,1.0,0.796297837464388,1.0,1.0,1.0,0.9151240989434951
10898,92e33be532965ecf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10899,fe4bac0ae9bc5639,True,1.0,1.0,0.6335414634934283,1.0,1.0,1.0,0.8473089431222617
10900,f40843145ae35cd8,True,1.0,1.0,0.640235695658329,1.0,1.0,1.0,0.8500982065243038
10901,e036ba13ad4d5784,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10902,3d8f52b9bae25a90,True,1.0,1.0,0.6511750625325525,1.0,1.0,1.0,0.8546562760552302
10903,ee9ddfe6625b5969,True,1.0,1.0,0.93634163697773,1.0,1.0,1.0,0.9734756820740541
10904,02bfb6340c185b97,True,1.0,1.0,0.9431126609031533,1.0,1.0,1.0,0.9762969420429806
10905,c93008394b945625,True,1.0,1.0,0.9993385643943329,1.0,1.0,1.0,0.999724401830972
10906,14f29b916f44585a,True,1.0,1.0,0.8907584716837539,1.0,1.0,1.0,0.9544826965348975
10907,6f2e14d0955e5e5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10908,ae312bf769445e43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10909,dd2d7e23754e58d3,True,1.0,1.0,0.9388263974262918,1.0,1.0,1.0,0.9745109989276216
10910,47f76d2da48f57ba,True,1.0,1.0,0.9898866244485075,1.0,1.0,1.0,0.9957860935202115
10911,f19a48878cfe5bb0,True,1.0,1.0,0.9274506686166817,1.0,1.0,1.0,0.9697711119236173
10912,1e0e26ffc2ae5b34,True,1.0,1.0,0.6820505051051373,1.0,1.0,1.0,0.8675210437938072
10913,c67262b6c33b5b0f,True,1.0,1.0,0.9250464283035854,1.0,1.0,1.0,0.9687693451264939
10914,5624b4732b135079,True,1.0,1.0,0.9013349884830569,1.0,1.0,1.0,0.958889578534607
10915,d37afaf062ea5835,True,1.0,1.0,0.9559396660184454,1.0,1.0,1.0,0.9816415275076856
10916,b6e039ab90075f16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10917,d58159872a0d58b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10918,a998a0d0131f5208,True,1.0,1.0,0.9595532820779955,1.0,1.0,1.0,0.9831472008658314
10919,21128a317e82595f,True,1.0,1.0,0.8922383068593492,1.0,1.0,1.0,0.9550992945247287
10920,27cd5e04627e5258,True,1.0,1.0,0.8236693851595944,1.0,1.0,1.0,0.9265289104831643
10921,21cd38e3128a5285,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10922,f9d772498ab656d6,True,1.0,1.0,0.9963944571355811,1.0,1.0,1.0,0.9984976904731587
10923,81b86d3bfe9758ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10924,f154d2accd365815,True,1.0,1.0,0.9237727138683212,1.0,1.0,1.0,0.9682386307784672
10925,33cef4cafef9503b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10926,f140d31943145068,True,1.0,1.0,0.8654632890214257,1.0,1.0,1.0,0.9439430370922608
10927,f9c8ec6aefc05be4,True,1.0,1.0,0.648610598776965,1.0,1.0,1.0,0.8535877494904022
10928,73f2ce543024548e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10929,3a8cbc5f12e25e1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10930,69baa41122b45e43,True,1.0,1.0,0.9684987411837713,1.0,1.0,1.0,0.986874475493238
10931,3b6865082c225fe8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10932,13f771febde65a66,True,1.0,1.0,0.972383954836397,1.0,1.0,1.0,0.9884933145151654
10933,3c8a95ec33f45af6,True,1.0,1.0,0.6996081161810287,1.0,1.0,1.0,0.8748367150754287
10934,0f536eebc58d5ff4,True,1.0,1.0,0.7819604618124013,1.0,1.0,1.0,0.9091501924218339
10935,48ba976afe6a59c8,True,1.0,1.0,0.6057178162402473,1.0,1.0,1.0,0.8357157567667697
10936,ed01297783a05dba,True,1.0,1.0,0.9075324758265721,1.0,1.0,1.0,0.9614718649277384
10937,deb63152bd9453e0,True,1.0,1.0,0.876803583491565,1.0,1.0,1.0,0.9486681597881521
10938,04f8f8b4cf0c52e7,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10939,2e508e23f47d5f96,True,1.0,1.0,0.9327171887145568,0.0,1.0,1.0,0.5552988286310653
10940,1b2bf4aef1465325,True,1.0,1.0,0.7189056904065307,1.0,1.0,1.0,0.8828773710027211
10941,dc26fde28bc65ef6,True,1.0,1.0,0.9463502317511399,1.0,1.0,0.0,0.9776459298963083
10942,6f07313e88ab56fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10943,9e2706d88b3f553f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10944,666e41a5d36c50cc,True,1.0,1.0,0.9583626642794973,1.0,1.0,1.0,0.9826511101164573
10945,6cd23fffac65568b,True,1.0,1.0,0.8604025442863613,1.0,1.0,1.0,0.9418343934526505
10946,87eae54f57ea5690,True,1.0,1.0,0.9634625073007227,1.0,1.0,1.0,0.9847760447086346
10947,49f205ebb9d559c2,True,1.0,1.0,0.8175040219853781,1.0,1.0,1.0,0.9239600091605742
10948,cfaa12a747e45fb4,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10949,9e4c1639be465a8a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10950,97628f2e9ee55826,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10951,88c2643d470951b3,True,1.0,1.0,0.7593693942955082,1.0,1.0,1.0,0.8997372476231283
10952,4aab1b32b1ad58aa,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10953,144116b6c1e35d3e,True,1.0,1.0,0.9793201678158822,1.0,1.0,1.0,0.9913834032566177
10954,87df22d07dcb567c,True,1.0,1.0,0.9954014786990185,1.0,1.0,1.0,0.9980839494579244
10955,e6c32a1387c554cf,True,1.0,1.0,0.8913793213291229,1.0,1.0,1.0,0.9547413838871345
10956,271bd521cc6c50ae,True,1.0,1.0,0.886355593316539,1.0,1.0,1.0,0.9526481638818912
10957,c66aeafedcbd5140,True,1.0,1.0,0.9479980094686783,1.0,1.0,1.0,0.9783325039452825
10958,e8e49013253b5e7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10959,3c26d6bf58555468,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10960,f228a1710d2f5ccd,True,1.0,1.0,0.9186335280672009,1.0,1.0,1.0,0.9660973033613337
10961,0f2ee0e7661d5ccf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10962,649c1659d8975ae3,True,1.0,1.0,0.7477339307723317,1.0,1.0,1.0,0.894889137821805
10963,7a91cd530cac57fc,True,1.0,1.0,0.9716247508171545,1.0,1.0,1.0,0.9881769795071477
10964,7631ace833c857ba,True,1.0,1.0,0.9399348421412864,1.0,1.0,1.0,0.9749728508922026
10965,825663ce94fe5df1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10966,0d63314a528159c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10967,6363aa6d3d715e03,True,1.0,1.0,0.8145032583018479,1.0,1.0,1.0,0.9227096909591032
10968,c33832506a165cd3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10969,56d552d6bb425954,True,1.0,1.0,0.9793552490023705,1.0,1.0,1.0,0.9913980204176545
10970,906587437cf95447,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10971,99e4c28a82735b10,True,1.0,1.0,0.5608925914847324,1.0,1.0,1.0,0.8170385797853051
10972,fb8bef473d555fe3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10973,ca85e7b7b71559b3,True,1.0,1.0,0.9667883070890143,1.0,1.0,1.0,0.9861617946204225
10974,4763f30d505c5ea6,True,1.0,1.0,0.96240675433346,1.0,1.0,1.0,0.9843361476389417
10975,b5025be9867f503e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10976,69ddc43178e9572a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10977,5e8d717cc46a5988,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10978,8be468b729aa5f1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10979,67dbad26dd165f16,True,1.0,1.0,0.8755804498706964,1.0,1.0,1.0,0.9481585207794568
10980,f2695c7680505b79,True,1.0,1.0,0.9114287561318893,1.0,1.0,1.0,0.9630953150549538
10981,c766d336f81858c5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10982,931c9ec2bfa55d47,True,1.0,1.0,0.8000091847185972,1.0,1.0,1.0,0.9166704936327488
10983,98b148d419725caa,True,1.0,1.0,0.8147155821169497,1.0,1.0,1.0,0.9227981592153958
10984,29b743b5bdd1527e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10985,6a833f3690205bac,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10986,c052667192cb5ade,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10987,f9505a84a7745537,True,1.0,1.0,0.9543588951217633,1.0,1.0,1.0,0.9809828729674014
10988,d7b1349fb4775cc1,True,1.0,1.0,0.9550571915065081,1.0,1.0,1.0,0.9812738297943784
10989,f3493d3b23cd55c2,True,1.0,1.0,0.9877135473615025,1.0,1.0,1.0,0.9948806447339594
10990,3af98cdf0bc35f44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10991,7515bed58abd5f21,True,1.0,1.0,0.960063380393369,1.0,1.0,1.0,0.9833597418305704
10992,6b0a15391789599e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10993,0e7f0228aa865b5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10994,d3f00196d11c563c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10995,24cad1842cf15f29,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10996,f41cf739059453a4,True,1.0,1.0,0.9286032324851554,1.0,1.0,1.0,0.9702513468688148
10997,c4e83619721455b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10998,62de32eb450356e0,True,1.0,1.0,0.9446699710978561,1.0,1.0,1.0,0.9769458212907733
10999,1f1a5be0eaa35282,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11000,4f8e1da188be5033,True,1.0,1.0,0.8552503598508633,1.0,1.0,1.0,0.9396876499378597
11001,81286af2aa9c5e17,True,1.0,1.0,0.6595336632790819,1.0,1.0,1.0,0.8581390263662841
11002,ed166d61f7435477,True,1.0,1.0,0.7749307314051971,1.0,1.0,1.0,0.9062211380854989
11003,6215ad2b225e5b1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11004,e6db7be94a175aec,True,1.0,1.0,0.9798073835783659,1.0,1.0,1.0,0.9915864098243192
11005,016d8cf09d875f57,True,1.0,1.0,0.9288586077304916,1.0,1.0,1.0,0.970357753221038
11006,291ac232cc94582a,True,1.0,1.0,0.7163877072480223,1.0,1.0,1.0,0.8818282113533426
11007,650ed02359615f58,True,1.0,1.0,0.9348931057608706,1.0,1.0,1.0,0.9728721274003628
11008,3067f3d3d5a75989,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11009,f4d869c13a015a28,True,1.0,1.0,0.9385705377074305,1.0,1.0,1.0,0.9744043907114294
11010,5b4f392698d35a5f,True,1.0,1.0,0.7971111797158692,1.0,1.0,1.0,0.9154629915482788
11011,80ae852346955098,True,1.0,1.0,0.6747677095690032,1.0,1.0,1.0,0.8644865456537514
11012,c20397c103e65d12,True,1.0,1.0,0.9375587830827258,1.0,1.0,1.0,0.9739828262844691
11013,e0b46b7248a75fc9,True,1.0,1.0,0.9201463424610539,1.0,1.0,1.0,0.9667276426921058
11014,cc54b0f77c84506d,True,1.0,1.0,0.9855172247099862,1.0,1.0,1.0,0.9939655102958276
11015,0c91824ce1e65b6e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11016,af6ce3c064fa5a56,True,1.0,1.0,0.961592072360808,1.0,1.0,1.0,0.9839966968170034
11017,3d1bf2cf5ad151c7,True,1.0,1.0,0.9572720059066027,1.0,1.0,1.0,0.9821966691277512
11018,520e72270acb562a,True,1.0,1.0,0.8846544298888236,1.0,1.0,1.0,0.9519393457870099
11019,2f421d857f32510e,True,1.0,1.0,0.8359554801915292,1.0,1.0,1.0,0.9316481167464706
11020,835d1fae4f5b5e45,True,1.0,1.0,0.9503168126227942,1.0,1.0,1.0,0.9792986719261642
11021,e68ddf5be41355dc,True,1.0,1.0,0.8970241472459639,1.0,1.0,1.0,0.9570933946858183
11022,3f31d5d096f957c9,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11023,4ccdd6c153335a2b,True,1.0,1.0,0.9255505400928314,1.0,1.0,1.0,0.9689793917053464
11024,cb61b4237ad25a7c,True,1.0,1.0,0.9369620902878862,1.0,1.0,1.0,0.9737342042866194
11025,e7ae612e880e5d5f,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11026,0969be1cc6a85a76,True,1.0,1.0,0.9422267163117405,1.0,1.0,1.0,0.9759277984632252
11027,9b10283b8df6565e,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11028,749a8604cf285389,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11029,ed19f6a36af757b7,True,1.0,1.0,0.8424996937107074,1.0,1.0,1.0,0.9343748723794615
11030,ccaf88fb91a25119,True,1.0,1.0,0.8791774411790929,1.0,1.0,1.0,0.9496572671579554
11031,592f9e4317dd52e2,True,1.0,1.0,0.9725578558003743,0.0,1.0,1.0,0.5718991065834893
11032,62515ff6d52a5e89,True,1.0,1.0,0.9259866877401173,1.0,1.0,1.0,0.9691611198917155
11033,828cf870f41a50ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11034,0695553567185c3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11035,1c542cec168557e3,True,1.0,1.0,0.8156085881507,1.0,1.0,1.0,0.9231702450627917
11036,6a5d6dff67a45a95,True,1.0,1.0,0.9328358379576368,1.0,1.0,1.0,0.9720149324823487
11037,9d8312bf37795d27,True,1.0,1.0,0.9906991448052067,1.0,1.0,1.0,0.9961246436688361
11038,e052a41759445a28,True,1.0,1.0,0.659799616916092,1.0,1.0,1.0,0.858249840381705
11039,505f4ccbd00d5e99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11040,e045d3abc4e95f52,True,1.0,1.0,0.9904290683900686,1.0,1.0,1.0,0.9960121118291952
11041,906ad81ffb6953a5,True,1.0,1.0,0.9810910397286665,1.0,1.0,1.0,0.9921212665536111
11042,6e813b55dcb35df7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11043,ab052def6aec532e,True,1.0,1.0,0.7619609909997899,1.0,1.0,1.0,0.9008170795832458
11044,967a6f50c73c5eb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11045,59baf497f88254c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11046,2389414c94075d6a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11047,9d22457757985690,True,1.0,1.0,0.9091495547642489,1.0,1.0,1.0,0.962145647818437
11048,4cc916aa782854a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11049,8ec53979117552c7,True,1.0,1.0,0.6944526280674974,1.0,1.0,1.0,0.8726885950281239
11050,a60202554bf55ef1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11051,96f6cde1205e5865,True,1.0,1.0,0.8611600419672245,1.0,1.0,0.0,0.9421500174863434
11052,51fd85d11ea75120,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11053,f9ed38d9ddfa531e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11054,8439357bbb005600,True,1.0,1.0,0.9802134496895616,1.0,1.0,1.0,0.9917556040373173
11055,6a13232f3c97575a,True,1.0,1.0,0.9937784946810185,1.0,1.0,1.0,0.997407706117091
11056,e76c53ede9205ba9,True,1.0,1.0,0.9785511911704957,1.0,1.0,1.0,0.9910629963210399
11057,2a2308354f4c5aa2,True,1.0,1.0,0.8922460317401577,1.0,1.0,1.0,0.9551025132250657
11058,6f5b0bae72eb5307,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11059,82226888c99e531c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11060,0ed2cf016ddc5f90,True,1.0,1.0,0.7452997269570028,1.0,1.0,1.0,0.8938748862320844
11061,f1bdf7e4e9f5534e,True,1.0,1.0,0.8230898144378711,1.0,1.0,1.0,0.9262874226824463
11062,a1848a01a20b5224,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11063,54a295777c3a5d46,True,1.0,1.0,0.7991635994302599,1.0,1.0,1.0,0.9163181664292749
11064,ea32cdfc9478501d,True,1.0,1.0,0.9520594892238018,1.0,1.0,1.0,0.980024787176584
11065,6ea317e632e850f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11066,960d5334ae8f54a5,True,1.0,1.0,0.9717969109664948,1.0,1.0,1.0,0.9882487129027062
11067,01fc240ee1d25c9e,True,1.0,1.0,0.9937716762550568,1.0,1.0,1.0,0.9974048651062737
11068,4413dc9f17ab56b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11069,00c893a01244562c,True,1.0,1.0,0.7527898209064573,1.0,1.0,1.0,0.8969957587110239
11070,a7a7c9782f3951a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11071,ead04653ed0c5545,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11072,59c3714116c25a7c,True,1.0,1.0,0.9589807790127124,1.0,1.0,1.0,0.9829086579219636
11073,63a10444501d5ead,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11074,b890de4c4ff65ddb,True,1.0,1.0,0.8589929384998413,1.0,1.0,0.5,0.9412470577082672
11075,7ae0a03be0c357d2,True,1.0,1.0,0.7936301924472312,1.0,1.0,1.0,0.9140125801863462
11076,bdb2a3cdeadc51c7,True,1.0,1.0,0.90689283892178,1.0,1.0,0.0,0.9612053495507417
11077,6fe1f4f8dbcd57b5,True,1.0,1.0,0.962307188182956,1.0,1.0,1.0,0.9842946617428984
11078,f001f00535065622,True,1.0,1.0,0.7291418249227474,1.0,1.0,1.0,0.8871424270511447
11079,2a12546539045e5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11080,e28e57068b0b5cf3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11081,caee3d86c00351e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11082,f86adcbec849574a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11083,55992af369b95456,True,1.0,1.0,0.9649239553163336,1.0,1.0,1.0,0.9853849813818055
11084,e367d7a3c3b55302,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11085,e5224fa3a0f95b04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11086,1f55063084fd593c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11087,d5b37b79dde85eb1,True,1.0,1.0,0.8948559534306643,1.0,1.0,1.0,0.9561899805961102
11088,8d7e4421c3e45c99,True,1.0,1.0,0.8079576440331714,1.0,1.0,1.0,0.919982351680488
11089,dd9143b12b155b15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11090,3e4c9c9e67545b03,True,1.0,1.0,0.8175483568619131,1.0,1.0,0.0,0.923978482025797
11091,7d32ec3f13b9525b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11092,4310513b861550dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11093,37c8a00c76905ffe,True,0.5,0.0,0.0,0.0,1.0,1.0,0.0
11094,14f724bc59705bb4,True,1.0,1.0,0.9486183498353903,0.0,1.0,1.0,0.5619243124314126
11095,1f6d3d52a6685c15,True,1.0,1.0,0.9949674245916934,1.0,1.0,1.0,0.9979030935798723
11096,a806a92596d6570b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11097,b4f362c0d9015d07,True,1.0,1.0,0.7692708064159575,1.0,1.0,1.0,0.903862836006649
11098,071b435a4f4057e0,True,1.0,1.0,0.9525842215044067,1.0,1.0,1.0,0.9802434256268361
11099,7f3a478c21ce55f9,True,1.0,1.0,0.9817891948793191,1.0,1.0,1.0,0.9924121645330496
11100,23ca661f3d7754c7,True,1.0,1.0,0.7675002753219675,1.0,1.0,1.0,0.9031251147174865
11101,3151813685fe5b1d,True,1.0,1.0,0.9583590271854776,1.0,1.0,1.0,0.9826495946606156
11102,b29689efa40f54e0,True,1.0,1.0,0.9372318366417083,1.0,1.0,0.5,0.9738465986007118
11103,624602ce65455c07,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11104,51b0141596d15905,True,1.0,1.0,0.6622961302657067,1.0,1.0,1.0,0.8592900542773778
11105,2957826433915ff9,True,1.0,1.0,0.9340232059522864,1.0,1.0,1.0,0.9725096691467859
11106,6cd0498ce2d857f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11107,e9a71ddab0055f99,True,1.0,1.0,0.5246245032367991,1.0,1.0,1.0,0.8019268763486663
11108,a32383d18e5351cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11109,02ecdf935f895a86,True,1.0,1.0,0.9822776431395404,1.0,1.0,1.0,0.9926156846414752
11110,263f5537c4f85b38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11111,b90086e468f05378,True,1.0,1.0,0.9542994497791966,1.0,1.0,1.0,0.9809581040746652
11112,7b4383b378035cb7,True,1.0,1.0,0.8810372522551917,1.0,1.0,1.0,0.9504321884396632
11113,3f6b582803bd58e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11114,d345cd51380a5243,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11115,c4b85436e314515b,True,1.0,1.0,0.6497865405343404,1.0,1.0,1.0,0.8540777252226418
11116,032ae6630661521a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11117,bc551b5cc30b5ef5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11118,f969cc5d3bc95470,True,1.0,1.0,0.8030586231320633,1.0,1.0,1.0,0.917941092971693
11119,cadeb92fe01652e3,True,1.0,1.0,0.9345900990694129,1.0,1.0,1.0,0.9727458746122554
11120,a1ce49c5eeb75711,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11121,56c64f7e47b15e0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11122,991f13bf4e7f590e,True,1.0,1.0,0.9461515238540086,1.0,1.0,1.0,0.9775631349391704
11123,80cbc88e2410561e,True,1.0,1.0,0.9579384324228091,1.0,1.0,1.0,0.9824743468428371
11124,37b3d87596685948,True,1.0,1.0,0.948707029826493,1.0,1.0,1.0,0.9786279290943721
11125,c2f9c48979255481,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11126,57a77b8c90465bc4,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11127,45c6be97d810541f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11128,93a208914ea85781,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11129,681dc1d77f125936,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11130,3e44ba1b6a675c54,True,1.0,1.0,0.9255452444644119,1.0,1.0,1.0,0.9689771851935051
11131,b5be2c625dcf54e2,True,1.0,1.0,0.9020724939731759,1.0,1.0,1.0,0.9591968724888232
11132,64b35b9f9f84585a,True,1.0,1.0,0.9244899838071949,1.0,1.0,1.0,0.968537493252998
11133,ae01be6a753e5f98,True,1.0,1.0,0.9453689256209494,1.0,1.0,1.0,0.9772370523420623
11134,24edcd5e5b7f546a,True,1.0,1.0,0.9777264511236956,1.0,1.0,1.0,0.9907193546348733
11135,b12f2581dde259f4,True,1.0,1.0,0.6147638835603295,1.0,1.0,1.0,0.8394849514834707
11136,4ffa52567be45f39,True,1.0,1.0,0.7919061654871239,1.0,1.0,1.0,0.913294235619635
11137,66583dab627951a2,True,1.0,1.0,0.6520180936777176,1.0,1.0,1.0,0.8550075390323824
11138,e96c8f66dae15d60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11139,1198cf572c315f9c,True,1.0,1.0,0.9956658550453072,1.0,1.0,1.0,0.998194106268878
11140,440690fa94cb50d5,True,1.0,1.0,0.7496583436183895,1.0,1.0,1.0,0.8956909765076623
11141,cdd097ea065a5ff7,True,1.0,1.0,0.7925682315160257,1.0,1.0,1.0,0.9135700964650108
11142,911993e744795177,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11143,b7784f3cdf6b5991,True,1.0,1.0,0.9335480010741134,1.0,1.0,1.0,0.972311667114214
11144,8bb0f6034d505f75,True,1.0,1.0,0.9093065675619227,1.0,1.0,1.0,0.9622110698174678
11145,6a8087fb9f3e5751,True,1.0,1.0,0.9463485633091755,1.0,1.0,1.0,0.9776452347121566
11146,289a58bd2ab6512b,True,1.0,1.0,0.6970002474711592,1.0,1.0,1.0,0.873750103112983
11147,8e9e20dde3ed5f0d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11148,a0f499d0aab45bab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11149,c70cfaf737215fca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11150,e7756dc30c605482,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11151,93bbe5e3e6cd5411,True,1.0,1.0,0.8300665177022706,1.0,1.0,1.0,0.9291943823759462
11152,51b855943c3a54ee,True,1.0,1.0,0.9209807797768069,1.0,1.0,1.0,0.967075324907003
11153,fffe18f189075204,True,1.0,1.0,0.9733118146425521,1.0,1.0,1.0,0.9888799227677301
11154,6895a6d7719f5b3e,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
11155,aec02ec2aec85c06,True,1.0,1.0,0.8740273478752161,1.0,1.0,1.0,0.9475113949480067
11156,7346e23546d15b29,True,1.0,1.0,0.789215341798417,1.0,1.0,1.0,0.9121730590826737
11157,63ec12363eef5e89,True,1.0,1.0,0.8620183217919001,1.0,1.0,1.0,0.9425076340799583
11158,08c1c8fbe5435208,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11159,76a0c83f0b6453a0,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11160,ccd6fe2d044e5309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11161,da83e9a4e38a5d6e,True,1.0,1.0,0.9097090092253467,1.0,1.0,1.0,0.9623787538438945
11162,82f70d5f3a11576d,True,1.0,1.0,0.9570112788748408,1.0,1.0,1.0,0.9820880328645171
11163,85570db66d605000,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11164,d084fdb9e50258ba,True,1.0,1.0,0.851408288340454,1.0,1.0,0.5,0.9380867868085225
11165,5d5cef2e5d6b5d6b,True,1.0,1.0,0.972897000721035,1.0,1.0,1.0,0.9887070836337646
11166,325989552f0d5845,True,1.0,1.0,0.7033738938823759,1.0,1.0,1.0,0.8764057891176567
11167,0d7cf272469a5a97,True,1.0,1.0,0.8025721643411762,1.0,1.0,1.0,0.9177384018088235
11168,f65f43d44343500b,True,1.0,1.0,0.9886839948221058,1.0,1.0,1.0,0.9952849978425441
11169,52e0d1590e0e529d,True,1.0,1.0,0.7202827112936343,1.0,1.0,1.0,0.883451129705681
11170,150505a546335d5d,True,1.0,1.0,0.903769784403772,1.0,1.0,0.0,0.959904076834905
11171,0562702fac645702,True,1.0,1.0,0.9359870449731776,1.0,1.0,1.0,0.9733279354054907
11172,76df9fb807c9580a,True,1.0,1.0,0.8805370094334982,1.0,1.0,0.0,0.9502237539306243
11173,8c9e3fd944c051e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11174,9a00d37375a95d7e,True,1.0,1.0,0.6125713679842669,1.0,1.0,1.0,0.8385714033267778
11175,6f61120208385a02,True,1.0,1.0,0.9712366002978267,1.0,1.0,0.5,0.9880152501240943
11176,cd284af1ade75426,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11177,b8a1d133723f5897,True,1.0,1.0,0.8989394650537404,1.0,1.0,1.0,0.9578914437723919
11178,3b0cda86b999528c,True,1.0,1.0,0.9472919430479767,1.0,1.0,1.0,0.9780383096033236
11179,50702dbe2f785ae5,True,1.0,1.0,0.9501379119897502,1.0,1.0,1.0,0.9792241299957292
11180,fe22e2c812e65096,True,1.0,1.0,0.5433006580515976,1.0,1.0,0.0,0.809708607521499
11181,a3ece675f714527b,True,1.0,1.0,0.5928463509796622,1.0,1.0,1.0,0.8303526462415259
11182,1b5606e475d554f7,True,1.0,1.0,0.9035725294185685,1.0,1.0,1.0,0.9598218872577369
11183,02e3c13aa3975b02,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11184,78c26c7e63c3534c,True,1.0,1.0,0.6464285906688728,1.0,1.0,0.0,0.8526785794453637
11185,12177b43d67d51a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11186,69bedd73861656f1,True,1.0,1.0,0.9594524746800237,1.0,1.0,0.0,0.9831051977833433
11187,3260b9e0a6ac5b8b,True,1.0,1.0,0.9824683523873973,1.0,1.0,1.0,0.9926951468280821
11188,ec64154dcf525edb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11189,115e8a71aafc5d3d,True,1.0,1.0,0.9441802048765497,1.0,1.0,1.0,0.9767417520318956
11190,fff1abbe76e55819,True,1.0,1.0,0.9587883870157554,1.0,1.0,1.0,0.9828284945898981
11191,78754f4862d65445,True,1.0,1.0,0.9893037548360755,1.0,1.0,1.0,0.9955432311816982
11192,18538a3ac6c45eef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11193,b3899f957ebe5684,True,1.0,1.0,0.8996854424970041,1.0,1.0,1.0,0.9582022677070849
11194,579942d331b9571d,True,1.0,1.0,0.9181339051040481,1.0,1.0,1.0,0.9658891271266867
11195,870da24dc798525e,True,1.0,1.0,0.9674570211481324,1.0,1.0,1.0,0.9864404254783885
11196,44c38912946e580e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11197,9b3eda2685e75099,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11198,40e9f6044a485b14,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11199,3af9cb4d21e15e9e,True,1.0,1.0,0.9616651486761971,1.0,1.0,1.0,0.9840271452817487
11200,c8ab144242b05eba,True,1.0,1.0,0.9602494890119679,1.0,1.0,1.0,0.98343728708832
11201,4eab329460d853f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11202,128ea9f2561d53d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11203,4a07aac45fc35fcf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11204,abbfc957d5545f53,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11205,305eb53245715f7e,True,1.0,1.0,0.4818048996283421,1.0,1.0,1.0,0.7840853748451426
11206,45d416b638f95a9c,True,1.0,1.0,0.9282092723984867,1.0,1.0,1.0,0.9700871968327028
11207,869ee63671f65126,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11208,b92aaa468aa25958,True,1.0,1.0,0.9777184891749707,1.0,1.0,1.0,0.9907160371562377
11209,2428ecd565d05b50,True,1.0,1.0,0.8958638590697792,1.0,1.0,1.0,0.9566099412790746
11210,ac73220f793d522e,True,1.0,1.0,0.9095506437829324,1.0,1.0,1.0,0.9623127682428884
11211,84b69613f5e6551c,True,1.0,1.0,0.9250898481118984,1.0,1.0,1.0,0.968787436713291
11212,aab517c2e5e75245,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11213,1f381d3a242b54f0,True,1.0,1.0,0.9837594558095265,1.0,1.0,1.0,0.9932331065873027
11214,923e4fcf3daa57f8,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
11215,56c652d4f2715e43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11216,fab1993d5d4759da,True,1.0,1.0,0.8567342968153199,1.0,1.0,1.0,0.9403059570063833
11217,8f4e4b81b2b15283,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11218,b937ec3b9c845118,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11219,001b34b45b2f50e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11220,11ba25cefa3b5a5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11221,c87fe1d7a3bd57cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11222,6929a902435e56b0,True,1.0,1.0,0.9512185162214932,1.0,1.0,1.0,0.9796743817589556
11223,dde50b95cefd5ecd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11224,9eb02188c5505fe1,True,1.0,1.0,0.8978578971289914,1.0,1.0,1.0,0.9574407904704131
11225,6b72426a8dd155bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11226,d852a7b32d6c5448,True,1.0,1.0,0.9931746415168206,1.0,1.0,1.0,0.9971561006320085
11227,69f1c6885a4859c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11228,b9db0f40e33853b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11229,4ae7296f92115e83,True,1.0,1.0,0.8625400183579478,1.0,1.0,1.0,0.942725007649145
11230,3e5b0593a3e75d29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11231,48183678cb965e68,True,1.0,1.0,0.8978820983432364,1.0,1.0,1.0,0.9574508743096818
11232,a48870c447ef5fe5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11233,db86c1d1516f557d,True,1.0,1.0,0.897714587104824,1.0,1.0,1.0,0.9573810779603433
11234,1526b1720d35559e,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11235,ed8384b107d95d89,True,1.0,1.0,0.875021238316123,1.0,1.0,1.0,0.9479255159650513
11236,1b65613f0242544a,True,1.0,1.0,0.7283809729692727,1.0,1.0,1.0,0.8868254054038637
11237,6c28c001109f5718,True,1.0,1.0,0.9564937106768071,1.0,1.0,1.0,0.9818723794486696
11238,97eca45f93285d17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11239,3458fad66b245ac3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11240,68df055f82485e95,True,1.0,1.0,0.8383480996615487,1.0,1.0,1.0,0.9326450415256452
11241,ef51ebb0662159d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11242,728988dc8a8b502a,True,1.0,1.0,0.8313647579269201,1.0,1.0,0.0,0.9297353158028834
11243,5c46c17f514b5153,True,0.5,0.0,0.0,0.0,1.0,1.0,0.0
11244,3b53493dfe335ea6,True,1.0,1.0,0.84350327059758,1.0,1.0,0.0,0.9347930294156583
11245,e26d616b5c4b5642,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11246,1bc892186af15042,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11247,73e3a1a2ed275417,True,1.0,1.0,0.8738068399979905,1.0,1.0,1.0,0.9474195166658294
11248,cbd14310b3885779,True,1.0,1.0,0.9939254060531167,1.0,1.0,1.0,0.9974689191887988
11249,d474e3bc97d253ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11250,42d2414f92c651bf,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11251,90797642e4065c3c,True,1.0,1.0,0.9705973489608666,1.0,1.0,1.0,0.9877488954003611
11252,d6eda165241a53b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11253,e26de26a56dd5d21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11254,d94271077f7a5432,True,1.0,1.0,0.9219268587868973,1.0,1.0,0.0,0.9674695244945406
11255,434aa60fb0165165,True,1.0,1.0,0.8938260078099791,1.0,1.0,1.0,0.9557608365874913
11256,e3cd93e027285031,True,1.0,1.0,0.9836414441310415,1.0,1.0,1.0,0.9931839350546007
11257,f18ef27ec008527a,True,1.0,1.0,0.9435277829829216,1.0,1.0,1.0,0.9764699095762174
11258,3f2a3e63c3045c95,True,1.0,1.0,0.7401851776844781,1.0,1.0,1.0,0.8917438240351991
11259,3e8c8729205850ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11260,a5851164f3ee5b71,True,1.0,1.0,0.8348053973476534,1.0,1.0,1.0,0.9311689155615221
11261,0972cf3a4c5d5a39,True,1.0,1.0,0.962311359554035,1.0,1.0,1.0,0.9842963998141813
11262,7ac6ec682a515136,True,1.0,1.0,0.9150156423166922,1.0,1.0,1.0,0.9645898509652885
11263,5cc24961cbed5fd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11264,5ca0bd6bc8e258c9,True,1.0,1.0,0.7644965801772453,1.0,1.0,1.0,0.9018735750738522
11265,71246cbb6de459d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11266,6ae2bcc5c2c050e4,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11267,00185dab0ba153b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11268,b8acb965678c5953,True,1.0,1.0,0.9011030226142455,1.0,1.0,1.0,0.9587929260892688
11269,6fe17a5e4d755f59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11270,d02d0643d42c5d91,True,1.0,1.0,0.825980250145657,1.0,1.0,1.0,0.9274917708940237
11271,a5ddad9bbb505316,True,1.0,1.0,0.9216613749253696,1.0,1.0,1.0,0.967358906218904
11272,6c1a4bb1d99b52a3,True,1.0,1.0,0.9979526946258634,1.0,1.0,1.0,0.9991469560941098
11273,f21d5b2f9a5e5276,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11274,5422a7cee0d35e47,True,1.0,1.0,0.9040183727398784,1.0,1.0,1.0,0.9600076553082827
11275,d5a79b89fb985129,True,1.0,1.0,0.9274993536545726,1.0,1.0,1.0,0.9697913973560719
11276,3ba2c46a8d445efd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11277,6492ae3886505280,True,1.0,1.0,0.9115603045515832,1.0,1.0,1.0,0.963150126896493
11278,28cd9541bc35593f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11279,e1e8aae3165c5652,True,1.0,1.0,0.9628492216286125,1.0,1.0,1.0,0.9845205090119219
11280,96c3433ef79a5478,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11281,f4eec162c14e5bfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11282,6ed328b05b54553e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11283,52cad7d83eb65e75,True,1.0,1.0,0.7587830608423344,1.0,1.0,1.0,0.8994929420176394
11284,516c42e0454456b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11285,c3bb1d6556d95d40,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11286,ab120237801f549a,True,1.0,1.0,0.9250118629837725,1.0,1.0,1.0,0.9687549429099053
11287,9f44032dfc315223,True,1.0,1.0,0.9447537919330412,1.0,1.0,1.0,0.9769807466387671
11288,2a30c259f67c561d,True,1.0,1.0,0.9327374072413843,1.0,1.0,1.0,0.9719739196839101
11289,976ec6840abe5733,True,1.0,1.0,0.9505821073389003,1.0,1.0,1.0,0.9794092113912084
11290,bf0a29ccead65750,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11291,9a9b75516db85d76,True,1.0,1.0,0.9577304154777118,1.0,1.0,1.0,0.9823876731157132
11292,bc2314763cfc545d,True,1.0,1.0,0.9631290645084247,1.0,1.0,1.0,0.9846371102118437
11293,f55316b2f9655692,True,1.0,1.0,0.9379547448338367,1.0,1.0,1.0,0.9741478103474318
11294,736e79c663bf5310,True,1.0,1.0,0.929882850947695,1.0,1.0,1.0,0.9707845212282061
11295,0e2f2cb6712550b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11296,23beee726a59557a,True,1.0,1.0,0.839660513200459,1.0,1.0,1.0,0.9331918805001912
11297,8354786ba35c5440,True,1.0,1.0,0.7663765169995458,1.0,1.0,1.0,0.9026568820831441
11298,6ef9b5c13bb952cd,True,1.0,1.0,0.9340514433492372,1.0,1.0,1.0,0.9725214347288489
11299,df11795878cb5419,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11300,1c047acccbcb548f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11301,1666152446cc5da7,True,1.0,1.0,0.9376283290553061,1.0,1.0,1.0,0.9740118037730442
11302,0eb72de48c875897,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11303,cebdffcaf8595c9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11304,e8bc2f6b295e5867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11305,c9cf4a630abf5bc7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11306,3f56f99e2cf15355,True,1.0,1.0,0.8549166151076962,1.0,1.0,1.0,0.9395485896282066
11307,e9a6f39362ba53a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11308,7f0cd8a968f45cf9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11309,8ff8a3cf55355131,True,1.0,1.0,0.8159281163738664,1.0,1.0,1.0,0.9233033818224442
11310,6762c1ac11a15adf,True,1.0,1.0,0.9715667969937656,1.0,1.0,1.0,0.9881528320807357
11311,c2a93dd3494b5702,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11312,7d99843a72555dd3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11313,96dd879c7e365dc9,True,1.0,1.0,0.9627563435654412,1.0,1.0,1.0,0.9844818098189339
11314,fde793c65573590a,True,1.0,1.0,0.790403739800796,1.0,1.0,1.0,0.9126682249169984
11315,943c308c85d25ee5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11316,0004474e9e3f5470,True,1.0,1.0,0.5892214628860873,1.0,1.0,1.0,0.8288422762025364
11317,c55b4a959c2d5b8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11318,2f67d7af0e0d51a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11319,30e29966db9156ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11320,97e5f17eb7235c14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11321,5fde0c8c8f4b5ecb,True,1.0,1.0,0.6912570815182997,1.0,1.0,0.5,0.8713571172992914
11322,8d8f238bb7315004,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11323,7263ccb23351549b,True,1.0,1.0,0.7325007076982889,1.0,1.0,1.0,0.8885419615409537
11324,637b2eb74b0d5144,True,1.0,1.0,0.846118256019753,1.0,1.0,1.0,0.935882606674897
11325,cbe7b4e464235ca6,True,1.0,1.0,0.9550233327636345,1.0,1.0,1.0,0.9812597219848477
11326,424e3df76d475635,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11327,5af27ca0b8135d9d,True,1.0,1.0,0.9360163216226837,1.0,1.0,1.0,0.9733401340094515
11328,ccfe1da323ed53a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11329,4d6456183bd056bc,True,1.0,1.0,0.8560563465450175,1.0,1.0,1.0,0.9400234777270905
11330,07846b829b3a575e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11331,ffed00245f3f5d00,True,1.0,1.0,0.9165761562416184,0.0,1.0,1.0,0.5485733984340077
11332,5237b49651b35ffb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11333,4dd4ae3362325296,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11334,21ce6f815188587a,True,1.0,1.0,0.97095703659962,1.0,1.0,1.0,0.9878987652498417
11335,fa861c2b864254dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11336,61573a0820cc553a,True,1.0,1.0,0.9353165968849888,0.0,1.0,1.0,0.5563819153687454
11337,e44b9b8654a15bfd,True,1.0,1.0,0.9341954612303516,1.0,1.0,1.0,0.9725814421793132
11338,0992d669b9a25a25,True,1.0,1.0,0.9843555306442102,1.0,1.0,1.0,0.9934814711017542
11339,cf34e1f8d98f56ee,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11340,91496ec9ca5f5d5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11341,65612a858cc756b3,True,1.0,1.0,0.9773119681925823,1.0,1.0,1.0,0.9905466534135758
11342,acc47057bb3d556d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11343,c9ddc670b1195efd,True,1.0,1.0,0.951166055382685,1.0,1.0,1.0,0.9796525230761187
11344,d20659149c14557c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11345,2f6ef141a25657e5,True,1.0,1.0,0.9451907999516149,1.0,1.0,1.0,0.9771628333131729
11346,3761f5d0d74d55eb,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11347,b2f5adcdf3dd5227,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11348,0d1800f960bf5d51,True,1.0,1.0,0.9096984328419913,1.0,1.0,1.0,0.9623743470174965
11349,e194cef299cf5264,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11350,0f422a003dab525e,True,1.0,1.0,0.9829082958940424,1.0,1.0,1.0,0.9928784566225177
11351,bc8d49758c6b5612,True,1.0,1.0,0.922073841115706,1.0,1.0,1.0,0.9675307671315441
11352,e0dd84d2357d5ed8,True,1.0,1.0,0.9404107694281348,1.0,1.0,1.0,0.9751711539283896
11353,523ab1ffcace56f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11354,9313777d021e5255,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11355,a65896c3c7be51ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11356,7a7ff4cc1f1a501e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11357,7bf4d5a2cad05f50,True,1.0,1.0,0.953144459279485,1.0,1.0,0.0,0.9804768580331187
11358,81a0a6181d335250,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11359,d42e15faa6375e18,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11360,7fb1c845280a55aa,True,1.0,1.0,0.9081922175311309,1.0,1.0,1.0,0.9617467573046379
11361,f669f89b3272514c,True,1.0,1.0,0.9646971979432052,1.0,1.0,1.0,0.9852904991430022
11362,f0cdcc3967335c01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11363,94f5e53f2e205285,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11364,34b8a3355a255f29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11365,3f11b8c2347f5714,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11366,82ee38a271b15bb1,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
11367,08b8808b5cf351c3,True,1.0,1.0,0.6791027872208165,1.0,1.0,1.0,0.8662928280086736
11368,515fefed28a65a88,True,1.0,1.0,0.8326774782440942,1.0,1.0,1.0,0.930282282601706
11369,3f4013b6af2d5850,True,1.0,1.0,0.9784752754089456,1.0,1.0,1.0,0.9910313647537273
11370,599c8b2bc9b252a7,True,1.0,1.0,0.7298920108917045,1.0,1.0,1.0,0.8874550045382102
11371,fa23f65e1638570e,True,1.0,1.0,0.8903724913677318,1.0,1.0,1.0,0.9543218714032214
11372,216d5205e9745145,True,1.0,1.0,0.9421328341897316,0.0,1.0,1.0,0.5592220142457215
11373,86aae04a66c45970,True,1.0,1.0,0.9817761829544664,1.0,1.0,1.0,0.9924067428976944
11374,12d426c6727d507a,True,1.0,1.0,0.6642653193055374,1.0,1.0,1.0,0.8601105497106406
11375,16df188810315dc7,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11376,1c3e7aa7df415acb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11377,ffbe4e0250f45a3a,True,1.0,1.0,0.8928478673559234,1.0,1.0,0.0,0.9553532780649681
11378,9e24f7a402a85804,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11379,d978a6878e7b5e8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11380,5f859ab2a2205477,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11381,1f54430427975391,True,1.0,1.0,0.7149563151836249,1.0,1.0,1.0,0.881231797993177
11382,92bbb17b853a5aa2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11383,131f0303c9e9582a,True,1.0,1.0,0.8817715308719145,1.0,1.0,0.0,0.9507381378632976
11384,3cfa3f1b82885efa,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11385,ceea7304846852b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11386,2be2e48e80985bee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11387,767995ca4ab75a14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11388,b662afef6f935725,True,1.0,1.0,0.8703183202823429,1.0,1.0,1.0,0.9459659667843096
11389,f985ec5a35285901,True,1.0,1.0,0.971403315463516,1.0,1.0,1.0,0.988084714776465
11390,498c6f15e5c856bb,True,1.0,1.0,0.7112038442085015,1.0,1.0,1.0,0.879668268420209
11391,352ef6e0384c5938,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11392,eb86e67498595966,True,0.5,0.0,0.0,0.0,1.0,1.0,0.0
11393,42559fd839fa54b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11394,09bf6cc1f6545219,True,1.0,1.0,0.9446619076475724,1.0,1.0,1.0,0.9769424615198218
11395,b4d40a7532c05cd0,True,1.0,1.0,0.9367547777204606,1.0,1.0,1.0,0.9736478240501919
11396,4c629e2da77a50c7,True,1.0,1.0,0.9522084464925434,1.0,1.0,1.0,0.9800868527052264
11397,93ec10a2fdc35c9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11398,b113e988ede45a4f,True,1.0,1.0,0.8902111199385737,1.0,1.0,0.0,0.954254633307739
11399,01f3a4a21dc2582f,True,1.0,1.0,0.8975385987219492,1.0,1.0,1.0,0.9573077494674788
11400,69df428fe853580e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11401,7cb9260c8be35c5c,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11402,1cddf5eb97425ac1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11403,747f309bac56509f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11404,3984225e4458525b,True,1.0,1.0,0.8528146109111743,1.0,1.0,1.0,0.9386727545463227
11405,cda381919f5e5dca,True,1.0,1.0,0.8904320676008227,1.0,1.0,0.5,0.9543466948336761
11406,3123935b28265c80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11407,280321506e7c5f52,True,1.0,1.0,0.907734532394208,1.0,1.0,0.5,0.9615560551642534
11408,83e42a2487695ac5,True,1.0,1.0,0.7290876833375022,1.0,1.0,1.0,0.8871198680572926
11409,64d046ec9cee51d4,True,1.0,1.0,0.8436685360617722,1.0,1.0,1.0,0.9348618900257385
11410,83a4e663032f5c9a,True,1.0,1.0,0.3954564302130344,1.0,1.0,1.0,0.7481068459220976
11411,684dc9c8167b5189,True,1.0,1.0,0.9420653116386147,1.0,1.0,1.0,0.9758605465160896
11412,687fa6fce3ab5f91,True,1.0,1.0,0.9725724078489981,1.0,1.0,1.0,0.9885718366037493
11413,37769b4b04c65713,True,1.0,1.0,0.7923578067458472,1.0,1.0,1.0,0.9134824194774364
11414,6387e5c4dd2f5e2a,True,1.0,1.0,0.9485069266041858,1.0,1.0,1.0,0.9785445527517441
11415,f082cf21642c5cbc,True,1.0,1.0,0.9214631893202095,1.0,1.0,1.0,0.9672763288834206
11416,fedeb108feed57c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11417,0beacadfbc4553ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11418,7b22018666ac5b0e,True,1.0,1.0,0.9939567448094668,1.0,1.0,1.0,0.9974819770039445
11419,1c25de3a1c805da1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11420,0f31cc38f9f55c9a,True,1.0,1.0,0.9315501941011848,1.0,1.0,1.0,0.9714792475421602
11421,55d3d0c71390575b,True,1.0,1.0,0.9165479794689041,1.0,1.0,1.0,0.96522832477871
11422,205143f7ff4d5b4b,True,1.0,1.0,0.9481888213217283,1.0,1.0,1.0,0.9784120088840534
11423,8d068ed41e335268,True,1.0,1.0,0.8374928032938478,1.0,1.0,1.0,0.9322886680391033
11424,ba8e8393326d5652,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11425,e76e7c89a8935276,True,1.0,1.0,0.9727250984648673,1.0,1.0,1.0,0.9886354576936948
11426,a99338e1112e5f65,True,1.0,1.0,0.9386057061550926,1.0,1.0,1.0,0.9744190442312887
11427,77071a33907c58f2,True,1.0,1.0,0.9684040051600584,1.0,1.0,1.0,0.9868350021500243
11428,000bf168dd5159af,True,1.0,1.0,0.9162411093532009,1.0,1.0,1.0,0.9651004622305003
11429,769a27bde35050d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11430,c90d3a1a568a59d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11431,7727bf26f5845499,True,1.0,1.0,0.9667746575991275,1.0,1.0,0.5,0.9861561073329698
11432,d04049c3978354f0,True,1.0,1.0,0.5825164758961502,1.0,1.0,1.0,0.826048531623396
11433,f86eb011b333505e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11434,5379d354b9b95048,True,1.0,1.0,0.9814469162770824,1.0,1.0,1.0,0.9922695484487843
11435,5a13ac37ca725a30,True,1.0,1.0,0.8711888670005553,1.0,1.0,1.0,0.9463286945835647
11436,87a4e023d9315796,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11437,13ff352834f25320,True,1.0,1.0,0.9598348963225501,1.0,1.0,1.0,0.9832645401343959
11438,a756084987b256e5,True,1.0,1.0,0.9856969834031575,1.0,1.0,1.0,0.9940404097513156
11439,08ca490a89c4544e,True,1.0,1.0,0.9300258427830107,1.0,1.0,1.0,0.9708441011595879
11440,86dfdf03f928570a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11441,f4495a91b9fb505d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11442,9170b75b8a3f527f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11443,fdc43c8424a256ce,True,1.0,1.0,0.9192940196982935,1.0,1.0,1.0,0.9663725082076223
11444,1d3a143cf41f5d16,True,1.0,1.0,0.9606104944197067,1.0,1.0,1.0,0.9835877060082111
11445,b4646fcc459d51df,True,1.0,1.0,0.9302442915086092,1.0,1.0,0.5,0.9709351214619204
11446,1ce780e012fc5d23,True,1.0,1.0,0.9896951043811392,1.0,1.0,1.0,0.9957062934921413
11447,f75d3314a8c85955,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11448,b0902109adea5e0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11449,36e1ce5794595e73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11450,e530e78499a75539,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11451,c9ab8a82cfa054ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11452,e62eeef3ef7055b9,True,1.0,1.0,0.9551325863760288,1.0,1.0,1.0,0.9813052443233454
11453,94e8a92d53635c38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11454,5167871fd80b575d,True,1.0,1.0,0.9580502623156549,1.0,1.0,1.0,0.9825209426315228
11455,ee741b93dca35dd4,True,1.0,1.0,0.9533396771061238,1.0,1.0,1.0,0.9805581987942182
11456,81b16700f22d5688,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11457,a37f67a1fe095025,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11458,fc844eb140035b27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11459,0ef7ecd9c0035467,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11460,4bfd04f7517b5381,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11461,4cee76c8118b5609,True,1.0,1.0,0.7120962036533186,1.0,1.0,1.0,0.8800400848555494
11462,66f664c031765c74,True,1.0,1.0,0.9110367283823497,1.0,1.0,1.0,0.9629319701593123
11463,664106f910475a53,True,1.0,1.0,0.9216475188846741,1.0,1.0,0.5,0.9673531328686144
11464,dbcee699816e524c,True,1.0,1.0,0.6477574434925185,1.0,1.0,1.0,0.8532322681218827
11465,b17966d55b335270,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11466,f71f0d4ca6db5d40,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11467,7b73da0bb98b5e56,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11468,384def2e3f9657f6,True,1.0,1.0,0.7356403686572359,1.0,1.0,1.0,0.8898501536071817
11469,e617fe519ab754dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11470,c8deb087395357c3,True,1.0,1.0,0.8578834134432106,1.0,1.0,1.0,0.9407847556013378
11471,971d199e8b9b5e71,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11472,6b521512edb15e2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11473,2d6a04ea9ef55fd5,True,1.0,1.0,0.9702164153043444,1.0,1.0,1.0,0.9875901730434768
11474,9f547ab121b456e1,True,1.0,1.0,0.957942785297634,1.0,1.0,1.0,0.9824761605406808
11475,b7febc4ae909501b,True,1.0,1.0,0.9667018297232702,1.0,1.0,1.0,0.9861257623846958
11476,c0f364f8ed645542,True,1.0,1.0,0.9548682591559633,1.0,1.0,1.0,0.9811951079816513
11477,5d68b0c80cab59c4,True,1.0,1.0,0.935931190702118,1.0,1.0,1.0,0.9733046627925491
11478,2e67ddf209365112,True,1.0,1.0,0.8504265658455017,1.0,1.0,0.5,0.9376777357689591
11479,39168e35ed085e11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11480,a120ebfcfb775487,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11481,8c6c4c4b507c5eb1,True,1.0,1.0,0.9977623707046929,1.0,1.0,1.0,0.9990676544602888
11482,f625dafc811b5c1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11483,3bf2974c80c55503,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11484,d51f75f9ae88529a,True,1.0,1.0,0.953854181737528,1.0,1.0,1.0,0.9807725757239701
11485,0220967816915e94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11486,5c5d006eb7b854c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11487,fd75eff84fb15543,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11488,2a49d54f73775909,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11489,02c896df120754ba,True,1.0,1.0,0.69988891180947,1.0,1.0,1.0,0.8749537132539459
11490,616ead76f75f5b62,True,1.0,1.0,0.7710681986109955,1.0,1.0,1.0,0.9046117494212481
11491,db36572d530a5ed3,True,1.0,1.0,0.961271719051648,1.0,1.0,1.0,0.9838632162715201
11492,6cc1bbadf8f25f7c,True,1.0,1.0,0.9732582337566199,1.0,1.0,1.0,0.9888575973985917
11493,91fc00df56ae5aca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11494,3c99fcb4ef8c5382,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11495,099ded1754bb5d98,True,1.0,1.0,0.8301729114453199,1.0,1.0,1.0,0.9292387131022166
11496,a5d23e7aa6265f80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11497,16d4835b75b05efb,True,1.0,1.0,0.9618322961223368,1.0,1.0,1.0,0.9840967900509737
11498,786c64badbb15a9c,True,1.0,1.0,0.577063692618352,1.0,1.0,1.0,0.82377653859098
11499,7a140c5865295d91,True,1.0,1.0,0.9218507447712488,1.0,1.0,1.0,0.9674378103213538
11500,9483fae2cfc352eb,True,1.0,1.0,0.5248783227301671,1.0,1.0,1.0,0.802032634470903
11501,25e9d76574075cee,True,1.0,1.0,0.5950094913695244,1.0,1.0,1.0,0.8312539547373019
11502,a0ff0b74063659a2,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11503,f33405d075755825,True,1.0,1.0,0.8494701415092717,1.0,1.0,1.0,0.9372792256288632
11504,18ca4d6e9c0a576b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11505,1ef49bbbadd55818,True,1.0,1.0,0.8954321551521311,1.0,1.0,1.0,0.9564300646467213
11506,3e0d470196605588,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11507,fd525d3c25b15c97,True,1.0,1.0,0.9735381539107849,1.0,1.0,1.0,0.9889742307961603
11508,0663f1541eeb58b6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11509,c46b2546f3565375,True,1.0,1.0,0.8510735723059664,1.0,1.0,1.0,0.9379473217941526
11510,bc60aa8501245df7,True,1.0,1.0,0.9685258824411905,1.0,1.0,1.0,0.986885784350496
11511,4ddab8ee947255d9,True,1.0,1.0,0.6243905275419966,1.0,1.0,1.0,0.8434960531424985
11512,67eac979dc2b5c12,True,1.0,1.0,0.9449612196726005,1.0,1.0,1.0,0.9770671748635835
11513,e7c778d603885f57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11514,7da863f64a5f5e90,True,1.0,1.0,0.9519311318737719,1.0,1.0,1.0,0.979971304947405
11515,e2209d1558d75150,True,1.0,1.0,0.9622930066757615,1.0,1.0,1.0,0.9842887527815672
11516,0d2e670274c65f81,True,1.0,1.0,0.6803253680770461,1.0,1.0,1.0,0.8668022366987692
11517,8d06ea883e7853a9,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11518,fbe0e54ef79254bb,True,1.0,1.0,0.7421000843494973,1.0,1.0,1.0,0.8925417018122905
11519,dde59a501b7f5f15,True,1.0,1.0,0.7304367286493983,1.0,1.0,1.0,0.8876819702705827
11520,56a1470952cb57a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11521,bfc7b627dfdf5f58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11522,85dd82b1048e5509,True,1.0,1.0,0.9328927888294505,0.0,1.0,1.0,0.5553719953456043
11523,1a6595a6c7cb5531,True,1.0,1.0,0.6942513271929341,1.0,1.0,1.0,0.8726047196637227
11524,1f5144778210505c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11525,247490a783f25c47,True,1.0,1.0,0.8618667494368951,1.0,1.0,0.5,0.9424444789320395
11526,75cfb9c37e425214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11527,57ec316cb2f65e46,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11528,5bdeb71025415ed9,True,1.0,1.0,0.727478024900603,1.0,1.0,1.0,0.8864491770419178
11529,7c49f7aca6c05e2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11530,24593b75ebb35271,True,1.0,1.0,0.9307735732353625,1.0,1.0,1.0,0.9711556555147344
11531,bcea19eeb57f5cfa,True,1.0,1.0,0.9085339856803928,1.0,1.0,0.0,0.9618891607001636
11532,ea21c4b17b865a4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11533,5143553713f05db3,True,1.0,1.0,0.7712222097202209,1.0,1.0,1.0,0.9046759207167586
11534,ec5e157a5222534d,True,1.0,1.0,0.624835509866363,1.0,1.0,1.0,0.843681462444318
11535,f5dccbabc2f95bbd,True,1.0,1.0,0.9812049395880181,1.0,1.0,1.0,0.9921687248283408
11536,90f8fafcb5715404,True,1.0,1.0,0.6885234059528306,1.0,1.0,1.0,0.8702180858136793
11537,09ce454826895686,True,1.0,1.0,0.9454946356735072,1.0,1.0,1.0,0.977289431530628
11538,0af18cfd826c5086,True,1.0,1.0,0.9721789602912421,1.0,1.0,1.0,0.9884079001213508
11539,8df9b515d98e5c38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11540,b20e8629283e540c,True,1.0,1.0,0.9467095960548466,1.0,1.0,1.0,0.9777956650228528
11541,889aac2576295c91,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11542,f638ae3f35d25d55,True,1.0,1.0,0.9787748947400262,0.0,1.0,1.0,0.5744895394750109
11543,5bdef7e091525742,True,1.0,1.0,0.9906776222290099,1.0,1.0,1.0,0.996115675928754
11544,13625214a30e5005,True,1.0,1.0,0.9135616175375161,1.0,1.0,1.0,0.9639840073072984
11545,16e5aafc056f5e1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11546,6856c3ad77315d3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11547,981ab4a5d11b5090,True,1.0,1.0,0.907648594846343,1.0,1.0,1.0,0.9615202478526429
11548,059ce0fdfc67544c,True,1.0,1.0,0.835963362871811,1.0,1.0,1.0,0.931651401196588
11549,331a4a4334df5c34,True,1.0,1.0,0.9716876696876596,1.0,1.0,1.0,0.9882031957031915
11550,86b0e721370e5f56,True,1.0,1.0,0.8646424369760686,1.0,1.0,1.0,0.9436010154066953
11551,3838eb184c9d5989,True,1.0,1.0,0.8583625814549511,1.0,1.0,1.0,0.940984408939563
11552,334ddbed40095e07,True,1.0,1.0,0.894409153209142,1.0,1.0,1.0,0.9560038138371425
11553,a0ce26a6f335530d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11554,63980d0b4c9352c4,True,1.0,1.0,0.766956398737234,1.0,1.0,0.5,0.9028984994738475
11555,e7dc959cb4745b66,True,1.0,1.0,0.9376617893599059,1.0,1.0,1.0,0.9740257455666276
11556,8693307093e0553b,True,1.0,1.0,0.9469509501301504,1.0,1.0,1.0,0.9778962292208959
11557,5c55fbcddea45f87,True,1.0,1.0,0.6983844254908398,1.0,1.0,1.0,0.8743268439545165
11558,3f85ed22ffdf5683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11559,d81c4398a40b52b9,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11560,faf7e71648b65503,True,1.0,1.0,0.6214695137979833,1.0,1.0,1.0,0.8422789640824929
11561,cf9b7b96f5a057d0,True,1.0,1.0,0.63278493036068,1.0,1.0,1.0,0.8469937209836167
11562,de9dd93857cf5ab5,True,1.0,1.0,0.9445994713182781,1.0,1.0,1.0,0.9769164463826159
11563,543075ac6a275db3,True,1.0,1.0,0.8227434897687783,1.0,1.0,1.0,0.9261431207369909
11564,283ae14565b85cc3,True,1.0,1.0,0.9557815414289181,1.0,1.0,0.5,0.9815756422620492
11565,3a3297d21e905b02,True,1.0,1.0,0.8722549300842035,1.0,1.0,1.0,0.9467728875350847
11566,7f20b37cfbb7573b,True,1.0,1.0,0.9658565494126387,1.0,1.0,1.0,0.985773562255266
11567,d20dc707981f56e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11568,eaf08861a02351a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11569,76615d386ce6519e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11570,e4fdad547c9a54a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11571,0879b546c3cb5615,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11572,35e9a9cf7fb85962,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11573,56464bef8d91590f,True,1.0,1.0,0.9722500213623632,1.0,1.0,1.0,0.9884375089009847
11574,6659724ab0a8566c,True,1.0,1.0,0.9531371950882296,1.0,1.0,1.0,0.9804738312867624
11575,dad96574decb5a68,True,1.0,1.0,0.872307230722062,1.0,1.0,1.0,0.9467946794675258
11576,f6df3f934bdb598d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11577,7bb715f6c245555e,True,1.0,1.0,0.9920646536833161,1.0,1.0,1.0,0.9966936057013817
11578,b80d3fb49fc858d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11579,6bf9b9cf5ae25aba,True,1.0,1.0,0.954743778232179,1.0,1.0,1.0,0.9811432409300745
11580,a38cf6735cfc5f54,True,1.0,1.0,0.8506890558295205,1.0,1.0,1.0,0.9377871065956335
11581,e966ed2a366b5bcb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11582,990d981b1366595b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11583,b7bcc88d87ba59ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11584,bb22d36aec8e53df,True,1.0,1.0,0.7559631808485334,1.0,1.0,1.0,0.8983179920202223
11585,58dcca6583f6599e,True,1.0,1.0,0.9974779162293295,1.0,1.0,1.0,0.9989491317622207
11586,0fcb8c19983c51b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11587,055e7b577c645e2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11588,cc9a87182a05533d,True,1.0,1.0,0.9877350374503778,1.0,1.0,1.0,0.9948895989376574
11589,40884b7d89be5e0b,True,1.0,1.0,0.9915683541185664,1.0,1.0,1.0,0.9964868142160693
11590,edcad0bfc4b15515,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11591,b8ca1857a0f75fb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11592,550045c2be39530a,True,1.0,1.0,0.950087449473782,1.0,1.0,1.0,0.9792031039474093
11593,fdcbf84507845615,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11594,8cbb22946ab55633,True,1.0,1.0,0.7758605681775725,1.0,1.0,1.0,0.9066085700739887
11595,9926034a82415038,True,1.0,1.0,0.9469955721155274,1.0,1.0,1.0,0.977914821714803
11596,7b7a36c1491a54e2,True,1.0,1.0,0.8065148224335231,1.0,1.0,1.0,0.919381176013968
11597,de0726643f515304,True,1.0,1.0,0.9596702082116089,1.0,1.0,1.0,0.9831959200881704
11598,e44a31dd99af5556,True,1.0,1.0,0.9356064360660351,1.0,1.0,1.0,0.973169348360848
11599,4e19d097005e55b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11600,2cc43d98cfa55ab6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11601,f68c27c86c235646,True,1.0,1.0,0.9991676283976328,1.0,1.0,1.0,0.9996531784990137
11602,2908ea54e9955267,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11603,ee7a9468bd475205,True,1.0,1.0,0.8357320996581583,1.0,1.0,1.0,0.9315550415242327
11604,87b32a1aeeb85613,True,1.0,1.0,0.9895564459482102,1.0,1.0,1.0,0.9956485191450876
11605,ff4125f507e35f9b,True,1.0,1.0,0.7879148232481775,1.0,1.0,1.0,0.9116311763534073
11606,a58d5374dae0552a,True,0.5,0.0,0.0,0.0,1.0,1.0,0.0
11607,18d63cca5ad554d2,True,1.0,1.0,0.9313633687356685,1.0,1.0,1.0,0.9714014036398618
11608,3ef16d00a16b5c94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11609,bf1184622f355af4,True,1.0,1.0,0.9483675713899654,1.0,1.0,0.5,0.9784864880791523
11610,4d6e0b4cf60f5e98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11611,3251e54ebe415e5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11612,cf7d3181a516574a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11613,f6483f2f9126533f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11614,767ce55e55515539,True,1.0,1.0,0.9639453547419294,1.0,1.0,1.0,0.9849772311424706
11615,566394b6f104598e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11616,88b50c0011ba516b,True,1.0,1.0,0.7023987964910442,1.0,1.0,1.0,0.8759994985379351
11617,69dec5959d7d53a9,True,1.0,1.0,0.6931743988263203,1.0,1.0,1.0,0.8721559995109668
11618,6872fa29d1345d03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11619,d9f878bd57425c2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11620,ea9e97a691b45397,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11621,21f64c6cfe835cbe,True,1.0,1.0,0.8392252225192632,1.0,1.0,1.0,0.9330105093830263
11622,29770ed8cd49511e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11623,ea34282dc63d5a9a,True,1.0,1.0,0.7930856939597807,1.0,1.0,1.0,0.9137857058165753
11624,3862c9ed94ab5f90,True,1.0,1.0,0.8327258758192737,1.0,1.0,1.0,0.9303024482580308
11625,2754e05ff9d35719,True,1.0,1.0,0.977760335793656,1.0,1.0,1.0,0.9907334732473566
11626,09e4d1d929535af0,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11627,3cdaaa2bcfd55b68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11628,1cbccb79dbe058a6,True,1.0,1.0,0.9277987959042451,1.0,1.0,1.0,0.969916164960102
11629,80fdf1c45abd5c48,True,1.0,1.0,0.9014060547998809,1.0,1.0,0.0,0.9589191894999504
11630,c473976e5a2f5111,True,1.0,1.0,0.8908604810868382,1.0,1.0,0.0,0.9545252004528493
11631,bb783ab5850c5ee2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11632,7c7e92d50f92564b,True,1.0,1.0,0.8854151574696293,1.0,1.0,1.0,0.9522563156123455
11633,159b8a11bd775e91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11634,2e5e4be9579d568d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11635,77398398b6c550c2,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11636,fc33d014431a5b1b,True,1.0,1.0,0.7700592845790953,1.0,1.0,1.0,0.9041913685746231
11637,8172f888cc1f5c0f,True,1.0,1.0,0.9209784226835596,1.0,1.0,0.0,0.9670743427848164
11638,e2fe44045eac5b89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11639,a7705685069f5979,True,1.0,1.0,0.8770844046271038,1.0,1.0,1.0,0.9487851685946266
11640,2de3f6af0a69509d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11641,0f7a1388a17f5654,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11642,3370b43bf64151a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11643,c84db99f6a4f51ae,True,1.0,1.0,0.9329429411294863,1.0,1.0,1.0,0.9720595588039526
11644,f199bfb931d65f4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11645,7b8d8487706f501e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11646,e0cbc7ab694157a5,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11647,e8850900bade58f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11648,a37ac5585e74546d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11649,c43a415dd7d2585d,True,1.0,1.0,0.9580678796886579,1.0,1.0,1.0,0.9825282832036075
11650,3b5ea54bfd575d68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11651,abcb112aeb3458cf,True,1.0,1.0,0.9868127104246857,1.0,1.0,1.0,0.9945052960102857
11652,695990349fc551a7,True,1.0,1.0,0.9905565753285243,1.0,1.0,1.0,0.9960652397202185
11653,82bebb2c1ca55736,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11654,75857e1f177b5af4,True,1.0,1.0,0.5652053679859879,1.0,1.0,1.0,0.8188355699941616
11655,3d400bec249a5f88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11656,9c32ba9f42f75187,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11657,411af42484ea5bb5,True,1.0,1.0,0.9919566397054458,1.0,1.0,1.0,0.9966485998772692
11658,c2466f5ae7a25ad8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11659,baf744a3114f50d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11660,210a2cd8efe051af,True,1.0,1.0,0.934094289257301,1.0,1.0,1.0,0.9725392871905422
11661,ab0c43fd9f2c5481,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11662,da2fb85306b2560c,True,1.0,1.0,0.6770257988761695,1.0,1.0,1.0,0.865427416198404
11663,0bd89ca329cd55f9,True,1.0,1.0,0.9172689851255152,1.0,1.0,0.5,0.9655287438022979
11664,3466b16cf2c95855,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11665,be7c407443f15fec,True,1.0,1.0,0.9382003180614117,1.0,1.0,1.0,0.9742501325255882
11666,6050bcf9baab54f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11667,e9645135a4fe5739,True,1.0,1.0,0.9493085408421417,1.0,1.0,1.0,0.9788785586842256
11668,3c943ff450265afe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11669,b3b9745591dd569c,True,1.0,1.0,0.8085807545331052,1.0,1.0,1.0,0.9202419810554604
11670,aa34b08bfad85fac,True,1.0,1.0,0.9513266324473634,1.0,1.0,1.0,0.9797194301864014
11671,5862cc032cf45893,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11672,6d7ca07eac51558e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11673,eb3e272209a4520f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11674,402f952c89ae550c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11675,22a9f8694d425753,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11676,fbc91394092b5dbb,True,1.0,1.0,0.9746078708693846,1.0,1.0,1.0,0.9894199461955768
11677,0614c017a1f65b80,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11678,ee82b0fc7b2a5208,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11679,c940e807dd6b53c8,True,1.0,1.0,0.9243494796314339,1.0,1.0,1.0,0.9684789498464307
11680,f322d71f14a35cfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11681,4f61c0897822586c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11682,4fd76f9d056d5fb3,True,1.0,1.0,0.9056505653639759,1.0,1.0,1.0,0.9606877355683233
11683,982671de6e755ca0,True,1.0,1.0,0.9437650804584794,1.0,1.0,1.0,0.9765687835243665
11684,574aa2eca31057d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11685,f597ea9aeb7f512d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11686,6ffc117437175255,True,1.0,1.0,0.9474642762979663,1.0,1.0,1.0,0.9781101151241526
11687,e22b4bce822a51fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11688,03b33d7830ba522b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11689,2a06b778a64b545e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11690,b86df9a9f50e525a,True,1.0,1.0,0.872295400877536,1.0,1.0,1.0,0.9467897503656401
11691,abb2ccc5501c58f3,True,1.0,1.0,0.778556948353629,1.0,1.0,1.0,0.907732061814012
11692,150c33d5cd005743,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11693,d165c65009785ef9,True,1.0,1.0,0.9691388638059281,1.0,1.0,1.0,0.98714119325247
11694,141d6f95ecf059c4,True,1.0,1.0,0.8324156538827939,1.0,1.0,1.0,0.9301731891178308
11695,91fbe6fb1a3d5717,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11696,564b7ca4f210501e,True,1.0,1.0,0.6968293394102824,1.0,1.0,1.0,0.8736788914209509
11697,ad8f9de7692d5f59,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11698,564bb94f846e5fe1,True,1.0,1.0,0.7998367126052259,1.0,1.0,1.0,0.9165986302521775
11699,f7a9f82f17b256e2,True,1.0,1.0,0.7714192821648818,1.0,1.0,1.0,0.9047580342353673
11700,aadb2479ded750e4,True,1.0,1.0,0.8921940135068742,1.0,1.0,1.0,0.9550808389611976
11701,41d49aa70484596d,True,1.0,1.0,0.7234772350560269,1.0,1.0,1.0,0.8847821812733446
11702,25cb9b6179435488,True,1.0,1.0,0.9957555988481391,1.0,1.0,1.0,0.998231499520058
11703,834a7c22e2c55c71,True,1.0,1.0,0.848927987414278,1.0,1.0,1.0,0.9370533280892825
11704,d243aa8117495932,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11705,d55a7602f48e582b,True,1.0,1.0,0.9391373275650791,1.0,1.0,1.0,0.9746405531521164
11706,83671631057f50a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11707,a08ed58ddc6d53b3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11708,522b72a25cbb5ef9,True,1.0,1.0,0.910527798859866,1.0,1.0,1.0,0.9627199161916108
11709,05d010f73fab576b,True,1.0,1.0,0.908450907332934,1.0,1.0,0.5,0.9618545447220558
11710,e36849f8d9e15ce8,True,1.0,1.0,0.988713443492273,1.0,1.0,1.0,0.9952972681217803
11711,f7a5f237abcd5b04,True,1.0,1.0,0.8859921352667062,1.0,1.0,1.0,0.9524967230277942
11712,7606dcaf85735093,True,1.0,1.0,0.7649454918165689,1.0,1.0,1.0,0.902060621590237
11713,3c462254687e5ef8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11714,520f3dc854275784,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11715,1b54d7f77eca559b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11716,4faa4706a50958e2,True,1.0,1.0,0.8803725131655679,1.0,1.0,1.0,0.9501552138189866
11717,e8d9bf10ffc95001,True,1.0,1.0,0.9784276847504351,1.0,1.0,1.0,0.9910115353126813
11718,4a7fd1bd37ed5463,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11719,42032a0cedd95dc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11720,7fd8acb62ee556d0,True,1.0,1.0,0.9254180946601662,1.0,1.0,1.0,0.9689242061084027
11721,1113bc93478c56fe,True,1.0,1.0,0.9407206076992727,1.0,1.0,0.0,0.9753002532080304
11722,8f67b84df6b75bd1,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11723,d02fff0452445952,True,1.0,1.0,0.9451490925771522,1.0,1.0,0.5,0.9771454552404801
11724,96b5b1c350745a73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11725,93dab1bad99e58f7,True,1.0,1.0,0.8987951116527414,1.0,1.0,1.0,0.9578312965219755
11726,5d1312c4f2aa5bbf,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11727,bf613de6319c5473,True,1.0,1.0,0.9180750018907909,1.0,1.0,1.0,0.9658645841211628
11728,05c3b54be1cc52d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11729,947b3794a3275a2c,True,1.0,1.0,0.9254624149131297,1.0,1.0,1.0,0.9689426728804706
11730,9ec45037796f541c,True,1.0,1.0,0.8216292482097937,1.0,1.0,1.0,0.9256788534207473
11731,253ec4fb977d52d6,True,1.0,1.0,0.9832170695395785,1.0,1.0,1.0,0.9930071123081577
11732,59f118e966905d1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11733,39f81c49a1ba5f41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11734,0ab7e69f15735883,True,1.0,1.0,0.923689604695748,1.0,1.0,0.5,0.9682040019565616
11735,770c714d82535180,True,1.0,1.0,0.9507828932257272,1.0,1.0,1.0,0.9794928721773863
11736,2ec48f094e475d85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11737,e6f0e2d8ec345ad6,True,1.0,1.0,0.9725401647537849,1.0,1.0,1.0,0.9885584019807437
11738,b227439005885966,True,1.0,1.0,0.5787699447227912,1.0,1.0,1.0,0.8244874769678296
11739,3e42abec9c495419,True,1.0,1.0,0.9562174512515272,1.0,1.0,1.0,0.981757271354803
11740,e3a97e3004795b39,True,1.0,1.0,0.8042224087147956,1.0,1.0,1.0,0.9184260036311649
11741,e5f2eb158bc65167,True,1.0,1.0,0.7005742086986441,1.0,1.0,1.0,0.875239253624435
11742,618902d469b5516e,True,1.0,1.0,0.9141051434917737,1.0,1.0,1.0,0.9642104764549058
11743,e34c3d18bc405ace,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11744,4b7b765455d1517c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11745,b36d274e71b3566b,True,1.0,1.0,0.9467420280789681,1.0,1.0,1.0,0.9778091783662367
11746,f7341516d74658fc,True,1.0,1.0,0.9742995038721668,1.0,1.0,1.0,0.9892914599467361
11747,59b4bb47cf6656cf,True,1.0,1.0,0.9540066322524957,1.0,1.0,1.0,0.9808360967718732
11748,9abf3af825a35a9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11749,f5eb7105d1d358c5,True,1.0,1.0,0.9446868488349502,1.0,1.0,1.0,0.9769528536812292
11750,ba86b1fc40075e26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11751,01e4bff700f15523,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11752,79ea7fb311c4574a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11753,d2b6dcd76085519e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11754,742119ab3b9753a7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11755,69fab78920a55a7a,True,1.0,1.0,0.5717683221895996,1.0,1.0,1.0,0.8215701342456665
11756,8d1b3ba5749b5a76,True,1.0,1.0,0.9466277444249896,1.0,1.0,1.0,0.977761560177079
11757,2352aa62dbbe58d2,True,1.0,1.0,0.6447541354989051,1.0,1.0,1.0,0.8519808897912106
11758,91d37a0aabe95056,True,1.0,1.0,0.8308180251486312,1.0,1.0,0.0,0.9295075104785964
11759,c6f0769e0c465417,True,1.0,1.0,0.9331461171459348,1.0,1.0,1.0,0.9721442154774728
11760,ff60c00aba8b554e,True,1.0,1.0,0.9305317001359621,1.0,1.0,1.0,0.9710548750566508
11761,3266d9113ede5f3c,True,1.0,1.0,0.9341203695418859,1.0,1.0,1.0,0.9725501539757858
11762,d12bf3c2e5ab5f74,True,1.0,1.0,0.9667294532752457,1.0,1.0,1.0,0.986137272198019
11763,4023c5e9f11e5056,True,1.0,1.0,0.9803603785713421,1.0,1.0,1.0,0.9918168244047258
11764,cfb9e8d047515e4c,True,1.0,1.0,0.8440692233503531,1.0,1.0,1.0,0.9350288430626471
11765,6632c49f6f675b7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11766,012432bd62b85f80,True,1.0,1.0,0.5960357838638641,1.0,1.0,1.0,0.8316815766099435
11767,7755fb23f28f5b2f,True,1.0,1.0,0.9163723108046906,1.0,1.0,1.0,0.9651551295019544
11768,940ba87d553456c3,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11769,09da6a53016b5333,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11770,3978c2d5fb6e5f5a,True,1.0,1.0,0.9383854875907407,1.0,1.0,1.0,0.974327286496142
11771,097d35208fcb587c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11772,0f83bb5cecbe56df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11773,ab1fd108d5885b58,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11774,b94fd2088a4f5688,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11775,f5ac458eab7b5ba5,True,1.0,1.0,0.9921270161295008,1.0,1.0,1.0,0.9967195900539587
11776,d444aa6b0d4a5573,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11777,bc253d8424935910,True,1.0,1.0,0.9471276384433511,1.0,1.0,1.0,0.9779698493513963
11778,20162e17faf656f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11779,c51da2f899b55508,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11780,c943799f7b8c5f7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11781,48321ca34be254e5,True,1.0,1.0,0.923286621618897,1.0,1.0,1.0,0.9680360923412071
11782,a35a1d0c099151cc,True,1.0,1.0,0.8783767155955354,1.0,1.0,1.0,0.9493236314981397
11783,189e9c0a20085a38,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11784,0cf1a04807e1505b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11785,fe0c83d70ca456ae,True,1.0,1.0,0.9554346879514027,1.0,1.0,0.5,0.9814311199797512
11786,54db5162fc6c563c,True,1.0,1.0,0.964536726236904,1.0,1.0,1.0,0.9852236359320434
11787,b8cc094c43575a31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11788,01b78ea52da8595a,True,1.0,1.0,0.9244790693329363,1.0,1.0,1.0,0.9685329455553902
11789,5c4d8dfcb0aa5541,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11790,e4b8bdb842ae567e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11791,1de80c2e4aca5f33,True,1.0,1.0,0.9386456085306929,1.0,1.0,1.0,0.974435670221122
11792,f203a01d3a8055f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11793,01ce9c82de0d5539,True,1.0,1.0,0.9845370967712711,1.0,1.0,1.0,0.9935571236546963
11794,81353cb7d48a5728,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11795,2b52c607f324583e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11796,0d0972c70bd955cc,True,1.0,1.0,0.9142448588767741,1.0,1.0,1.0,0.9642686911986559
11797,2f4a5f8093b25fae,True,1.0,1.0,0.9780579544270482,1.0,1.0,0.5,0.99085748101127
11798,777328bf3a3d5e15,True,1.0,1.0,0.8754949019097616,1.0,1.0,1.0,0.948122875795734
11799,6d4a26f442705f49,True,1.0,1.0,0.9458490024113566,1.0,1.0,1.0,0.9774370843380652
11800,ba7da1b0100054f4,True,1.0,1.0,0.9508927329797575,1.0,1.0,1.0,0.9795386387415657
11801,ea1b4fddc18d51bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11802,bd3e71c7666156ee,True,1.0,1.0,0.5545574416642929,1.0,1.0,0.0,0.8143989340267886
11803,fc8a40e606a25836,True,1.0,1.0,0.9517767709776092,1.0,1.0,1.0,0.9799069879073371
11804,0bee5ed0a0a957fd,True,1.0,1.0,0.994020161474588,1.0,1.0,1.0,0.9975084006144117
11805,cda41068b4b65ae0,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11806,02e9f697f2d055ee,True,1.0,1.0,0.8828028747568883,1.0,1.0,1.0,0.9511678644820368
11807,9c2063a3e137542a,True,1.0,1.0,0.8906939792027563,1.0,1.0,0.0,0.9544558246678152
11808,55bc862799d350f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11809,7dac1567fa8d574c,True,1.0,1.0,0.9624984996052333,1.0,1.0,1.0,0.9843743748355139
11810,824cd4fff1e25cb4,True,1.0,1.0,0.9114462421758112,1.0,1.0,1.0,0.9631026009065881
11811,01518f6335d75c16,True,1.0,1.0,0.6395482086077381,1.0,1.0,1.0,0.8498117535865575
11812,8322121dbb82511f,True,1.0,1.0,0.9454514553063639,1.0,1.0,1.0,0.977271439710985
11813,5e4da70ec09f5282,True,1.0,1.0,0.47235064121851283,1.0,1.0,1.0,0.7801461005077136
11814,099ba96d3bca51c3,True,1.0,1.0,0.5707826122755535,1.0,1.0,1.0,0.8211594217814806
11815,0ac560549a495626,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11816,61b6aabef76153af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11817,ae2c1faedb3356f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11818,c4284fce4a2f5213,True,1.0,1.0,0.9163338307094968,1.0,1.0,1.0,0.965139096128957
11819,6bd6995e2a275d91,True,1.0,1.0,0.9249164718665442,1.0,1.0,1.0,0.96871519661106
11820,49a0d29c7058501c,True,1.0,1.0,0.9996633366939833,1.0,1.0,1.0,0.999859723622493
11821,0fedf81df2db5b96,True,1.0,1.0,0.9808418256624493,1.0,1.0,1.0,0.9920174273593538
11822,88126672803f56a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11823,f9d9a2a2e2d25a8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11824,c5709bf1224a5401,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11825,fefad5f7d3405512,True,1.0,1.0,0.9313574361886141,1.0,1.0,1.0,0.9713989317452558
11826,dc5bfa6f51225853,True,1.0,1.0,0.94268136145924,1.0,1.0,1.0,0.9761172339413499
11827,bc667a4fc0f454d7,True,1.0,1.0,0.607121166972935,1.0,1.0,1.0,0.836300486238723
11828,20c16675ba295725,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11829,015ef5e7f5a55db8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11830,ad4698e8271356b3,True,1.0,1.0,0.9451846781312774,1.0,1.0,1.0,0.9771602825546989
11831,f1041299a1a059f5,True,1.0,1.0,0.958777387589839,1.0,1.0,1.0,0.9828239114957663
11832,f03963c1aacd54f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11833,4c59eeddd50e5866,True,1.0,1.0,0.6073255578464029,1.0,1.0,1.0,0.8363856491026679
11834,be6f90f06bc35be3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11835,192220ae5c0a54a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11836,7ca54b5a28ae5667,True,1.0,1.0,0.7468117291118815,1.0,1.0,1.0,0.8945048871299507
11837,a52bce0753d8563e,True,1.0,1.0,0.9732253637321505,1.0,1.0,1.0,0.9888439015550627
11838,48a547f135595df8,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11839,a1bfecf3560e5aa3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11840,f994322c76145318,True,1.0,1.0,0.937434095053585,1.0,1.0,1.0,0.9739308729389937
11841,866fab78f1da518b,True,1.0,1.0,0.9920150189821894,1.0,1.0,1.0,0.9966729245759122
11842,13b9787d163b5072,True,1.0,1.0,0.5104051517498681,1.0,1.0,1.0,0.7960021465624451
11843,a48a9d9bb413549a,True,1.0,1.0,0.949436807130826,1.0,1.0,1.0,0.9789320029711774
11844,2914f532ca9e56ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11845,2ad04beca6e65771,True,1.0,1.0,0.9113741956613897,1.0,1.0,1.0,0.9630725815255791
11846,fa937665dc4a5d08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11847,3e5647cd8d1a50c2,True,1.0,1.0,0.7377463020151886,1.0,1.0,1.0,0.8907276258396619
11848,7b5a966f89f35abe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11849,25d82b3bc5bf5637,True,1.0,1.0,0.8878491193616618,1.0,1.0,1.0,0.9532704664006925
11850,1b4af0da5a485c17,True,1.0,1.0,0.9374348126811471,1.0,1.0,1.0,0.9739311719504778
11851,f40172a8fb1a54ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11852,65d2b64fb7375094,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11853,23b4e574c41a57bd,True,1.0,1.0,0.975830323398226,1.0,1.0,1.0,0.9899293014159275
11854,c77dbdd287825d1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11855,b9e254f3d4a75454,True,1.0,1.0,0.9085226383787628,1.0,1.0,1.0,0.9618844326578179
11856,7c33d9bd65e956e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11857,e051405f88c05270,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11858,acd0bceedc6852c2,True,1.0,1.0,0.9862523656231503,1.0,1.0,1.0,0.9942718190096459
11859,a87f744c67175bc4,True,1.0,1.0,0.8983934648577749,1.0,1.0,1.0,0.9576639436907396
11860,8fa565e2239853e3,True,1.0,1.0,0.9702103155896887,1.0,1.0,1.0,0.9875876314957036
11861,1cac49b248b05705,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11862,d4c4bdedcfd25465,True,1.0,1.0,0.9715449036643294,1.0,1.0,1.0,0.9881437098601372
11863,feb7748995f55bdd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11864,874ce413a47e5c30,True,1.0,1.0,0.9536290608907754,1.0,1.0,1.0,0.9806787753711564
11865,8dae886e0ed1501c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11866,989ce8f4205654d3,True,1.0,1.0,0.7148641972729459,1.0,1.0,1.0,0.8811934155303941
11867,3d20913330f152ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11868,dc2279179bb25d08,True,1.0,1.0,0.9629647793477452,1.0,1.0,0.5,0.9845686580615606
11869,f191de4360a35ad8,True,1.0,1.0,0.8897278226516718,1.0,1.0,1.0,0.9540532594381966
11870,dac176e7b40c5671,True,1.0,1.0,0.9898155465195874,1.0,1.0,1.0,0.9957564777164948
11871,4bfd5690eb3d5c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11872,6c3a055d6ac15aa9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11873,9c63c33c198e5aa9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11874,f01fa850d0455e68,True,1.0,1.0,0.9830460349678,1.0,1.0,1.0,0.99293584790325
11875,398326681cd7500a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11876,bbc8e4799fe85548,True,1.0,1.0,0.9342308249462947,1.0,1.0,1.0,0.972596177060956
11877,f4458a9c09795afa,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11878,ab51ce190cca5673,True,1.0,1.0,0.8088170767159434,1.0,1.0,1.0,0.920340448631643
11879,6bc26fb97d7f5d48,True,1.0,1.0,0.5949843474557741,1.0,1.0,1.0,0.8312434781065726
11880,7a64a496ba815aa8,True,1.0,1.0,0.8437398037512663,1.0,1.0,1.0,0.934891584896361
11881,fe41706ad44652b0,True,1.0,1.0,0.6485491203511462,1.0,1.0,1.0,0.8535621334796443
11882,d6359d514f13511a,True,1.0,1.0,0.8637856806178837,1.0,1.0,0.5,0.9432440335907849
11883,6092bab95402500f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11884,3befac537db85c6c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11885,a4f950bf8f9b590b,True,1.0,1.0,0.9067301463642946,1.0,1.0,1.0,0.9611375609851228
11886,c841c36b56fb53f2,True,1.0,1.0,0.605558609987862,1.0,1.0,1.0,0.8356494208282759
11887,48d1f3140a8c5487,True,1.0,1.0,0.9991336406024497,1.0,1.0,1.0,0.9996390169176873
11888,8224a14715c2577b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11889,377d556af9d25dab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11890,24db96c8c21753d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11891,3d4616d64a4c5f53,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11892,0c3a4023a05d507c,True,1.0,1.0,0.9286277651867867,1.0,1.0,1.0,0.9702615688278278
11893,a669b18e5ecd575d,True,1.0,1.0,0.9331365799903077,1.0,1.0,1.0,0.9721402416626281
11894,013ec5b715635a66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11895,be85b447a33b59f8,True,1.0,1.0,0.9937494766972758,1.0,1.0,1.0,0.9973956152905316
11896,771b7e7196585f07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11897,e775640dbaf45c91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11898,cc1862b24d0157bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11899,eeae24d38eb15e0a,True,1.0,1.0,0.5622182507938297,1.0,1.0,1.0,0.8175909378307624
11900,3aa165d52c2051e1,True,1.0,1.0,0.8792628654075568,1.0,1.0,1.0,0.949692860586482
11901,d1e4600c80ab519a,True,1.0,1.0,0.6844876257365825,1.0,1.0,1.0,0.8685365107235761
11902,1ee0c099f86a585e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11903,0372bb63e704555a,True,1.0,1.0,0.998558653174973,1.0,1.0,1.0,0.9993994388229055
11904,0503cc398e2656be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11905,96eed7e55d4c5f8b,True,1.0,1.0,0.8918627255166438,1.0,1.0,1.0,0.9549428022986016
11906,38b4ff11393c5dec,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11907,f790e64181a15f5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11908,afa37504b1da59bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11909,613181e5c29d526a,True,1.0,1.0,0.9870280011340632,1.0,1.0,1.0,0.9945950004725264
11910,f8b8b8ee49205def,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11911,5041cdf76ecb5ee7,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11912,54b1308d42085066,True,1.0,1.0,0.9177733627198712,1.0,1.0,1.0,0.9657389011332796
11913,1b3ed6f1e9b8574d,True,1.0,1.0,0.6581071950160023,1.0,1.0,1.0,0.857544664590001
11914,5ab5923ac60c5e8a,True,1.0,1.0,0.9505235430809442,1.0,1.0,1.0,0.9793848096170601
11915,8671b777d49e5dea,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11916,8fdb21d863c5504b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11917,367ee5f18e345a72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11918,b54d370ffcf653ed,True,1.0,1.0,0.8423955498417622,1.0,1.0,1.0,0.9343314791007343
11919,631249cc108f5e1e,True,1.0,1.0,0.9676568851702692,1.0,1.0,1.0,0.9865237021542788
11920,1a46cad936c05c2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11921,d70f8a8eeeeb5e82,True,1.0,1.0,0.9838265594232759,1.0,1.0,1.0,0.9932610664263649
11922,7d70562315ff5bc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11923,da0aac1f6c225eca,True,1.0,1.0,0.9822114743735586,1.0,1.0,1.0,0.9925881143223161
11924,88f90b93bbf255ad,True,1.0,1.0,0.9425148883629607,1.0,1.0,1.0,0.9760478701512336
11925,507c91dd2444555e,True,1.0,1.0,0.972911340480929,1.0,1.0,1.0,0.9887130585337204
11926,934c8ac938ad5dca,True,1.0,1.0,0.8953551539786888,1.0,1.0,1.0,0.9563979808244536
11927,86bc41537b2e5bb5,True,1.0,1.0,0.8983447304003275,1.0,1.0,0.0,0.957643637666803
11928,f105b1f7e3a65303,True,1.0,1.0,0.9776356949003391,1.0,1.0,1.0,0.990681539541808
11929,42dc421e37c154e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11930,dafc83b1558053e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11931,5a3a4277dc785511,True,1.0,1.0,0.9250897579188904,1.0,1.0,1.0,0.9687873991328709
11932,5250ee99c1f05d97,True,1.0,1.0,0.7961414698207612,1.0,1.0,1.0,0.9150589457586505
11933,5004df3161065742,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11934,90c5557d1eec55a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11935,d2c9ae71df055417,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11936,e9adc94d4e9c5fbb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11937,16d3bf2e9bf75eb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11938,d25a0ab96d165b78,True,1.0,1.0,0.9765698068556972,1.0,1.0,1.0,0.9902374195232072
11939,ae1ac5ca165a5b5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11940,9284ea4dbd0c52ff,True,1.0,1.0,0.9203071593319878,1.0,1.0,1.0,0.9667946497216615
11941,c5510354351d5d5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11942,ca58b2e039305479,True,1.0,1.0,0.9091915673771475,1.0,1.0,1.0,0.9621631530738114
11943,c5b4ff1be8bb5113,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11944,a9e8e0a755d758a1,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11945,6ed01f269a835519,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11946,1ebd95c73644569f,True,1.0,1.0,0.5567091526507302,1.0,1.0,1.0,0.8152954802711375
11947,1df82f9400b35ebb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11948,2072f71b7e8f5ece,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11949,bb2645c10ec25a6b,True,1.0,1.0,0.9399189771688707,1.0,1.0,1.0,0.9749662404870295
11950,e80197fe19435d28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11951,e6e2b0d2f0495557,True,1.0,1.0,0.9874368384595417,1.0,1.0,1.0,0.9947653493581424
11952,6bacccc5dd3652c3,True,1.0,1.0,0.6191625428294416,1.0,1.0,1.0,0.841317726178934
11953,cfd45b3514125d2e,True,1.0,1.0,0.9505370667585024,1.0,1.0,1.0,0.9793904444827093
11954,6648a1c53b8c5994,True,1.0,1.0,0.9529540941361674,1.0,1.0,1.0,0.9803975392234031
11955,071d69045acb5971,True,1.0,1.0,0.9186826436771383,1.0,1.0,1.0,0.9661177681988077
11956,668835640c6057e0,True,1.0,1.0,0.8909667348007554,1.0,1.0,1.0,0.954569472833648
11957,c840eac7d70e5877,True,1.0,1.0,0.8517898384611291,1.0,1.0,1.0,0.9382457660254705
11958,d30c567171635154,True,1.0,1.0,0.9580543549335997,1.0,1.0,1.0,0.982522647889
11959,69153018527e5315,True,1.0,1.0,0.9144687924542255,1.0,1.0,1.0,0.9643619968559273
11960,1ed850327b905ebd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11961,03e24d87e7315809,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11962,cb3bbfd7864d53f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11963,89ca9afebf9b5229,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11964,bb4f37403cea5b0e,True,1.0,1.0,0.695543043269601,1.0,1.0,1.0,0.8731429346956672
11965,f3282fb9352c5c9c,True,1.0,1.0,0.9719234203849106,1.0,1.0,1.0,0.9883014251603793
11966,75e0217f16f459c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11967,c195a8cb7ccb59fd,True,1.0,1.0,0.7101439440226714,1.0,1.0,1.0,0.8792266433427797
11968,d99e2e84c46f577d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11969,4750f239602d5627,True,1.0,1.0,0.9654123665986053,1.0,1.0,1.0,0.9855884860827522
11970,eae658a09ef152a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11971,a5f411a2c379503d,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11972,4fd76c8d85845816,True,1.0,1.0,0.9916488774227276,1.0,1.0,0.5,0.9965203655928031
11973,77bff1fe494e52dd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11974,5e80270349cb530c,True,1.0,1.0,0.8009133401189885,1.0,1.0,1.0,0.9170472250495786
11975,02b68b9cc51f506a,True,1.0,1.0,0.9748766311141205,1.0,1.0,1.0,0.9895319296308834
11976,09436f14d3185748,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11977,ec68f8027f415301,True,1.0,1.0,0.9309277891208104,1.0,1.0,1.0,0.971219912133671
11978,54d9604b5b265c99,True,1.0,1.0,0.8836901565589789,1.0,1.0,1.0,0.951537565232908
11979,407ff7eab601527c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11980,315e61d0629c54d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11981,b657c9d393895b93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11982,1f174dcc44335ad6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11983,94c0ff5134d45dd1,True,1.0,1.0,0.7582234525135108,1.0,1.0,1.0,0.8992597718806294
11984,67094a5dcc8c5ff6,True,1.0,1.0,0.8555651454303348,1.0,1.0,1.0,0.9398188105959728
11985,7b3e1c9932625243,True,1.0,1.0,0.5844938035234031,1.0,1.0,1.0,0.8268724181347512
11986,af94f29d37e55b02,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11987,e859a9e666c15716,True,1.0,1.0,0.9658121226363592,1.0,1.0,1.0,0.9857550510984829
11988,9a2c4c75f3785517,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11989,ea23b2bb8e5756b8,True,1.0,1.0,0.9674359436560241,1.0,1.0,0.0,0.9864316431900101
11990,0e2ed241aa315929,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11991,fc4bdb76d30553b0,True,1.0,1.0,0.9652088328919168,1.0,1.0,1.0,0.985503680371632
11992,66329b9ed3785e0e,True,1.0,1.0,0.7997781890879202,1.0,1.0,1.0,0.9165742454533001
11993,6f81927cafa65005,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11994,f23b50abdf445d29,True,1.0,1.0,0.992749253826036,1.0,1.0,1.0,0.9969788557608483
11995,53a7531622255064,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11996,484acea96ad3506a,True,1.0,1.0,0.987941390743879,1.0,1.0,1.0,0.9949755794766162
11997,114a946faf305345,True,1.0,1.0,0.9407373117735515,1.0,1.0,1.0,0.9753072132389798
11998,6dc36068505c5de2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11999,006d30e1af265b1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12000,81ac4c9af9ea5562,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12001,17b0992157365222,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12002,58a10d0c924050cf,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
12003,8a843c4264a35d16,True,1.0,1.0,0.9317129811860614,1.0,1.0,1.0,0.9715470754941923
12004,7140077d03e25c2c,True,1.0,1.0,0.7504000150537588,1.0,1.0,1.0,0.8960000062723994
12005,f5edba52c4545fe3,True,1.0,1.0,0.7725856926138885,1.0,1.0,1.0,0.9052440385891202
12006,57be56626c61528e,True,1.0,1.0,0.5740422462913654,1.0,1.0,1.0,0.8225176026214022
12007,06df6b00bdad5229,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12008,77424ed925b45c77,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
12009,05f9443de2185b91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12010,03296a9251995268,True,1.0,1.0,0.6853048505859398,1.0,1.0,1.0,0.8688770210774749
12011,6b7c5199f84e5aac,True,1.0,1.0,0.8901641694257582,1.0,1.0,1.0,0.9542350705940659
12012,61be266ee38a5891,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12013,ff91d9e01e4259b1,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
12014,c80072cd3e165a71,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12015,c5bec7e4a75f5ca1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12016,d74f4eda6af854c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12017,53414ba6577d5923,True,1.0,1.0,0.9759908521025664,1.0,1.0,1.0,0.9899961883760694
12018,702cb8df08c15df6,True,1.0,1.0,0.9680803938418462,1.0,1.0,1.0,0.9867001641007693
12019,0a2a71c0b34c5f10,True,1.0,1.0,0.9952847919214385,1.0,1.0,1.0,0.9980353299672661
12020,1e527ab20dd55310,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12021,96d7b6bf87f45e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12022,08226b91e42858de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12023,26e5c3fb8af15012,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12024,b52b4358ca335eb9,True,1.0,1.0,0.9622391284983234,1.0,1.0,1.0,0.9842663035409681
12025,f94d84bd174d59ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12026,404a7bf372cb5eac,True,1.0,1.0,0.8274974616987534,1.0,1.0,0.0,0.9281239423744806
12027,7ffe3cd6cd995118,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12028,3be53588a286557f,True,1.0,1.0,0.9589214772465959,1.0,1.0,1.0,0.9828839488527482
12029,ca62812a55ce5f0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12030,4b259f30bb73511d,True,1.0,1.0,0.8719165621830363,1.0,1.0,0.0,0.9466319009095985
12031,d58c4ad27c525465,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12032,6151a6ef02ee5f8e,True,1.0,1.0,0.7662338634177072,1.0,1.0,1.0,0.9025974430907113
12033,7e7acb8e97a9520d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12034,9f03709a3c1e5725,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
12035,565e485cbedb506f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12036,a61948a5dada537e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12037,bf1064685f045d97,True,1.0,1.0,0.9638134236612547,1.0,1.0,1.0,0.9849222598588562
12038,fc14b78a566f5620,True,1.0,1.0,0.9581879815192663,1.0,1.0,1.0,0.9825783256330277
12039,645e36c611b552ce,True,1.0,1.0,0.9951124246655418,1.0,1.0,1.0,0.9979635102773091
12040,005fcf3e9a125706,True,1.0,1.0,0.627477817852014,1.0,1.0,1.0,0.8447824241050058
12041,0e198cad33c65494,True,1.0,1.0,0.9391488967398143,1.0,1.0,1.0,0.9746453736415893
12042,50fef67a5a9a5a4b,True,1.0,1.0,0.958504380305058,1.0,1.0,1.0,0.9827101584604409
12043,a9c368a110585b1a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
12044,9e787f2f65a85f08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12045,301f483843535f89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12046,b22ea864484d514f,True,1.0,1.0,0.9372588212475869,1.0,1.0,1.0,0.9738578421864945
12047,b4899f9464d058f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12048,265a62af0b2954a5,True,1.0,1.0,0.7171187237407294,1.0,1.0,1.0,0.8821328015586373
12049,d637ce98fc5353be,True,1.0,1.0,0.9640144466363177,1.0,1.0,1.0,0.985006019431799
12050,6871543e963f5bdf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12051,1678ddd4a18b5fd8,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12052,3265a706c55157b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12053,7595830169065d37,True,1.0,1.0,0.9118072699064146,1.0,1.0,1.0,0.9632530291276727
12054,31960634eefb5d47,True,1.0,1.0,0.7976315163839299,1.0,1.0,1.0,0.9156797984933042
12055,1f7910e143ab5300,True,1.0,1.0,0.9510492721853808,1.0,1.0,1.0,0.9796038634105754
12056,179ca3af622e5e0d,True,1.0,1.0,0.9073259927500857,1.0,1.0,1.0,0.9613858303125357
12057,70d9d518ad0f5382,True,1.0,1.0,0.7771405970664746,1.0,1.0,1.0,0.9071419154443644
12058,ddf3383ec8965d9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12059,f8f1d3aa1a30553d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12060,64f5ed7f37905836,True,1.0,1.0,0.9663769525965238,1.0,1.0,1.0,0.9859903969152182
12061,e536fdecd7ba54a5,True,1.0,1.0,0.9697943151215647,1.0,1.0,1.0,0.9874142979673186
12062,c6acf71b8b3b560c,True,1.0,1.0,0.9645663687686488,1.0,1.0,1.0,0.9852359869869369
12063,cfe730cbf7e55330,True,1.0,1.0,0.9530650026694358,1.0,1.0,1.0,0.980443751112265
12064,b53158c719675897,True,1.0,1.0,0.522556923586459,1.0,1.0,1.0,0.8010653848276913
12065,1d359a03436458f0,True,1.0,1.0,0.9656190317185773,1.0,1.0,1.0,0.9856745965494073
12066,44a4f1048fcc57ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12067,0f186e17ed445c5a,True,1.0,1.0,0.8786023761717463,1.0,1.0,1.0,0.9494176567382276
12068,8f82805b2edb5a25,True,1.0,1.0,0.8405985235404113,1.0,1.0,1.0,0.933582718141838
12069,12b32c24d2cf5309,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12070,b387a02b67e45a4b,True,1.0,1.0,0.9898258919905963,1.0,1.0,1.0,0.9957607883294152
12071,6d9063dd44bc55cc,True,1.0,1.0,0.9580736588973856,1.0,1.0,1.0,0.982530691207244
12072,4cb4fba2908b5dbb,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12073,61f8e636db175a83,True,1.0,1.0,0.7766204208935178,1.0,1.0,1.0,0.9069251753722991
12074,79e582695923514a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12075,2391f12d7e6a5e7f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
12076,e1b3e5e086a05ff9,True,1.0,1.0,0.9369262032367324,1.0,1.0,1.0,0.9737192513486385
12077,d2440edd19d954b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12078,cbc996c2f68c541c,True,1.0,1.0,0.9668888244759852,1.0,1.0,1.0,0.9862036768649939
12079,bf2bd235d7225732,True,1.0,1.0,0.9043156192886047,1.0,1.0,1.0,0.9601315080369185
12080,9f699a1331785e57,True,1.0,1.0,0.8175535149820425,1.0,1.0,1.0,0.9239806312425177
12081,d81b6324477757dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12082,43fd9868f2ed549f,True,1.0,1.0,0.8959607691247363,1.0,1.0,1.0,0.9566503204686402
12083,2a5a7c87bce352a7,True,1.0,1.0,0.9902061086323415,1.0,1.0,1.0,0.9959192119301422
12084,3afb7780247f51bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12085,c63b3d251ef85a13,True,1.0,1.0,0.9452729353132089,1.0,1.0,1.0,0.9771970563805037
12086,442b2cf63c6f570a,True,1.0,1.0,0.9014693415630203,1.0,1.0,1.0,0.9589455589845919
12087,17eb5d70d9f15c7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12088,355e4d5dc6c15b9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12089,27967352b2a95cbe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12090,492a64b807da5cfb,True,1.0,1.0,0.7464918832052152,1.0,1.0,1.0,0.894371618002173
12091,4f87ef91e3425ebc,True,1.0,1.0,0.967412374615566,1.0,1.0,1.0,0.9864218227564857
12092,1b01f89fe48355b6,True,1.0,1.0,0.6967366869282522,1.0,1.0,1.0,0.873640286220105
12093,f77c053616475084,True,1.0,1.0,0.6632563562556272,1.0,1.0,1.0,0.8596901484398446
12094,7fef3d49daa652cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12095,13c555e68671524f,True,1.0,1.0,0.9737527921417801,1.0,1.0,1.0,0.9890636633924084
12096,e3eaafd948b15069,True,1.0,1.0,0.9282680752168614,1.0,1.0,1.0,0.9701116980070257
12097,3d6703caa0c951a8,True,1.0,1.0,0.8176822780782064,1.0,1.0,1.0,0.924034282532586
12098,afcd7846a4f35622,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12099,d2853234152359b3,True,1.0,1.0,0.9500203087422812,1.0,1.0,1.0,0.9791751286426171
12100,6af09cbf5d405f49,True,1.0,1.0,0.8861382340055405,1.0,1.0,0.0,0.9525575975023086
12101,030c27139f7d57a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12102,ff0ad146b37756e3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
12103,47f9e40a21f7510a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
12104,40d51aff75a85ab9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12105,fb00299d62585308,True,1.0,1.0,0.978664449125846,1.0,1.0,1.0,0.9911101871357691
12106,e443a0e9bbc75c69,True,1.0,1.0,0.8804421206316196,1.0,1.0,1.0,0.9501842169298415
12107,0a2b9bb1214f5e2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12108,de8957bb05ae5d5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12109,919aa2aa25a951f4,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
12110,e1ca840974745c96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12111,14c80c1211bc5df8,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12112,a1fa084b258b5672,True,1.0,1.0,0.9643137114068997,1.0,1.0,0.5,0.9851307130862083
12113,7ed4005bb9385a16,True,1.0,1.0,0.9170547207965193,1.0,1.0,1.0,0.9654394669985497
12114,20ec6765e35d5cd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12115,69a1f3e84f6758b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12116,6e59104beb995339,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12117,c16d0c6076ab5a85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12118,a9af1e73c9575428,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12119,6fdea0636809523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12120,d4187db8dc625207,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12121,da751fd130625cce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12122,906ffee6860e524a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12123,c5727dc4f8665554,True,1.0,1.0,0.9168223300937308,1.0,1.0,1.0,0.9653426375390545
12124,c6851e9ed6b95ab0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12125,7a1b61727c255889,True,1.0,1.0,0.7287858101049748,1.0,1.0,1.0,0.8869940875437395
12126,5c872773198c5689,True,1.0,1.0,0.6671851950637654,1.0,1.0,1.0,0.8613271646099022
12127,480325e1f5085385,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12128,f0e0408bae9b5037,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12129,bdb32e2af06e5bc9,True,1.0,1.0,0.7915381226480185,1.0,1.0,1.0,0.9131408844366744
12130,a59bd481d324594a,True,1.0,1.0,0.9340764131456191,1.0,1.0,1.0,0.9725318388106746
12131,dec31dc25db65e6c,True,1.0,1.0,0.6626820162345182,1.0,1.0,1.0,0.859450840097716
12132,eb4bbe69b80d5f12,True,1.0,1.0,0.7861057547773297,1.0,1.0,1.0,0.9108773978238873
12133,48b3dd8be2b554b6,True,1.0,1.0,0.8973806693591696,1.0,1.0,1.0,0.9572419455663207
12134,5e4f0ddf24da5f97,True,1.0,1.0,0.9888611217159106,1.0,1.0,1.0,0.9953588007149627
12135,84c2b46556315af6,True,1.0,1.0,0.9507455237894755,1.0,1.0,0.5,0.9794773015789481
12136,3d744662757d5ca2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12137,018ba0bc5f145074,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12138,f3a61425920f57a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12139,d044b887d646511b,True,1.0,1.0,0.9162235936809431,1.0,1.0,1.0,0.9650931640337262
12140,3ae59f6099b65d31,True,1.0,1.0,0.7495620878379864,1.0,1.0,0.5,0.8956508699324943
12141,8183cdc6ff5a5726,True,1.0,1.0,0.9459364127834521,1.0,1.0,1.0,0.9774735053264383
12142,8712b89ee20152e4,True,1.0,1.0,0.5537635678330692,1.0,1.0,0.0,0.8140681532637789
12143,67958aa8e9015aaf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12144,cfd47fe44d355d32,True,1.0,1.0,0.9013200121541084,1.0,1.0,1.0,0.9588833383975451
12145,e22c42694be05703,True,1.0,1.0,0.7472122449408277,1.0,1.0,1.0,0.8946717687253449
12146,average,True,0.9906965256051375,0.9822163675284045,0.9139305281931597,0.9625391075251112,0.9992590153136836,0.946978429112465,0.9368964378524363


==> anc/server_snapshot_20260902/experiments/U48/navtest/paired_full_v1_20260827/candidate/2026.08.27.16.54.08.csv <==
,token,valid,no_at_fault_collisions,drivable_area_compliance,ego_progress,time_to_collision_within_bound,comfort,driving_direction_compliance,score
0,d47d27f1cfb65061,True,1.0,1.0,0.853775048462235,1.0,1.0,1.0,0.9390729368592646
1,a90317c305c3505a,True,1.0,1.0,0.9157036372143456,0.0,1.0,1.0,0.5482098488393107
2,3808a6ba716d5da1,True,1.0,1.0,0.9877935878659735,1.0,1.0,1.0,0.9949139949441556
3,73b4c0560bd85b5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4,166dac05bf555e13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5,314e2f70ce905b5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6,86c897328378504d,True,1.0,1.0,0.9394818288284386,1.0,1.0,1.0,0.9747840953451826
7,722ed88251d25420,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8,29b49b3e2c0f5ec2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9,1c3d4987efaf5aae,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10,ea8b66a838c75042,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11,2c439b29049252a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12,3b6fb25a1e725f29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
13,0f65bd2bac90534a,True,1.0,1.0,0.9891928435766704,1.0,1.0,1.0,0.995497018156946
14,d2d63c8eb7545fc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
15,25b719c231d85e56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
16,7b8bb16c6e9b512c,True,1.0,1.0,0.953148360061106,1.0,1.0,1.0,0.9804784833587942
17,c4808a6f1f7f5470,True,1.0,1.0,0.9723070053484966,1.0,1.0,1.0,0.9884612522285403
18,6498149e85ef5b8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
19,0722adecc3d45ac4,True,1.0,1.0,0.954856990629415,1.0,1.0,1.0,0.9811904127622562
20,ddddd9e7e4925db9,True,1.0,1.0,0.9851882010843062,1.0,1.0,1.0,0.9938284171184609
21,9bbaed3bac735053,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
22,5cf3fc5bbafd57bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
23,833545ff73da5eb5,True,1.0,0.0,0.0,0.0,1.0,0.0,0.0
24,60b2a90a21b15e4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
25,111485c5e6f458a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
26,58857855de47556e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
27,d68dba02509b50a3,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
28,210fa74895dc5f52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
29,95ccb71300195f57,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
30,b1899626476e5293,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
31,c9614cfb18a953ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
32,bfbc82c4f65a5208,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
33,c86e7d3c0dfb57bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
34,5816a23cfee25d4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
35,e53fc4a1bbe0568b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
36,de31419c6502517b,True,1.0,1.0,0.9362187172700351,1.0,1.0,1.0,0.9734244655291814
37,d35af9a0d57656d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
38,4a6ab6e35934543a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
39,8d9d0d3caa9b5905,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
40,46ee8e2727455a9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
41,9ffd8ba0c7f75398,True,1.0,1.0,0.7999582724145863,1.0,1.0,1.0,0.9166492801727443
42,489facb8ac705f4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
43,2751f9eb641455c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
44,ffd429cac51751d9,True,1.0,1.0,0.988916959671012,1.0,1.0,1.0,0.9953820665295883
45,dbfc9f81daf956a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
46,e97ba617b7c059a7,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
47,b39df49b8b565ac3,True,1.0,1.0,0.8009448788697917,1.0,1.0,1.0,0.9170603661957465
48,7a35be74d30b5a74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
49,307f28eca5e25b39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
50,3f664a7d5f5e5bba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
51,be63bfa5c6445e0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
52,629368f516d85124,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
53,7e082b46989356a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
54,c5408aef4f3a538b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
55,31cacaff4fa25b87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
56,54d1762cf973535b,True,1.0,1.0,0.8824586262232411,1.0,1.0,1.0,0.9510244275930172
57,388181311ef25756,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
58,54e1372d95955eaa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
59,11811a7320ab58db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
60,c66c7433e8855d01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
61,05965158ab845b47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
62,0e15e43a4c725f49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
63,1faa10d7c34553d2,True,1.0,1.0,0.9958216651269806,1.0,1.0,1.0,0.998259027136242
64,b32ef3cb010c5903,True,1.0,1.0,0.9490257413456769,1.0,1.0,1.0,0.9787607255606986
65,19efcf474dd85579,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
66,bedf9db2d7b15abd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
67,33b5a72931215b30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
68,61046515c9885bf5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
69,8a91af177fee5522,True,1.0,1.0,0.9983080949807085,1.0,1.0,1.0,0.9992950395752952
70,d306c671b1ce531c,True,1.0,1.0,0.994113096437006,1.0,1.0,1.0,0.9975471235154192
71,54b907a5a03b51ef,True,1.0,1.0,0.9853662434076881,1.0,1.0,1.0,0.9939026014198701
72,32e457e686675618,True,1.0,1.0,0.9545430861726677,1.0,1.0,1.0,0.9810596192386116
73,443099f672655d56,True,1.0,1.0,0.8279570866567365,1.0,1.0,1.0,0.9283154527736402
74,5f548f26b9a7572f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
75,acd37cf126fa5a59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
76,d75b5c57a3c45583,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
77,fa3c2377e39c52e3,True,1.0,1.0,0.9049834946986125,1.0,1.0,1.0,0.9604097894577551
78,6fed9368351f54d5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
79,0ee1f95f55d95f7e,True,1.0,1.0,0.9647780411885339,0.0,1.0,1.0,0.5686575171618892
80,0ee0eabadd125c7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
81,e27b4628314951bb,True,1.0,1.0,0.8476062635710532,1.0,1.0,1.0,0.9365026098212722
82,3fb360a01b775e07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
83,5155241fdbbf57b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
84,eb5ef679c80959fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
85,1814002af9f253c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
86,4ccc9e33aa795ef1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
87,8e8b2b62eff65719,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
88,dc8fc926ef0451f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
89,b614d476ea185810,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
90,c778933c0b8f5093,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
91,7053e82f2f1c5364,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
92,491dce963f7f5b57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
93,2f9b9537ea1c5018,True,1.0,1.0,0.8890096563984201,1.0,1.0,1.0,0.9537540234993417
94,d1e9fac71909545f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
95,4e811c006997541d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
96,629a5819ea0a55b8,True,1.0,1.0,0.8613616723127966,1.0,1.0,1.0,0.9422340301303319
97,dded75c35039515f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
98,317f5b44a4615e30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
99,8b10128072e6539f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
100,24acfb08c5ef55f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
101,32837dd54e375ca0,True,1.0,1.0,0.955115872718713,1.0,1.0,1.0,0.9812982802994638
102,c0649cc8913954cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
103,18375bbfe4c85ae3,True,1.0,1.0,0.7474129912451538,1.0,1.0,1.0,0.8947554130188141
104,7f54c08f50ef5ace,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
105,6891e8163e4d5e58,True,1.0,1.0,0.977842975827037,1.0,1.0,1.0,0.9907679065945988
106,47c92818d9005eea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
107,8feb2ae5cc2451c3,True,1.0,1.0,0.9783887810836186,1.0,1.0,1.0,0.9909953254515077
108,e826fc97761759f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
109,9ad434ec99685d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
110,33c7945f43795064,True,1.0,1.0,0.9949587510839913,1.0,1.0,1.0,0.9978994796183297
111,f8331125139c53d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
112,cf05c9f4f6e55af3,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
113,460c1bc090365d1b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
114,eef98aae7e42579d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
115,253dba7510ca56b8,True,1.0,1.0,0.9489762634859292,1.0,1.0,1.0,0.9787401097858038
116,3968f1bc11085a70,True,1.0,1.0,0.7790102456299993,1.0,1.0,1.0,0.9079209356791664
117,a0c719046be7530e,True,1.0,1.0,0.9082747295944307,1.0,1.0,1.0,0.9617811373310129
118,c471f8a9626d5f11,True,1.0,1.0,0.5399741769927078,1.0,1.0,1.0,0.8083225737469615
119,cde748c5a6905684,True,1.0,1.0,0.9985801212234777,1.0,1.0,1.0,0.9994083838431157
120,8dee25a9bcb35544,True,1.0,1.0,0.9305792984929896,1.0,1.0,1.0,0.9710747077054123
121,b61a78b163d654e0,True,1.0,1.0,0.887977408780099,1.0,1.0,1.0,0.9533239203250412
122,0b4c7130090c5e85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
123,4d2d174465585abf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
124,f79397c87fbf5965,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
125,0456452c8a13546c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
126,fb0297e3fc9b573e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
127,0ee0c8c2556c506a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
128,cdae0433bb5d5b9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
129,4e021aea953652b9,True,1.0,1.0,0.6643115066366143,1.0,1.0,1.0,0.8601297944319226
130,78b4153a6d3e5b33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
131,50e871f60296566b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
132,51bf8103b6cd5b4c,True,1.0,1.0,0.6375230859610035,1.0,1.0,1.0,0.8489679524837515
133,6ccc026f6fc55bb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
134,c8dd0a6b741e58b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
135,b1c09de2415c5b14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
136,8560e670c7865e3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
137,abb9477dd3305951,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
138,bed45577041051b8,True,1.0,1.0,0.779698784297222,1.0,1.0,1.0,0.9082078267905093
139,75c91bd683535274,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
140,819d34b59e6159ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
141,a227effbc53d5fda,True,1.0,1.0,0.8852117757147421,1.0,1.0,1.0,0.9521715732144758
142,f962927ff5dc518c,True,1.0,1.0,0.7825454336406228,1.0,1.0,1.0,0.9093939306835929
143,2b4e72f733d35e89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
144,c08100986326547c,True,1.0,1.0,0.9601791197620396,1.0,1.0,1.0,0.9834079665675165
145,913212df2a415e44,True,1.0,1.0,0.9140189841991222,1.0,1.0,1.0,0.9641745767496342
146,be527ba55a8a548b,True,1.0,1.0,0.9315511502988377,1.0,1.0,1.0,0.9714796459578491
147,26ca3d6741065921,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
148,7c0a753f5a2f5230,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
149,14d171fcb9295596,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
150,a1ac8820c36e51c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
151,ee526f78f4ce5d75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
152,892f8a0d37dd5af3,True,1.0,1.0,0.942971636013745,1.0,1.0,1.0,0.9762381816723936
153,59e4fc5b37f55556,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
154,6e821a856fe45177,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
155,26a1ceab4d455a77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
156,1379782dce4751e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
157,075154c90a0a5d7c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
158,85185d3ba8b35890,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
159,535e19c081ec5c28,True,1.0,1.0,0.9542570989053806,1.0,1.0,1.0,0.9809404578772419
160,5f2c3f928abe5f5b,True,1.0,1.0,0.9228833243038567,1.0,1.0,1.0,0.9678680517932735
161,e8f5c2714bfe5213,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
162,ebc294355ca753b0,True,1.0,1.0,0.818632251610072,1.0,1.0,1.0,0.92443010483753
163,556118fe6e455038,True,1.0,1.0,0.7860313812516557,1.0,1.0,1.0,0.9108464088548566
164,1ad96f74e72750db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
165,626b5dc253965ecb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
166,359f62a656b9586d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
167,ef9d931830115c03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
168,002a52b0ed5650da,True,1.0,1.0,0.8164915762053389,1.0,1.0,1.0,0.9235381567522246
169,73e0459194ce577f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
170,d0dc567530ef57dd,True,1.0,1.0,0.8334461225445318,1.0,1.0,1.0,0.9306025510602215
171,088b38f5e629514b,True,1.0,1.0,0.990970947912871,1.0,1.0,1.0,0.9962378949636962
172,2bc2525a4ee95ef4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
173,963ea50b7eb2554b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
174,60615c7f766c5a10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
175,be1ef67efd445f45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
176,701c95bcdaa65c14,True,1.0,1.0,0.8491369410233084,1.0,1.0,1.0,0.9371403920930451
177,e5dd6a4462dd5e29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
178,5876e4def8615813,True,1.0,1.0,0.832262379240457,1.0,1.0,1.0,0.9301093246835238
179,aa5b0658c4e6529d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
180,17c5c685420d5729,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
181,b3c1a2ac292d5e3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
182,bbb2fd3f27635227,True,1.0,1.0,0.9061716230576268,1.0,1.0,1.0,0.9609048429406778
183,6d3db8abd9ad52eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
184,71ed3e4fcadc5322,True,1.0,1.0,0.7480891390712411,1.0,1.0,1.0,0.8950371412796838
185,60f76df7b8a95157,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
186,b72c6ad506465ebb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
187,b7205dc330035bf4,True,1.0,1.0,0.9901088346351657,1.0,1.0,1.0,0.9958786810979857
188,a6b9a83019915658,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
189,748d7e95687d5d26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
190,aa1f80806fa35b9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
191,2e21fba9a22851ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
192,e7cfffa4e8dd53a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
193,24a09c3c8a985e8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
194,79596c3c8ac45e5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
195,ec574c9ae43e56a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
196,3e8b81f8eb205311,True,1.0,1.0,0.8277033149067281,1.0,1.0,1.0,0.92820971454447
197,39640455f50c544c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
198,7684ff2627555f4e,True,1.0,1.0,0.995761366369924,1.0,1.0,1.0,0.998233902654135
199,960b735b1eac5dab,True,1.0,1.0,0.9852441991513395,1.0,1.0,1.0,0.9938517496463914
200,de83f2c537565ca8,True,1.0,1.0,0.8288295622016273,1.0,1.0,1.0,0.928678984250678
201,a3399fc1f78b55f2,True,1.0,1.0,0.741442560764466,1.0,1.0,1.0,0.8922677336518609
202,77868241ec115a11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
203,18b76ccc45d25f5c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
204,6b3d5914f92b54d9,True,1.0,1.0,0.7733422604829701,1.0,1.0,1.0,0.9055592752012375
205,f7b170baa6bd5b95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
206,bc9bc971088c5df6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
207,9ce9ec5a49b1568d,True,1.0,1.0,0.9054316605985762,1.0,1.0,1.0,0.9605965252494068
208,49d613966f25569b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
209,7b429e3d4ad159a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
210,c38fcc20f071501a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
211,053895d2bfc754f3,True,1.0,1.0,0.8437969941738244,1.0,1.0,1.0,0.9349154142390935
212,75f9d978b4d757a2,True,1.0,1.0,0.7332960881539533,1.0,1.0,1.0,0.8888733700641472
213,c84e6787935b5483,True,1.0,1.0,0.8253995635317934,1.0,1.0,0.5,0.9272498181382473
214,66d5ea23c45c51c4,True,1.0,1.0,0.8981257248788858,1.0,1.0,1.0,0.9575523853662024
215,3af1019a97d959fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
216,e96f254899095cf1,True,1.0,1.0,0.9604257715863064,1.0,1.0,1.0,0.983510738160961
217,bdc6855188a351ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
218,473a047c10f45ef3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
219,6d605a6595d75fa9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
220,d5085a26c5915a49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
221,c928d5d9ddc25082,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
222,3aa9d1c9ceb35906,True,1.0,1.0,0.75360611503734,1.0,1.0,1.0,0.8973358812655583
223,df30f32cd2ee5633,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
224,ccdb8ab156ba5b06,True,1.0,1.0,0.8884814175120581,1.0,1.0,1.0,0.9535339239633576
225,ff9058bacb845910,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
226,3545234b609d5f4a,True,1.0,1.0,0.987923696686482,1.0,1.0,1.0,0.9949682069527008
227,284fd1657c8659e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
228,022de8051c3f5b83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
229,80a4b14aef3f5a52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
230,7e8b3ed18d295d9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
231,994db6ebee835fbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
232,013fbdcd9db35b43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
233,6123057c78785150,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
234,ab505f8775065375,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
235,974d5c00402f55aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
236,22e43e5928b95b7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
237,40660dbe143d52c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
238,854521fe3b945040,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
239,ee545028f8a85e6f,True,1.0,1.0,0.9318207104397597,1.0,1.0,1.0,0.9715919626832332
240,6a85f61bdde35d74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
241,56da58294b3d53c5,True,1.0,1.0,0.8558490796086103,1.0,1.0,1.0,0.9399371165035877
242,05929f9dc5d152a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
243,9a89dccc70835d69,True,1.0,1.0,0.7428868853328613,1.0,1.0,1.0,0.8928695355553589
244,94689128d3bb5ac8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
245,33a4b3a5822e52db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
246,22f31aadcc76590b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
247,0f97d412a94255ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
248,1719439969a55cc6,True,1.0,1.0,0.9137031295645969,1.0,1.0,1.0,0.9640429706519154
249,c6c94bd6691c5008,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
250,5012cae5e4fc57a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
251,358d973661955d68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
252,a0c45624aa5251db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
253,07fb7a73409e53cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
254,bdffdc5fc2fa542b,True,1.0,1.0,0.8298535436217077,1.0,1.0,1.0,0.9291056431757116
255,ea90773e4a7c5723,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
256,19d3dfdf0d2d5b6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
257,105e820419e05224,True,1.0,1.0,0.9855954616472156,1.0,1.0,1.0,0.9939981090196731
258,008144fe47ac5f74,True,1.0,1.0,0.8185890172428956,1.0,1.0,1.0,0.9244120905178731
259,ea9f070b56115301,True,1.0,1.0,0.8231696833237596,1.0,1.0,1.0,0.9263207013848999
260,2595e56a8af75a60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
261,84a832f4cdbc5aef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
262,690cbb033f3750c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
263,5997813b7cc55036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
264,d6fc32608ecc581c,True,1.0,1.0,0.9179687227485777,1.0,1.0,1.0,0.9658203011452408
265,7c7dc37236745d94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
266,7399b61d44ea592a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
267,4899341a782f5409,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
268,7a735f01957d5f72,True,1.0,1.0,0.8131279907144288,1.0,1.0,1.0,0.9221366627976787
269,10ddf2c0942a5704,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
270,326a8c0625d856cc,True,1.0,1.0,0.6604355783881927,1.0,1.0,1.0,0.8585148243284136
271,58e19769184c5f43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
272,f636a93caad2585f,True,1.0,1.0,0.9740969714676435,1.0,1.0,1.0,0.9892070714448514
273,b56a66ac853c56e9,True,1.0,1.0,0.9532076220212726,1.0,1.0,1.0,0.9805031758421969
274,e694a2cdf01e52b8,True,1.0,1.0,0.9968898277344636,1.0,1.0,1.0,0.9987040948893599
275,4131dd1f0fd5571b,True,1.0,1.0,0.9660194693290103,1.0,1.0,1.0,0.9858414455537542
276,85a89a122095548d,True,1.0,1.0,0.9899338614533172,1.0,1.0,1.0,0.9958057756055488
277,85159c024a355d8d,True,1.0,1.0,0.9377317090839036,1.0,1.0,1.0,0.9740548787849598
278,d90cd23a434f5c55,True,1.0,1.0,0.9546720256308457,1.0,1.0,1.0,0.9811133440128524
279,e5b0b2c83a395163,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
280,5be861ae85a75b45,True,1.0,1.0,0.9966618587346474,1.0,1.0,1.0,0.9986091078061031
281,ccce59bb3b3a5c29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
282,0a0d98c22d765e1e,True,1.0,1.0,0.9488843097629003,1.0,1.0,1.0,0.9787017957345417
283,4860585d53665508,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
284,98527843384f5f43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
285,cf7876c4ad0752b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
286,fd4c64e354f953bd,True,1.0,1.0,0.9371835973847004,1.0,1.0,1.0,0.9738264989102919
287,071f7885a37e591f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
288,c53ae2fe6cc751e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
289,c6ef6a6fcd2c5466,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
290,babd01c3694d5e18,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
291,b4914b3d729357d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
292,3e5bb75bed1d58ad,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
293,b1e78f926612520e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
294,510e507046865b40,True,1.0,1.0,0.9830110614822567,1.0,1.0,1.0,0.9929212756176069
295,0590bd1f5b2057f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
296,3166dd05c45f59e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
297,0868436794795421,True,1.0,1.0,0.8326696981363653,1.0,1.0,1.0,0.9302790408901522
298,95472243c6245fec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
299,808e5edcddce51c3,True,1.0,1.0,0.8353918415859066,1.0,1.0,1.0,0.9314132673274611
300,c29fb70bf1d056ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
301,31cda9ad4b8257b9,True,1.0,1.0,0.859691992663888,1.0,1.0,1.0,0.9415383302766199
302,4bbc76cff4355b53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
303,74a8e53c9a6f50a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
304,fa39ec6686705dac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
305,70633315e71a5979,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
306,2115a02d06035ce0,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
307,1a099ccfccfa567f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
308,69bcdc8c577252f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
309,4a71a24c376f5388,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
310,2fd50ca82a7a5df4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
311,0c38a8ace1f5548e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
312,e3f62a1acf9d565e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
313,7b00e131a2885ecf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
314,1e15c5256da5549a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
315,ac45c0d29f1e5d76,True,1.0,1.0,0.9685742197183862,1.0,1.0,1.0,0.9869059248826609
316,662d6c1f51815bad,True,1.0,1.0,0.7310831488858884,1.0,1.0,1.0,0.8879513120357868
317,18b121dcc082591e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
318,02e1537a43d55ab2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
319,169ccb03f27e589d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
320,9e10e31698a650a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
321,6477761567345e00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
322,14ce4ee85a9c5471,True,1.0,1.0,0.7952281464252066,1.0,1.0,1.0,0.9146783943438361
323,6bea22b0ee0e5929,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
324,ada62613f2ce5a33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
325,786f447064055cfd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
326,ce567ba416055525,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
327,1b736bfe747b5987,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
328,4dad8cf0704c5c43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
329,1ceec301ab6552b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
330,62e8d8891ff45c7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
331,cf081b6882d159f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
332,5a4709a2348f58a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
333,2640335fd6565b4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
334,3fac271cd0795af0,True,1.0,1.0,0.8151283416670644,1.0,1.0,1.0,0.9229701423612768
335,27725219ce8a55ff,True,1.0,1.0,0.9852419465591459,1.0,1.0,1.0,0.9938508110663108
336,9f97b9c20ffc50b5,True,1.0,1.0,0.8076085060859863,1.0,1.0,1.0,0.9198368775358277
337,87fa0c79b31c563a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
338,0af464147919575d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
339,375d03a139615179,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
340,50b72b9404da516c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
341,f19d96f947fa52d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
342,fcb4f430c99050b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
343,77f9c895af8b59f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
344,2497a4b846f25d99,True,1.0,1.0,0.8128513797690455,1.0,1.0,1.0,0.9220214082371023
345,60b5ba011ea65e68,True,1.0,1.0,0.8573266655665289,1.0,1.0,1.0,0.940552777319387
346,f39952caeb2b5014,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
347,250be1db1d67582c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
348,94d74f87c8435b61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
349,20f825e0d33a5160,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
350,d5ec09025a1e5a0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
351,b8baf3c807cd50b4,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
352,0f1d91e077d05381,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
353,b5271c19eef859ed,True,1.0,1.0,0.8498388766629098,1.0,1.0,1.0,0.9374328652762124
354,b42ed6a1fecd5e91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
355,1d4b518f1b175184,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
356,7bfd8ff8489158cc,True,1.0,1.0,0.9309145760077654,1.0,1.0,1.0,0.9712144066699023
357,2dbaea2c3ad8531f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
358,e67729beeaa95c34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
359,7d24bd01f77c5d87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
360,9b3a284d78f458f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
361,cb7ce9515c495674,True,1.0,1.0,0.7479100643988803,1.0,1.0,1.0,0.8949625268328667
362,7fd97ff49f5b5761,True,1.0,1.0,0.8181265345778148,1.0,1.0,1.0,0.9242193894074228
363,108fd8b55b1952af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
364,490475b585895e0e,True,1.0,1.0,0.9698264443994663,1.0,1.0,1.0,0.9874276851664443
365,1bddf6b0b25e5de4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
366,3d17efc5625f5c4f,True,1.0,1.0,0.7801292443118989,1.0,1.0,1.0,0.9083871851299579
367,db1794b15b1a54b4,True,1.0,1.0,0.9920186597977808,1.0,1.0,1.0,0.9966744415824088
368,7d2043fe1fd75586,True,1.0,1.0,0.8545429399364196,1.0,1.0,1.0,0.9393928916401748
369,cb70f332bc5f5bcf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
370,812a8e70ad07507d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
371,12d283af921a5f09,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
372,aad72be88eab564c,True,1.0,1.0,0.8286665641765446,1.0,1.0,1.0,0.9286110684068936
373,8635c0dd984c51f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
374,ffb2d865d42e57c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
375,bee7eebe90dd5285,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
376,b9e5b11ac3745f8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
377,4e00bf86cd1e5a14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
378,cc8b8b4ae726592a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
379,1893fb783df95146,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
380,8869a2f03bbd5570,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
381,5eef9aece027548e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
382,0b57b00279885fd4,True,1.0,1.0,0.9118130512272011,1.0,1.0,1.0,0.9632554380113337
383,40d43586b1195366,True,1.0,1.0,0.9693769123507662,1.0,1.0,1.0,0.9872403801461527
384,d0fc0e92a9e4552f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
385,465d879f0b205c8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
386,741ee8b9ea3059a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
387,f1f69cb418a05b54,True,1.0,1.0,0.9556154318316796,1.0,1.0,1.0,0.9815064299298665
388,e5caf6d750415ee7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
389,e0164d976037592c,True,1.0,1.0,0.8985384894726265,1.0,1.0,1.0,0.9577243706135944
390,d85c679f79b552ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
391,ec398c5c12055eed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
392,55e7ff380d7e5491,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
393,e683a9a072485098,True,1.0,1.0,0.9457078827262461,1.0,1.0,1.0,0.9773782844692692
394,be861669f7ff5de4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
395,20fd202ba2e1572a,True,1.0,1.0,0.9886097661583582,1.0,1.0,1.0,0.9952540692326494
396,7287189737c85540,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
397,ff5e13b14d735e52,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
398,402c9312982a5488,True,1.0,1.0,0.8979208246037463,1.0,1.0,1.0,0.9574670102515611
399,ab2b84d310be5bed,True,1.0,1.0,0.8134390636222065,1.0,1.0,1.0,0.9222662765092527
400,7582f7769dfb5d11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
401,5b1acae08f2e5d76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
402,2d4d907377f35695,True,1.0,1.0,0.8264210546560957,1.0,1.0,1.0,0.9276754394400398
403,6e5a14ce293c5ae8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
404,8a2df3fb1632552a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
405,200c447283ed50eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
406,9aadb4c8a77d5849,True,1.0,1.0,0.9403028133423942,1.0,1.0,1.0,0.9751261722259975
407,0d472b2f14735fd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
408,1df1903e5bcd5036,True,1.0,1.0,0.9761138868309815,1.0,1.0,1.0,0.9900474528462423
409,a004456be0fd5ce0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
410,2a8b9c88615450a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
411,b5823453f7875542,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
412,04605629ea8a50cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
413,98042465f30c589d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
414,3972714235c35bcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
415,59cc5d51c60d5a1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
416,5303407715805679,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
417,6770ba617cae540e,True,1.0,1.0,0.837482464078074,1.0,1.0,1.0,0.9322843600325309
418,ef0b044d86855ffe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
419,14fe69db03425780,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
420,2ee8d10b988c58b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
421,ac6d9537bf315302,True,1.0,1.0,0.7668624583718774,1.0,1.0,1.0,0.902859357654949
422,2243d4e976fb5b77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
423,7aaa1817f97e5e5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
424,76b708c365e45536,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
425,23bd3a02e2855a28,True,1.0,1.0,0.8013985839604985,1.0,1.0,1.0,0.917249409983541
426,2807cd605f1156da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
427,534e6a7d7e8c528b,True,1.0,1.0,0.7911950870422703,1.0,1.0,1.0,0.9129979529342793
428,876f405da0da5016,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
429,6fc4fc2702305dfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
430,575a40958ae65abd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
431,6e5ae240ac8a5862,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
432,4e5e09ac14395d70,True,1.0,1.0,0.9268043853040535,1.0,1.0,1.0,0.9695018272100223
433,434f74e0c3e25cdd,True,1.0,1.0,0.8555101608293572,1.0,1.0,1.0,0.9397959003455655
434,74abadad5fd65d44,True,1.0,1.0,0.9478972833945909,1.0,1.0,1.0,0.9782905347477463
435,6d585a6698f55c8b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
436,b27e2139fbb959fa,True,1.0,1.0,0.9864888027134495,1.0,1.0,1.0,0.9943703344639373
437,44a82a16cdbc5813,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
438,ac24fb00e61a5da2,True,1.0,1.0,0.8737821871191582,1.0,1.0,1.0,0.9474092446329826
439,a3a47ea11a5e5939,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
440,33c05d622bbe59a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
441,677d8d1e838b5793,True,1.0,1.0,0.9583466387814354,1.0,1.0,1.0,0.9826444328255981
442,7f92403d0c6e5b5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
443,4d0c174b077e5603,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
444,b14d21a164615e3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
445,0e70c369a99157c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
446,f6195258cc20552f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
447,aba1622c877f51bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
448,2601ffe0d2a056be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
449,d615904971e05b5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
450,5259a5b9d00d54a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
451,60e35d8a323b5b5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
452,6c62956221e4511e,True,1.0,1.0,0.8683905746970988,1.0,1.0,1.0,0.9451627394571244
453,31602c26eedc5f7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
454,2fbf549d6aac59b9,True,1.0,1.0,0.9611167516535805,1.0,1.0,1.0,0.9837986465223252
455,305634c7b587567f,True,1.0,1.0,0.8169397602791033,1.0,1.0,1.0,0.923724900116293
456,0e9044c5aec15041,True,1.0,1.0,0.9238166858483143,1.0,1.0,1.0,0.9682569524367977
457,6ec94adda61e5483,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
458,5975a1af11e25fe4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
459,6c81fef5b490580a,True,1.0,1.0,0.9862723659893439,1.0,1.0,0.0,0.99428015249556
460,7fc1ce68acb7562c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
461,7956fe13f69e53dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
462,eab63019e1825aea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
463,6e0bd197608f5bc5,True,1.0,1.0,0.9426164064164151,1.0,1.0,1.0,0.976090169340173
464,bcb48691833d5afe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
465,af194a8f1af65eb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
466,39b5d00781925b16,True,1.0,1.0,0.9580582573691775,1.0,1.0,1.0,0.9825242739038239
467,495a149c042a5636,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
468,759af2e479de5bbb,True,1.0,1.0,0.554172329794135,1.0,1.0,1.0,0.8142384707475562
469,5bbd26efb97658ec,True,1.0,1.0,0.8287115464504378,1.0,1.0,0.0,0.9286298110210157
470,e0522da7328d5c9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
471,9baf3c1d42b25070,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
472,6b895016e28d513c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
473,613770d7f39051be,True,1.0,1.0,0.9299814254873289,1.0,1.0,1.0,0.9708255939530538
474,9c45919236c051c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
475,08ebfd6fbc145517,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
476,1db88198fce854da,True,1.0,1.0,0.7513116506942882,1.0,1.0,1.0,0.8963798544559535
477,9100530861d851b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
478,a7fb000f96b35f94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
479,5fe06174763b5c36,True,1.0,1.0,0.8559765413820584,1.0,1.0,1.0,0.9399902255758578
480,1108eba0b4415340,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
481,b3055bb6f80d5167,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
482,1ed9f27f63645f09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
483,a03c5e53159f54c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
484,1a1aa689c53951ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
485,a1665c3aeb8f551f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
486,7c7ce7ea08b15930,True,1.0,1.0,0.8884157242438936,1.0,1.0,1.0,0.9535065517682891
487,e4ad471729c65fc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
488,97fcdcd35af7563b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
489,f755005e289d5ccd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
490,a06715f1cb8358c0,True,1.0,1.0,0.9783811293222102,0.0,1.0,1.0,0.574325470550921
491,d987180f18155985,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
492,0cbeffce57295a2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
493,f8fd766eb013577f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
494,6225b347244658c1,True,1.0,1.0,0.9979314749265481,1.0,1.0,1.0,0.9991381145527284
495,1e78181bb1c150e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
496,3d5103c659255a72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
497,0b1a626ef31150b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
498,0393e11b085a5cc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
499,b9c8a72571a85792,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
500,87b8587f94c5549a,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
501,6b678e4f19c05dea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
502,4e54c991bd0259cb,True,1.0,1.0,0.9367983664514122,1.0,1.0,1.0,0.9736659860214217
503,52de85cf514f5afd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
504,d24706485f0452eb,True,1.0,1.0,0.9727426517778393,1.0,1.0,1.0,0.9886427715740996
505,63d80f7499fc5784,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
506,c3c6442b2f525269,True,1.0,1.0,0.9582294370967925,1.0,1.0,1.0,0.9825955987903302
507,6a5b0bbd55395628,True,1.0,1.0,0.761314353983329,1.0,1.0,1.0,0.9005476474930537
508,ac0f18be77bd585c,True,1.0,1.0,0.7240890732325398,1.0,1.0,1.0,0.8850371138468915
509,4a46ef99ddf55b8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
510,ece9650c827e569f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
511,cbd04a396e145288,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
512,bbde51f27b4455c2,True,1.0,1.0,0.7251037060979874,1.0,1.0,1.0,0.8854598775408281
513,6b5b038496cb56ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
514,0dd3297ee86d56c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
515,d663992c13fa5438,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
516,35b810aad36b553a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
517,ecc5d9051f445174,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
518,c2aa6f44aad45549,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
519,48b6d9fdf22d5a23,True,1.0,1.0,0.9233835920181998,1.0,1.0,1.0,0.9680764966742498
520,2fec62bc2f325559,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
521,f587b097f5f65db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
522,c5388dbd766353cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
523,92838ad73bf95b3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
524,456ef599efa85659,True,1.0,1.0,0.8079216678961233,1.0,1.0,1.0,0.9199673616233847
525,7240e214b6bc5b44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
526,3968adecd59c551e,True,1.0,1.0,0.8409222563910191,1.0,1.0,1.0,0.9337176068295913
527,42c1346e9b585c5b,True,1.0,1.0,0.9513416699368396,1.0,1.0,1.0,0.9797256958070165
528,55a8886514eb5c1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
529,bcccfa73a6845d11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
530,5c2c553d990d5a17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
531,15e6ef7a85b35d10,True,1.0,1.0,0.8646328660765438,1.0,1.0,1.0,0.9435970275318932
532,4afad5f528f45dfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
533,069dab3272205ecb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
534,b42af31e8e9b596d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
535,33c925ac7b905e8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
536,c4cb19209497505a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
537,ba8f7c5757365a36,True,1.0,1.0,0.9527153989667143,1.0,1.0,1.0,0.9802980829027975
538,ccf8ef537aa65a7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
539,2e393fad09985c87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
540,35f226ec4cac52fc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
541,8a1fa33cd5d45d48,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
542,9c1e8e69c7cd537b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
543,dfe53c7f74e5554c,True,1.0,1.0,0.7270581067992438,1.0,1.0,1.0,0.8862742111663516
544,2b65a8a29c455d00,True,1.0,1.0,0.8342470356436475,1.0,1.0,1.0,0.9309362648515198
545,ce27f725951058f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
546,ddc25b8617cb5aa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
547,46ce401b30ac56e9,True,1.0,1.0,0.9506614617745933,1.0,1.0,1.0,0.9794422757394138
548,a6fd750fe57d5bb9,True,1.0,1.0,0.9600789507235992,1.0,1.0,1.0,0.9833662294681663
549,8470627d628e55f6,True,1.0,1.0,0.8466387074445297,1.0,1.0,1.0,0.9360994614352207
550,1dae5903323e5214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
551,dcb8fbfc6c1d5fd6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
552,98017c16248a5f54,True,1.0,1.0,0.8811329233881077,1.0,1.0,1.0,0.9504720514117114
553,58169843acb45a62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
554,3eaee893ba995c48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
555,8ddef59113ee5c86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
556,f87414e8321c5fa7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
557,ff94ab2c81a25745,True,1.0,1.0,0.8314126973025995,1.0,1.0,1.0,0.9297552905427499
558,806b014bc8c15160,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
559,9fc116e61c8e50e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
560,463c7c8c669d57cf,True,1.0,1.0,0.8410287045898212,1.0,1.0,1.0,0.9337619602457589
561,b28ff93f850259ee,True,1.0,1.0,0.847613533466625,1.0,1.0,1.0,0.9365056389444271
562,d4f972826d645ca8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
563,0b3a16034cc35dc0,True,1.0,1.0,0.9298131166170868,1.0,1.0,1.0,0.9707554652571195
564,3bcb5a54eca95746,True,1.0,1.0,0.9884012943018381,1.0,1.0,1.0,0.9951672059590991
565,197f2dea642850e7,True,1.0,1.0,0.7038683154443471,1.0,1.0,1.0,0.8766117981018113
566,fac7dc214370509e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
567,859b85899c105afc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
568,9fd28a8f6fd85254,True,1.0,1.0,0.9020601951765164,1.0,1.0,0.0,0.9591917479902152
569,68188bae28595f7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
570,a541237b06645d49,True,1.0,1.0,0.9593559818419581,1.0,1.0,1.0,0.9830649924341492
571,60ae22c26d59572e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
572,3ffea9df17af502b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
573,29143e2319415eec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
574,3dcc0fdcb0395855,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
575,95528bd014555540,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
576,1c8804a52fc0553c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
577,f79916e26eef5b74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
578,ae05160436d45a62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
579,748a5531d6415e0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
580,a66477a84cc05f05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
581,aee53565120f533b,True,1.0,1.0,0.8636869513242786,1.0,1.0,1.0,0.9432028963851161
582,dd30198e0e6b5bd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
583,205cce163e5a5b46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
584,949a5f17807b5aac,True,1.0,1.0,0.957838158319043,1.0,1.0,1.0,0.9824325659662678
585,1bb7bab27d1552f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
586,350b10a4761e5c11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
587,98a0d06140945295,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
588,a6862e7424815856,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
589,8390620a5e745bfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
590,33b379cc74255b15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
591,2f525b2a3cf35331,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
592,128e9fbd01125cc7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
593,8d86cfd038145f2a,True,1.0,1.0,0.8865039955368474,1.0,1.0,1.0,0.9527099981403531
594,e3ce6f2ef9765b9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
595,f038fc7ffdab5bad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
596,e970702e97ea50b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
597,18176fbd46ba5000,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
598,6154b9589f9553fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
599,303d452ddd2d58d1,True,1.0,1.0,0.8645549825654846,1.0,1.0,1.0,0.9435645760689519
600,5d7eedc503ef575c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
601,ff4dceb630df54fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
602,6f0e15842e1b5924,True,1.0,1.0,0.9429237803786329,1.0,1.0,1.0,0.9762182418244304
603,a7f7be23b6185470,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
604,df57cf24b8025365,True,1.0,1.0,0.9365475382156287,1.0,1.0,1.0,0.973561474256512
605,ff412420037b524a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
606,f1f233f26fcf590b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
607,9568c56631be548e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
608,4b594a8e80915943,True,1.0,1.0,0.8689313310070257,1.0,1.0,1.0,0.9453880545862607
609,6404a27bddb85488,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
610,b87e9553091a5216,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
611,c8b422346e1f5252,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
612,7e9101f6d01a53e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
613,54c208abe15c56e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
614,4f7b03242ab05a2d,True,1.0,1.0,0.9998113315000747,1.0,1.0,1.0,0.9999213881250312
615,d8c6aedcb54a56fb,True,1.0,1.0,0.833654600631768,1.0,1.0,1.0,0.9306894169299033
616,9ba306d42ab75911,True,1.0,1.0,0.8619543537853707,1.0,1.0,1.0,0.9424809807439045
617,3d2adf8b0bb65492,True,1.0,1.0,0.9822628550109873,1.0,1.0,1.0,0.9926095229212447
618,cb5ec9cf4fb556c7,True,1.0,1.0,0.7791471719592674,1.0,1.0,1.0,0.9079779883163615
619,4bdff78fdccd5f6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
620,deb16bb9771a582a,True,1.0,1.0,0.9362409153631297,1.0,1.0,1.0,0.9734337147346374
621,599cd3d1986c5509,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
622,469dfe790903577a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
623,19a595ad0fe35941,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
624,081b5785002b5962,True,1.0,1.0,0.853202281323682,1.0,1.0,1.0,0.9388342838848676
625,5a454b4d1c535366,True,1.0,1.0,0.8236061148421799,1.0,1.0,1.0,0.9265025478509082
626,6df712116b7353cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
627,15454d7562d45fe6,True,1.0,1.0,0.9261051980854618,1.0,1.0,1.0,0.9692104992022758
628,1f53a73b41095041,True,1.0,1.0,0.9965740188094002,1.0,1.0,1.0,0.9985725078372502
629,b5efcbfe3c6f5888,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
630,b1861baea30d54ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
631,229de058ec7b59bd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
632,f4059b9c69d5509c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
633,51c83516a5d8585a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
634,59dcc37e3f235412,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
635,7bc20084dcb15f05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
636,c5ff0a82eabb5b05,True,1.0,1.0,0.7995795162354601,1.0,1.0,1.0,0.9164914650981083
637,690fef019ad25dd6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
638,58b96e6ca9a95ff4,True,1.0,1.0,0.6032062705619191,1.0,1.0,1.0,0.8346692794007996
639,620a34ec02795768,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
640,c4e94b7583555176,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
641,b65dbda85d085330,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
642,58d75e229a0e52bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
643,04f569ff8cb3504d,True,1.0,1.0,0.9511212302934346,1.0,1.0,1.0,0.9796338459555978
644,e15cc5e1d2f85a26,True,1.0,1.0,0.919148653529765,1.0,1.0,1.0,0.9663119389707354
645,01b9125ad835592f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
646,14e8d439dd5a5da0,True,1.0,1.0,0.959766101163955,1.0,1.0,1.0,0.9832358754849814
647,ee88e21932e6564f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
648,df2ff4c2c9785df6,True,1.0,1.0,0.9142857861937683,1.0,1.0,1.0,0.9642857442474035
649,4c3718ea056c5656,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
650,d63949c1e1a25eab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
651,cdf51b82bae55641,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
652,5982df20d90a59cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
653,774ebe12eab151b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
654,b4561c216e6c5e21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
655,9fc437191831579a,True,1.0,1.0,0.8777500982438193,1.0,1.0,1.0,0.9490625409349246
656,4d1e72e6a45853c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
657,d56e3d307eb8525a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
658,2928cfbed3d15000,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
659,74df22cda10a5cf9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
660,3f87b5859c3c525a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
661,5ee6f86b7dec5484,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
662,97bbc33ac7d4586d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
663,d5407856a57357ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
664,8b3679b7c11d5ada,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
665,0ca7781c66ea5fc9,True,1.0,1.0,0.8722206371567186,1.0,1.0,1.0,0.9467585988152994
666,365c2516e26f5502,True,1.0,1.0,0.9224880272400914,1.0,1.0,1.0,0.9677033446833714
667,0530c20c3c71533a,True,1.0,1.0,0.9195156470095207,1.0,1.0,1.0,0.9664648529206336
668,66cd30f395c45537,True,1.0,1.0,0.822394709297485,1.0,1.0,1.0,0.9259977955406188
669,752b0c820740589e,True,1.0,1.0,0.9222862094105126,1.0,1.0,1.0,0.9676192539210469
670,95ba88fe9c385123,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
671,c81b474102d75351,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
672,12f96c65436e56bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
673,7b37b72faaa25b5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
674,36cdfb296218516d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
675,6bf0e7ba6477572b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
676,824944b52b98552b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
677,cab75d9e74eb52a1,True,1.0,1.0,0.9615175550360126,1.0,1.0,1.0,0.983965647931672
678,5b14b00087b051e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
679,b49e63992eee56b1,True,1.0,1.0,0.8140163969952054,1.0,1.0,1.0,0.9225068320813357
680,bdbb9d4559ec5bd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
681,a366d90f10ca5866,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
682,552fd48bfce35a20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
683,c79b2a28285f5e11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
684,63f4362f90ef55a1,True,1.0,1.0,0.8996829682940384,0.0,1.0,1.0,0.5415345701225159
685,4d55f6c3a3dc58fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
686,e06567ac03815716,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
687,0af3e039185d57f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
688,3b0d8847b4a25a92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
689,d7c78dbb6fb25194,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
690,19488eb3301f5d26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
691,ccb2ae93b23b5826,True,1.0,1.0,0.9716983079213478,1.0,1.0,1.0,0.9882076283005615
692,415b05ca44da5fbb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
693,91d449d737cc50fb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
694,f1002f2d240c514e,True,1.0,1.0,0.8446351916980127,1.0,1.0,1.0,0.9352646632075053
695,d08756521e64547e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
696,63eeb15e6e3e5504,True,1.0,1.0,0.8799059232208473,1.0,1.0,1.0,0.9499608013420197
697,d753a5379cc15b69,True,1.0,1.0,0.9070120664312951,1.0,1.0,1.0,0.9612550276797064
698,0f4984d978155b23,True,1.0,1.0,0.8971058456467049,1.0,1.0,1.0,0.957127435686127
699,185dd0f2003e5d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
700,37d818085d0f56e8,True,1.0,1.0,0.9365883632213813,0.0,1.0,1.0,0.5569118180089089
701,a7ad6a154d2051bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
702,80ad06a7a2975213,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
703,e57f09cee57d5ee1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
704,b3b8a7989ba5519f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
705,1ad3e9d726b35d0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
706,f7c57baf089e561b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
707,fcb45b2aa29356d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
708,3fb1b622b5e155cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
709,fa02f1587177551c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
710,62c5045db3c159aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
711,b204289cd95c59b5,True,1.0,1.0,0.9489519105719942,1.0,1.0,1.0,0.9787299627383309
712,f2495a0cce605703,True,1.0,1.0,0.9051744766072013,1.0,1.0,1.0,0.9604893652530005
713,8abc81ff3045543b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
714,14a11185124a508b,True,1.0,1.0,0.9894415267640689,1.0,1.0,1.0,0.9956006361516954
715,a3af72210c7553c4,True,1.0,1.0,0.8422562107136077,1.0,1.0,1.0,0.9342734211306699
716,8fb11d5808355072,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
717,1cf600346a7e5fc5,True,1.0,1.0,0.8731249915122323,1.0,1.0,1.0,0.9471354131300967
718,0578756b879c55d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
719,f8e2454674f75e0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
720,72d13a5ce3af5ca6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
721,eff5b15eb0935b33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
722,69d2af69b1b75698,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
723,862378e4a52553be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
724,8208f7794645559d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
725,1979ed31b57b59ea,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
726,5a37ffc78c1e5782,True,1.0,1.0,0.861252215606388,1.0,1.0,1.0,0.9421884231693284
727,253c33ffe10a5aa7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
728,639c2678cce95d68,True,1.0,1.0,0.9802572432509143,1.0,1.0,1.0,0.9917738513545477
729,2d4b17f8d7585219,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
730,a151ed0de3f35bf5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
731,14d53eb06a7d582a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
732,0059b8e52a3f55e8,True,1.0,1.0,0.7877125045117606,1.0,1.0,1.0,0.9115468768799002
733,ed76cdcd1c6c5078,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
734,0c86ab0f851559e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
735,88fb8b083a2d56c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
736,644b16fd65f956b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
737,9fe281ced54b55b2,True,1.0,1.0,0.9129885844466176,1.0,1.0,1.0,0.9637452435194239
738,3136969223325aa5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
739,96540ed00a785607,True,1.0,1.0,0.8067161221020493,1.0,1.0,1.0,0.9194650508758538
740,646244aaa99d5c9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
741,9d4e8eb54f555166,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
742,fb524406adde5e78,True,1.0,1.0,0.7970301276718857,1.0,1.0,1.0,0.9154292198632857
743,99e900e2392c5e87,True,1.0,1.0,0.8185892500500398,1.0,1.0,1.0,0.9244121875208499
744,06cfef4de99d5ead,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
745,2313aa310e16503d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
746,df284ad97ad55a31,True,1.0,1.0,0.8116809549353435,1.0,1.0,1.0,0.9215337312230597
747,23f0187033d658d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
748,fca1702dec8a50c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
749,bb6cf07ad4a350f6,True,1.0,1.0,0.8217853248105711,1.0,1.0,1.0,0.925743885337738
750,b5d0bfdf09375423,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
751,598d8ce13c2e5452,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
752,0472df00162f5fc5,True,1.0,1.0,0.82808322848552,1.0,1.0,1.0,0.9283680118689667
753,e773519a60035714,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
754,1895b756b1b0539d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
755,4e7cd1f8ab6353ff,True,1.0,1.0,0.8360525377274086,1.0,1.0,1.0,0.9316885573864203
756,e50483d19a4b5489,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
757,562f38636f975be4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
758,5218653349a6502a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
759,6b2cda5004dc5df9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
760,f1b802f6e9a559af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
761,eb822e0610545fd6,True,1.0,1.0,0.9917090421785234,1.0,1.0,1.0,0.9965454342410514
762,b39406677030585e,True,1.0,1.0,0.8085942330235031,1.0,1.0,1.0,0.9202475970931263
763,eb19160d56255b73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
764,1a1b315baec45bc3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
765,51d961409a285653,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
766,f465e74f13e652ce,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
767,4bc122716deb519f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
768,4fdf85786f785a83,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
769,5022f5d01ba85e74,True,1.0,1.0,0.763992093726611,1.0,1.0,1.0,0.901663372386088
770,0bced38a12a352c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
771,a83d8c6015e85622,True,1.0,1.0,0.8178642212897799,1.0,1.0,1.0,0.9241100922040749
772,434a1b5995365a33,True,1.0,1.0,0.7164020213897695,1.0,1.0,1.0,0.8818341755790705
773,9bfe6fa481105f43,True,1.0,1.0,0.7864270596391044,1.0,1.0,1.0,0.9110112748496269
774,19cee80b71525f86,True,1.0,1.0,0.9916446602573848,1.0,1.0,1.0,0.996518608440577
775,137f854539c45fe1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
776,5d3e45ad38ef5b9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
777,4db7ecab510656e1,True,1.0,1.0,0.923959186877815,1.0,1.0,1.0,0.9683163278657562
778,274fc7077c1b55d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
779,39bcaa3072bc5198,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
780,5feede5c5a3c5116,True,1.0,1.0,0.540286837114286,0.0,1.0,1.0,0.3917861821309525
781,9d18c2e4a9c35be7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
782,b191eb9b8de25005,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
783,f1940c1eca9857cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
784,25f4a620bd5f51cc,True,1.0,1.0,0.995430720026003,1.0,1.0,0.0,0.9980961333441679
785,80199eddf2cc590f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
786,ee86c71bc0765fd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
787,4755336a0e225d97,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
788,6e6c19ea921f550d,True,1.0,1.0,0.9888956009786163,1.0,1.0,1.0,0.9953731670744235
789,26459a22067d556e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
790,a43d45f7369d5489,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
791,5ca7353cbe4a5cf7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
792,bc93e095f13c54b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
793,54169f6efe825b79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
794,8199bcc7c60a521c,True,1.0,1.0,0.9943907033720167,1.0,1.0,1.0,0.9976627930716736
795,5382d1898c5f506d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
796,8551111013245067,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
797,d11ecb84b9b1511c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
798,11094634534c53fd,True,1.0,1.0,0.9593783101013439,1.0,1.0,1.0,0.98307429587556
799,dbfcc3b5aa945597,True,1.0,1.0,0.994348361554784,1.0,1.0,1.0,0.9976451506478267
800,f7103dfe59a959be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
801,f4af3907bb665bf7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
802,21acd3bbf97b5cbe,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
803,228dbe4bb59c537b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
804,a0b3a3b623235a49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
805,c052a8877f7f5d37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
806,4dd817ed8b515ab1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
807,bbb7e4525bd05d3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
808,9c13995a8a285f90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
809,adc1a3a3dd1c501e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
810,2a79320a3e3b5239,True,1.0,1.0,0.9108068206158828,1.0,1.0,1.0,0.9628361752566178
811,d77a9c90baf35d87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
812,fe55e4c568a753a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
813,777c2c183e49504e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
814,c0ee4f794af35185,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
815,e59b32f05f5e54f0,True,1.0,1.0,0.6864905828002394,1.0,1.0,0.0,0.8693710761667663
816,83212ddd15375812,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
817,4f85a2301691525a,True,1.0,1.0,0.7587424130646654,1.0,1.0,1.0,0.8994760054436105
818,2ad650691b5d58f0,True,1.0,1.0,0.8024380173073838,1.0,1.0,1.0,0.9176825072114099
819,14769a8e472350cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
820,c8629b9dd63e56ad,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
821,667140c426e45393,True,1.0,1.0,0.8518954736436501,1.0,1.0,1.0,0.9382897806848542
822,02902d180b405100,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
823,064018bfafb05f56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
824,e0416692bc5251ba,True,1.0,1.0,0.7819818946098397,1.0,1.0,1.0,0.9091591227540999
825,05f1c7e44f74538c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
826,7e8ca7a00f83587d,True,1.0,1.0,0.9820386683027239,1.0,1.0,1.0,0.9925161117928015
827,c51ec68aa4fe5f05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
828,43162b00fe4550b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
829,7b4a9abdf718584b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
830,59127196fe025553,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
831,46a9bf6f100c5e0a,True,1.0,1.0,0.8366519896109482,1.0,1.0,1.0,0.9319383290045616
832,3fa4c6924d3c55ab,True,1.0,1.0,0.7299122949312512,1.0,1.0,1.0,0.8874634562213547
833,93141bb128bd5a34,True,1.0,1.0,0.8867717953161905,1.0,1.0,1.0,0.9528215813817461
834,ec7ec2875d5f5fe9,True,1.0,1.0,0.9398374861297925,1.0,1.0,1.0,0.9749322858874135
835,2e8c4827d8c757a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
836,901722c88ebf50ea,True,1.0,1.0,0.8053159409780328,1.0,1.0,1.0,0.9188816420741803
837,066c0c3f45915cba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
838,de205067b0165547,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
839,f92ecd09fdf45404,True,1.0,1.0,0.9081709711414073,1.0,1.0,1.0,0.961737904642253
840,ab94d64d31ea5435,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
841,ffb972d89b065422,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
842,5a468d5e9d955993,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
843,609d74e2399c53ad,True,1.0,1.0,0.6620617308386941,1.0,1.0,1.0,0.8591923878494558
844,975e6554112f5a46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
845,c72c3c003bc95aab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
846,4a9901b941be5695,True,1.0,1.0,0.8464557381724758,1.0,1.0,1.0,0.9360232242385317
847,cba63a3ef5bc51b3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
848,de2379f94fc85652,True,1.0,1.0,0.8403655330742179,1.0,1.0,1.0,0.9334856387809242
849,fb0a26a28ec359ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
850,5f3fbfc334c0579c,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
851,c5c7922b844d592f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
852,d57dda19866556c3,True,1.0,1.0,0.9891006739106689,1.0,1.0,1.0,0.9954586141294454
853,be382c6340e75946,True,1.0,1.0,0.9719535194587634,1.0,1.0,1.0,0.9883139664411514
854,785a51e5263b5bec,True,1.0,1.0,0.7992667300363564,1.0,1.0,1.0,0.9163611375151485
855,8060b1342b775188,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
856,776069d80826529d,True,1.0,1.0,0.976141389087181,1.0,1.0,1.0,0.9900589121196587
857,a7c6cc3a1840584f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
858,553d5ef6d98e5728,True,1.0,1.0,0.8911151009280766,1.0,1.0,1.0,0.9546312920533652
859,b1464f6c01dc545f,True,1.0,1.0,0.9664573970656487,1.0,1.0,1.0,0.9860239154440203
860,a8c150e293ac5bd3,True,1.0,1.0,0.7427760390021172,1.0,1.0,1.0,0.8928233495842154
861,50676507e4e2554f,True,1.0,1.0,0.701424953812457,1.0,1.0,0.0,0.8755937307551904
862,0442b2728b8058fd,True,1.0,1.0,0.853989968037397,1.0,1.0,1.0,0.9391624866822488
863,11936935515f5daa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
864,a83a32870332554f,True,1.0,1.0,0.8522325587624932,1.0,1.0,1.0,0.9384302328177055
865,f3047391e1f25aad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
866,6ebf87c3da335680,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
867,3e7237c8a7815648,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
868,971af37715285683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
869,ec2200402d965ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
870,e1c0081536575390,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
871,9858cb2db360536b,True,1.0,1.0,0.9141203710802612,1.0,1.0,1.0,0.9642168212834422
872,27f94d9f461852c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
873,831a14b3c0bb5c50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
874,5e2b839cccb95921,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
875,88152114a47d5175,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
876,3debd3d86b5850dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
877,582d1109ddf75e76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
878,fac5b39e58445a31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
879,3bf245d895b25ec0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
880,e1d83d0f913a5263,True,1.0,1.0,0.9223782402155215,1.0,1.0,1.0,0.9676576000898006
881,e16ed6e841ee58cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
882,604f30d83d8652ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
883,cdb1d43f01565d9c,True,1.0,1.0,0.9569154266998787,1.0,1.0,1.0,0.9820480944582828
884,af5f095a4d815525,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
885,86fbb46276605d14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
886,05da61a9928e5ec1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
887,44062179c5b350bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
888,97ade9e6fa5e5646,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
889,bb25cbb49f9157ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
890,864e62539b8c58f9,True,1.0,1.0,0.7574056375146401,1.0,1.0,1.0,0.8989190156311001
891,83e71223f25a5137,True,1.0,1.0,0.8198699329394791,1.0,1.0,1.0,0.9249458053914497
892,e67e31370c185b83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
893,c9374cc3f2d45d75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
894,326760711b775740,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
895,6fb8d5597c8c5881,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
896,2d9d1d9aa6d25bd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
897,3b3e36e9d816563c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
898,e717645716555e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
899,d44d7aacab755892,True,1.0,1.0,0.8128984445633914,1.0,1.0,1.0,0.9220410185680797
900,6545ddda66325e39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
901,50f111c89e0958a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
902,ed7a0f74484d58a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
903,f096ff143e815978,True,1.0,1.0,0.9304933744580794,1.0,1.0,1.0,0.9710389060241997
904,ca3e9faa3258522b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
905,40bdfb00872f5bc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
906,ba84537a483f508a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
907,8a02c25b58bb5a2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
908,5c8f6ebe705d5013,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
909,025b657634505df3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
910,114f66c4cf785eab,True,1.0,1.0,0.8328160797362965,1.0,1.0,1.0,0.9303400332234569
911,9056de7dce5a50d3,True,1.0,1.0,0.7786237495528767,1.0,1.0,1.0,0.907759895647032
912,11356a48a75c5e31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
913,f0a6222ab3e55174,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
914,639352b63c715c1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
915,647c05f9fa725528,True,1.0,1.0,0.9500254763227992,1.0,1.0,1.0,0.9791772818011664
916,e76485315c2c5028,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
917,008d66a74c275479,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
918,d44241b93dc95d36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
919,8e0ecc2622425ef0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
920,0fc778045313531b,True,1.0,1.0,0.9870541295666644,1.0,1.0,1.0,0.9946058873194435
921,64859d25f1b555dd,True,1.0,1.0,0.9476865530220662,1.0,1.0,1.0,0.978202730425861
922,407bc420086a58f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
923,dc7dda8b400157ef,True,1.0,1.0,0.9430589552653061,1.0,1.0,1.0,0.9762745646938775
924,ed5b36731bad5a32,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
925,5628a405141e5e29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
926,4d4ed59397825822,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
927,8a5809217c605979,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
928,c2ae8e85ce2052ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
929,1e8bf2f0e05e58b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
930,3e2a45dbe6fa50aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
931,29efe3c61a4a580f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
932,2352a994954555ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
933,a754894e5e355c0f,True,1.0,1.0,0.9864775419918548,1.0,1.0,1.0,0.9943656424966062
934,16f3b92e5d56573a,True,1.0,1.0,0.9573682445548799,1.0,1.0,1.0,0.9822367685645332
935,0179d579d30e588c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
936,d8bbb945380d5d78,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
937,419ff14e34c45d7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
938,1c7a7a95bc3354b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
939,41b4a4440a3e59fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
940,e377a0a97c895d9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
941,29c5b3febc2f5704,True,1.0,1.0,0.9048197992603537,1.0,1.0,1.0,0.9603415830251474
942,192e92b5db4754a6,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
943,8c8694effde754e6,True,1.0,1.0,0.9838805436576205,1.0,1.0,1.0,0.9932835598573418
944,2150cda2905d51ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
945,7defd0c32cd8546a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
946,ef90f66b5d465ebf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
947,850551ecc7a35ebf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
948,47e3bbbd82b2583b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
949,30dafbb048775d29,True,1.0,1.0,0.8471357221518806,1.0,1.0,1.0,0.936306550896617
950,557a287c11cc5960,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
951,88d08f76270d5e37,True,1.0,1.0,0.8567361496060005,1.0,1.0,1.0,0.9403067290025002
952,11714a81e1c45a54,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
953,ad702ac65d8754bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
954,9ecb516bac035ce4,True,1.0,1.0,0.9853516380028491,1.0,1.0,1.0,0.9938965158345204
955,64a1d44d73015a60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
956,c9e5306d839d5427,True,1.0,1.0,0.9892441476295463,1.0,1.0,1.0,0.9955183948456443
957,e18ca78f3c5f5a04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
958,20472dd2ff805948,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
959,66fff80a93805b34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
960,f640e9a42e215992,True,1.0,1.0,0.9321474584256599,1.0,1.0,1.0,0.9717281076773583
961,998a30325ca25437,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
962,b411a654aa215f1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
963,b43de4c16b8d5e99,True,1.0,1.0,0.798160265665618,1.0,1.0,1.0,0.9159001106940075
964,0aee34efc8445718,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
965,55bd10ac74585a12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
966,c9902a827ade5f45,True,1.0,1.0,0.7956986709329765,1.0,1.0,1.0,0.9148744462220736
967,0a4cf95e90d45770,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
968,0166f867762a56e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
969,7427658d61b55fb8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
970,10d18b323ff35a1f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
971,6894aab92b0058dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
972,91ae20bf459859fe,True,1.0,1.0,0.9087526274889619,1.0,1.0,1.0,0.9619802614537342
973,15f1c723f81a50b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
974,77e9812a54d05caf,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
975,93d4ab80a0cf5f01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
976,9f841033bc335965,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
977,90a14e5bd7cb5f47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
978,c5ee24aa8f5059d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
979,fb1c9ac223bf5bbe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
980,74d1662073cd5fc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
981,1cffb22700735548,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
982,ced5e9f4d448524e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
983,354e4afad1eb56c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
984,43c8e05e697f5abe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
985,435eadb0f1fe5b49,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
986,d697dea3ebba5047,True,1.0,1.0,0.8932784870105702,1.0,1.0,1.0,0.955532702921071
987,9326163d4c9c5d16,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
988,6420c06f99465b53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
989,65729e98f81a526e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
990,afbde7335ad05055,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
991,214bd73e71715f2c,True,1.0,1.0,0.9868262919609384,1.0,1.0,1.0,0.9945109549837244
992,d6f66c51d98a5db6,True,1.0,1.0,0.9599806904093573,1.0,1.0,1.0,0.9833252876705655
993,cd2a694affd65d94,True,1.0,1.0,0.7900465703644827,1.0,1.0,1.0,0.9125194043185344
994,8067c4f48fe45421,True,1.0,1.0,0.9297072642558813,1.0,1.0,1.0,0.9707113601066172
995,d32f8367252b53b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
996,6011fd3aa3a85fa1,True,1.0,1.0,0.9506432760959644,1.0,1.0,1.0,0.9794346983733185
997,476c5597de1b5455,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
998,1db38f4b73ac5b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
999,b547cd052795562c,True,1.0,1.0,0.6924985836662259,1.0,1.0,1.0,0.8718744098609275
1000,c9f514edbbb55dd9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1001,ce82b44e8dfd5e1d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1002,34c872c16eb0577c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1003,dc9bf97cb9e151ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1004,6469176632cf52a0,True,1.0,1.0,0.9746689197476663,1.0,1.0,1.0,0.9894453832281943
1005,826112ca75e750af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1006,e41f13ed67485c54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1007,da6bafca1d9f5b58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1008,06d7515412d45507,True,1.0,1.0,0.8201264747359969,1.0,1.0,1.0,0.9250526978066653
1009,ecce119989c25ae9,True,1.0,1.0,0.9947248798699435,1.0,1.0,1.0,0.9978020332791431
1010,29d3fc42d08d57d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1011,76b4369e21a15a7a,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1012,37d8b3ca81905645,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1013,cc6022c226c15d80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1014,dfb757230bed57d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1015,d00c78600089543a,True,1.0,1.0,0.8280648409153006,1.0,1.0,1.0,0.9283603503813752
1016,32454d817bcb5305,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1017,05769097cb6c5b91,True,1.0,1.0,0.9829832052799113,1.0,1.0,1.0,0.9929096688666297
1018,ec7ca545f4055a2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1019,a1ef22ffca3a5993,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1020,67286bba873e56f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1021,45878940b52550ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1022,240f44eb30c7500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1023,6507522e38405857,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1024,d88f286835b95ff3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1025,f24ade1ee3ac51ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1026,378d79a6bf715912,True,1.0,1.0,0.8324831083991183,1.0,1.0,1.0,0.9302012951662993
1027,bc42935ebf1854f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1028,4c7c3a0a401d5f38,True,1.0,1.0,0.8291981288420147,1.0,1.0,1.0,0.9288325536841727
1029,ce1f8997a8ce502b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1030,283f93bc73b2571b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1031,635eb3ecbf415418,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1032,3889b6ba58845785,True,1.0,1.0,0.9678040918947388,1.0,1.0,1.0,0.9865850382894745
1033,ee835ef3f912599c,True,1.0,1.0,0.8300945269636993,1.0,1.0,1.0,0.9292060529015415
1034,b64b160540265465,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1035,c4f21fef5b86535b,True,1.0,1.0,0.9999498686921008,1.0,1.0,1.0,0.999979111955042
1036,51e697d3f5255ac3,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
1037,3921f38b62d55f1a,True,1.0,1.0,0.9516587361762462,0.0,1.0,1.0,0.5631911400734358
1038,661cdcf44ebe5c68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1039,2861c47f508652e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1040,dbff1141343a5736,True,1.0,1.0,0.969585008224321,1.0,1.0,1.0,0.9873270867601338
1041,bd4dcb8371d85f1d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1042,6dca7faa6d145d77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1043,28871fc023c85fe6,True,1.0,1.0,0.8876523821336416,1.0,1.0,1.0,0.953188492555684
1044,16e645697d7559b3,True,1.0,1.0,0.8855555340609268,1.0,1.0,1.0,0.9523148058587195
1045,6881586931a25031,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1046,42d1bc19fbc35965,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1047,2fb12c4c2eec5b8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1048,bdfdf52ac60755a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1049,260d8dc1970256a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1050,1c9f36db867b50bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1051,135ae32b6edc55c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1052,865033089cfd5288,True,1.0,1.0,0.8378503041622326,1.0,1.0,1.0,0.9324376267342634
1053,9215555823945665,True,1.0,1.0,0.7699677416648074,1.0,1.0,1.0,0.9041532256936696
1054,4f47f41d84c450e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1055,ae73a52a1a5d54ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1056,13da814cde3a525b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1057,b133316a0e795993,True,1.0,1.0,0.85482311298235,1.0,1.0,1.0,0.9395096304093125
1058,b30e51044c885122,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1059,61421159b240530d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1060,2696e377ac3e579b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1061,7b095ec7e3f95c4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1062,eb5989e21dc35a47,True,1.0,1.0,0.9899136771476552,1.0,1.0,1.0,0.9957973654781896
1063,91aeae3843455c34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1064,ee7be0b111a85c25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1065,ebfa82f4906755d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1066,2cce988d410654e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1067,1e241714a35658ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1068,f897914e6f0c52e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1069,1a3569d56fbf5521,True,1.0,1.0,0.6895520806192498,1.0,1.0,1.0,0.8706467002580207
1070,10d172af1ba359a2,True,1.0,1.0,0.8408543725561359,1.0,1.0,1.0,0.9336893218983899
1071,d59310a4fd6e5fde,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1072,d08ae5bc8a435f97,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1073,6cbc045e25c2506d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1074,608f33b279a15cfc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1075,fa1a3ccade2e50bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1076,96bf2644106456f6,True,1.0,1.0,0.7735773088360409,1.0,1.0,1.0,0.9056572120150171
1077,2be1cc28e5af523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1078,3103614e29e25cd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1079,2d4d48a048615f9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1080,d016df0950fc5e69,True,1.0,1.0,0.9489423323448767,1.0,1.0,1.0,0.9787259718103654
1081,f32e1b068c3351eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1082,b1e1c1a12339588a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1083,a1ecc6a16c2f5b5e,True,1.0,1.0,0.9795414233056784,1.0,1.0,1.0,0.9914755930440325
1084,513a97511d135ebd,True,1.0,1.0,0.978038150267713,1.0,1.0,1.0,0.9908492292782137
1085,45102df6530d59e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1086,81c70798936b5140,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1087,ae33eb2afd655f7d,True,1.0,1.0,0.8020490675171055,1.0,1.0,1.0,0.9175204447987939
1088,bd646d9caaef57d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1089,4543fc207fbb553e,True,1.0,1.0,0.8531194985347399,1.0,1.0,1.0,0.9387997910561415
1090,0d145fab90475c8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1091,b72042b4093250c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1092,10b19bf49b67574f,True,1.0,1.0,0.9022667576221868,1.0,1.0,1.0,0.9592778156759111
1093,b043b68462d7540c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1094,61232ab3e2085282,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1095,305d73038ef35efe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1096,13cfa80cabf85b80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1097,2e90da117016561c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1098,218adf8c450058eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1099,cc4a4dc2afc75aed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1100,b4dbd03935ce53fa,True,1.0,1.0,0.950165981524362,1.0,1.0,1.0,0.9792358256351509
1101,840d3a1a7a935536,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1102,eb890bda8eb75f6c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1103,ed8294474bc35b6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1104,bc958ef21282524c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1105,6717940e53d45558,True,1.0,1.0,0.935857939046704,1.0,1.0,1.0,0.9732741412694601
1106,1bf45a481f1d52e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1107,8436ac812af859df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1108,93a4b61a25b0509f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1109,7e35bd1fea5b50da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1110,c09cdf83367d5d3f,True,1.0,1.0,0.8358525324008277,1.0,1.0,1.0,0.9316052218336782
1111,4b9402651fd85547,True,1.0,1.0,0.9754776975052807,1.0,1.0,1.0,0.9897823739605336
1112,35fa5481e4de5703,True,1.0,1.0,0.7659816979762233,1.0,1.0,1.0,0.9024923741567598
1113,455fdf27af915de2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1114,5c4c3448f7a1517f,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
1115,dc2a5d567a8e5f17,True,1.0,1.0,0.7848744897639209,1.0,1.0,1.0,0.910364370734967
1116,561ac555b4a85edc,True,1.0,1.0,0.8713206775882393,1.0,1.0,1.0,0.9463836156617663
1117,82cd122751085a80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1118,584c0bd68dbb55e9,True,1.0,1.0,0.8329572769104185,1.0,1.0,1.0,0.930398865379341
1119,a0b67d1ac0c35d26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1120,734ef653644c55b9,True,1.0,1.0,0.9862074739380715,0.0,1.0,0.0,0.5775864474741964
1121,e6025eb182885adb,True,1.0,1.0,0.9968266697742586,1.0,1.0,1.0,0.9986777790726077
1122,d7c017783af2520b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1123,c962887d22e95f88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1124,1a442597212150c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1125,449f88cb93fe53d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1126,110bec4c6d2153d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1127,7a61f0a7cbe15387,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1128,82b52ede639d544d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1129,1f0f883695f05e6c,True,1.0,1.0,0.8543580620728275,1.0,1.0,1.0,0.9393158591970114
1130,e10fd359f695575f,True,1.0,1.0,0.8919147807839819,1.0,1.0,1.0,0.9549644919933259
1131,c7440ee97f0b5e75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1132,f53ece8c1cb9562c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1133,fd9b227cec3d5c3f,True,1.0,1.0,0.982791270341257,1.0,1.0,1.0,0.9928296959755238
1134,55237cf0b8c45ec9,True,1.0,1.0,0.8589700532697234,1.0,1.0,1.0,0.9412375221957182
1135,6f11adda2af357ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1136,5e119121956f52be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1137,04a8b092cd525260,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1138,b6a62a2356885962,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1139,e83be8437b0c5862,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1140,a87eceb632f253c7,True,1.0,1.0,0.951809638837184,1.0,1.0,1.0,0.9799206828488266
1141,24dd5bba8f2f5c53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1142,c42677f7e56f5c3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1143,17631c945bb959f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1144,77dd24d1d09c5e50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1145,6e3c7a34388e5ae3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1146,9106979ff1c15ad3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1147,c07f609f83b85dd6,True,1.0,1.0,0.9846078481312207,1.0,1.0,1.0,0.9935866033880085
1148,1b8f0a989c8b5636,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1149,a332b717471c5704,True,1.0,1.0,0.9450282603562878,1.0,1.0,1.0,0.9770951084817866
1150,9116e9726a6f59cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1151,ae07b0ef14e25e47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1152,5c9c6666d0725c64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1153,c87001c4251e559a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1154,0088dd94bbb85394,True,1.0,1.0,0.9782350502979056,1.0,1.0,1.0,0.9909312709574607
1155,26840e3a5da45589,True,1.0,1.0,0.6444348935585252,1.0,1.0,0.0,0.8518478723160522
1156,a5ed322a79205030,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1157,a6e683b6f2a557a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1158,065ec41ed01d59ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1159,f47f7733a11d51a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1160,4e52fd2c46fa5a3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1161,873e300af5a95bf2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1162,7c68734f0453501c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1163,ee380d59f0f450c6,True,1.0,1.0,0.9562341372266429,1.0,1.0,1.0,0.9817642238444346
1164,18a85f2812b45525,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1165,729b53c777da522e,True,1.0,1.0,0.9979994186300186,1.0,1.0,1.0,0.9991664244291744
1166,94c7ef641e1c5dd7,True,1.0,1.0,0.9601557198854596,1.0,1.0,1.0,0.9833982166189416
1167,64f56e62619850b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1168,76ec850d346b5ca7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1169,0225c61734025867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1170,a2ed8d7503b85e2d,True,1.0,1.0,0.974025217640754,1.0,1.0,1.0,0.9891771740169809
1171,b87c15c9f6cf54eb,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1172,8072e0c324205e72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1173,f2644280215250cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1174,aea14d7408d255bb,True,1.0,1.0,0.8688287283736248,1.0,1.0,1.0,0.9453453034890104
1175,5395d42cc65e5c06,True,1.0,1.0,0.9048777341576385,1.0,1.0,1.0,0.9603657225656826
1176,81d893bd99de519b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1177,58cf6aaf126b5727,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1178,9090d50c08b05715,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1179,13fcb47bb63951e7,True,1.0,1.0,0.8113851553291354,1.0,1.0,1.0,0.9214104813871398
1180,6c8a49ddb7435fbf,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1181,684ac2e9651d5e63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1182,2e194d0e7a675b51,True,1.0,1.0,0.8795840478923902,1.0,1.0,1.0,0.9498266866218291
1183,969198fbd19d59b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1184,1741767a7646583a,True,1.0,1.0,0.8692880797374758,1.0,1.0,1.0,0.945536699890615
1185,09e2eda76fde54ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1186,9e9da0b49c475ca1,True,1.0,1.0,0.8178737361735737,1.0,1.0,1.0,0.924114056738989
1187,ee8e4ad158ef5a8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1188,f4aca518cfa05850,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1189,4175cdc49ec759f5,True,1.0,1.0,0.9699936612027834,1.0,1.0,1.0,0.9874973588344931
1190,27eb0ba03f385c69,True,1.0,1.0,0.7755925768456312,1.0,1.0,1.0,0.906496907019013
1191,79984c4826f653fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1192,3866b4b85a135f66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1193,f0f77f6f5cb4562c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1194,0e681d3870795a3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1195,a978cd72e68155b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1196,0ef0e20c09865753,True,1.0,1.0,0.964280805132785,1.0,1.0,1.0,0.9851170021386605
1197,8eeeb7c3d5b158d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1198,65130561cbfb567a,True,1.0,1.0,0.9346181971860194,1.0,1.0,1.0,0.9727575821608414
1199,4c775cb227b0519d,True,1.0,1.0,0.8594364659261823,1.0,1.0,1.0,0.9414318608025759
1200,3257b4f1ac7e5b62,True,1.0,1.0,0.7635414903579352,1.0,1.0,1.0,0.901475620982473
1201,8f9712da66485b70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1202,f5b613e3fa03593d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1203,d33a0db0dd335837,True,1.0,1.0,0.7597987531440349,1.0,1.0,1.0,0.8999161471433479
1204,e10a3a8d627e5700,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1205,ad2ceb40a046543c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1206,5dcc8367111b5fad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1207,748779bcdb5b5a49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1208,5517642e588e59d0,True,1.0,1.0,0.681095730568523,1.0,1.0,1.0,0.8671232210702179
1209,4102a6399acf528b,True,1.0,1.0,0.8638775324701014,1.0,1.0,1.0,0.9432823051958756
1210,0b5b1309df2f5627,True,1.0,1.0,0.860623486604595,0.0,1.0,1.0,0.5252597860852479
1211,c8df3a922f9d5550,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1212,fc39a399fd24554b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1213,715cff26bcee5d6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1214,83fd1c194c0c5441,True,1.0,1.0,0.9902062712801497,1.0,1.0,1.0,0.9959192797000623
1215,69976d75e3a5521e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1216,e55bd804e572502a,True,1.0,1.0,0.9715609876564718,1.0,1.0,1.0,0.98815041152353
1217,3ba8b6918fc45634,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1218,15b0967d1dab53f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1219,d546193a3a28587f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1220,0a177b48593d521c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1221,86536c24d4805ac7,True,1.0,1.0,0.946257907115941,1.0,1.0,1.0,0.9776074612983088
1222,89e8716cd98f54a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1223,78f941ea974f5084,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1224,dd157f14e18f5a1a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1225,4a681a6497d35e68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1226,2087ff145dae502d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1227,bb9c441a4c2b5791,True,1.0,1.0,0.9118302477266464,1.0,1.0,1.0,0.963262603219436
1228,f863be1a4d1d5e96,True,1.0,1.0,0.7907310688972957,1.0,1.0,1.0,0.9128046120405399
1229,ff1044970b525386,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1230,bdb0947d0c835022,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1231,2251b1d81d0051c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1232,bc949c2045ca5537,True,1.0,1.0,0.9587192689484848,1.0,1.0,1.0,0.982799695395202
1233,cf7045e0db215eea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1234,53928c06f3005536,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1235,f6e9ee0b3a81575b,True,1.0,1.0,0.9977131367896883,1.0,1.0,1.0,0.9990471403290367
1236,cb163ff9424a5aee,True,1.0,1.0,0.8284197825929217,1.0,1.0,1.0,0.9285082427470508
1237,3a84cbdfcbf554a6,True,1.0,1.0,0.8144223160356497,1.0,1.0,1.0,0.922675965014854
1238,4291f43bae455b98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1239,6be41ab63cf05b6e,True,1.0,1.0,0.9902165582959569,1.0,1.0,1.0,0.9959235659566487
1240,c3d6016d73645955,True,1.0,1.0,0.9016170563285268,1.0,1.0,1.0,0.9590071068035528
1241,615329a491785c3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1242,6abe0ed266f258d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1243,ec8a3deaeb1a53ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1244,8b5dd405c14c5249,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1245,e16f6f634adf50d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1246,5ae3a0ab54a950d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1247,024d012881be5995,True,1.0,1.0,0.7379136716773783,1.0,1.0,1.0,0.8907973631989076
1248,9b20027801905b4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1249,7b48c1c9cf995c36,True,1.0,1.0,0.8873040087575396,1.0,1.0,1.0,0.9530433369823083
1250,229e86f19e7d5ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1251,294335a3e5e45496,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1252,0bf5bbbd53fe5ea6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1253,0c4bf4c931b05734,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1254,f2e1685f07675799,True,1.0,1.0,0.8593029752182819,1.0,1.0,1.0,0.9413762396742841
1255,a75ca6ddabc1541b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1256,633df956d5645243,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1257,cd8518ca186155f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1258,6debfcfccc75589c,True,1.0,1.0,0.9722598637677302,1.0,1.0,1.0,0.9884416099032208
1259,209069959e1d5531,True,1.0,1.0,0.8799047719360842,0.0,1.0,1.0,0.5332936549733684
1260,5a2e2da8e6b75138,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1261,16e4bd114af157a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1262,04715723caea505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1263,e6eeac307f6d507d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1264,46f4d9ea67c75a76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1265,067d731005885300,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1266,253adcf13a3f5c15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1267,60b3c9715d995c1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1268,1c295a44b8d856d0,True,1.0,1.0,0.8947339191427257,1.0,1.0,1.0,0.9561391329761357
1269,642ba15d21c05f4e,True,1.0,1.0,0.9941092308397736,1.0,1.0,1.0,0.9975455128499057
1270,9e898d5e24c1537e,True,1.0,1.0,0.8344118148131209,1.0,1.0,1.0,0.9310049228388003
1271,ccd1908db4765e03,True,1.0,0.0,0.0,0.0,1.0,0.0,0.0
1272,3ff5c9a5bd155bb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1273,69966a921d43544d,True,1.0,1.0,0.8232448899883028,1.0,1.0,1.0,0.9263520374951262
1274,9f5ac897aea35174,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1275,247ba5f9646c5528,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1276,7ae00644dbef537f,True,1.0,1.0,0.9772961648602356,1.0,1.0,1.0,0.9905400686917648
1277,bf1370df23cf5118,True,1.0,1.0,0.8867753367878599,0.0,1.0,1.0,0.536156390328275
1278,b2c0a19be09f5b76,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1279,5d058c203f765173,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1280,c672f1584cb75697,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1281,e7d1f889fc4d5309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1282,82531fc4fe8f5a26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1283,64a417561b53530f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1284,9bcd2d9e4c0e56b8,True,1.0,1.0,0.8709594356593362,1.0,1.0,1.0,0.9462330981913901
1285,179ea24426e95029,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1286,3fe8df1737825eb3,True,1.0,1.0,0.9879751186466532,1.0,1.0,1.0,0.9949896327694389
1287,a51ed55eaa9c54c9,True,1.0,1.0,0.8803879561446649,1.0,1.0,1.0,0.9501616483936104
1288,683e518fbfa650d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1289,e375b42cd83a5bf3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1290,afa8102c20685ec5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1291,17d8604b0bc65ce5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1292,dce2c9983a00588e,True,1.0,1.0,0.8461237662521017,1.0,1.0,1.0,0.9358849026050424
1293,2376e90f1bf85c50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1294,d192ad1c7fa95445,True,1.0,1.0,0.8557980634813085,1.0,1.0,1.0,0.9399158597838785
1295,ea789512f1be5a47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1296,9790b7cbcd1a5203,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1297,315ade412d0f5304,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1298,090af86f693c507b,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1299,994c2c1c459b5cc8,True,1.0,1.0,0.8581213732017403,1.0,1.0,1.0,0.9408839055007251
1300,841f506a559f534f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1301,5bd8cf3fa67a524f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1302,96a0bbef8c335c3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1303,014369205e025f0c,True,1.0,1.0,0.8555729247605312,1.0,1.0,1.0,0.9398220519835547
1304,625a015c1f7c5170,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1305,e55ee684113c5e7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1306,1a5f614c9b815e92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1307,97c8e9ca10ba5a69,True,1.0,1.0,0.5921868968974388,1.0,1.0,1.0,0.8300778737072662
1308,5aafc350fc705533,True,1.0,1.0,0.8150162014506691,1.0,1.0,1.0,0.9229234172711122
1309,937ca624cc2658a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1310,bff29edb43425586,True,1.0,1.0,0.9624781452211358,1.0,1.0,1.0,0.9843658938421399
1311,29be20efdac25f74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1312,23d70775af9754e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1313,22a0b00bb8ed5ed5,True,1.0,1.0,0.8710385506671049,1.0,1.0,1.0,0.9462660627779603
1314,59a1d448fbdf53f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1315,58b6d3046d18508e,True,1.0,1.0,0.7938852330449788,1.0,1.0,1.0,0.9141188471020745
1316,de28290571ec523a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1317,6f7a20c618a9573e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1318,d32754e8c47e5771,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1319,436da44562c95ac0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1320,4314c162a57f568e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1321,0aa8c67f04b75a41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1322,8ce3ec49327d572e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1323,3aff98e018195468,True,1.0,1.0,0.9356724939840542,1.0,1.0,1.0,0.9731968724933558
1324,41bddf65c8155bd5,True,1.0,1.0,0.8026531835028564,1.0,1.0,1.0,0.9177721597928569
1325,38c2e9619e425ab8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1326,3f38262eb4d55376,True,1.0,1.0,0.9358213740329566,1.0,1.0,1.0,0.9732589058470653
1327,0c3c5692dcdd5bdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1328,269e03fbbb4c5856,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1329,cb52442dd7165211,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1330,620f272061ea5f3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1331,6a3518e83ad751f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1332,1aabc43f2a7453f1,True,1.0,1.0,0.8811470741073618,1.0,1.0,1.0,0.9504779475447341
1333,fe71d216396c5ab3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1334,a5c9bcab52165145,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1335,d91f0c28683e52da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1336,b0b850e74a1e5bc7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1337,07d45fff78625de2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1338,371672ed85805daf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1339,ea93b5b81d425814,True,1.0,1.0,0.8924425128214478,1.0,1.0,1.0,0.95518438034227
1340,d3badb5f8c125e12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1341,221199c4bcef5e62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1342,adfdcd3c5a9a5fb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1343,ad8ac16631a15da5,True,1.0,1.0,0.7885973825817665,1.0,1.0,1.0,0.911915576075736
1344,edd24f4c0a295030,True,1.0,1.0,0.9363875625186621,1.0,1.0,1.0,0.9734948177161092
1345,27861c4d747751ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1346,5777bfe33e865897,True,1.0,1.0,0.7626028008927405,1.0,1.0,1.0,0.9010845003719753
1347,961cd53fde9a5c3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1348,3b88ba584a4a5d7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1349,61768c493892576d,True,1.0,1.0,0.9728281290966487,1.0,1.0,1.0,0.9886783871236036
1350,4b892b0f3efa5255,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1351,cddadd26002959f4,True,1.0,1.0,0.9252313175472671,1.0,1.0,1.0,0.9688463823113613
1352,a4778444628f5c49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1353,cf9af12edb535bc0,True,1.0,1.0,0.9117194262093694,1.0,1.0,1.0,0.9632164275872372
1354,f5a9eba40a9055f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1355,720c4f312c0f529e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1356,3e77b33549485e34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1357,5350c9f947cb5482,True,1.0,1.0,0.9908944841100692,1.0,1.0,1.0,0.9962060350458621
1358,85ee18c706cf5966,True,1.0,1.0,0.9937685501602351,1.0,1.0,1.0,0.9974035625667647
1359,7e5bb23808a850ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1360,4356c31443585d79,True,1.0,1.0,0.9630495481370597,1.0,1.0,0.0,0.9846039783904414
1361,a25711b4fdcc50df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1362,c9ca538cb3235e43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1363,db180d0c665454aa,True,1.0,1.0,0.7858496505900879,1.0,1.0,1.0,0.91077068774587
1364,2113dcf1e88b598e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1365,984c4c329ba05bd2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1366,c9395d7ca7f75410,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1367,a164681774715cea,True,1.0,1.0,0.7725594917530404,1.0,1.0,1.0,0.9052331215637669
1368,7be2f6436ce95042,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1369,a78e1f18f3b255d8,True,1.0,1.0,0.7790364249075222,1.0,1.0,1.0,0.9079318437114675
1370,2c67391395c65d6a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1371,d1dcd412f339598a,True,1.0,1.0,0.7413660829224605,1.0,1.0,1.0,0.8922358678843585
1372,c404e4b4b7a455d3,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1373,bd4be260be50516f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1374,93092fbeb57f5e9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1375,83f2ecc101925a5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1376,9b7eb62d80db55e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1377,14d53f85ccc65f23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1378,3e09adf2d7055216,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1379,c5b585ddf50d5f1f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1380,e5fba7e447ff5a61,True,1.0,1.0,0.9636756927360666,1.0,1.0,1.0,0.984864871973361
1381,012dc5d8043555ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1382,1bf819f13d1c562f,True,1.0,1.0,0.7654997282905174,1.0,1.0,1.0,0.9022915534543823
1383,4b563d8a22145ed6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1384,71629f355b5e5b19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1385,9e8403c32a50530b,True,1.0,1.0,0.9448982609616983,1.0,1.0,1.0,0.9770409420673744
1386,f07e9711c5285e75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1387,455037cfe9a95796,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1388,7d3779771cae5d94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1389,44f736cbb0365616,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1390,226f50441ff35772,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1391,01c4dab17c975e13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1392,c810620e645e53b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1393,dedf2d5568c758ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1394,e973ce0e5d605df5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1395,352290f8ed8e572e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1396,7f0cb33eb150567e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1397,766a723ba30f574c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1398,e3caf69e02f857ba,True,1.0,1.0,0.7865600071330735,1.0,1.0,1.0,0.9110666696387807
1399,58b0a1db2a145780,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1400,396eba48b9c5529d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1401,60f2c00b9ced513f,True,1.0,1.0,0.9301737231467702,1.0,1.0,1.0,0.9709057179778209
1402,8486dcafaee75d76,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1403,9324eafb3ef25fdb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1404,ff1a305b2c1752af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1405,bd1e37aab1c7530f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1406,59159c92e5d9571d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1407,fbc9981c30745684,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1408,2076a8bdb6da5fe3,True,1.0,1.0,0.8321200780288632,1.0,1.0,1.0,0.9300500325120264
1409,aed7c50719f959a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1410,7c75567759e15900,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1411,69610203b8c35c96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1412,89751620b3555ef8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1413,a9343b1abc5957ab,True,1.0,1.0,0.9640048525748925,1.0,1.0,0.5,0.9850020219062051
1414,563cd0d9beb7563a,True,1.0,1.0,0.8787280046360003,1.0,1.0,1.0,0.9494700019316668
1415,b4a85f85ef7e532d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1416,1d7fd5ffc1e3571c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1417,a8afec520f035a68,True,1.0,1.0,0.9197464953752192,1.0,1.0,1.0,0.9665610397396747
1418,fd3606c29f3f57fb,True,1.0,1.0,0.9296033430737105,1.0,1.0,1.0,0.970668059614046
1419,ecbe3bf1006155c7,True,1.0,1.0,0.8599989618467317,1.0,1.0,1.0,0.9416662341028049
1420,83d3fda04c1f57bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1421,a523d2a173855e96,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1422,b0070f55eda95848,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1423,a28aff9148b55b3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1424,2318ebb3b64554fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1425,8ce2cf49a1955788,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1426,1eff566e627f56b9,True,1.0,1.0,0.9821210385100535,1.0,1.0,1.0,0.9925504327125223
1427,2649dcc8a1725fb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1428,9b0b6d3472465b35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1429,008d6e3394a65c1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1430,1e09c94f9cfb5fc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1431,fb44fa6567a65ad0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1432,c0b730b08f685ef3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1433,a76311c957b05f8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1434,06753f6c597f512b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1435,b92ea560ae10562b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1436,ec60244b07ad5466,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1437,1a3c8066b86857b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1438,10ffaee1fe81544d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1439,a371624958cb52ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1440,e0c6e5c235ed5b7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1441,330fe55520e351fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1442,1e80afcdb0b65cc4,True,1.0,1.0,0.9262415421710976,1.0,1.0,1.0,0.9692673092379573
1443,381a23cb547c53fd,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1444,e805310ff3055efa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1445,616382bea2ff5853,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1446,f6eec3b743985122,True,1.0,1.0,0.9743822874792935,1.0,1.0,1.0,0.9893259531163722
1447,16b6a51da6515191,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1448,de4ace24443b5b2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1449,aa2918eb684351bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1450,c38319fd82be5bf0,True,1.0,1.0,0.98933462352467,1.0,1.0,1.0,0.9955560931352792
1451,ac7167da1d1a5342,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1452,3d523a73f2815ea4,True,1.0,1.0,0.9652585348189012,1.0,1.0,1.0,0.9855243895078756
1453,772a0e9ce5825b3a,True,1.0,1.0,0.9910053167100499,1.0,1.0,1.0,0.9962522152958542
1454,0b12ac5676875ade,True,1.0,1.0,0.866532613103846,1.0,1.0,1.0,0.9443885887932693
1455,4889752cac5f5e59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1456,33c848df67305ec1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1457,fd02cd78f5b55d6f,True,1.0,1.0,0.9604458224053319,1.0,1.0,1.0,0.9835190926688883
1458,00eb3a4e0f8052e9,True,1.0,1.0,0.8651329719052028,1.0,1.0,1.0,0.9438054049605012
1459,876278ea40b25284,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1460,0df6533b550c58c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1461,2b9bb7ffb9cf5da8,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1462,c093d999a01c5e92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1463,c236972435215288,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1464,aa2c4edb15d45c84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1465,69bc8107e82b54db,True,1.0,1.0,0.7783485917902228,1.0,1.0,1.0,0.9076452465792594
1466,e779c1cc4ae45a84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1467,a708f8c8db805496,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1468,2f23d31a3ddf5de9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1469,2e6b78be8c9e5e0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1470,75523a91f0b15884,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1471,196375ae13835990,True,1.0,1.0,0.9658113534951664,1.0,1.0,1.0,0.985754730622986
1472,26e6818bd14d52a5,True,1.0,1.0,0.7207925798135028,1.0,1.0,1.0,0.8836635749222929
1473,d08c7fa247395729,True,1.0,1.0,0.955167902554059,1.0,1.0,1.0,0.9813199593975246
1474,efd90f7518445bef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1475,9edd49210af95749,True,1.0,1.0,0.7524879273351265,1.0,1.0,1.0,0.8968699697229693
1476,e77360b1bf605f87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1477,a4ed82240b64533a,True,1.0,1.0,0.8251144725828744,1.0,1.0,1.0,0.9271310302428644
1478,a41f538fa8e25be0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1479,21560b9edc8c5b8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1480,9ed85925d375504b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1481,36471f2ea86a54ba,True,1.0,1.0,0.7738767134314244,1.0,1.0,1.0,0.9057819639297602
1482,c75331b9d30957a1,True,1.0,1.0,0.936076734846775,0.0,1.0,1.0,0.5566986395194896
1483,87a7a9f8aa325467,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1484,fbe786c417ca5245,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1485,65107c981e1c568c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1486,6097ef5cbbfd5dd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1487,b7c8677392845e18,True,1.0,1.0,0.8430444896420548,1.0,1.0,1.0,0.9346018706841894
1488,8959015fc1fe5791,True,1.0,1.0,0.6223947976535608,1.0,1.0,1.0,0.842664499022317
1489,30f09e001cf55013,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1490,f24b703a3f14583f,True,1.0,1.0,0.8359252900757895,1.0,1.0,1.0,0.9316355375315789
1491,076e4afb95d057cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1492,d2c7bb24957c56ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1493,282d1f01eef856f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1494,020dee65dab453bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1495,fc48d9805c955217,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1496,80793d56acc15d48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1497,7b7ce3374d1e51dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1498,64edcbd39d2b5f08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1499,e49a1ec4a5af596b,True,1.0,1.0,0.8388809968796175,1.0,1.0,1.0,0.9328670820331739
1500,60f9200ffade5c53,True,1.0,1.0,0.9216686471790096,1.0,1.0,1.0,0.9673619363245874
1501,72928620ac2a55a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1502,03817943eb905452,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1503,17a3e2d3cba55770,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1504,d484aff53cd1589f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1505,5971a8d84ff45bfa,True,1.0,1.0,0.8507309744263571,1.0,1.0,1.0,0.9378045726776488
1506,2e8d3c1cd8b15c97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1507,52cb0688ae7c5bed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1508,e54d6de2e70157b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1509,b23f49937a48507e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1510,7ffee2481b68517c,True,1.0,1.0,0.9730499376747387,1.0,1.0,0.5,0.9887708073644745
1511,03388b830f975734,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1512,b541b6d67bad546d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1513,4cf1c34e608158a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1514,e64d993cb8a75338,True,1.0,1.0,0.9643388873975431,1.0,1.0,1.0,0.9851412030823097
1515,60a560bfff6f528b,True,1.0,1.0,0.7273655028911964,1.0,1.0,1.0,0.8864022928713319
1516,66225fc71bd35554,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1517,aa58dfcb46765181,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1518,cd0fd62195e552da,True,1.0,1.0,0.7465613599856619,1.0,1.0,1.0,0.8944005666606923
1519,135b319cf4b1584c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1520,c55ef877ea075993,True,1.0,1.0,0.814865292467729,1.0,1.0,1.0,0.9228605385282204
1521,070b688b49225760,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1522,963a72ef9c615033,True,1.0,1.0,0.9932331261057425,1.0,1.0,1.0,0.9971804692107261
1523,fd11a0fc35cb52e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1524,7eff17574e8d53d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1525,c576010dd74157a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1526,2aa9dce62cd75fce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1527,cd3b1de5d5d759e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1528,385e44b3382350f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1529,f8f02729d1ee5c16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1530,1c7ccdd40a3f505a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1531,de03efda68e65021,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1532,f8de050af1de5ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1533,fc6dc98b89a95817,True,1.0,1.0,0.8754027476888675,1.0,1.0,1.0,0.9480844782036947
1534,ddc7d737df1957cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1535,cf1b346426bd5fce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1536,d32336b185505124,True,1.0,1.0,0.9025515200247786,1.0,1.0,1.0,0.9593964666769911
1537,1013821ba47c55b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1538,61a236d173ef5055,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1539,7766bcc52078528c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1540,af3ca613840a5058,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1541,a2652d512cf35d1e,True,1.0,1.0,0.7873287604862784,1.0,1.0,1.0,0.9113869835359494
1542,8bb7091fe0d959fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1543,f6082f18c392582f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1544,43ebecce459052f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1545,3a61d7ced3ca590d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1546,17a6a4a6137553cd,True,1.0,1.0,0.9607143182561861,1.0,1.0,1.0,0.9836309659400776
1547,5bd2bc00e2d358e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1548,6b363ffce294521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1549,ad970e7cae1a5ead,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1550,717d8be0b970524e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1551,8c9cbf03c46b5ddc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1552,f02b15cc225b5d9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1553,39fd7cb73aa259db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1554,29518f7a31945a13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1555,2256b2a677aa5509,True,1.0,1.0,0.8797026020351433,1.0,1.0,1.0,0.9498760841813096
1556,fb4908bfeaf75ab1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1557,cf3b00d5d2b953d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1558,7cdcc814be255d9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1559,b5cc4dfa26465b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1560,d01ce29c2b1951a2,True,1.0,1.0,0.8460460356586593,1.0,1.0,1.0,0.9358525148577748
1561,f36dbc258c8b5e17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1562,4d38d745131c5de1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1563,054743e97abd5b9c,True,1.0,1.0,0.9317475624879917,1.0,1.0,1.0,0.9715614843699966
1564,045044cb9f21527e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1565,b1457b7279f75735,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1566,512b6941e1335e0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1567,3c448f4385bf58e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1568,1511499da17054b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1569,0ccd35e238885817,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1570,b27f68fe02b059ca,True,1.0,1.0,0.9704216224340463,1.0,1.0,1.0,0.9876756760141859
1571,8d0806dc9c865904,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1572,2f6b9bbb16cb59ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1573,f9df92352a5f53f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1574,77f0818999145e8f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1575,19a718729d3a5e37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1576,7daa0ad6ca5356fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1577,ac3410e696505284,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1578,342953cadb9f57b2,True,1.0,1.0,0.9896948616941579,1.0,1.0,1.0,0.9957061923725657
1579,4800c57e89db5eae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1580,dd4483f390725319,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1581,7d399fe8e4335fc3,True,1.0,1.0,0.8978632265608412,1.0,1.0,1.0,0.9574430110670171
1582,70b9e5ded0b057d7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1583,92d2f07fc6075f5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1584,48271cdeceb35236,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1585,006e2728d7115fa7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1586,70d3c6183c525745,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1587,8eae3eab30c95228,True,1.0,1.0,0.8354185658331201,1.0,1.0,1.0,0.9314244024304666
1588,df7662125da1513f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1589,67c2aef1f35a523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1590,7e134ea5ffa259f2,True,1.0,1.0,0.8435101662464742,1.0,1.0,1.0,0.9347959026026976
1591,260c9a75f6e05785,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1592,4ae68544ec0f502c,True,1.0,1.0,0.9502581018380475,1.0,1.0,1.0,0.9792742090991865
1593,7fad5a0c8cdd5fc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1594,4d48843c558b5807,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1595,4a0ba18cefc05c63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1596,c4d424c8f74e5b70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1597,ab40048b88b257c3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1598,9666a4125db25507,True,1.0,1.0,0.7894369976971884,1.0,1.0,1.0,0.9122654157071618
1599,b562ff054b765717,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1600,5098fc0bc21450f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1601,d39ff27c54d55ef1,True,1.0,1.0,0.9241409424255975,1.0,1.0,1.0,0.9683920593439991
1602,6cfeeb3aab5b5681,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1603,ac28e0768c6a5821,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1604,6a8a6b3a7d5f55cd,True,1.0,1.0,0.9805325920231117,1.0,1.0,1.0,0.99188858000963
1605,974a70027f8f593c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1606,ae145d614988581c,True,1.0,1.0,0.8899318657871755,1.0,1.0,1.0,0.9541382774113232
1607,a8d02b285a5451a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1608,6761ba552b3759fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1609,20024f7ea9635ed8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1610,d88fdf29aeed58f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1611,e0cc59c7dc8c50bd,True,1.0,1.0,0.985160483348629,1.0,1.0,1.0,0.9938168680619288
1612,0c8b9f08bfa25dc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1613,218b80dbcd8551b8,True,1.0,1.0,0.9484030115595249,1.0,1.0,1.0,0.9785012548164688
1614,e058b97f439c51c7,True,1.0,1.0,0.97746994060109,1.0,1.0,1.0,0.9906124752504541
1615,1e921882661b5a6b,True,1.0,1.0,0.7568709401783134,1.0,1.0,1.0,0.8986962250742971
1616,8f0f0f9061b35356,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1617,4b3302a602155f76,True,1.0,1.0,0.9595825626516314,1.0,1.0,1.0,0.9831594011048465
1618,1b35b775c4a95647,True,1.0,1.0,0.9432547106492717,1.0,1.0,1.0,0.9763561294371965
1619,36f34c9e02a15801,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1620,facbbc93a1925184,True,1.0,1.0,0.8264124852312319,1.0,1.0,1.0,0.9276718688463467
1621,63266bfd8e1f5f15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1622,6239683a6e0d556d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1623,74a397722f465751,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1624,f7b7dcf856ce587d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1625,476c37463b4f580e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1626,15b400ceaa505015,True,1.0,1.0,0.9820940027526907,1.0,1.0,1.0,0.9925391678136212
1627,559c4c23eb5d565a,True,1.0,1.0,0.7963783918380103,1.0,1.0,1.0,0.9151576632658376
1628,68ece717ce6553e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1629,e0307c8f17145414,True,1.0,1.0,0.8603998453508898,1.0,1.0,1.0,0.941833268896204
1630,4606b66d9fe75354,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1631,9b4cfcda4a755b05,True,1.0,1.0,0.9902772544898746,1.0,1.0,1.0,0.9959488560374478
1632,a584a676d2b859c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1633,e5d133c0ed5b51f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1634,08e5f4c2c0965b15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1635,6e49c17c51db5a5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1636,eb430bd4f0095c28,True,1.0,1.0,0.7102484209127587,1.0,1.0,1.0,0.8792701753803162
1637,93e2f4fc13a35269,True,1.0,1.0,0.9986673302772752,1.0,1.0,1.0,0.9994447209488646
1638,52c1d14554bb51f5,True,1.0,1.0,0.9628908934237259,1.0,1.0,1.0,0.9845378722598858
1639,08ac82bf0eeb5661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1640,69e8fff107b05199,True,1.0,1.0,0.9036289110315554,1.0,1.0,1.0,0.9598453795964814
1641,d65373ac727f541f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1642,b88e5601e3055bd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1643,14d112b14e9a5d5c,True,1.0,1.0,0.8654545544054124,1.0,1.0,1.0,0.9439393976689218
1644,72fe517eb6fe5e27,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1645,88b49de4eea35896,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1646,0fde069313a35062,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1647,c1255801436851c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1648,210e056a17d1522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1649,07952d3dbf4550de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1650,41d7b533797c5209,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1651,f2e2e64000445230,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1652,534431abbbd75d4f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1653,242d17bd2af15992,True,1.0,1.0,0.8243450656086608,1.0,1.0,1.0,0.9268104440036087
1654,d1ac97f2f57553d0,True,1.0,1.0,0.7844828926453695,1.0,1.0,1.0,0.9102012052689039
1655,02145ce72fd95a85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1656,e1d5cb7ac38f5038,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1657,0cf908f72d885124,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1658,619d1afc63c35621,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1659,8728071969cc5091,True,1.0,1.0,0.9864920000565707,1.0,1.0,1.0,0.9943716666902378
1660,41598eaa4cef5f77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1661,2d060a1354d4545e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1662,40508dfbe0f35d8e,True,1.0,1.0,0.9791354086711309,1.0,1.0,1.0,0.9913064202796379
1663,fefe6361de855419,True,1.0,1.0,0.9505200342154398,1.0,1.0,1.0,0.9793833475897666
1664,3e1dd9067b365a42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1665,52dac3f651ae5950,True,1.0,1.0,0.9191128146117616,0.0,1.0,1.0,0.5496303394215674
1666,95bb1e65b61b5e04,True,1.0,1.0,0.6804812688645442,1.0,1.0,1.0,0.8668671953602267
1667,460110d5a345522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1668,84204f2655e4500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1669,e5abdd8b726e5a2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1670,27e100e5fd605194,True,1.0,1.0,0.7428895490477004,1.0,1.0,1.0,0.8928706454365418
1671,c38664c4b23853a3,True,1.0,1.0,0.954206529341394,1.0,1.0,1.0,0.9809193872255809
1672,7ac633604a3c572d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1673,a1592a3b82bb5060,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1674,e67c2879271350c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1675,303d9d8e1bbf5053,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1676,a28e921b642a5936,True,1.0,1.0,0.9844000180561276,1.0,1.0,1.0,0.9935000075233865
1677,ebfd1e0fff105c51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1678,fb643a2514195bfa,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1679,d4e5d3e55e3751f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1680,8c7db74b9aef5a9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1681,a38bd3c8068d5ebb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1682,f1dabe118a6955d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1683,cf3b2b1199045e08,True,1.0,1.0,0.8061408193080619,1.0,1.0,1.0,0.9192253413783592
1684,30638699ab8e575c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1685,290a914d4ef15443,True,1.0,1.0,0.8557746456795292,1.0,1.0,1.0,0.9399061023664705
1686,1983aff496265a16,True,1.0,1.0,0.9659861253701418,1.0,1.0,1.0,0.9858275522375591
1687,ee461de4700c5148,True,1.0,1.0,0.6873589351605326,1.0,1.0,0.0,0.8697328896502219
1688,412e722526585e4a,True,1.0,1.0,0.8914681538971757,1.0,1.0,1.0,0.9547783974571565
1689,947829285f5d5526,True,1.0,1.0,0.921112358656545,1.0,1.0,1.0,0.967130149440227
1690,eed926191448591a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1691,71220ef085f459fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1692,53259c7d4d8952eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1693,ae90dd8267ce57a0,True,1.0,1.0,0.9366428428865563,1.0,1.0,1.0,0.973601184536065
1694,ebfb953d479d5982,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1695,fae990c38c515aa9,True,1.0,1.0,0.6650796870935524,1.0,1.0,1.0,0.8604498696223134
1696,796a327cace65d27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1697,de4facce62b05f57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1698,b46f5915049e52a5,True,1.0,1.0,0.9588849244149589,1.0,1.0,1.0,0.9828687185062329
1699,8d1d97f4b7d05914,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1700,bbd5fbbe6cbb5a6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1701,1081728e06ca5239,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1702,d4f5976a6d615330,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1703,76dd2e9ad6f753b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1704,712475eda7975c99,True,1.0,1.0,0.9621698580429839,1.0,1.0,1.0,0.9842374408512433
1705,4e27d27410c85f81,True,1.0,1.0,0.7689277656104748,1.0,1.0,1.0,0.903719902337698
1706,869f688594fc58c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1707,740f68663d3255e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1708,7beae7492ff45866,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1709,1cb3b57dac2d5435,True,1.0,1.0,0.9818020812679262,1.0,1.0,1.0,0.9924175338616359
1710,e9d8c81a844c5c95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1711,ff8fade989aa5bb8,True,1.0,1.0,0.8959297790333857,1.0,1.0,1.0,0.9566374079305774
1712,9a179eb32481553e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1713,d6f52d0bbaf5523c,True,1.0,1.0,0.9309346638281025,1.0,1.0,1.0,0.9712227765950429
1714,9b09b277214d5623,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1715,143420292ce554f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1716,5a7626d57d61594b,True,1.0,1.0,0.8206788048029231,1.0,1.0,1.0,0.9252828353345514
1717,af58d13139de5d3f,True,1.0,1.0,0.7942285524547421,1.0,1.0,1.0,0.9142618968561426
1718,4e1e5dfc07e459cd,True,1.0,1.0,0.9019584953097429,1.0,1.0,1.0,0.9591493730457262
1719,a6b518a433065727,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1720,ef4e7ef102395420,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1721,d9d22fcc4d395fc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1722,a9152eadc70058ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1723,d3fe95784a34578f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1724,dfeb840d983e55ca,True,1.0,1.0,0.7984915015172164,1.0,1.0,1.0,0.9160381256321735
1725,c5dfe79ae983556a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1726,130e977c13995170,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1727,549af9d2e33d5996,True,1.0,1.0,0.9584634960835012,1.0,1.0,1.0,0.9826931233681254
1728,8723bbb08b8e5cc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1729,70e6f01ee485510a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1730,c9b12b21fa7c57fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1731,3cc02c2389685e70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1732,402b6ac9448a58d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1733,83be5aa78f7652de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1734,f18158051cc457d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1735,b5c2d13e8d5c517a,True,1.0,1.0,0.8419880409061549,1.0,1.0,1.0,0.9341616837108978
1736,927222aceeaa52bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1737,54fc99ad3c555e09,True,1.0,1.0,0.86628795895834,1.0,1.0,1.0,0.9442866495659749
1738,3a8a3a691f4450b5,True,1.0,1.0,0.8822417068095995,1.0,1.0,1.0,0.9509340445039998
1739,09779eb483435cab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1740,a175a8b7f4c55cf6,True,1.0,1.0,0.7896480910274474,1.0,1.0,1.0,0.9123533712614363
1741,8e9f743d92c05d10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1742,8b8466eb334f5957,True,1.0,1.0,0.948987479861337,1.0,1.0,1.0,0.9787447832755571
1743,bcd38d9246695d74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1744,1541f285d1525ca0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1745,0f9e883357585ec4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1746,29d982d97d135311,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1747,5fe40d882c3b545f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1748,2025f4a272e15733,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1749,dc0c3446973f56b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1750,b5b46d4db32a5d8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1751,c40e41ba1a285e0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1752,03660e332def5cfa,True,1.0,1.0,0.8201814016442285,1.0,1.0,1.0,0.9250755840184285
1753,be1a32191a715329,True,1.0,1.0,0.9657867796804951,1.0,1.0,1.0,0.9857444915335396
1754,e22c4b8440c759b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1755,0185fc1c73c759a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1756,71a5ed00dbe85089,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1757,47f8cc513134512b,True,1.0,1.0,0.9289338628645958,1.0,1.0,1.0,0.9703891095269149
1758,2ba3f7adca335912,True,1.0,1.0,0.9712284299683789,1.0,1.0,0.5,0.9880118458201578
1759,71adcc94aa6856a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1760,47af60921ec65144,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1761,52c6827af61d5b87,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1762,bd377bbe5b695df0,True,1.0,1.0,0.9221229393199619,1.0,1.0,1.0,0.9675512247166509
1763,edbd8b34cdc65008,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1764,c4b1d4fabd315035,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1765,c284f9a1803f585f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1766,30b35ae958ee5bae,True,1.0,1.0,0.9191056519459487,1.0,1.0,1.0,0.9662940216441452
1767,76e72a3b44205ec0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1768,44cedd469129548d,True,1.0,1.0,0.7592346594194448,1.0,1.0,1.0,0.8996811080914352
1769,e6ff81ab83355450,True,1.0,1.0,0.9198406084270033,1.0,1.0,1.0,0.9666002535112513
1770,7eb33ecbb32d5a60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1771,ef89947a381a50bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1772,ef0b98c7837e5e4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1773,d81e608168615b51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1774,260f5d5245015db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1775,1fd4a838b258571f,True,1.0,1.0,0.9462681858414869,1.0,1.0,1.0,0.9776117441006195
1776,7dfae2f3b33a5d6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1777,b7bbef1569ca526e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1778,8c731225bf685391,True,1.0,1.0,0.9462260622911607,1.0,1.0,1.0,0.977594192621317
1779,dff44219172a5f99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1780,e7d6dc36775b52cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1781,dc39ce9c251551bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1782,b9182baaae3b5ab2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1783,b50b8f11d75a5cb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1784,1d1dde59c417522f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1785,3623f8c74e7a5d1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1786,1d2e6d44fd635391,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1787,70becaf36f845b1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1788,0be1a98f7d1f5fce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1789,5230f4ecc5e054f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1790,6233d1b3e62a5772,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1791,35bc469fdde35a17,True,1.0,1.0,0.9552686825221379,1.0,1.0,1.0,0.9813619510508907
1792,fd8299e81b435b94,True,1.0,1.0,0.8382599471543882,1.0,1.0,1.0,0.9326083113143285
1793,2cde4f39412a556d,True,1.0,1.0,0.9148095702970406,1.0,1.0,1.0,0.9645039876237669
1794,61b99cf0e08d559a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1795,95448c5ace9e5a22,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1796,9e1be9753cf75e57,True,1.0,1.0,0.662057214429027,1.0,1.0,1.0,0.8591905060120947
1797,5c5f0c06d7035bb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1798,bda5925fd37a5818,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1799,26af85cbc2d15e05,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1800,60681597a59d5cf9,True,1.0,1.0,0.5433163135788601,1.0,1.0,1.0,0.8097151306578584
1801,fb92846550d15dc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1802,6fbe0e06902e5304,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1803,13336a542595599f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1804,e46bb2932c0452b2,True,1.0,1.0,0.9086274684914156,1.0,1.0,1.0,0.9619281118714232
1805,e4d88f52d2b45609,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1806,397c45f99a265c17,True,1.0,1.0,0.9193467912206632,1.0,1.0,1.0,0.966394496341943
1807,43ef28a235035eac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1808,7bb27993dd475c3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1809,fe61cae0e4ae5f1a,True,1.0,1.0,0.9030019270210728,1.0,1.0,1.0,0.9595841362587804
1810,3baab5739cb95408,True,1.0,1.0,0.9743255166361319,1.0,1.0,0.0,0.9893022985983883
1811,1cf59919c4f15605,True,1.0,1.0,0.8643050859448849,1.0,1.0,1.0,0.9434604524770354
1812,d4849a52aaa55a9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1813,dc2d59ce7b1258cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1814,93c36f72811852d3,True,1.0,1.0,0.9890875840221844,1.0,1.0,1.0,0.9954531600092436
1815,7fcd3691c57b5f49,True,1.0,1.0,0.8360850371593055,1.0,1.0,1.0,0.9317020988163772
1816,189b5f98f6e6549c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1817,10c9b6cd8a2e55f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1818,7d6c25f47aa658e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1819,ed3e5181549254bc,True,1.0,1.0,0.9462696245034045,1.0,1.0,1.0,0.9776123435430852
1820,fe703fbf263151f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1821,27209d511a785510,True,1.0,1.0,0.7534889197525454,1.0,1.0,1.0,0.8972870498968938
1822,178e844e8bd155ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1823,2055bd0e7a885e4a,True,1.0,1.0,0.8909034120553561,1.0,1.0,1.0,0.9545430883563983
1824,7f2edc964c6d5323,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1825,fbe55fdc31135ad5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1826,b1c08eae66d35f5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1827,8f41a318d1a45310,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1828,c6c7e6c737cb5f4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1829,e610e8c900a75a0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1830,d9983fb6d20e5413,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1831,3f3d9b32f2fa53ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1832,1d3700dc6c9950e0,True,1.0,1.0,0.8856890380758287,1.0,1.0,1.0,0.9523704325315953
1833,391cdfaec8fc5088,True,1.0,1.0,0.8118796539514088,1.0,1.0,1.0,0.9216165224797536
1834,039e37993d565b25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1835,d318551a8ce150e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1836,22a9516d643c5e4b,True,1.0,1.0,0.7964301682625562,1.0,1.0,1.0,0.915179236776065
1837,81e0ac3869b95ef4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1838,aee5c527d8e85667,True,1.0,1.0,0.8566071603079536,1.0,1.0,1.0,0.9402529834616473
1839,e817f131c7815d82,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1840,c48cfa7c240d5808,True,1.0,1.0,0.9763994550101205,1.0,1.0,1.0,0.9901664395875502
1841,db1f0ea31f525bdb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1842,448808123f695637,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1843,c9968e9ec0135b9d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1844,3e429827093e538d,True,1.0,1.0,0.9620833384286853,1.0,1.0,1.0,0.9842013910119523
1845,63873e2afca95e70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1846,2b5d551f5466530e,True,1.0,1.0,0.8202712415169154,1.0,1.0,1.0,0.9251130172987146
1847,f34af4dbbbd35a23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1848,5c34deba76605c7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1849,96a252e16d1553e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1850,3b84c23dd4ee5af8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1851,8872d388cf435f07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1852,e69f96075afb5d86,True,1.0,1.0,0.947624336332433,1.0,1.0,1.0,0.9781768068051804
1853,b47df4a21c515394,True,1.0,1.0,0.4713111271869828,1.0,1.0,1.0,0.7797129696612428
1854,98cf54a70d5e5da9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1855,feff00cef4985d6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1856,b826ee4aedc95b0c,True,1.0,1.0,0.8829716189437398,1.0,1.0,1.0,0.9512381745598916
1857,a354ac8030d55e5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1858,b658c12176c05fc5,True,1.0,1.0,0.9811021021653421,0.0,1.0,1.0,0.5754592092355592
1859,614d5297c1a05a46,True,1.0,1.0,0.9858232938229246,1.0,1.0,1.0,0.9940930390928853
1860,bb0e1af8651d525b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1861,8c867708395f5374,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1862,9c4e60dd8e9959d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1863,35ceec8930305499,True,1.0,1.0,0.9075349158992134,1.0,1.0,1.0,0.9614728816246721
1864,4bda94d100d65f0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1865,4e52e843b10f55eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1866,e63c18e2bcfa5526,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1867,7ff27f83a8995932,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1868,b55cc20818705801,True,1.0,1.0,0.9959718734833531,1.0,1.0,1.0,0.9983216139513971
1869,8719c1b8087d5590,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1870,580004d79c9b53b8,True,1.0,1.0,0.9456026799855701,1.0,1.0,1.0,0.9773344499939874
1871,ad2bbc4542205912,True,1.0,1.0,0.8396806546615391,1.0,1.0,1.0,0.9332002727756413
1872,790e0f5c7fce5627,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1873,dbf083df3f5c55d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1874,5fe951e403f25012,True,1.0,1.0,0.892677687621725,1.0,1.0,1.0,0.9552823698423855
1875,6f2f0885518356ef,True,1.0,1.0,0.9256502065928107,1.0,1.0,1.0,0.9690209194136711
1876,9ab7d16dd4a6551f,True,1.0,1.0,0.9100539902220961,1.0,1.0,1.0,0.9625224959258732
1877,597fd00be3675d16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1878,d6641a8596f25d47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1879,5380625bddba59a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1880,40c9fc73f7275730,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1881,34f30283d3bd53ec,True,1.0,1.0,0.9176205890899494,1.0,1.0,1.0,0.9656752454541456
1882,2eb7c4dc6ec65123,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1883,54e57dfcbf295398,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1884,9bb9ee9f03525ac0,True,1.0,1.0,0.8324730231909926,1.0,1.0,1.0,0.9301970929962469
1885,09a004a6ded55f7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1886,453bdd4f77af5c90,True,1.0,1.0,0.8922821089103801,1.0,1.0,1.0,0.9551175453793249
1887,5abe25231fd05639,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1888,fda70850d06c51a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1889,d2c77b46ecee58f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1890,5099c20d468f5cf4,True,1.0,1.0,0.9501251382457233,1.0,1.0,1.0,0.9792188076023848
1891,87751a071a7e50a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1892,fe800ded24045b44,True,1.0,1.0,0.9736557913596661,1.0,1.0,1.0,0.989023246399861
1893,778dc72ff2ec5e94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1894,aff2f948de815a32,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1895,88207b881eb5573c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1896,23d71fb39b0456f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1897,54580876ee835959,True,1.0,1.0,0.8151800087037947,1.0,1.0,1.0,0.9229916702932478
1898,6b4cf0c1208155f5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1899,1636385aa7ce5995,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1900,fab1fef0e2dc57cd,True,1.0,1.0,0.9033778842570241,1.0,1.0,1.0,0.9597407851070935
1901,c1b38e62a97d590d,True,1.0,1.0,0.8794274692219419,1.0,1.0,1.0,0.9497614455091424
1902,94652fa0c64d5846,True,1.0,1.0,0.9138457545225888,1.0,1.0,1.0,0.9641023977177454
1903,7e8549121120596a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1904,0497454a0d735bc1,True,1.0,1.0,0.7991462229638719,1.0,1.0,1.0,0.9163109262349467
1905,397a31d685fc5af7,True,1.0,1.0,0.8882744694012104,0.0,1.0,1.0,0.5367810289171709
1906,f2280f25f98852c0,True,1.0,1.0,0.7634801126068039,1.0,1.0,1.0,0.9014500469195017
1907,8898650e43665faf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1908,66f8bdd077ff5fc3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1909,c0ea178930145138,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1910,d398c8ceafe050be,True,1.0,1.0,0.9532640783158262,1.0,1.0,1.0,0.9805266992982609
1911,7597912d2a175b46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1912,afe18a576559502d,True,1.0,1.0,0.9497140263405884,1.0,1.0,1.0,0.9790475109752451
1913,08e8092f5e66571f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1914,b18f4a30eea65702,True,1.0,1.0,0.9798761597088843,1.0,1.0,1.0,0.9916150665453684
1915,71217bf1294b5c4b,True,1.0,1.0,0.9604761665411169,1.0,1.0,1.0,0.9835317360587986
1916,cbec1eda814e5065,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1917,1cf4270132e35206,True,1.0,1.0,0.9657864333141267,1.0,1.0,1.0,0.9857443472142196
1918,e2d33c999ca45ea7,True,1.0,1.0,0.9861397213771499,1.0,1.0,1.0,0.9942248839071457
1919,233cd84fc1c35f3f,True,1.0,1.0,0.8926250674212353,1.0,1.0,1.0,0.9552604447588481
1920,9a8acc75f4c05ace,True,1.0,1.0,0.8985640278902812,1.0,1.0,1.0,0.9577350116209505
1921,4f8d9bfa869553bb,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
1922,c2736d03415f515b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1923,5368a45f74ed5f66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1924,0a51eebaccc95c36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1925,ddc62293e7875556,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1926,f15b772180455c2f,True,1.0,1.0,0.9794571605219204,1.0,1.0,1.0,0.9914404835508002
1927,0fc28fe43e5d5693,True,1.0,1.0,0.9831326993113114,1.0,1.0,1.0,0.9929719580463798
1928,cdec001a2536542c,True,1.0,1.0,0.8738677520421103,1.0,1.0,1.0,0.9474448966842126
1929,7fb4ab2c7e8c527f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1930,7b263d7980f55503,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1931,75a8be89195651aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1932,3010009fcb295507,True,1.0,1.0,0.895538176369254,1.0,1.0,1.0,0.9564742401538558
1933,2114e7e213c45fc0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1934,76031bb4f8f7566d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1935,e7116a2035205221,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1936,e59fd69b1be85258,True,1.0,1.0,0.7827476724567732,1.0,1.0,1.0,0.9094781968569888
1937,9e0633fbdeac55bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1938,351226f263825b4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1939,bd2b1a4530a1538b,True,1.0,1.0,0.9708004738670604,1.0,1.0,1.0,0.9878335307779418
1940,a8a72fb28dc6592b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1941,ef4cd07fc8245457,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1942,e08a526c85475c4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1943,d6feccacc881504a,True,1.0,1.0,0.9085067720687606,1.0,1.0,1.0,0.9618778216953169
1944,a41bdf91223654f7,True,1.0,1.0,0.8986796088602423,1.0,1.0,1.0,0.9577831703584344
1945,b1f17d9960f35562,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1946,e71bd2560b255f76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1947,0c5365f52bac5785,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1948,6136d15f12905f36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1949,45845be1b56d59c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1950,bf80166d9d045752,True,1.0,1.0,0.9533027839194449,1.0,1.0,1.0,0.9805428266331021
1951,ca41dc3231965d47,True,1.0,1.0,0.8148026304785453,1.0,1.0,1.0,0.9228344293660605
1952,ce516bdfc6e45d5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1953,ef7089ecfb0c5028,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1954,d9d93568b27e5649,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1955,92e3a80a8f775ce2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1956,2115792748a75f88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1957,d73cabbfed045bf2,True,1.0,1.0,0.8465920776057376,1.0,1.0,1.0,0.936080032335724
1958,4158d702c66351d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1959,3d2f4a8fb8b55572,True,1.0,1.0,0.8767826977761933,1.0,1.0,1.0,0.9486594574067473
1960,d1065c7c84e054ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1961,0536ffc8d9555b0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1962,5c0a94addace52e2,True,1.0,1.0,0.8962393956134902,0.0,1.0,1.0,0.5400997481722876
1963,5b6e0702773c5bdb,True,1.0,1.0,0.8466437660622987,1.0,1.0,1.0,0.9361015691926244
1964,50d6986491d3510a,True,1.0,1.0,0.7867931396194566,1.0,1.0,1.0,0.9111638081747736
1965,9db7131f4c8d57dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1966,c30e5bb7e0595851,True,1.0,1.0,0.9292181259691362,1.0,1.0,1.0,0.97050755248714
1967,e343f38ae86a57fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1968,40c362dd278b5280,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1969,7f2a06cede325573,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1970,d99103d5b5025654,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1971,17c627139c325a9c,True,1.0,1.0,0.8700677793904202,1.0,1.0,1.0,0.9458615747460084
1972,cd2e3c6240d55147,True,1.0,1.0,0.9230072409174522,1.0,1.0,1.0,0.9679196837156051
1973,0c318d7923d15b78,True,1.0,1.0,0.9731394099738722,1.0,1.0,1.0,0.9888080874891134
1974,bd3312be2419553c,True,1.0,1.0,0.7702414061168021,1.0,1.0,1.0,0.9042672525486676
1975,291e2af79c2258d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1976,fda9b858e7e4588f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1977,53c908f42e685998,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1978,1623cbaee7295b13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1979,04424acda0755c93,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
1980,602213f964f651c1,True,1.0,1.0,0.9708762189406949,1.0,1.0,1.0,0.9878650912252894
1981,0c77bbb199f3589f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1982,d443368fa4615242,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1983,302d9a7758625a37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1984,217307a367fd551a,True,1.0,1.0,0.8241453231736801,1.0,1.0,1.0,0.9267272179890332
1985,4334739a7f4e554e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1986,0854af027e06530a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1987,40c083a3c4ff5b45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1988,daf715295e7d576b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1989,25c3b9fa44c058a6,True,1.0,1.0,0.7849806879145562,1.0,1.0,1.0,0.9104086199643984
1990,f4991b521fa15f17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1991,2b760b8260af515c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1992,892904870078578a,True,1.0,1.0,0.8776719817534252,1.0,1.0,1.0,0.9490299923972604
1993,84876bb274165ade,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1994,21e4dfb3741d529f,True,1.0,1.0,0.8173784481920713,1.0,1.0,1.0,0.9239076867466963
1995,765dacfed4925185,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1996,bd09fe587b1a59e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1997,60e45802b0245195,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1998,c96b4de8d3d55287,True,1.0,1.0,0.8423911180353639,1.0,1.0,1.0,0.9343296325147351
1999,b022d508550251bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2000,8b57a471e74e573f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2001,f44600c092b959f4,True,1.0,1.0,0.9270434475624557,1.0,1.0,1.0,0.9696014364843565
2002,e706a9c88e625828,True,1.0,1.0,0.8853695110680988,1.0,1.0,1.0,0.9522372962783745
2003,925e046dba2f525f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2004,e96035d0292956f1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2005,cc853dd8697f51b3,True,1.0,1.0,0.8928735400570729,1.0,1.0,1.0,0.9553639750237805
2006,c1cc5d15c3f554e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2007,0a99133136835ee9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2008,297fa313126a5f02,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2009,5ea6697ab5c552b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2010,1b818742aecc51d0,True,1.0,1.0,0.877253631874497,1.0,1.0,1.0,0.948855679947707
2011,82e84851ea985ba8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2012,1fd8eed8897a5667,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2013,4c111cf640f258b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2014,548b6b9700f25610,True,1.0,1.0,0.8209557876087104,1.0,1.0,1.0,0.9253982448369626
2015,b24954d56c155570,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2016,8396adcdedb55337,True,1.0,1.0,0.6750150966425913,1.0,1.0,1.0,0.8645896236010797
2017,153af25086535f35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2018,e8ae48e9ca4a58fc,True,1.0,1.0,0.9721014111373596,1.0,1.0,1.0,0.9883755879738998
2019,d715fbc6ea0551f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2020,7e6d49b500545236,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2021,f3572fcbcd285f1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2022,d0785c050c1350e7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2023,ac0fb7997f4e5106,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2024,ad243dacb0315588,True,1.0,1.0,0.9098748442818336,1.0,1.0,1.0,0.9624478517840974
2025,0bb3e400083659c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2026,69486575fad551b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2027,0ba42ee3c2555502,True,1.0,1.0,0.891931005645086,1.0,1.0,1.0,0.9549712523521192
2028,79e5694685065280,True,1.0,1.0,0.9492597885261429,1.0,1.0,1.0,0.9788582452192262
2029,fdc126183c355692,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2030,56886aeb0f685bea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2031,29e7ffa0ba1f589b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2032,ddf632a3ce305812,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2033,af4a7d40819b5870,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2034,6321c384f59c5265,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2035,4a4ce3ba90ad5614,True,1.0,1.0,0.8185681854257864,1.0,1.0,1.0,0.9244034105940777
2036,d54e58ba5e575ac0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2037,37837c3f78625095,True,1.0,1.0,0.9125494066957631,0.0,1.0,1.0,0.5468955861232346
2038,b4aeb4bbd9035964,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2039,5aac73b6f21a5a86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2040,80d8679b8c215769,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2041,08b29b05bc4650f8,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2042,1c5ca85e734859c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2043,13d2650251d25e83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2044,18e40fd61be753b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2045,190c8d0cece45af1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2046,44c39701a6d65696,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2047,508cd663b9a85228,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2048,1d0dfd09b8185201,True,1.0,1.0,0.9515444153248508,1.0,1.0,1.0,0.9798101730520212
2049,7f78c5aac332551d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2050,155c42ad43525252,True,1.0,1.0,0.8635612978440589,0.0,1.0,1.0,0.5264838741016912
2051,a9c9765a005351b9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2052,9bbf6e2211fb56d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2053,47359dd210e254ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2054,e38dd745e363544c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2055,7b4fca2db9255996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2056,53f754a75b955383,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2057,7498dbe0e2b65539,True,1.0,1.0,0.8785421306913027,1.0,1.0,1.0,0.9493925544547096
2058,55644491cba35aad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2059,93a5e1de2d185374,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2060,cd34209eec085b73,True,1.0,1.0,0.8510507811384714,1.0,1.0,1.0,0.937937825474363
2061,aa4430320c3151e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2062,a161122c95815233,True,1.0,1.0,0.5934536594512629,1.0,1.0,1.0,0.8306056914380262
2063,2b5dabfa534156c0,True,1.0,1.0,0.9031365900057454,1.0,1.0,1.0,0.9596402458357272
2064,32dd24533788546c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2065,198bc5f3280e52cd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2066,b5b422189a075a27,True,1.0,1.0,0.9166842972212204,1.0,1.0,1.0,0.965285123842175
2067,3f655357375b5f03,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2068,ac07a96cae965e88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2069,077031ef7dcb5ab4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2070,5d47863332065766,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2071,d3e99c65bb2a5d79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2072,8867ae193b7a5ba8,True,1.0,1.0,0.9071103153401451,1.0,1.0,1.0,0.9612959647250605
2073,1542482ff0ad537e,True,1.0,1.0,0.9801290496983119,1.0,1.0,1.0,0.9917204373742967
2074,8b279a20979950d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2075,1693d395bec753ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2076,3cc3ea967df55cf0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2077,8cd3d83dd4825865,True,1.0,1.0,0.8685993620178627,1.0,1.0,1.0,0.9452497341741095
2078,24567f5ad57455c4,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2079,47fdf7c04b155eac,True,1.0,1.0,0.6972216481690907,1.0,1.0,0.0,0.8738423534037878
2080,95f42de7bd075f88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2081,bb73caa6692856bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2082,bed4ec62805f5790,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2083,bca002ce93bd5997,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2084,abf38de966305279,True,1.0,1.0,0.9320066732006235,1.0,1.0,1.0,0.9716694471669264
2085,6d26431aced45f83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2086,5b21d7acaa545a46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2087,83b2e42ed5eb568f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2088,c10ed86969435545,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2089,33bfb486ff965e4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2090,4655358777d95867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2091,ef7822ee7fa35042,True,1.0,1.0,0.8490463361861894,1.0,1.0,1.0,0.9371026400775788
2092,26983ee0a39e5a32,True,1.0,1.0,0.8821150750779163,1.0,1.0,1.0,0.9508812812824651
2093,1f248c6b5f2f5234,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2094,3a76a6ab17535552,True,1.0,1.0,0.9984134809812103,1.0,1.0,1.0,0.9993389504088377
2095,eb6c8a396bb75a89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2096,0027db600afe56ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2097,22ff5ba619a250b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2098,7fded53ec049537a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2099,da01de71bce95578,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2100,b281c2ccb36359e3,True,1.0,1.0,0.9869143954707849,1.0,1.0,1.0,0.9945476647794936
2101,fa4e4826f5585647,True,1.0,1.0,0.8692835934844987,1.0,1.0,1.0,0.945534830618541
2102,f938c73be4165c7f,True,1.0,1.0,0.8207536701133563,1.0,1.0,1.0,0.9253140292138985
2103,cf2e8812889754b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2104,7a90cd45ef505058,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2105,f4d95a784b725915,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2106,06bdef9a9bbc5aaf,True,1.0,1.0,0.7415767401366115,1.0,1.0,1.0,0.8923236417235881
2107,e917a198bd9757a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2108,2381f042c0855f20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2109,13ca5b247813585a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2110,ac40749eddb45a13,True,1.0,1.0,0.8577382412243089,1.0,1.0,1.0,0.9407242671767954
2111,71c1fef0966d5df4,True,1.0,1.0,0.9772450768662826,1.0,1.0,1.0,0.9905187820276177
2112,4ac092ec1bee5e7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2113,9f0193389f8a520c,True,1.0,1.0,0.8289255990865141,1.0,1.0,1.0,0.9287189996193809
2114,c8bf5f09438e5507,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2115,99127f15fd9b5847,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2116,1407c7f0f32a5738,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2117,7cc4cef34e635c5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2118,ac47687039a75848,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2119,74f87045b75156f4,True,1.0,1.0,0.8715398393770107,1.0,1.0,1.0,0.9464749330737545
2120,120ef06f3e0b5990,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2121,8b5d8d7c95925564,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2122,fa8c164985255698,True,1.0,1.0,0.988665907053562,1.0,1.0,1.0,0.9952774612723175
2123,8b369f66349d550a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2124,ea141bd5c40259de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2125,9ee5cb5e3908569a,True,1.0,1.0,0.7787362912387276,1.0,1.0,1.0,0.9078067880161366
2126,7fdfa29d75525f46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2127,625bda810b66583a,True,1.0,1.0,0.9439307492496373,1.0,1.0,1.0,0.9766378121873488
2128,c988ef2f076359de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2129,96588474ccef5f60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2130,90caeda16d835f42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2131,f4e2ec6e37535056,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2132,87100d8379c158cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2133,49119e0bd9335681,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2134,6f2baa8c8c8e5942,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2135,8ea6783a7b195706,True,1.0,1.0,0.9012978275654784,1.0,1.0,1.0,0.9588740948189494
2136,7ceb065003f25449,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2137,2cd1545c4c835ead,True,1.0,1.0,0.8530988962472016,1.0,1.0,1.0,0.9387912067696673
2138,018690bcb255590d,True,1.0,1.0,0.936335899004053,1.0,1.0,1.0,0.9734732912516888
2139,57139af318a45873,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2140,bf4d95ea76b75de7,True,1.0,1.0,0.9944753680634618,1.0,1.0,1.0,0.9976980700264425
2141,e1fe1575a4275d3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2142,85b1968fa2fd5552,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2143,f512480c969a5eab,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2144,19c4aecbe4b65ef4,True,1.0,1.0,0.9134500275937818,0.0,1.0,1.0,0.5472708448307424
2145,aa1b434771cb52d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2146,06e62670ddb152d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2147,40ef82b4d5735701,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2148,e7b269e3a51c5713,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2149,cdc9d2e591cc552c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2150,4d5a01dea92b5867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2151,12af1e0adcb65df9,True,1.0,1.0,0.9726814568634032,1.0,1.0,1.0,0.9886172736930847
2152,7404939e443458cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2153,9d87610ffed85509,True,1.0,1.0,0.9816417597392387,1.0,1.0,1.0,0.9923507332246828
2154,08a80ada64475443,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2155,e9bfb4821bfd5801,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2156,206ccbdfb1e25bf2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2157,59ced21f109a5320,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2158,dabc9043dbb9560b,True,1.0,1.0,0.8862597044291833,1.0,1.0,1.0,0.9526082101788264
2159,f40f57ad82885f04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2160,895513fa202c506f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2161,116a7c91c85d5b5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2162,d69b6aacdd0459e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2163,0727a3cccad352d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2164,d66904f908405550,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2165,30827c8c62c55b46,True,1.0,1.0,0.9212708158552521,1.0,1.0,1.0,0.9671961732730217
2166,3bd0bc4b1100504c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2167,f4da0138413c595a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2168,70ac542a408b5b93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2169,5d004fb36ca95fa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2170,b354451e4f8859f9,True,1.0,1.0,0.9465462497333206,1.0,1.0,1.0,0.9777276040555503
2171,62d339c4086d51ba,True,1.0,1.0,0.7190330762541605,1.0,1.0,1.0,0.8829304484392336
2172,c497ee89b6205eb8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2173,0317b218061b5c4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2174,1509901c10495792,True,1.0,1.0,0.9954035319330448,1.0,1.0,1.0,0.998084804972102
2175,71fefe3bc0f0591e,True,1.0,1.0,0.958836665563907,1.0,1.0,1.0,0.982848610651628
2176,60826aa0bcfc5225,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2177,32c0c70837d05c47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2178,d07c624bab3d5a61,True,1.0,1.0,0.8116318029133645,1.0,1.0,1.0,0.9215132512139018
2179,899ed9ca42d750c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2180,6d3f9d5ca5e05aa2,True,1.0,1.0,0.9502590471384177,1.0,1.0,1.0,0.9792746029743408
2181,e0388cc13b635cd7,True,1.0,1.0,0.8220723966797496,1.0,1.0,1.0,0.9258634986165624
2182,6ddd79643130526d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2183,1d811c0428d255cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2184,fe6db2d0c7025b8a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2185,efd0435305f5532a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2186,9b58f5bd4e995a93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2187,82ab50d6b3ef5a43,True,1.0,1.0,0.9461223922005905,1.0,1.0,1.0,0.9775509967502461
2188,1ebc0b5378ab5caa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2189,e3bfee2b093e5e35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2190,1e01550fc9d656d8,True,1.0,1.0,0.8619891070112319,1.0,1.0,1.0,0.9424954612546799
2191,e9a26f1753a85a88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2192,f5a6d648a71e5d47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2193,c80bc7cdeb5e50f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2194,962deb8ccdaf50e3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2195,f6855b72b0aa57e2,True,1.0,1.0,0.8707752956938131,1.0,1.0,1.0,0.9461563732057554
2196,be9423a8f0e75d33,True,1.0,1.0,0.9906981829204674,1.0,1.0,0.0,0.9961242428835281
2197,ade979d99d51517f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2198,c2cf2b10f7e953c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2199,105ca02169f45519,True,1.0,1.0,0.9961659300265666,1.0,1.0,1.0,0.9984024708444027
2200,ed7e9a246a01525d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2201,c0475666b2a55982,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2202,a98bfcdd7d6c5683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2203,7145c064885a53c4,True,1.0,1.0,0.8549257752899906,1.0,1.0,1.0,0.9395524063708294
2204,e9d7cc484394548f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2205,530176929c015182,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2206,742ec95b24ee529c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2207,a7f3d88fe5e5534e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2208,3fd20b372fd15206,True,1.0,1.0,0.8924650217542682,1.0,1.0,1.0,0.9551937590642785
2209,c8fa1980b26e5f46,True,1.0,1.0,0.7902573295127348,1.0,1.0,1.0,0.9126072206303061
2210,6ff86f7f95cb502a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2211,c9a4d6a0295f5142,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2212,1316af62e13e5dd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2213,5dbf07df40a55d2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2214,3d11d1a35e8f500d,True,1.0,1.0,0.8656504275114041,1.0,1.0,1.0,0.944021011463085
2215,fdfad1317cd75455,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2216,2bf94996d2325e20,True,1.0,1.0,0.9250678566883765,1.0,1.0,1.0,0.9687782736201568
2217,784c48e2a44c5036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2218,1295e8271e37569f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2219,a572d70690f75ad4,True,1.0,1.0,0.8578705390382512,1.0,1.0,1.0,0.9407793912659379
2220,f35c6a6f6a1157b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2221,d929120b36a95db5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2222,a709a9bbafe555e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2223,33008a3b27ab59a1,True,1.0,1.0,0.9549247960111157,1.0,1.0,1.0,0.9812186650046315
2224,833189ada8fa5ba2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2225,e52c457d50455d0c,True,1.0,1.0,0.7469510428107141,1.0,1.0,1.0,0.8945629345044642
2226,53d3787367c75240,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2227,ca4be8d422eb5f56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2228,88642e4f16be55bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2229,f51f9c282b9a54aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2230,ca59ecba5722534c,True,1.0,1.0,0.8837515397135873,1.0,1.0,0.0,0.9515631415473281
2231,c39af88ae1be534a,True,1.0,1.0,0.9196086849097173,1.0,1.0,1.0,0.9665036187123821
2232,4495218e41b35f25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2233,15d9ac47a2e05a2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2234,013d05a439b95210,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2235,8aaf40c869ca574f,True,1.0,1.0,0.7702716859519083,1.0,1.0,1.0,0.9042798691466284
2236,dca6a613dc2c5051,True,1.0,1.0,0.7352916816086387,1.0,1.0,1.0,0.8897048673369327
2237,41da8ea7c14754d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2238,1ab2fedfbb4b5c2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2239,a6da1090aa335503,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2240,3c93f87b0bb0561d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2241,77daa055e4ed5ae2,True,1.0,1.0,0.8632743396730995,1.0,1.0,1.0,0.9430309748637914
2242,6292d2ef6730548d,True,1.0,1.0,0.9536215606043655,1.0,1.0,1.0,0.9806756502518189
2243,ed4bcfb05c405bac,True,1.0,1.0,0.8497118963634026,1.0,1.0,1.0,0.9373799568180844
2244,1dd4683469e457c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2245,64883fdea50b5b8c,True,1.0,1.0,0.9549779805146215,1.0,1.0,1.0,0.9812408252144257
2246,8e274784672a514b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2247,efe0cf18491855e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2248,a82d8d2d870a5280,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2249,bf72d4d6b25f5b27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2250,c4c1e92307c55e8a,True,1.0,1.0,0.9281737572317923,1.0,1.0,1.0,0.9700723988465801
2251,0eae7eacff765533,True,1.0,1.0,0.9692318588860049,1.0,1.0,1.0,0.987179941202502
2252,4a919f7ea2f65200,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2253,6efb5186a9e55a68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2254,a763369e30305f95,True,1.0,1.0,0.9789344411422075,1.0,1.0,1.0,0.9912226838092532
2255,ccf5fed938d95a04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2256,74df9f9decc45b84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2257,5a1f551705995574,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2258,4dd9f8881881500d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2259,f51357fd3f59500a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2260,1b0f2e4276945f9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2261,6280a12d79b4518a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2262,55a584a116ec5e6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2263,9b5cb743a4a4590b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2264,1ded576bc1325cae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2265,efcc43b333075098,True,1.0,1.0,0.8925078365902525,1.0,1.0,1.0,0.9552115985792718
2266,d5ece6235301571f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2267,cdb932bd30715a52,True,1.0,1.0,0.986657820146282,1.0,1.0,1.0,0.9944407583942843
2268,21b36975c4f75e9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2269,01d3726e5bc2576b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2270,fa16fc0f1e9851a3,True,1.0,1.0,0.927616459630187,1.0,1.0,1.0,0.9698401915125778
2271,13bae3f5ab31581d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2272,868b74972b4c59fd,True,1.0,1.0,0.9388467108580244,1.0,1.0,1.0,0.9745194628575101
2273,4b43cd9b3d3f576c,True,1.0,1.0,0.83578509626386,1.0,1.0,1.0,0.931577123443275
2274,3a29d6bc75a557f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2275,16aa734bed8a5f81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2276,0603ebc3a71d59f5,True,1.0,1.0,0.8793688565972065,1.0,1.0,1.0,0.9497370235821694
2277,b4eb56fcd01857bb,True,1.0,1.0,0.9537533696165489,1.0,1.0,1.0,0.9807305706735621
2278,dd9b1479609c5c59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2279,6b5a3fa1663e5a8d,True,1.0,1.0,0.9949271807611478,1.0,1.0,1.0,0.9978863253171449
2280,e91f2da06b8e517f,True,1.0,1.0,0.988111882970473,1.0,1.0,1.0,0.9950466179043639
2281,9d6eac20a6fb5cd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2282,03c0cf33d2105598,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2283,c37a081992495a0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2284,d1861adbe9ff5581,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2285,e7a838e8611f56b0,True,1.0,1.0,0.9862265935241917,1.0,1.0,1.0,0.9942610806350798
2286,b9e84e372b3958ac,True,1.0,1.0,0.9968437882903989,1.0,1.0,1.0,0.9986849117876662
2287,454e63f98e365a3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2288,2738dcd449ef567f,True,1.0,1.0,0.8373560871485616,1.0,1.0,1.0,0.9322317029785673
2289,4fb652e8a58f5623,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2290,f8f7f1ebe2fc5bda,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2291,60991b5c52d85113,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2292,ed02d0df47ca55e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2293,14c2bb3737ab519c,True,1.0,1.0,0.5150669609043484,1.0,1.0,1.0,0.7979445670434785
2294,a62faaedb18d5b76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2295,ba6136583b6254e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2296,b677a8a95c395ad2,True,1.0,1.0,0.9819608574839351,1.0,1.0,1.0,0.9924836906183062
2297,87ab048362385059,True,1.0,1.0,0.767305077834012,1.0,1.0,1.0,0.9030437824308383
2298,81f49ac925aa5781,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2299,f590f07cbcc15388,True,1.0,1.0,0.7581972128794713,1.0,1.0,1.0,0.8992488386997798
2300,21cef59c18245d4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2301,6d024ab27b8e517b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2302,93358613d3865c5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2303,1434146a1ab75426,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2304,88ac42d0eaca5c57,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2305,65dbd10f84db5a53,True,1.0,1.0,0.8990583787593253,1.0,1.0,1.0,0.9579409911497189
2306,ed98a4566ea95092,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2307,61e0ce212ed75a50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2308,ccc2b2377fea5191,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2309,23ee145aa4de582b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2310,f3521da962a75e3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2311,082dba79a46d57b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2312,4d8b083f00675de2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2313,bc427a4503535af2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2314,4ba0a7c883e85b4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2315,b966c10ea361593f,True,1.0,1.0,0.6494190328438216,1.0,1.0,0.0,0.853924597018259
2316,24d02c4c2a325f01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2317,4a557f1bfe3b5645,True,1.0,1.0,0.9357777542101876,1.0,1.0,1.0,0.9732407309209116
2318,5c9f7765dd945010,True,1.0,1.0,0.947431847597179,1.0,1.0,1.0,0.9780966031654913
2319,7288ac3781fd51a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2320,04f548a98d695310,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2321,648b875dc34259c2,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2322,2c120899a8d05979,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2323,8e04fd5e1613597a,True,1.0,1.0,0.9370175122105465,1.0,1.0,1.0,0.9737572967543944
2324,d060c613969b5092,True,1.0,1.0,0.7722133884818715,1.0,1.0,1.0,0.9050889118674464
2325,14743d928b9257a1,True,1.0,1.0,0.9302703227365159,1.0,1.0,1.0,0.9709459678068816
2326,583f7d0d8b27513c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2327,6884907db45c5cad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2328,3e543e1eac325854,True,1.0,1.0,0.7304373626108956,1.0,1.0,1.0,0.8876822344212064
2329,0eb2056214155957,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2330,b8b3f457e7ac5382,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2331,614cdeb09cc25923,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2332,77ee60147e0e55b7,True,1.0,1.0,0.991457555767488,1.0,1.0,1.0,0.9964406482364533
2333,ebd940b0039e5cd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2334,1423dcf83efa5241,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2335,59c00a21c1315d9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2336,5a7633ce22365440,True,1.0,1.0,0.7799316734965027,1.0,1.0,1.0,0.908304863956876
2337,57e7565904e05728,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2338,a6b457a7eb6a5cde,True,1.0,1.0,0.9758178576846568,1.0,1.0,1.0,0.989924107368607
2339,c63599ac19bc5e9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2340,1eed252c6ca25157,True,1.0,1.0,0.6350346755431595,1.0,1.0,1.0,0.8479311148096498
2341,ce2de8af70e05a57,True,1.0,1.0,0.943439827814142,1.0,1.0,1.0,0.9764332615892259
2342,697f7ae6d60f5f2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2343,00b2afbb751b59c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2344,db601036b2fb58d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2345,43493f9be4735732,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2346,b24575ef9d575fb4,True,1.0,1.0,0.838752882345608,1.0,1.0,1.0,0.9328137009773366
2347,6f7355de329659f2,True,1.0,1.0,0.9696034185564798,1.0,1.0,1.0,0.9873347577318666
2348,f4fc2446b41e55ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2349,e905f33735985cfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2350,2eb2bc9d3b35584f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2351,56f5294b63df53b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2352,eb872b2d7e7c52bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2353,5066b57b01cb56ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2354,d6ec2a0b9fe25a58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2355,94693a54967757f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2356,a39ec7322394565f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2357,906d7e590245576a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2358,575453863ce05f35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2359,2f1edc1ab2b55b05,True,1.0,1.0,0.8712526780346183,1.0,1.0,1.0,0.9463552825144242
2360,dc95b5731cc359f3,True,1.0,1.0,0.9778413543676748,1.0,1.0,1.0,0.9907672309865312
2361,7602fcbad344586a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2362,198b7ec55c3b5a5c,True,1.0,1.0,0.8639965214262493,1.0,1.0,1.0,0.9433318839276038
2363,e6206364da5b51f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2364,b711cfd42ac55706,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2365,a0e9cbedca0a56b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2366,167d6bc7be735e55,True,1.0,1.0,0.9728196220055175,1.0,1.0,1.0,0.988674842502299
2367,c77d96b1b7d65d8a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2368,d44e6abed19b5ba5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2369,d926deb799a65bea,True,1.0,1.0,0.851129152763372,1.0,1.0,1.0,0.9379704803180716
2370,b667e90bf3055cea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2371,f0455664b24358a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2372,8ee3467219fc5c8a,True,1.0,1.0,0.9204420981140107,1.0,1.0,1.0,0.9668508742141712
2373,4abad0cd5fee5f43,True,1.0,1.0,0.8627466633087045,1.0,1.0,1.0,0.9428111097119602
2374,979fc47b4f245a9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2375,288ea364ec115f46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2376,b53db7bbc74956ed,True,1.0,1.0,0.8915931318629934,1.0,1.0,1.0,0.9548304716095806
2377,4d50c69f430850a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2378,9406203fdb815e58,True,1.0,1.0,0.8351818540644712,1.0,1.0,1.0,0.9313257725268631
2379,e26d9a5288165f2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2380,df2ed02abeba57fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2381,46aea2dcb1485353,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2382,8c47d8fc41a55f31,True,1.0,1.0,0.7982590249561844,1.0,1.0,1.0,0.9159412603984102
2383,c62dafe55b9d538d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2384,999785384adc5afe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2385,26cc0e92707756f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2386,06ce8610ceea51f4,True,1.0,1.0,0.7781420383532326,1.0,1.0,1.0,0.9075591826471802
2387,dd182f5d47495d7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2388,e82216ae03b05bd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2389,571c1c28470e5dcc,True,1.0,1.0,0.9257291009389497,1.0,1.0,1.0,0.9690537920578958
2390,f3f9f7a6f8f15f49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2391,4e0667aa6ead5e7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2392,4020785f2bf55d0b,True,1.0,1.0,0.9831284201345819,1.0,1.0,1.0,0.9929701750560757
2393,85c5f81a8dec5628,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2394,8d83f07bed9d5f6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2395,c0afed32320d53ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2396,803569f800575929,True,1.0,1.0,0.8330842367075839,1.0,1.0,1.0,0.9304517652948266
2397,e9c2ed7aa8275015,True,1.0,1.0,0.9997016504201282,1.0,1.0,1.0,0.9998756876750535
2398,34e7c93be2465f25,True,1.0,1.0,0.7407238121412787,1.0,1.0,1.0,0.8919682550588662
2399,31c26928703053d2,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2400,f3fc5020ecbd537f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2401,21146ac996365854,True,1.0,1.0,0.7702583844315597,1.0,1.0,1.0,0.9042743268464832
2402,4064f2ec7a2f56ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2403,04aa69f18d255c96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2404,c32ae6a1954651ec,True,1.0,1.0,0.8328840300813954,1.0,1.0,1.0,0.9303683458672481
2405,812dd82ab5fb5742,True,1.0,1.0,0.7464644568482379,1.0,1.0,1.0,0.8943601903534324
2406,1e3b603ccda457c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2407,7ffaa3cf8bf45474,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2408,cd96f8a73c7a5d07,True,1.0,1.0,0.8000822907344849,1.0,1.0,1.0,0.916700954472702
2409,f3c7dc93e3bc57c1,True,1.0,1.0,0.7844194892338668,1.0,1.0,1.0,0.9101747871807779
2410,ab6e020759565f9f,True,1.0,1.0,0.7599458094447394,1.0,1.0,1.0,0.8999774206019747
2411,d9b28b3ee70e57f2,True,1.0,1.0,0.9900528897711266,1.0,1.0,1.0,0.9958553707379695
2412,a6d4b1f4870852a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2413,74693ae387e752fa,True,1.0,1.0,0.9565123952407221,1.0,1.0,1.0,0.9818801646836341
2414,0eb28cf3dad95c46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2415,dcfc13ba3a4150a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2416,112cdade50865f4e,True,1.0,1.0,0.9090695711008618,1.0,1.0,1.0,0.9621123212920257
2417,b6968f154bfb5a5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2418,ead391b66ff253c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2419,9933a1df50ff5919,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2420,80ae73dfb4c45e8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2421,52bffad1e6895ff1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2422,617ceb438e0d5324,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2423,f980b34746d45868,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2424,8b80580ff95254e8,True,1.0,1.0,0.9181445842638091,1.0,1.0,1.0,0.9658935767765872
2425,2aade0b3987d5366,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2426,c7fe7790d2225990,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2427,7505cca154d95d60,True,1.0,1.0,0.9937238346669158,1.0,1.0,1.0,0.997384931111215
2428,5cdca96b002d5331,True,1.0,1.0,0.8821979395095855,1.0,1.0,1.0,0.950915808128994
2429,5ae9a8971a6754f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2430,2c90fc5cc8905562,True,1.0,1.0,0.9839719180625173,1.0,1.0,1.0,0.9933216325260489
2431,e1f6c044f4235462,True,1.0,1.0,0.7048656671314363,1.0,1.0,1.0,0.8770273613047651
2432,92e499cae59d57d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2433,aecf8e9ea11c5a06,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2434,945dafbf488554b7,True,1.0,1.0,0.9769110422639785,1.0,1.0,1.0,0.9903796009433243
2435,046cdc424d515ee1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2436,3c58a86242fe5671,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2437,2692d8b89688506f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2438,ff32fea658445802,True,1.0,1.0,0.975213976982578,1.0,1.0,1.0,0.9896724904094075
2439,cce49307530e5b60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2440,c50b9b8950ba5347,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2441,f3a327d6e0e45d9a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2442,27ba50b0cfa75e8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2443,67dff3c1993f57a5,True,1.0,1.0,0.6997631604261692,1.0,1.0,0.0,0.8749013168442371
2444,330166def5a35f4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2445,015011d2b73158b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2446,0bab0d24762a596d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2447,792d9ff087745f33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2448,0093ff0188ea5b90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2449,963b4781dbe558de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2450,483042d5dc175e99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2451,2cc421e9b3fd5c17,True,1.0,1.0,0.9702427668080678,1.0,1.0,1.0,0.9876011528366949
2452,bcd26bf1bf055164,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2453,07a369a8e34d541e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2454,b4c9294d8e3952b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2455,8db7275969855f22,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2456,bdfc5ac88bce56ed,True,1.0,1.0,0.7961569292672002,1.0,1.0,1.0,0.9150653871946668
2457,571bb034360052d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2458,1e1f35531c5856bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2459,b0a7f01e57205fb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2460,abf403b697c457ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2461,6c9959c7421b59a0,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2462,aa4272ed1b785b94,True,1.0,1.0,0.8646825538585333,1.0,1.0,1.0,0.9436177307743888
2463,767f7fdfb0a356e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2464,697882c22eb65ca7,True,1.0,1.0,0.8284134485719254,1.0,1.0,1.0,0.9285056035716357
2465,e344674ba93250b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2466,8a88b869e2ca552d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2467,8a2c1d34f9df5213,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2468,beeb0c78917a528a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2469,1ac0023fd2655313,True,1.0,1.0,0.8151996385306332,1.0,1.0,1.0,0.9229998493877639
2470,2248832a822755d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2471,a4f4a240e54e56b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2472,324b5f24fb0c5f3f,True,1.0,1.0,0.9015313211195878,1.0,1.0,1.0,0.9589713837998283
2473,4b0be4847dd45b5c,True,1.0,1.0,0.9873658419960293,1.0,1.0,1.0,0.9947357674983456
2474,e0b92501aa5051b1,True,1.0,1.0,0.9860590926236042,0.0,1.0,1.0,0.5775246219265018
2475,861c55d61243570c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2476,368cb65e8fef57b7,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2477,11b9e3f204815f4a,True,1.0,1.0,0.9659301941014834,1.0,1.0,0.5,0.9858042475422847
2478,c62b532b8f355b16,True,1.0,1.0,0.8259232365467813,1.0,1.0,1.0,0.9274680152278255
2479,03f248caa9c35a98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2480,26ba80ad72205a03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2481,0e5653822a7a56b3,True,1.0,1.0,0.990104229518638,1.0,1.0,1.0,0.9958767622994324
2482,685e5e9083185108,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2483,00ff8eeb53cc598b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2484,8c5a5e3a57535abf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2485,f1b8c54a906f525e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2486,a454e18ca33d5cb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2487,69f50b1f6c4d5f4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2488,1090e431ffef512f,True,1.0,1.0,0.9754265267134093,1.0,1.0,1.0,0.9897610527972539
2489,10bb4009fdf4513b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2490,a59aff81f75759ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2491,b3de35a12e36586c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2492,b60afdbc7cc65971,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2493,9e1761b29988514c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2494,7c94fd89afb95a88,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2495,026e7b1e0e335625,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2496,32189cc0a3bf535a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2497,b4d8ee8da1c153f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2498,26b80207f01e593f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2499,6b8554204c935ab0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2500,c11b8e3e58e857f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2501,1074509550cc5bf8,True,1.0,1.0,0.9258612533372202,1.0,1.0,1.0,0.9691088555571751
2502,eeb4b973450f50e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2503,1ec907a74cbb54cd,True,1.0,1.0,0.6996025131665933,1.0,1.0,1.0,0.8748343804860804
2504,d25b6512a43f5e54,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2505,d655411faf595661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2506,92c7b16cbf5a5d8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2507,5dae1d43c2e55113,True,1.0,1.0,0.9852730470655034,1.0,1.0,1.0,0.9938637696106264
2508,099ff4835ee45eb6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2509,d834813ce20a54e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2510,afd8795214205519,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2511,616812339ccb533e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2512,00f925ab5406520f,True,1.0,1.0,0.9452700159849302,1.0,1.0,1.0,0.9771958399937208
2513,431ae29947e95c26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2514,4907817195ff5d6f,True,1.0,1.0,0.8354617713882841,1.0,1.0,1.0,0.9314424047451184
2515,1a9a1f65b4cc5d1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2516,16a40c5db95c5467,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2517,64185eb977005752,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2518,15a50c88ab0255ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2519,4b5fd21bc8bd5a8b,True,1.0,1.0,0.8429132721900202,1.0,1.0,1.0,0.9345471967458417
2520,3a36b098acee53b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2521,7900d1167dfe5c24,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2522,30d639fe2d5057e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2523,812464919a4f5362,True,1.0,1.0,0.8609279866739549,1.0,1.0,1.0,0.9420533277808145
2524,ca68dbc018a35aa3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2525,1b9e4e6c5e91568d,True,1.0,1.0,0.9079351132871376,1.0,1.0,1.0,0.9616396305363074
2526,f35e97504024530b,True,1.0,1.0,0.9709054651783547,1.0,1.0,1.0,0.9878772771576477
2527,e13e38532130514b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2528,b83f5bd6726e5996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2529,51ab6f367130574d,True,1.0,1.0,0.8219332604884628,1.0,1.0,1.0,0.9258055252035261
2530,11d091d0bd985e5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2531,8b3423345f3657b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2532,63070010ae7159f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2533,8d63ae7a5eec54da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2534,df044fb9c65c5d52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2535,0df7b61597705cf2,True,1.0,1.0,0.9935890814269431,1.0,1.0,1.0,0.9973287839278929
2536,1c5019f2bc6052d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2537,f8e036dd79a954d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2538,7e647d942b9f57ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2539,f37c90e977e856c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2540,5e9e8c31277d5edc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2541,b2f336de7d295a8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2542,96bc4f4e46f752f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2543,47bc25abb0705dc9,True,1.0,1.0,0.9179888307356663,1.0,1.0,1.0,0.9658286794731943
2544,7eb19d771c975618,True,1.0,1.0,0.9655734568081233,1.0,1.0,1.0,0.9856556070033847
2545,05ee09cb75205555,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2546,08b6a130aaa35629,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2547,b2cc98272c505ed6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2548,2b006c0fae365892,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2549,3f67051b121a5e43,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2550,d0c18f1bd62950d5,True,1.0,1.0,0.7960031171837214,1.0,1.0,1.0,0.9150012988265507
2551,6083bfcb495d5f9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2552,27d74807a89a5268,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2553,32f2729bfe435c65,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2554,d780d3a3f10d567b,True,1.0,1.0,0.9737255335179831,1.0,1.0,1.0,0.989052305632493
2555,8ee20c966e7853c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2556,a8a10f07becb5a55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2557,04c8cad554925432,True,1.0,1.0,0.8362458150188291,1.0,1.0,1.0,0.9317690895911787
2558,76375396b08e5143,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2559,e3082eaad29750fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2560,45e8b10f95925c47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2561,73a3a880d8d8522c,True,1.0,1.0,0.9936847411455197,1.0,1.0,1.0,0.9973686421439666
2562,9f3da1c3d8b85947,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2563,61e3a4acbdf55ffe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2564,84aa4100e3cc59c4,True,1.0,1.0,0.9254464922105231,1.0,1.0,1.0,0.9689360384210514
2565,885aa5c90eb9554c,True,1.0,1.0,0.9303598120197024,1.0,1.0,1.0,0.9709832550082093
2566,68ba9a9b2d6f572d,True,1.0,1.0,0.8862107383613551,1.0,1.0,1.0,0.9525878076505646
2567,8299207e310b595e,True,1.0,1.0,0.945620923040794,1.0,1.0,1.0,0.9773420512669976
2568,77b5e5af1c1057fc,True,1.0,1.0,0.8765240578766972,1.0,1.0,1.0,0.9485516907819571
2569,1ed78a92956f5c5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2570,8fe72476d10c552a,True,1.0,1.0,0.8727753887193873,1.0,1.0,1.0,0.9469897452997448
2571,075cf94c3db15021,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2572,701eca801b6f5ba9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2573,86027694aed550bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2574,9bfa838de21f5d25,True,1.0,1.0,0.9346640069985583,1.0,1.0,1.0,0.9727766695827326
2575,a4c23fa815945fe3,True,1.0,1.0,0.995232455073927,1.0,1.0,1.0,0.9980135229474696
2576,1f29aa63bc64550d,True,1.0,1.0,0.8643537566321826,1.0,1.0,1.0,0.9434807319300761
2577,ca009ab283bc5484,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2578,39e708ddd82155ea,True,1.0,1.0,0.8742974984201709,1.0,1.0,1.0,0.9476239576750712
2579,128076b6be9a5209,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2580,54e1cb577c0a5f7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2581,861984dda2c458ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2582,cb8822d19cc45d85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2583,360b5fec28655626,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2584,7ccfef5040b359df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2585,2a4db0773ca95ce5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2586,9a524d13e6795a95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2587,61720db8cab2508a,True,1.0,1.0,0.787661506490492,1.0,1.0,1.0,0.9115256277043717
2588,d89b0ef5c58b5621,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2589,78c9157a55905d81,True,1.0,1.0,0.9814895825374496,1.0,1.0,1.0,0.9922873260572707
2590,4332fab190e05b95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2591,a067cd2e442c5a4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2592,202d3d3e3b9356a3,True,1.0,1.0,0.9129720356253278,1.0,1.0,1.0,0.96373834817722
2593,d9cf5623b4f85cad,True,1.0,1.0,0.9881550201410303,1.0,1.0,1.0,0.9950645917254293
2594,62e7b4eb1cc954ad,True,1.0,1.0,0.7020884627820652,1.0,1.0,1.0,0.8758701928258604
2595,7868ce187ae55819,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2596,611ff428aa8a5e86,True,1.0,1.0,0.8351472064948886,1.0,1.0,1.0,0.931311336039537
2597,868e873c94b75b38,True,1.0,1.0,0.9894916561547848,1.0,1.0,1.0,0.9956215233978271
2598,835d02f9df8d5117,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2599,d8effdc24c235d3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2600,c06c4ffcf72653a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2601,2c0e25d51b0b5e31,True,1.0,1.0,0.8173087453021989,1.0,1.0,1.0,0.9238786438759162
2602,690d5fcd5dd056dc,True,1.0,1.0,0.9601314410811278,1.0,1.0,1.0,0.9833881004504699
2603,3bc4c087ab1a50a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2604,87e14b8fa1665ee2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2605,02328c7410405c5a,True,1.0,1.0,0.6798903030534538,1.0,1.0,1.0,0.8666209596056058
2606,6914bcabdeec5e0f,True,1.0,1.0,0.814265886457903,1.0,1.0,1.0,0.9226107860241263
2607,5cdf559f99b859a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2608,bb4ca2b147d35b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2609,f10d0ad9103c5495,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2610,0b23b3823c4d57da,True,1.0,1.0,0.9119236960108957,1.0,1.0,1.0,0.9633015400045398
2611,0092e40a13ea52f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2612,9f309ebf66645913,True,1.0,1.0,0.9659311226245982,1.0,1.0,1.0,0.9858046344269159
2613,0563edc821b6543d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2614,9a23e7bc52e657c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2615,0c54c8dfbe56567f,True,1.0,1.0,0.8248317876449052,1.0,1.0,1.0,0.9270132448520437
2616,1bd8492a6487562f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2617,ba0dffc45509514e,True,1.0,1.0,0.8099452491605679,1.0,1.0,1.0,0.9208105204835699
2618,87554f4ef47252e4,True,1.0,1.0,0.8786034921961768,1.0,1.0,1.0,0.949418121748407
2619,8deec95251e95c2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2620,3f2cec87b5ad5d96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2621,3bb3a8f506bf5980,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2622,8c1e2438ad5f514a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2623,74deabca4e1259f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2624,0d5496cc08dc50fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2625,fa16987e17c25356,True,1.0,1.0,0.994924575907539,1.0,1.0,1.0,0.9978852399614745
2626,7bacd3cec5df553f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2627,be87511d69ba58e7,True,1.0,1.0,0.8357828523419458,1.0,1.0,1.0,0.9315761884758107
2628,6347553d03555ffa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2629,94d209006f485164,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2630,31134bc6685c57ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2631,77072386dfbb5af8,True,1.0,1.0,0.9771177176189847,1.0,1.0,0.0,0.9904657156745769
2632,0a50c123ca24584f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2633,073d05efa44b5241,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2634,d5ebca598bce566e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2635,d58a453c3f155916,True,1.0,1.0,0.9956903358018724,1.0,1.0,1.0,0.9982043065841135
2636,c5f7658763815835,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2637,0a8ba5b315e555ab,True,1.0,1.0,0.9023778841778353,0.0,1.0,1.0,0.5426574517407646
2638,d45773d48e4f5fb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2639,0dc4e0a3f0195741,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2640,1dfce400c1ba574c,True,1.0,1.0,0.9633075064327604,1.0,1.0,1.0,0.9847114610136503
2641,2b34624bf9455480,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2642,f20518f97cb558d4,True,1.0,1.0,0.9184474836646584,0.0,1.0,1.0,0.5493531181936077
2643,2d305230053e5e19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2644,37102588c8ac59ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2645,980e0f0b4d975c23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2646,673cfe7af7db5911,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2647,98867b3fc7a95c24,True,1.0,1.0,0.960557442554698,1.0,1.0,1.0,0.9835656010644575
2648,03ec8e118cb0541d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2649,4566a3d9b5e95d9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2650,67bb26a522b45b5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2651,c2cfb091173a5ca2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2652,ec75cc0ff5825fb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2653,980f649f5cef5434,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2654,2d30620b507f5f7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2655,cebdeff85ac65185,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2656,2a94741039ad566d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2657,6e67504ab65f5314,True,1.0,1.0,0.8189724859049224,1.0,1.0,1.0,0.924571869127051
2658,8b608a6353a95bce,True,1.0,1.0,0.996515725951204,1.0,1.0,1.0,0.998548219146335
2659,4b98bb0bbbc75b1f,True,1.0,1.0,0.92543066503129,1.0,1.0,1.0,0.9689294437630375
2660,31cdd1b336305b1a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2661,844760894a04505a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2662,5f2aad4e03625d30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2663,68c666c7045f5609,True,1.0,1.0,0.8311763741447594,1.0,1.0,1.0,0.9296568225603163
2664,d9fdaff6c17659bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2665,9e991901a49a55ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2666,15975dc336e75ba2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2667,08e2e519ac1e5226,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2668,b770bd5be66d5339,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2669,2d357ffc1fdd5c89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2670,551ce60633b65fd0,True,1.0,1.0,0.9690780685685514,1.0,1.0,1.0,0.987115861903563
2671,7a146021c3485224,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2672,f3f9b7c1f6e95b82,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2673,5177cf8521f05855,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2674,873a21c038f45eef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2675,6e190fde9f8958f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2676,07930113a85651b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2677,29051d7805db50d0,True,1.0,1.0,0.8358513929480356,1.0,1.0,1.0,0.9316047470616815
2678,7d635921b94555f6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2679,91defa409f0254d5,True,1.0,1.0,0.9656807775486733,1.0,1.0,1.0,0.9857003239786138
2680,de16c26b38425a6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2681,c159f0c331075464,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2682,8c7e28b482935cd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2683,8569121235665be9,True,1.0,1.0,0.9788612822556245,1.0,1.0,1.0,0.9911922009398436
2684,4f8fc653ac98588e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2685,1e92a7ac3d645cdd,True,1.0,1.0,0.8723285040955169,1.0,1.0,1.0,0.946803543373132
2686,48ef77409741520d,True,1.0,1.0,0.941818797552532,1.0,1.0,1.0,0.9757578323135551
2687,c8dc1e0c85f75036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2688,6370add5182e51b7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2689,d8699a1844cc5541,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2690,671da9103fe05141,True,1.0,1.0,0.7954309821063471,1.0,1.0,0.0,0.914762909210978
2691,01a58976a2e45a3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2692,3fbc15dbb18756ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2693,b84056c4268153fb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2694,f381809a5ec053f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2695,11482e143a4e5dec,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2696,2b641a3ecff5580e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2697,387504d3db1852b0,True,1.0,1.0,0.5747418050357792,1.0,1.0,1.0,0.8228090854315747
2698,4d2885661a535f9b,True,1.0,1.0,0.9989507759311304,1.0,1.0,1.0,0.9995628233046375
2699,944fda18b9205994,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2700,9f62394830d05091,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2701,2b610cc56f635751,True,1.0,1.0,0.8753731963278174,1.0,1.0,1.0,0.9480721651365905
2702,d961e40cb8185341,True,1.0,1.0,0.9120016662992622,1.0,1.0,0.5,0.9633340276246926
2703,759441833751576b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2704,52a66f215e855378,True,1.0,1.0,0.778811967487235,1.0,1.0,1.0,0.9078383197863479
2705,f227c6775ba75451,True,1.0,1.0,0.540964488857912,1.0,1.0,1.0,0.8087352036907967
2706,a8aba52e8a6151bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2707,3e09a3c33726545c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2708,28f3ee6207ae50d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2709,3d00fb1cdc87515e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2710,d46f1077421c5c75,True,1.0,1.0,0.9809908624050756,1.0,1.0,1.0,0.9920795260021148
2711,1ec58e13fee45a30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2712,cecd27d3ba0e54fd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2713,7178178922315ef7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2714,8b06db3e6e4355d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2715,d2789ec30aaa5d6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2716,1d0c8aa56b6350bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2717,2ea6bdf1e8905fd8,True,1.0,1.0,0.947335755757472,1.0,1.0,1.0,0.9780565648989467
2718,b425ed76adfb5351,True,1.0,1.0,0.8963353310975307,1.0,1.0,1.0,0.9568063879573044
2719,449baff4aece5ab3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2720,4bc793d4a9ef5860,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2721,abd6e8c330ea5694,True,1.0,1.0,0.7889013548382203,1.0,1.0,1.0,0.9120422311825918
2722,5005f44bd2135f3b,True,1.0,1.0,0.9439889392121849,1.0,1.0,1.0,0.976662058005077
2723,be7331d3f05e5d16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2724,f37d9bf7782d524b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2725,184e4aef7e095f7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2726,c3d5c730ba905b86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2727,9af711dfa6eb5952,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2728,04674da1553352ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2729,ad5284a6be715f10,True,1.0,1.0,0.9143575977969903,1.0,1.0,1.0,0.9643156657487459
2730,d5ea47f2ec1550b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2731,4154c963fb4f578d,True,1.0,1.0,0.9322984485011071,1.0,1.0,1.0,0.9717910202087946
2732,09bfb9a8f83b5079,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2733,cdfc50d75d0c56df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2734,a7eeec2ad80b58a1,True,1.0,1.0,0.9662037742060036,1.0,1.0,1.0,0.9859182392525015
2735,94d21a3c26c65363,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2736,335576eae9705bfc,True,1.0,1.0,0.8731565066774489,1.0,1.0,1.0,0.947148544448937
2737,4014296da6f75079,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2738,95193473b1cb5434,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2739,32a409f974555830,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2740,974041ac230056eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2741,e0e1551b09f15a74,True,1.0,1.0,0.6973386998976177,1.0,1.0,1.0,0.8738911249573406
2742,1d6b6b43809a50cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2743,7683c293a5a55dce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2744,28e28842e3d759da,True,1.0,1.0,0.8929851393746849,1.0,1.0,1.0,0.9554104747394522
2745,702320a088cf5d53,True,1.0,1.0,0.6586775018082133,1.0,1.0,1.0,0.8577822924200889
2746,3b56d2b022d25026,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2747,a25c025ea58d5409,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2748,0fb88262272f5110,True,1.0,1.0,0.774347831686151,1.0,1.0,1.0,0.9059782632025629
2749,b17e8b3c64295431,True,1.0,1.0,0.9378468823612301,1.0,1.0,1.0,0.9741028676505126
2750,b3de01e79b725ae4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2751,5fed3ec5ed1351c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2752,8e501ed74f025c52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2753,ed97bf4877fa5bb0,True,1.0,1.0,0.9680045301445227,1.0,1.0,1.0,0.9866685542268844
2754,d6aa1499d0be503a,True,1.0,1.0,0.9752893055657836,1.0,1.0,1.0,0.9897038773190765
2755,3afbbcf248dc5405,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2756,14b6e7ce317d531f,True,1.0,1.0,0.9351805899099404,0.0,1.0,1.0,0.5563252457958084
2757,140a3ea8607f528f,True,1.0,1.0,0.9292795499497903,1.0,1.0,1.0,0.9705331458124126
2758,ef5dcc2415915678,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2759,93b0ff5c4c5c507e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2760,8fc41f783d475448,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2761,ef91e3538f775238,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2762,120ae6f1d60a5613,True,1.0,1.0,0.935229505342561,1.0,1.0,1.0,0.9730122938927338
2763,447e7b334e165460,True,1.0,1.0,0.8585148395030072,1.0,1.0,1.0,0.9410478497929198
2764,60fbe2351f325132,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2765,d6e4774d5cc65309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2766,55e018d3bd3d5abc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2767,2a3a3e232e86560b,True,1.0,1.0,0.9579647716087114,1.0,1.0,1.0,0.9824853215036299
2768,6adef8f2b0795473,True,1.0,1.0,0.9861240602672794,0.0,1.0,1.0,0.5775516917780331
2769,3b0d2b5f50f752c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2770,9e04987475e85dd5,True,1.0,1.0,0.8277701414063251,0.0,1.0,1.0,0.5115708922526355
2771,f039cb3455f356ac,True,1.0,1.0,0.9486280448794656,1.0,1.0,1.0,0.9785950186997773
2772,9952eefa82585b83,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2773,690efce01f2054a7,True,1.0,1.0,0.8575803682161146,1.0,1.0,1.0,0.9406584867567144
2774,eec0bc4e1b185d67,True,1.0,1.0,0.9941517451913406,1.0,1.0,1.0,0.9975632271630586
2775,cd701e198d595e2b,True,1.0,1.0,0.8793705399384966,1.0,1.0,1.0,0.9497377249743736
2776,4abc4549b6d45891,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2777,ec8eced041bb5ad5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2778,2223b290d60556d5,True,1.0,1.0,0.9118825996120545,1.0,1.0,1.0,0.9632844165050227
2779,2fa0f34bd2da5b39,True,1.0,1.0,0.9473024735274894,0.0,1.0,1.0,0.5613760306364539
2780,83aba0a1454c59e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2781,9016f4b84afb5913,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2782,9540f5a8db575a50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2783,21ef33c75fee5561,True,1.0,1.0,0.9483201544718523,0.0,1.0,1.0,0.5618000643632718
2784,e1e4395724c05092,True,1.0,1.0,0.9236500555488145,1.0,1.0,1.0,0.9681875231453394
2785,9838aa01c0de5dc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2786,2e1d4bde0a16514b,True,1.0,1.0,0.8216549010452404,1.0,1.0,1.0,0.9256895421021835
2787,7c7c063205ec5f3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2788,cffc9ea8b6ea5920,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2789,982bd8015c9352f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2790,de85008572b15018,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2791,57b2cc25579a5885,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2792,def10158059d5eb1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2793,12c9ecb5687f572b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2794,d8320bd0be9a50b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2795,80c267878c6a54fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2796,0156027594b85857,True,1.0,1.0,0.878263406160026,1.0,1.0,1.0,0.9492764192333442
2797,2dca181fa97153a0,True,1.0,1.0,0.9069519234933149,1.0,1.0,1.0,0.9612299681222144
2798,8d90099a801d5682,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2799,3420dd4340635018,True,1.0,1.0,0.948169830819357,1.0,1.0,1.0,0.9784040961747321
2800,cf533c1e7f6852e5,True,1.0,1.0,0.7934830836146083,1.0,1.0,1.0,0.9139512848394201
2801,b7e7604c72e051da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2802,fb2daf8a925a5ff2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2803,6907f601feee5114,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2804,0774f6d8e3185794,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2805,4c22cdcc527e5a36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2806,48f9e483baaf58a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2807,4023fa59fcfd5671,True,1.0,1.0,0.5474830458892177,1.0,1.0,1.0,0.8114512691205075
2808,a916c0c016825703,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2809,1eb474de58ca5d6f,True,1.0,1.0,0.8454386611850596,1.0,1.0,1.0,0.9355994421604414
2810,20403b65d87d5e5a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2811,26e7a31dd615509c,True,1.0,1.0,0.9398331535067675,1.0,1.0,1.0,0.9749304806278198
2812,dcf6caabbee354f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2813,ab807bda4fdd5274,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2814,8a4861a2a0e857fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2815,8166c5e0f62a5a19,True,1.0,1.0,0.8743416176864006,1.0,1.0,1.0,0.947642340702667
2816,eea61634eb875210,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2817,fe789ce80d4f5b2e,True,1.0,1.0,0.987950205751297,1.0,1.0,1.0,0.9949792523963737
2818,ea408ea92ea9549b,True,1.0,1.0,0.807862906180169,1.0,1.0,1.0,0.9199428775750705
2819,cecce24905cb5641,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2820,7d296a6ef0955155,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2821,4742cf16ab0f515b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2822,c98aa74c885e5b96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2823,05d0a1a763fc5334,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2824,3748f0fadf395c8a,True,1.0,1.0,0.994903240386027,1.0,1.0,1.0,0.9978763501608445
2825,4ac1bcffb2bb5010,True,1.0,1.0,0.963416514202302,1.0,1.0,1.0,0.9847568809176259
2826,3cf9c200e3485696,True,1.0,1.0,0.9683394030478096,1.0,1.0,1.0,0.9868080846032541
2827,0928c39f05db52c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2828,1a7b42fbbaf65c18,True,1.0,1.0,0.7807744608718263,1.0,1.0,1.0,0.908656025363261
2829,d26786f5e54e53f3,True,1.0,1.0,0.8310979555223997,1.0,1.0,0.0,0.9296241481343333
2830,103c3ee1db23521d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2831,a73f7d7149c45478,True,1.0,1.0,0.9451802222913505,1.0,1.0,1.0,0.9771584259547295
2832,e745423278015ece,True,1.0,1.0,0.8219616934259982,1.0,1.0,1.0,0.9258173722608326
2833,8636c755aabe5792,True,1.0,1.0,0.9100823622326228,1.0,1.0,1.0,0.9625343175969262
2834,bb74197177cb51b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2835,b5754d53017b5d49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2836,d655ae3476c9530c,True,1.0,1.0,0.9690469403865856,1.0,1.0,1.0,0.9871028918277439
2837,095042ae1f985c39,True,1.0,1.0,0.8461126885855886,1.0,1.0,0.0,0.9358802869106619
2838,154d0d1b363f5501,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2839,a22de94be8935752,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2840,72cb0bed47ab5464,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2841,68ea9d09300c5886,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2842,8a6fbabba3745db9,True,1.0,1.0,0.950099553137538,1.0,1.0,1.0,0.9792081471406409
2843,1e9fb68ccf2d5bcd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2844,4e72d5b688ca564f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2845,a862b4e7cbc05869,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2846,7648e7b33ecf55d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2847,b8cf57333fc65efe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2848,f8ded55c8f855116,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2849,e4ec48f9d6f85d23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2850,0a21cbc65e5b514f,True,1.0,1.0,0.8219003949549833,1.0,1.0,1.0,0.9257918312312431
2851,e5c10d26102f51e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2852,ca7c752bcdfa5e4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2853,36b4b6d6e4745071,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2854,40348970451a52e3,True,1.0,1.0,0.9785681686875249,1.0,1.0,1.0,0.9910700702864688
2855,467879c3d37054f5,True,1.0,1.0,0.9147525062638281,1.0,1.0,0.0,0.9644802109432616
2856,27cf243155ac526c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2857,67d74f48ba2a548e,True,1.0,1.0,0.950315554581479,1.0,1.0,1.0,0.979298147742283
2858,9334f5a33c07587a,True,1.0,1.0,0.8310184815615098,1.0,1.0,1.0,0.9295910339839625
2859,9fdd329b72e85179,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2860,7d51b80c3aa25109,True,1.0,1.0,0.915741717628582,1.0,1.0,1.0,0.9648923823452424
2861,4cca4c982f9855c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2862,87339a4d32305504,True,1.0,1.0,0.9443972362749226,0.0,1.0,1.0,0.560165515114551
2863,fcb157cfb7785486,True,1.0,1.0,0.9958251851561516,1.0,1.0,0.0,0.9982604938150631
2864,9f105aba36355fe1,True,1.0,1.0,0.755830577054092,1.0,1.0,1.0,0.898262740439205
2865,059ca66ac38a5c28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2866,04daf401ec185f96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2867,274fcb576b3b59a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2868,7d6f05aa48385ce8,True,1.0,1.0,0.7126324744943563,1.0,1.0,1.0,0.8802635310393151
2869,662212c87d0d5b09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2870,8e785a7a6df95636,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2871,ebc5a6ec11205f0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2872,807f6b90b60d5685,True,1.0,1.0,0.769075072724278,1.0,1.0,1.0,0.9037812803017825
2873,631ef1b9ceeb5d0d,True,1.0,1.0,0.8726745934550115,1.0,1.0,1.0,0.9469477472729215
2874,3d0c780c0aba552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2875,6544f1c9668c58c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2876,9369b11c1f5857e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2877,673a88a4037f5b6b,True,1.0,1.0,0.9560558857417334,1.0,1.0,0.5,0.9816899523923889
2878,e3aa32e033635c8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2879,36419e8c59275f61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2880,719a6c965dd55d00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2881,e699fb1c75b95e57,True,1.0,1.0,0.8454885733973083,1.0,1.0,1.0,0.9356202389155451
2882,db747c98e01c5b42,True,1.0,1.0,0.9877421673547966,1.0,1.0,1.0,0.9948925697311651
2883,ba9d1824bc8c5e7d,True,1.0,1.0,0.7626607767546298,1.0,1.0,1.0,0.9011086569810957
2884,1e9a42ef8f4057a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2885,b0b25b314843551d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2886,30d90432ffb357cf,True,1.0,1.0,0.8767149344759577,1.0,1.0,1.0,0.9486312226983157
2887,2a49de57fddb59bc,True,1.0,1.0,0.9271434872670763,1.0,1.0,1.0,0.9696431196946151
2888,cc652b7870745fa5,True,1.0,1.0,0.7563123593748389,1.0,1.0,1.0,0.8984634830728494
2889,92135b7bae0b5259,True,1.0,1.0,0.9223713875091817,1.0,1.0,1.0,0.9676547447954924
2890,0715626fc800527e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2891,9c7fe79bcaed5bae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2892,cc86bfa114035604,True,1.0,1.0,0.764244293965205,1.0,1.0,1.0,0.9017684558188354
2893,d7bf550698b55562,True,1.0,1.0,0.9020716643045125,1.0,1.0,1.0,0.9591965267935469
2894,680f4753a59c5a24,True,1.0,1.0,0.935453839775887,1.0,1.0,1.0,0.9731057665732864
2895,18d8181124185dfa,True,1.0,1.0,0.957342588206986,1.0,1.0,1.0,0.9822260784195777
2896,cedd32ec31e45cd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2897,1370cea130165b51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2898,a33054c645ce5643,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2899,1da6196444e35b0f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2900,ed105c47e38b55e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2901,f3738f5be59d5d10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2902,d2ce22d49c4c5166,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2903,a2b2f9572f3a5b05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2904,28345af8c4505291,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2905,68f10c13166b592b,True,1.0,1.0,0.9417921062526959,1.0,1.0,1.0,0.9757467109386232
2906,68d1f5f305cf5aae,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2907,599e006109385ae5,True,1.0,1.0,0.7327871879042379,1.0,1.0,1.0,0.8886613282934325
2908,8fd10a64f7255d5c,True,1.0,1.0,0.9707149480951679,1.0,1.0,0.5,0.9877978950396532
2909,e2c14ab1fbe350b1,True,1.0,1.0,0.8103858116027048,1.0,1.0,1.0,0.9209940881677937
2910,25a3a5bc491d521b,True,1.0,1.0,0.7928666173091684,1.0,1.0,1.0,0.9136944238788202
2911,b17da95d765b51c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2912,91c479d90ccb521a,True,1.0,1.0,0.9576535695938635,1.0,1.0,1.0,0.9823556539974431
2913,bf478a1422445c12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2914,42a04da3bc0351e1,True,1.0,1.0,0.7671792156305831,1.0,1.0,1.0,0.9029913398460763
2915,7762b47b2ed156a9,True,1.0,1.0,0.9174391953209435,1.0,1.0,1.0,0.9655996647170598
2916,985240456390586f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2917,da668c88a6ef562c,True,1.0,1.0,0.9758305671054176,1.0,1.0,1.0,0.9899294029605906
2918,de62001a07db556c,True,1.0,1.0,0.9487882929789523,1.0,1.0,0.5,0.97866178874123
2919,daaa1858309c5938,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2920,fd4b31afd0915f92,True,1.0,1.0,0.8595829427746563,1.0,1.0,1.0,0.9414928928227736
2921,2d741bb457ed5434,True,1.0,1.0,0.9984736624875932,1.0,1.0,1.0,0.9993640260364972
2922,546c6d1bfc455f77,True,1.0,1.0,0.8367738259538513,1.0,1.0,1.0,0.931989094147438
2923,1029003770aa5e2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2924,6157148c5fa25838,True,1.0,1.0,0.9964570250735073,1.0,1.0,1.0,0.9985237604472946
2925,5ad705654fd3547d,True,1.0,1.0,0.9835838293652296,1.0,1.0,1.0,0.993159928902179
2926,d8f68111f5145cc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2927,090d6a17e77d59b5,True,1.0,1.0,0.9019424128434897,1.0,1.0,1.0,0.9591426720181208
2928,8aae579b8090538a,True,1.0,1.0,0.8907245328618248,1.0,1.0,1.0,0.9544685553590937
2929,1b3de6f75c0559d8,True,1.0,1.0,0.9437584649667693,1.0,1.0,1.0,0.9765660270694871
2930,5785ba7017515a65,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2931,e2efd574ab0b56a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2932,44cd06a315635c09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2933,c74dd20cc31755b0,True,1.0,1.0,0.8849981481591602,1.0,1.0,1.0,0.9520825617329834
2934,14cb24f3f9fc51c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2935,810b73ca95975db9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2936,4e1b2f2152b551e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2937,62974364debd5463,True,1.0,1.0,0.903078947534427,1.0,1.0,1.0,0.9596162281393447
2938,07bf0601ad425977,True,1.0,1.0,0.7921902233843294,1.0,1.0,1.0,0.9134125930768039
2939,8cd8d1a23e4351f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2940,54b1735112ed5840,True,1.0,1.0,0.9255284123581555,1.0,1.0,1.0,0.9689701718158981
2941,0fc0217e2dd05256,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2942,684ff3674eeb54ea,True,1.0,1.0,0.9738548346113693,1.0,1.0,1.0,0.9891061810880707
2943,dc87013816e059f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2944,603d4a913f315a41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2945,1558511dc7b45b86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2946,7ef36a2139b45d9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2947,cd9330daeec55224,True,1.0,1.0,0.8158077516357832,1.0,1.0,1.0,0.923253229848243
2948,a31e932f22d35521,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2949,ed7a09d2f93d5e90,True,1.0,1.0,0.8905903195154734,1.0,1.0,1.0,0.9544126331314473
2950,e3ee34ba4c0c59fd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2951,a4a08c828e87562c,True,1.0,1.0,0.9591698878547157,1.0,1.0,1.0,0.9829874532727981
2952,f518d10b147c5398,True,1.0,1.0,0.8538238435860726,1.0,1.0,1.0,0.9390932681608636
2953,013456829c0050ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2954,11c5f66a6657545d,True,1.0,1.0,0.9983716656377862,1.0,1.0,1.0,0.9993215273490775
2955,e12cd09a8f515c73,True,1.0,1.0,0.8959479850455163,1.0,1.0,1.0,0.9566449937689652
2956,cdc6e3f7dcb25376,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2957,a7d3e71b8ca456a9,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2958,0f7e1062e04e5fb5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2959,bdff1d80a75e5307,True,1.0,1.0,0.8716830519919238,1.0,1.0,1.0,0.9465346049966349
2960,111191a59b9c53c2,True,1.0,1.0,0.7752399992672661,1.0,1.0,1.0,0.9063499996946942
2961,81a473b817565cb9,True,1.0,1.0,0.9050224742642432,1.0,1.0,1.0,0.9604260309434346
2962,ae821f2ac8d55180,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2963,d5116f0d75b4549d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2964,12c3a7aea386584b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2965,6d08dce7cfaa5035,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2966,2e0a31d833765412,True,1.0,1.0,0.8679166062206957,1.0,1.0,1.0,0.9449652525919565
2967,e5fb0daef05956f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2968,ae3496e6ce435e73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2969,47a8cb60d2275feb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2970,639b55d4b2b65d0a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2971,2a764e45008651e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2972,48f00d40d416591d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2973,43cc094e7af0518e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2974,4ba033878f8b5284,True,1.0,1.0,0.915242041495015,1.0,1.0,1.0,0.9646841839562562
2975,b00afb2388cd5007,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2976,1ebb462c6acd5b4d,True,1.0,1.0,0.9134573998571689,1.0,1.0,1.0,0.9639405832738204
2977,f25881a0f78f5aa9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2978,57dceadaafe053ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2979,41c18772e7ac5696,True,1.0,1.0,0.7318326707872308,1.0,1.0,1.0,0.8882636128280129
2980,34a92bb4ef51562b,True,1.0,1.0,0.9584642785758182,0.0,1.0,1.0,0.5660267827399242
2981,e565610cd7b15784,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2982,8a46ac0d50d4505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2983,0c267e7911165e9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2984,25b846255c715c69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2985,34eb9be2f88a5234,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2986,1809a28a46465129,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2987,d8338aefbb73570f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2988,d3cca8ce7e1458ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2989,597f506bb5fd5a83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2990,64ee149f402a5601,True,1.0,1.0,0.8870360208990027,1.0,1.0,1.0,0.9529316753745846
2991,051d26c01f3653ba,True,1.0,1.0,0.7413733004447943,1.0,1.0,1.0,0.8922388751853308
2992,f0d6814d23245178,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2993,3ea2b59016145c63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2994,f2d4e4b013a3579e,True,1.0,1.0,0.8353696171263006,1.0,1.0,1.0,0.9314040071359586
2995,b38a9c035ce15dd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2996,65fd7014a79b5cba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2997,d9bbf36a9fca56a9,True,1.0,1.0,0.9744090090763992,1.0,1.0,1.0,0.9893370871151662
2998,83c72c93de355a6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2999,27f481628fff5c70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3000,cace9e6345445eee,True,1.0,1.0,0.9137944260314859,1.0,1.0,1.0,0.9640810108464525
3001,521247f86d7f57c0,True,1.0,1.0,0.9773694229114936,1.0,1.0,1.0,0.9905705928797891
3002,c262c31769935486,True,1.0,1.0,0.785406513252138,1.0,1.0,1.0,0.9105860471883908
3003,69acf2f6a20454a0,True,1.0,1.0,0.6883985486669327,1.0,1.0,1.0,0.8701660619445554
3004,da53dac7558e563d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3005,73471e4908bc5708,True,1.0,1.0,0.6486115997927233,1.0,1.0,0.5,0.8535881665803013
3006,c90097f9ce775eab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3007,85936ccd1b405f4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3008,41c548e7d8aa5f1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3009,a12c7f84ebd25b1e,True,1.0,1.0,0.997563816710713,1.0,1.0,1.0,0.9989849236294637
3010,6a8571daa3445923,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3011,c11764f655de59fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3012,3e1daba01cbe5973,True,1.0,1.0,0.7812422022812043,1.0,1.0,1.0,0.9088509176171685
3013,9d21f2742b1a5b27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3014,2882be3ae16b50e3,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3015,70af821c5fe95428,True,1.0,1.0,0.8526655761886175,1.0,1.0,1.0,0.9386106567452573
3016,0e08da5fbc735956,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3017,bd0f9349cc1053a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3018,a7f15e4638b352c4,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3019,95c73c4a8d775324,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3020,955098957a615194,True,1.0,1.0,0.9805104905296359,1.0,1.0,1.0,0.991879371054015
3021,c447b75808ee5ea6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3022,4e1da51967095494,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3023,b31e39a660f1535f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3024,a786025ec8ab5a6b,True,1.0,1.0,0.9877044787302006,1.0,1.0,1.0,0.9948768661375835
3025,09978bee1b655865,True,1.0,1.0,0.9935049452915572,1.0,1.0,1.0,0.9972937272048155
3026,e1950bc54da65383,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3027,dc952092ef6a5243,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3028,8127022f9d745e8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3029,25cdf7dee0d25a66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3030,21f55c28bb945892,True,1.0,1.0,0.7799460714786296,1.0,1.0,1.0,0.9083108631160957
3031,9de91fbb8b275885,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3032,96d8920289b55395,True,1.0,1.0,0.9361541574490129,1.0,1.0,1.0,0.9733975656037553
3033,18023ea42fe95bdb,True,1.0,1.0,0.7785308942832941,1.0,1.0,1.0,0.9077212059513725
3034,fb188ed7e53552c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3035,4af64a41372d564f,True,1.0,1.0,0.8404937713678222,1.0,1.0,1.0,0.9335390714032593
3036,fab7cc2db66f5e63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3037,0d7d0361dc665d25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3038,db4bcafb6d775b4f,True,1.0,1.0,0.9573613307089797,1.0,1.0,1.0,0.9822338877954082
3039,8ab73218fe4a539e,True,1.0,1.0,0.7204572526502991,1.0,1.0,1.0,0.883523855270958
3040,34a6eb93916e5962,True,1.0,1.0,0.9355920546873175,1.0,1.0,1.0,0.9731633561197156
3041,e7b5da2135fc5303,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3042,61a7d33a4c3b5977,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3043,97529137af275136,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3044,0c136e28e54f58b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3045,69ad18166f085da8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3046,e9fd1602f4555be6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3047,b93262812f855475,True,1.0,1.0,0.91926871414042,1.0,1.0,1.0,0.966361964225175
3048,3de31c78c86c52b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3049,cb9992677d95539f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3050,243480f0f2545b3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3051,963324efc6715315,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3052,8cafe946e9c752fc,True,1.0,1.0,0.7750496405944897,1.0,1.0,1.0,0.9062706835810374
3053,f32d809c7175588c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3054,bc388668c6285884,True,1.0,1.0,0.9099280232544444,1.0,1.0,1.0,0.9624700096893518
3055,428532e023bc5783,True,1.0,1.0,0.9127255351624058,1.0,1.0,1.0,0.9636356396510024
3056,75151361dbe658bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3057,08a135d9245b50c2,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3058,d31d38e1a2305147,True,1.0,1.0,0.9352733772226516,1.0,1.0,1.0,0.9730305738427715
3059,e3893ed312f45501,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3060,4024c1a4953e57a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3061,0f71d72c3b415be6,True,1.0,1.0,0.8079520303689461,1.0,1.0,1.0,0.9199800126537276
3062,c6d6faaea8915ef2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3063,18dd0b3ef6b75b70,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3064,abda798b87535e07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3065,03a97a30526b5c14,True,1.0,1.0,0.7537739623692782,1.0,1.0,1.0,0.897405817653866
3066,0d9243e74a1a501a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3067,9a94341d994d5ec9,True,1.0,1.0,0.8532253645294521,1.0,1.0,1.0,0.9388439018872717
3068,87bf38cb3c39548d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3069,15bc35249e5656b6,True,1.0,1.0,0.8946371996159469,0.0,1.0,1.0,0.5394321665066445
3070,77f45b5536f854bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3071,ecaafd3b7f635e0d,True,1.0,1.0,0.9043723569135733,1.0,1.0,1.0,0.9601551487139889
3072,34787bf8b0d95f31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3073,9e2fa21e8eac5c11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3074,8f7ea84594aa5d75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3075,de7b87d6624754cf,True,1.0,1.0,0.9041558689584362,1.0,1.0,1.0,0.9600649453993485
3076,7effab69ce785772,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3077,0a5780be84565110,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3078,689ed7a2ee4b583d,True,1.0,1.0,0.9479830424596948,1.0,1.0,1.0,0.9783262676915395
3079,46a90143da335a9a,True,1.0,1.0,0.8842503745466997,1.0,1.0,1.0,0.9517709893944583
3080,7f08b90f7a44554b,True,1.0,1.0,0.9262241831359084,1.0,1.0,1.0,0.9692600763066285
3081,6d7d043389ac52c5,True,1.0,1.0,0.8516142593137894,1.0,1.0,1.0,0.9381726080474122
3082,ed1a1174e6aa5270,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3083,56af8eae4788597f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3084,04377176d16d5a0f,True,1.0,1.0,0.9811589623735505,1.0,1.0,1.0,0.9921495676556461
3085,c5a2a467d5e25058,True,1.0,1.0,0.6817790466492761,1.0,1.0,1.0,0.867407936103865
3086,9184d994aedd50b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3087,1cddfddca0bd560a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3088,129c4e6b058a5f6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3089,789af91cd1755b7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3090,5cb9850a89b6578e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3091,398b056b300955e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3092,1cb1b58a3129563c,True,1.0,1.0,0.8883299741062759,1.0,1.0,1.0,0.9534708225442815
3093,11bf2d4580ab5bc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3094,f11cf1d1b58454d8,True,1.0,1.0,0.8539419239861183,1.0,1.0,1.0,0.9391424683275492
3095,94b9b31c975a5796,True,1.0,1.0,0.9246333342717793,1.0,1.0,0.5,0.9685972226132414
3096,0fd48798118057f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3097,1cbb42e800785a61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3098,c73dd42b15465858,True,1.0,1.0,0.8349070189246133,1.0,1.0,1.0,0.9312112578852556
3099,1270261ff182534f,True,1.0,1.0,0.939996338887895,1.0,1.0,1.0,0.974998474536623
3100,4dca385d371c57fb,True,1.0,1.0,0.9739264091720453,1.0,1.0,1.0,0.9891360038216855
3101,36d7d1e453cf5158,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3102,bd2591ae189c5a38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3103,8d0697930b5e5df0,True,1.0,1.0,0.6379044680338187,1.0,1.0,1.0,0.8491268616807578
3104,ab2ac765df3154b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3105,2a6936d84bda531f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3106,d1d19175f88e5b2e,True,1.0,1.0,0.9079636008952032,1.0,1.0,1.0,0.9616515003730014
3107,a19d3096f2625fdb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3108,9bb9d42a74165cf0,True,1.0,1.0,0.9837959127974514,1.0,1.0,1.0,0.9932482969989381
3109,62b620262e1b5b25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3110,9d55692d15dc5155,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3111,40a69dc4d1f854a8,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3112,1f2bbc5cb66b523a,True,1.0,1.0,0.9207670328543764,1.0,1.0,1.0,0.9669862636893235
3113,34d782c068c855be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3114,859dea9ce9215b47,True,1.0,1.0,0.9708605162626309,1.0,1.0,1.0,0.9878585484427629
3115,048c19bd1b5954b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3116,9dff2b84ff305fff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3117,838caf9ffb875248,True,1.0,1.0,0.9826858255248376,1.0,1.0,0.5,0.992785760635349
3118,163c9ec0110e5384,True,1.0,1.0,0.9068161418231361,1.0,1.0,1.0,0.9611733924263067
3119,2e405d459d8b5d9c,True,1.0,1.0,0.9749430150232158,1.0,1.0,1.0,0.9895595895930066
3120,4849a426de8e5d24,True,1.0,1.0,0.9351101298820781,1.0,1.0,1.0,0.9729625541175325
3121,ff83944cb2845479,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3122,cf1ad202aadb5ee6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3123,de3ea1d3c1e0588a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3124,fb4a03d7f9395b9a,True,1.0,1.0,0.9944040261486022,1.0,1.0,1.0,0.9976683442285843
3125,989a085ea31e50ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3126,342982275eb15441,True,1.0,1.0,0.8939224679340941,1.0,1.0,1.0,0.9558010283058725
3127,f750e0c7f8375bae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3128,9ecb100495a5584e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3129,5c9063357a725208,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3130,704527beccac5701,True,1.0,1.0,0.676661356448399,1.0,1.0,1.0,0.8652755651868329
3131,f34d9948bdc257ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3132,a0ff6ccbf156551f,True,1.0,1.0,0.8706360370958767,1.0,1.0,1.0,0.9460983487899486
3133,b0b98b1a4d1552c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3134,f809d95714a05fad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3135,64b99da814205341,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3136,a73467a2eede50e9,True,1.0,1.0,0.9935228878966549,1.0,1.0,1.0,0.9973012032902728
3137,61766a0be9165cb7,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3138,e0865304e2b95eaa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3139,5403d4e6179a5354,True,1.0,1.0,0.8871964671710428,1.0,1.0,1.0,0.9529985279879346
3140,e38aa05b9c8b5e32,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3141,e60d3950023a5e46,True,1.0,1.0,0.9439488840127008,1.0,1.0,1.0,0.9766453683386254
3142,c7f3aa98380354ba,True,1.0,1.0,0.937020033131119,1.0,1.0,0.0,0.9737583471379662
3143,0bd98f90f42350a3,True,1.0,1.0,0.9063989029754908,1.0,1.0,1.0,0.9609995429064545
3144,8912a46529c059a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3145,0d161d05f98354dc,True,1.0,1.0,0.9985739510043565,1.0,1.0,1.0,0.9994058129184819
3146,49bd1e2dd88457e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3147,5a3613f60fb454d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3148,9f4bf4a979835749,True,1.0,1.0,0.9614206782122006,1.0,1.0,1.0,0.9839252825884168
3149,f0a338ae8f3a56bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3150,36aef5f67c8d5e2e,True,1.0,1.0,0.9513495707880121,1.0,1.0,1.0,0.9797289878283384
3151,953aea8a2a085404,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3152,16c38196f44751bd,True,1.0,1.0,0.919882474398704,1.0,1.0,1.0,0.9666176976661266
3153,0e9d524cb7ab5e2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3154,ba82b67601605dd3,True,1.0,1.0,0.9281041918090579,1.0,1.0,1.0,0.9700434132537742
3155,44137cf5578956d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3156,0e3f26bc3e1056ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3157,fac35c75801751bd,True,1.0,1.0,0.7323526024040952,1.0,1.0,1.0,0.8884802510017064
3158,6227e5b0f0d4592e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3159,a29d602c497c532d,True,1.0,1.0,0.9586117156980436,1.0,1.0,1.0,0.9827548815408514
3160,8777c80c80ad53e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3161,239d1b8a77e05a6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3162,313c37ffdeaf51ca,True,1.0,1.0,0.9091362234595578,1.0,1.0,1.0,0.9621400931081491
3163,3ba5c2d842785d59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3164,87da3996575459a8,True,1.0,1.0,0.9861654164573896,1.0,1.0,1.0,0.9942355901905789
3165,d218ff87bdc25c55,True,1.0,1.0,0.7259366692002989,1.0,1.0,1.0,0.8858069455001245
3166,0616f9723c60524d,True,1.0,1.0,0.8968681674239265,1.0,1.0,1.0,0.9570284030933026
3167,053d94cd59495804,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3168,6289749098c55328,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3169,1a25d6503c075cc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3170,8f105ffb008c5801,True,1.0,1.0,0.9905163802049354,1.0,1.0,1.0,0.9960484917520563
3171,bc7ae4f9eced56c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3172,9a1b2cdfbe7d56c0,True,1.0,1.0,0.8820951724363146,1.0,1.0,1.0,0.9508729885151311
3173,9e1cdfa2d2185645,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3174,2bd04a0902095129,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3175,1a707ed0d7ba541d,True,1.0,1.0,0.6388965248432336,1.0,1.0,1.0,0.8495402186846807
3176,74cdabf6dd8e5052,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3177,614c50b897445f89,True,1.0,1.0,0.9699506117353259,1.0,1.0,1.0,0.9874794215563858
3178,e4d27e2ed6ac513e,True,1.0,1.0,0.863325896810615,1.0,1.0,1.0,0.9430524570044229
3179,132cc1207858500c,True,1.0,1.0,0.9010399674860258,1.0,1.0,1.0,0.9587666531191775
3180,46deeff0d0495df6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3181,23df9e4092425b2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3182,c0d51ca7b8af5414,True,1.0,1.0,0.6303592505235901,1.0,1.0,1.0,0.8459830210514959
3183,277758d55617567b,True,1.0,1.0,0.7803051747913733,1.0,1.0,1.0,0.9084604894964056
3184,d72d183a16e05cf3,True,1.0,1.0,0.9404622315309,1.0,1.0,1.0,0.9751925964712083
3185,4631b80af7fb5f2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3186,4b721ff0b7025f21,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3187,2c6d90e9889e56c2,True,1.0,1.0,0.9237127710164363,1.0,1.0,1.0,0.9682136545901819
3188,9f1b6ff3a4865c8a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3189,df78364de73e581b,True,1.0,1.0,0.9990822797247736,1.0,1.0,1.0,0.9996176165519891
3190,6ce3e4a1792651a8,True,1.0,1.0,0.9750824455417367,1.0,1.0,1.0,0.9896176856423903
3191,fd20892efbe35102,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3192,135899b9eb4f543e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3193,6d66b095f93750f7,True,1.0,1.0,0.8430223114345423,1.0,1.0,1.0,0.9345926297643926
3194,9204b6df37ec56ba,True,1.0,1.0,0.8055877749016154,1.0,1.0,1.0,0.9189949062090065
3195,b66f066aad62515e,True,1.0,1.0,0.895716730958452,1.0,1.0,1.0,0.956548637899355
3196,3f6732f66f695405,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3197,dbcb1f2c3979500d,True,1.0,1.0,0.9297029439751759,1.0,1.0,1.0,0.9707095599896567
3198,61874b16298352f3,True,1.0,1.0,0.9538153518511205,1.0,1.0,1.0,0.9807563966046335
3199,6ce7347fb53b5d83,True,1.0,1.0,0.8655907588628283,1.0,1.0,1.0,0.9439961495261784
3200,62013ac84b3a57e5,True,1.0,1.0,0.9847518472181301,1.0,1.0,1.0,0.9936466030075541
3201,7bd504ce0e1950b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3202,4cfe4dc173bb5e2e,True,1.0,1.0,0.5808655809886863,1.0,1.0,1.0,0.8253606587452861
3203,66e559e29cca52e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3204,0d1b753fd19f55cb,True,1.0,1.0,0.9380680823861024,1.0,1.0,1.0,0.9741950343275426
3205,3931a353a1f6520d,True,1.0,1.0,0.9710031559010592,1.0,1.0,1.0,0.9879179816254413
3206,cd41ee390afb5da7,True,1.0,1.0,0.9122882431702976,1.0,1.0,0.5,0.9634534346542907
3207,f0297d1838cd5b1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3208,7bbb6cfc4f135e50,True,1.0,1.0,0.8478780968696473,1.0,1.0,1.0,0.9366158736956863
3209,09c56525e8e853a8,True,1.0,1.0,0.9165740318896585,1.0,1.0,1.0,0.9652391799540244
3210,60fa28b4cd8a57fb,True,1.0,1.0,0.7630782654189164,1.0,1.0,1.0,0.9012826105912152
3211,c20a7d6f7c9e5379,True,1.0,1.0,0.9666523396059193,1.0,1.0,1.0,0.9861051415024664
3212,94a3b8d43f515d6e,True,1.0,1.0,0.9678540239055389,1.0,1.0,1.0,0.9866058432939745
3213,6f6d4e85ebdb5013,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3214,e4054a16eede5400,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3215,8413eaf2b8e45e3b,True,1.0,1.0,0.8980799588185768,1.0,1.0,1.0,0.957533316174407
3216,aa22b810e3395182,True,1.0,1.0,0.9256092345085304,1.0,1.0,1.0,0.9690038477118876
3217,dccee2a69ee5501d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3218,da4d89151b245e0c,True,1.0,1.0,0.6584163444607545,0.0,1.0,0.5,0.441006810191981
3219,c20bcc28c238595c,True,1.0,1.0,0.8360945819818363,1.0,1.0,1.0,0.931706075825765
3220,a1adc0fae78f5a3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3221,2564ab331db05cb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3222,54220704df92547d,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3223,b7bb53ad2bb1505f,True,1.0,1.0,0.8868076298373636,1.0,1.0,1.0,0.9528365124322349
3224,c773514392cc56ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3225,9f8f670a268550e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3226,e76cb8b17f8f51f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3227,3187a6d159fb51d8,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3228,fc0a5277292352d9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3229,6e6d55e69a6a5d18,True,1.0,1.0,0.9738915018801955,1.0,1.0,1.0,0.9891214591167481
3230,4a55d9d08b7752e8,True,1.0,1.0,0.8075725025060616,1.0,1.0,1.0,0.9198218760441924
3231,4a096077f8165879,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3232,604bdac2bba05309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3233,2d151a8187f050bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3234,90ed1fb3861c56d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3235,722ad5b3698c52c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3236,33ee6f1f594d50ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3237,6d593ca981fd56b8,True,1.0,1.0,0.9542556347397132,1.0,1.0,1.0,0.9809398478082137
3238,45c3a52706c555df,True,1.0,1.0,0.8357465037361598,1.0,1.0,1.0,0.9315610432233999
3239,2e2cc58c9aa450e7,True,1.0,1.0,0.8157229537160067,1.0,1.0,1.0,0.9232178973816695
3240,007845701f635565,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3241,090a482cb7335520,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3242,d8952813d8de574d,True,1.0,1.0,0.9279140707553096,1.0,1.0,1.0,0.9699641961480457
3243,a81fbf9466e05120,True,1.0,1.0,0.8309826363012126,1.0,1.0,1.0,0.9295760984588387
3244,e6e40103bfcb539e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3245,fdee882945885aa7,True,1.0,1.0,0.5415085713723262,1.0,1.0,1.0,0.8089619047384692
3246,8a43e10749585b21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3247,551cf39c34f75b25,True,1.0,1.0,0.7986550806529764,1.0,1.0,1.0,0.9161062836054068
3248,986ebb8642ae5b64,True,1.0,1.0,0.8170908188912523,1.0,1.0,1.0,0.9237878412046885
3249,a99280d8424c55b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3250,986cc16cb2295630,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3251,23ee5a5b9a1a550c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3252,c95f17dbae835b51,True,1.0,1.0,0.5953068417622588,1.0,1.0,1.0,0.8313778507342745
3253,bae48b8677205cad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3254,5325126716b45ac4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3255,4fbdc88ce3f75540,True,1.0,1.0,0.9261773984480247,1.0,1.0,1.0,0.9692405826866769
3256,5350e5a376c259f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3257,40df19739f215995,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3258,dadda73214d15baf,True,1.0,1.0,0.9889678215478666,1.0,1.0,1.0,0.9954032589782779
3259,9064ebbda4425d30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3260,d7b1d984a0ff5791,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3261,af0e1a3043ba51c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3262,3078139bae8e592d,True,1.0,1.0,0.8898009875440244,1.0,1.0,1.0,0.9540837448100102
3263,6c4bebeaa24a53ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3264,0965108c193757a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3265,8781cde1032354cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3266,c8c9563dbe59572a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3267,0a73f089868458e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3268,7e2675bbae325f36,True,1.0,1.0,0.9551086132930449,1.0,1.0,1.0,0.9812952555387687
3269,5328fe5eba6e5d30,True,1.0,1.0,0.9865513241219267,1.0,1.0,1.0,0.9943963850508029
3270,1347c91c511a5918,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3271,324cb0d226a45b91,True,1.0,1.0,0.7986497447942915,1.0,1.0,1.0,0.9161040603309548
3272,f1106b0f8f745eae,True,1.0,1.0,0.9806749659703137,0.0,1.0,1.0,0.575281235820964
3273,054e4984e1b55ec9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3274,bcc94c5142785550,True,1.0,1.0,0.8208244297613423,1.0,1.0,1.0,0.9253435124005592
3275,cb50b764d69557b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3276,da137494751e500f,True,1.0,1.0,0.9053904868077006,1.0,1.0,1.0,0.9605793695032085
3277,f3e09f0670d25426,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3278,57b605b889505738,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3279,a0bc34982a4555ac,True,1.0,1.0,0.6790283774452959,1.0,1.0,1.0,0.86626182393554
3280,20d3a5f5b9e6549f,True,1.0,1.0,0.9738521152827483,1.0,1.0,1.0,0.9891050480344784
3281,842d40cd41cf56e8,True,1.0,1.0,0.9501382407446807,1.0,1.0,1.0,0.9792242669769502
3282,0dfdaa7ed7445e7c,True,1.0,1.0,0.7198823296992809,1.0,1.0,0.5,0.883284304041367
3283,e6be0f4d0dc351d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3284,dbbe5d5671495f13,True,1.0,1.0,0.7686178149023661,1.0,1.0,1.0,0.9035907562093192
3285,da765dd341585db9,True,1.0,1.0,0.7655390238341366,1.0,1.0,1.0,0.902307926597557
3286,737920796b595b0f,True,1.0,1.0,0.48324801244838966,1.0,1.0,1.0,0.7846866718534957
3287,449ed0c45858583f,True,1.0,1.0,0.9683629161338083,1.0,1.0,1.0,0.9868178817224201
3288,ba69db6d6eb15ceb,True,1.0,1.0,0.6685960766794888,1.0,1.0,1.0,0.861915031949787
3289,cf12097663665430,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3290,14d9640a8b9d5d7d,True,1.0,1.0,0.9439743759851632,1.0,1.0,1.0,0.976655989993818
3291,ba83a36f96af5ceb,True,1.0,1.0,0.9556133650131458,1.0,1.0,0.0,0.9815055687554773
3292,581e219460ef5789,True,1.0,1.0,0.931461158356034,1.0,1.0,1.0,0.9714421493150143
3293,dac744da64d35664,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3294,29d3a233b1915c1a,True,1.0,1.0,0.8550733830268068,1.0,1.0,1.0,0.9396139095945029
3295,ef23fc3dea3551b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3296,69ed5efe731251d0,True,1.0,1.0,0.9419395554741807,1.0,1.0,1.0,0.975808148114242
3297,6535e6022ba0547c,True,1.0,1.0,0.9271613267206402,1.0,1.0,1.0,0.9696505528002667
3298,fd9dc4abc0d357a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3299,534587f0abca573b,True,1.0,1.0,0.9632688818161131,1.0,1.0,1.0,0.9846953674233805
3300,2c9ea4fc0e8e5ef2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3301,bbd85b27fa465894,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3302,23742ff81ee85c96,True,1.0,1.0,0.9149206190276742,1.0,1.0,1.0,0.9645502579281976
3303,b02be1e28abb59f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3304,b0598da891205aa3,True,1.0,1.0,0.7132910081007823,1.0,1.0,1.0,0.8805379200419926
3305,e12d472387385ef6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3306,b2872eb05a455f97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3307,4f6fb990b8875e5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3308,086e0f2ff2c45bb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3309,8b9aa871306555d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3310,34ed4880444350af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3311,f211c8127aff5246,True,1.0,1.0,0.9337874937693591,1.0,1.0,1.0,0.972411455737233
3312,f6f14df95f6c52af,True,1.0,1.0,0.9803671497199066,1.0,1.0,0.5,0.9918196457166277
3313,94817f3d96fe5072,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3314,2035406a3a6955be,True,1.0,1.0,0.9356753128952049,1.0,1.0,1.0,0.9731980470396687
3315,a5f724194aaa55f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3316,313a7a6feb1c5490,True,1.0,1.0,0.6854411418165235,1.0,1.0,0.5,0.8689338090902181
3317,b2e27f20100b54ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3318,fb351801ac245053,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3319,9f3b77fe8cd3541c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3320,c1133aca1539575e,True,1.0,1.0,0.9523942539217479,1.0,1.0,1.0,0.980164272467395
3321,5209e1f6a97e592a,True,1.0,1.0,0.7987987005503772,1.0,1.0,1.0,0.9161661252293238
3322,3cbb6c030b1e5d19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3323,f308a472f26056a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3324,46c8d578ddb55784,True,1.0,1.0,0.7539589933823213,1.0,1.0,1.0,0.8974829139093005
3325,7238724f2bff58f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3326,432598c0bda65445,True,1.0,1.0,0.952434706136646,0.0,1.0,1.0,0.5635144608902692
3327,fd89a82cf20e5632,True,1.0,1.0,0.9332482948465327,1.0,1.0,1.0,0.9721867895193886
3328,e485bc6cdd285588,True,1.0,1.0,0.780452130212771,1.0,1.0,1.0,0.9085217209219879
3329,5d7e99b7eea65475,True,1.0,1.0,0.972261209057344,1.0,1.0,1.0,0.98844217044056
3330,16c1e641b6d350b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3331,4a35a95ee57f5572,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3332,2cd2afde48275675,True,1.0,1.0,0.9529841411905966,1.0,1.0,1.0,0.9804100588294152
3333,851ef663a5775acd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3334,0b6912dfdcf450c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3335,a4f91ed474295f00,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3336,fdd71ab4630a5fb8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3337,75b3192cd5825661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3338,d2a40dbaca5750e4,True,1.0,1.0,0.931023010767151,1.0,1.0,1.0,0.9712595878196462
3339,a2336870ff485514,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3340,2a4ee10b521258a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3341,d11b9fcd004e5270,True,1.0,1.0,0.8112207974840566,1.0,1.0,1.0,0.9213419989516902
3342,3dc6b109b480502f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3343,a9c15f8aabb65b09,True,1.0,1.0,0.892193658922323,1.0,1.0,1.0,0.9550806912176345
3344,48f72313812d5f53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3345,73eda22129255831,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3346,757fb1d7679c5dc2,True,1.0,1.0,0.9526372677357013,1.0,1.0,1.0,0.9802655282232089
3347,d1e46ac6cbe15c1e,True,1.0,1.0,0.9633730315798836,1.0,1.0,1.0,0.9847387631582848
3348,c4bacbfebba15b26,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3349,ee492610c55b5440,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3350,8fe72ff0763b5ba9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3351,451f66014a765bce,True,1.0,1.0,0.9975808325829916,1.0,1.0,1.0,0.9989920135762466
3352,52d3f15d6ca75701,True,1.0,1.0,0.8121971114061706,1.0,1.0,1.0,0.9217487964192378
3353,10f5795252265ff3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3354,ae68b10cd5085e7c,True,1.0,1.0,0.9892226184080162,1.0,1.0,1.0,0.9955094243366734
3355,cdc030cdbc9153ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3356,d1af94a471135add,True,1.0,1.0,0.9028539081378834,1.0,1.0,1.0,0.9595224617241179
3357,4f359b56679c50ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3358,0a746c037a905da7,True,1.0,1.0,0.9545939429821159,1.0,1.0,1.0,0.9810808095758817
3359,a988872adfe45a71,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3360,5ae0b5e6a95f5335,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3361,10209c0e885f5162,True,1.0,1.0,0.7364447480348977,1.0,1.0,1.0,0.8901853116812074
3362,a41a728fda515594,True,1.0,1.0,0.9275797375967442,1.0,1.0,1.0,0.9698248906653101
3363,977f40bd144b59e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3364,3ff436e401ed5828,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3365,4c5501833dfd5bb4,True,1.0,1.0,0.801211866884553,1.0,1.0,1.0,0.9171716112018972
3366,dcf89e4b93ba5fbe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3367,bd6d465e3fe95e7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3368,e3ddabf456b155a9,True,1.0,1.0,0.9037084722557741,1.0,1.0,1.0,0.9598785301065726
3369,f3872682944e5d13,True,1.0,1.0,0.9932275494882854,1.0,1.0,1.0,0.9971781456201189
3370,ae02e969e8595cca,True,1.0,1.0,0.9277558352861278,1.0,1.0,1.0,0.9698982647025532
3371,50aa287e430e5ab3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3372,31222d2fc6f95e0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3373,bdef1564d4565c48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3374,411ce5449bda5b1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3375,7ba76233a35553c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3376,5b24b678ff67555d,True,1.0,1.0,0.9413389480819978,1.0,1.0,1.0,0.9755578950341658
3377,2963ac11563356d9,True,1.0,1.0,0.977305370457725,1.0,1.0,1.0,0.9905439043573855
3378,fa70c2e191965353,True,1.0,1.0,0.9682942927846265,1.0,1.0,1.0,0.986789288660261
3379,84ed0a5827f656d8,True,1.0,1.0,0.962140991555543,1.0,1.0,1.0,0.984225413148143
3380,0eb7dda83bbe5fb2,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3381,85482a4d20fd5eac,True,1.0,1.0,0.8941810767339019,1.0,1.0,1.0,0.9559087819724592
3382,f52211f2dec85537,True,1.0,1.0,0.8324512361941605,1.0,1.0,1.0,0.9301880150809002
3383,c60be3c852c55da2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3384,9b86b7cc0b41507b,True,1.0,1.0,0.9235581668705626,1.0,1.0,1.0,0.9681492361960679
3385,9d262af7c8875aa2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3386,0324b2d1ca2e5b6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3387,5806eb348e3250d9,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
3388,df534bbfbbba5b0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3389,c0fb4281da785582,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3390,48ee746b1bfb5e7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3391,ad517de61e355d8d,True,1.0,1.0,0.8213662012254517,1.0,1.0,1.0,0.9255692505106049
3392,2de709220e34507e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3393,535d4220196452ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3394,b5a8b9b436b05bad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3395,502fc2f7b9415e11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3396,62c0730b5f435548,True,1.0,1.0,0.8867611002811263,1.0,1.0,1.0,0.9528171251171359
3397,8ca47b84db7053a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3398,fc0d0363cab85e22,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3399,beaa12171da45b46,True,1.0,1.0,0.9934124418971151,1.0,1.0,1.0,0.997255184123798
3400,83873a51bef051ac,True,1.0,1.0,0.8913217495874524,1.0,1.0,1.0,0.9547173956614384
3401,282855be37635ecc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3402,1786ef7edac65502,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3403,d2d30ecb18db52f9,True,1.0,1.0,0.8103777917672175,1.0,1.0,1.0,0.920990746569674
3404,f9c0cc538bb457c8,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3405,93bc5a4ab6a95986,True,1.0,1.0,0.8987973804020709,1.0,1.0,1.0,0.9578322418341964
3406,c13f0e8db9b15c69,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3407,173369dc059d5fe9,True,1.0,1.0,0.786446742685781,1.0,1.0,1.0,0.9110194761190754
3408,d06d8235012b56fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3409,fc8de9b657805f00,True,1.0,1.0,0.8986497993441517,1.0,1.0,1.0,0.9577707497267299
3410,f80a6f7f4de5564d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3411,0d95350d8f3b516b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3412,57960c0eaa6b554b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3413,774160714b7e5ca4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3414,1b471d7f756a5c7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3415,3a2b28ef68385d75,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
3416,ce124b0ef61757d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3417,0038810163a05e09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3418,9c62f0bf33fd542d,True,1.0,1.0,0.983265665560848,1.0,1.0,1.0,0.9930273606503534
3419,662ddec48b93598e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3420,82b415fbbc725562,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3421,01052f67ec24538c,True,1.0,1.0,0.9641165068272025,1.0,1.0,1.0,0.9850485445113343
3422,ab845dd1ff3c522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3423,afd9edcb6d94521f,True,1.0,1.0,0.9510867303526142,1.0,1.0,1.0,0.9796194709802558
3424,00ddbc829ecb563e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3425,44b1999e4b2551b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3426,0ac3823481f15815,True,1.0,1.0,0.9833365669063208,1.0,1.0,0.5,0.9930569028776336
3427,c2f911300954542a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3428,7508fad57cde547d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3429,6012210b020c53a9,True,1.0,1.0,0.8385389104166258,1.0,1.0,0.5,0.9327245460069274
3430,467191a24ffe57aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3431,fd1e4ae4c102553c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3432,36e789a0e4035ad7,True,1.0,1.0,0.9894847437382922,1.0,1.0,1.0,0.9956186432242884
3433,65f236a74a3d53a4,True,1.0,1.0,0.9172731567413486,1.0,1.0,1.0,0.9655304819755619
3434,8931b1302d7a5f61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3435,13d078252f4653f3,True,1.0,1.0,0.8680957338830636,1.0,1.0,1.0,0.9450398891179432
3436,310ef687176e5160,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3437,458aff4d43725bd3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3438,644d0407ee0a5337,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3439,773ae953dba953b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3440,a42cc34c8a985b67,True,1.0,1.0,0.8799075681040335,1.0,1.0,0.0,0.949961486710014
3441,c5f6d8de44475520,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3442,e393bc5cafe95872,True,1.0,1.0,0.8489996081426762,1.0,1.0,1.0,0.9370831700594483
3443,816a869e91ae5d17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3444,1d7a96e116735b6c,True,1.0,1.0,0.8921890453217577,1.0,1.0,1.0,0.9550787688840657
3445,fdaf1d60259d5466,True,1.0,1.0,0.970328574944014,1.0,1.0,1.0,0.9876369062266726
3446,1c77ba7488d35c52,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3447,e073c9ed32975c17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3448,9ddee0363c1f530a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3449,624f26fa47485b3d,True,1.0,1.0,0.9544609078179174,1.0,1.0,1.0,0.9810253782574656
3450,aab09057df0a515d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3451,6e395976280452e1,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3452,f7c495f7030a5ac1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3453,7df960d73e50560b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3454,9b95066419ea5427,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3455,b7e61e7b15265bb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3456,e84ff3e29bc05254,True,1.0,1.0,0.6777135324052533,1.0,1.0,1.0,0.8657139718355222
3457,ef300f8a9cf254bc,True,1.0,1.0,0.867916018223955,1.0,1.0,1.0,0.9449650075933146
3458,2d24100bcb1e57e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3459,c0e6947e2b455ff7,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3460,197f39226d0856ce,True,1.0,1.0,0.8522489969508654,0.0,1.0,1.0,0.521770415396194
3461,815422a6d14358fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3462,89de641f85f25a3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3463,8051c60f20705909,True,1.0,1.0,0.7818873429310988,1.0,1.0,1.0,0.9091197262212912
3464,b403192d3ea45397,True,1.0,1.0,0.9998215756502824,1.0,1.0,1.0,0.999925656520951
3465,815565a62f775c7c,True,1.0,1.0,0.5901259153252673,1.0,1.0,1.0,0.829219131385528
3466,750d0f9df6ef55a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3467,c653006470bf521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3468,5f0ef7cc5f0a5b02,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3469,88e453ca4644586f,True,1.0,1.0,0.9123901679270893,1.0,1.0,1.0,0.9634959033029539
3470,afe2240435575a92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3471,8894cb9c1f385198,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3472,cd2f52e2012f5088,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3473,74831c9ae5a15f99,True,1.0,1.0,0.9636588220743048,1.0,1.0,1.0,0.9848578425309603
3474,7af7ff61308e5e5c,True,1.0,1.0,0.8168954537635168,1.0,1.0,1.0,0.9237064390681319
3475,2cbf505c735c5c34,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3476,882a63bc231e5987,True,1.0,1.0,0.9622114938976958,1.0,1.0,1.0,0.9842547891240399
3477,9d69a0f2f73f5035,True,1.0,1.0,0.9026684899293876,1.0,1.0,1.0,0.9594452041372449
3478,fc8f087133c55220,True,1.0,1.0,0.9204063179689428,1.0,1.0,1.0,0.9668359658203928
3479,f54559dd98e75d83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3480,e24d893472bf5ce0,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3481,11118a8c74d95c5c,True,1.0,1.0,0.9505085262539199,1.0,1.0,1.0,0.9793785526057999
3482,e00c640657fb5895,True,1.0,1.0,0.8341057166709192,1.0,1.0,1.0,0.9308773819462163
3483,d422c9b6689c52bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3484,5ee1455d53695e5b,True,1.0,1.0,0.7923324534135614,1.0,1.0,1.0,0.9134718555889839
3485,ad47566ea29a57bf,True,1.0,1.0,0.975102191019431,1.0,1.0,1.0,0.989625912924763
3486,96dc22c0224255ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3487,26a78d23b1075252,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3488,70297f5b95955dce,True,1.0,1.0,0.9861863126196063,1.0,1.0,1.0,0.994244296924836
3489,c91c301500e95244,True,1.0,1.0,0.9851499676671126,1.0,1.0,1.0,0.9938124865279635
3490,c133861a233a51de,True,1.0,1.0,0.7654802341444249,1.0,1.0,0.0,0.9022834308935104
3491,e7aded473b7e5183,True,1.0,1.0,0.8839061404010075,1.0,1.0,1.0,0.9516275585004198
3492,8e5ce0a119585d3b,True,1.0,1.0,0.7286117619249208,1.0,1.0,0.0,0.886921567468717
3493,c2ebbcddd45457f8,True,1.0,1.0,0.9641714171065439,1.0,1.0,1.0,0.9850714237943933
3494,4ca0e98b86fb5377,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3495,611bde5a2b585c9d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3496,acc78986a3805c7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3497,e1c80a4e90a1501d,True,1.0,1.0,0.8812518978380122,1.0,1.0,1.0,0.9505216240991717
3498,41892d06df125856,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3499,6c321000d6c0527a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3500,453be1f585b1589f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3501,b6765fe7ee17596e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3502,20ae5de0a8725d9d,True,1.0,1.0,0.9516478161522777,1.0,1.0,1.0,0.9798532567301157
3503,fd99b81c7f2b5ed7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3504,f84b6dbc1cd35f61,True,1.0,1.0,0.9696553331170598,1.0,1.0,1.0,0.987356388798775
3505,2c76300c674f5769,True,1.0,1.0,0.8211363418582761,1.0,1.0,1.0,0.9254734757742819
3506,047b56d34f1d5aa0,True,1.0,1.0,0.6212599294116151,1.0,1.0,1.0,0.8421916372548397
3507,bb85e87e90ae52ec,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3508,4d88ae43c2f55d96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3509,b2abc819ebf45c11,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3510,bf3ea6a284d85269,True,1.0,1.0,0.8754357766434542,1.0,1.0,1.0,0.9480982402681059
3511,184f5d3c75275c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3512,b9148aabf55250e9,True,1.0,1.0,0.5829476938321061,1.0,1.0,1.0,0.8262282057633775
3513,aab1c6b4ac3d57a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3514,cdc8b2ccd20f5c80,True,1.0,1.0,0.9588748551538352,1.0,1.0,1.0,0.9828645229807647
3515,7eb910e54ef55811,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3516,25226305bdff5efd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3517,c0ccba48004c5eba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3518,082ea12d7b2355cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3519,e36762528cdb5e37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3520,994ab680895a55d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3521,a208267045685266,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3522,e814805effdb5b56,True,1.0,1.0,0.6350923294604637,1.0,1.0,0.5,0.8479551372751932
3523,14ee80bbba6b587a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3524,cd78333fa2c45328,True,1.0,1.0,0.980034037804204,1.0,1.0,1.0,0.9916808490850849
3525,055c41d3c8e75bdc,True,1.0,1.0,0.9267078999739273,1.0,1.0,1.0,0.9694616249891364
3526,5e25570a2f725a17,True,1.0,1.0,0.9081786829311216,1.0,1.0,1.0,0.9617411178879673
3527,d577027e9c295bde,True,1.0,1.0,0.8230039068344197,1.0,1.0,0.5,0.9262516278476749
3528,0ddc071278375700,True,1.0,1.0,0.6750947984733293,1.0,1.0,1.0,0.8646228326972206
3529,72808a9b1e7f5f15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3530,1712f51cf5df564a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3531,ab88e1b94ce953bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3532,123bc88af914514c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3533,cb2a52e9af3a5e0a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3534,805158120d1c552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3535,e720bb9728785a67,True,1.0,1.0,0.862362714075471,1.0,1.0,1.0,0.9426511308647796
3536,239e3ed3199d5ae6,True,1.0,1.0,0.9897550225185094,1.0,1.0,1.0,0.9957312593827122
3537,fe0a6bd36c395735,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3538,e4b6a49b32545d95,True,1.0,1.0,0.986359709629496,1.0,1.0,1.0,0.9943165456789567
3539,9c0cc184e0895e70,True,1.0,1.0,0.7681385663377449,1.0,1.0,1.0,0.9033910693073937
3540,f93751942d4e5c48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3541,2274256d3852572f,True,1.0,1.0,0.9977462407787384,1.0,1.0,1.0,0.9990609336578077
3542,c6e62024ca7e5959,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3543,f24100a519ef5940,True,1.0,1.0,0.9735784094789283,1.0,1.0,1.0,0.9889910039495534
3544,bf0fa6fe20b5587f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3545,b648072650cc5932,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3546,0b0a92d14c3c508e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3547,b2b49c0ddec25abc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3548,7c8cb841bdfd5c56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3549,2d55129330045d3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3550,f958234391c05be3,True,1.0,1.0,0.812247631426569,1.0,1.0,1.0,0.9217698464277371
3551,93ca181d363358eb,True,1.0,1.0,0.6984799979471069,1.0,1.0,1.0,0.8743666658112946
3552,508209397e8f5714,True,1.0,1.0,0.9284726508389493,1.0,1.0,1.0,0.9701969378495622
3553,df2257e552655d84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3554,40c5ce24f85a5540,True,1.0,1.0,0.942017377903222,1.0,1.0,1.0,0.9758405741263424
3555,aeea0bc96b5255e9,True,1.0,1.0,0.8645056776417271,1.0,1.0,1.0,0.9435440323507196
3556,f231f20bdcb55426,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3557,e1886e081b945907,True,1.0,1.0,0.8351564900284763,1.0,1.0,1.0,0.9313152041785319
3558,bf8a9586c59551f2,True,1.0,1.0,0.9952867950254499,1.0,1.0,1.0,0.9980361645939375
3559,95effa16c4bb5c12,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
3560,4c83b81ddcc757b1,True,1.0,1.0,0.9096477275948207,1.0,1.0,1.0,0.9623532198311753
3561,6b4ae810d2195d79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3562,4c8d222d98115a86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3563,86db74cc909e5437,True,1.0,1.0,0.8022787903406879,1.0,1.0,1.0,0.9176161626419533
3564,c36c131b21f65a13,True,1.0,1.0,0.9848869334582148,1.0,1.0,1.0,0.9937028889409228
3565,dce06ee8c9fc572f,True,1.0,1.0,0.9560147167245455,1.0,1.0,1.0,0.9816727986352273
3566,59c19d828f665a79,True,1.0,1.0,0.8563857403622068,1.0,1.0,1.0,0.9401607251509194
3567,ac04f9fd4233550c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3568,c89f33e9f07d5aa8,True,1.0,1.0,0.6402659344739048,1.0,1.0,1.0,0.8501108060307937
3569,953b6023473258bb,True,1.0,1.0,0.38714133726013766,1.0,1.0,0.5,0.7446422238583907
3570,b9ef517f054450b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3571,371d154a89425165,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3572,3c3dfd5b93dc5f54,True,1.0,1.0,0.9088502156819454,1.0,1.0,1.0,0.9620209232008105
3573,55eed45c895852b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3574,ab548d52e69b5ed4,True,1.0,1.0,0.9076290874905819,1.0,1.0,1.0,0.9615121197877424
3575,4cb70e4f5d4b5fdf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3576,b1a1b2a18fa4504f,True,1.0,1.0,0.8737414863182922,1.0,1.0,0.0,0.947392285965955
3577,bf6e5d04e0d7576e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3578,9cd4b5f3bbf85357,True,1.0,1.0,0.9920704801295924,1.0,1.0,1.0,0.9966960333873303
3579,9300251ea784552f,True,1.0,1.0,0.823752002249804,1.0,1.0,1.0,0.9265633342707517
3580,22c1a51ffc1f5022,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3581,3338ad25c2cc59d1,True,1.0,1.0,0.7419549369787687,1.0,1.0,1.0,0.8924812237411537
3582,8470cdca41255e20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3583,9017962112f85d62,True,1.0,1.0,0.7487286431438702,1.0,1.0,1.0,0.895303601309946
3584,5cbb02f3e0e253e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3585,cd16888f31015b81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3586,6d846dadde695838,True,1.0,1.0,0.8635059467598065,1.0,1.0,0.0,0.943127477816586
3587,5b8d892592635d5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3588,8eda03e314a456a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3589,ba8688a796b55984,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3590,cdc469758f7c502b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3591,29163817326a5eab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3592,418eb2a0ba415e93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3593,84cd08b147745635,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3594,0480033cdea65921,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3595,80722f66bc3b54c0,True,1.0,1.0,0.8398677131594319,1.0,1.0,1.0,0.93327821381643
3596,254dee7f5f1f5f17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3597,f9532e6ad0b05fbb,True,1.0,1.0,0.6815840265913216,1.0,1.0,1.0,0.8673266777463841
3598,a3f82403e6945aa7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3599,eb2797d76e3b5384,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3600,b2f320b5d94753f9,True,1.0,1.0,0.9372467022006699,1.0,1.0,1.0,0.9738527925836125
3601,55368b53e7ba5dda,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3602,887c38b0c24d5b51,True,1.0,1.0,0.7042324604967615,1.0,1.0,1.0,0.876763525206984
3603,ecf10edba55e5595,True,1.0,1.0,0.8780712344301548,1.0,1.0,1.0,0.9491963476792312
3604,6fa0a76b37b558bd,True,1.0,1.0,0.8873975619913111,1.0,1.0,1.0,0.9530823174963796
3605,d3a9acba43a05b83,True,1.0,1.0,0.7405638809838783,1.0,1.0,1.0,0.891901617076616
3606,ddc904ff3be05595,True,1.0,1.0,0.910705614172241,1.0,1.0,1.0,0.9627940059051004
3607,c7cd4edb7b455e9f,True,1.0,1.0,0.9113069993868674,1.0,1.0,1.0,0.9630445830778614
3608,5abef8058afa529f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3609,76d34ae8c95156b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3610,2302da9c486d5e3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3611,dcb18ea8a7ea5d66,True,1.0,1.0,0.9468147249810599,1.0,1.0,1.0,0.9778394687421083
3612,8f41958d23a65c48,True,1.0,1.0,0.9419707405144822,1.0,1.0,1.0,0.9758211418810342
3613,825269c866465320,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3614,2f1d36641ecb509a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3615,4b3d6fc60b815701,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3616,082988f40658562c,True,1.0,1.0,0.8757532710983781,1.0,1.0,1.0,0.9482305296243242
3617,c1e0af56e9eb50b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3618,7602906d3c785da3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3619,29c5f96fb4e95d3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3620,649ee93e67cc58bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3621,0057ce5b81c35a81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3622,0c9105d8ad6a5f52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3623,29c9d694a2a15357,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3624,132ea05c88d355ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3625,0de3f9728fc651a6,True,1.0,1.0,0.9222981248813482,0.0,1.0,1.0,0.5509575520338951
3626,c756ce81365d5a3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3627,5cffd130ff2c510a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3628,6d0a7f0bb4e7584b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3629,537935a8e7b653f2,True,1.0,1.0,0.5376113508016774,1.0,1.0,0.0,0.8073380628340323
3630,b962399e13f35965,True,1.0,1.0,0.8674497698998402,1.0,1.0,1.0,0.9447707374582667
3631,4fbca0f4292355cb,True,1.0,1.0,0.7949780023563665,1.0,1.0,1.0,0.9145741676484861
3632,7fb88e704c1a5cca,True,1.0,1.0,0.9745813438111885,1.0,1.0,1.0,0.9894088932546619
3633,c0ccb2e28d8e5bfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3634,dbb26055ea9351dc,True,1.0,1.0,0.9946804414162186,1.0,1.0,1.0,0.9977835172567578
3635,0ae1539816f55b5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3636,230b5f3fb3f157fe,True,1.0,1.0,0.9405523263949366,1.0,1.0,1.0,0.9752301359978902
3637,56fe5be4b9dc5c77,True,1.0,1.0,0.9470792930886239,1.0,1.0,1.0,0.9779497054535934
3638,e704fb7745a75fd7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3639,e024d36bdd205a12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3640,605ac5873f015baf,True,1.0,1.0,0.9644546523121674,1.0,1.0,1.0,0.9851894384634031
3641,85229d62b0965482,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3642,e9fcec80707952c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3643,f84819b5dc2a5130,True,1.0,1.0,0.9730804459885277,1.0,1.0,0.0,0.9887835191618866
3644,ff76d319bd9558f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3645,ac55c7f072c6528d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3646,dd16377ecfa45fe0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3647,ecb0765ba5c05fa3,True,1.0,1.0,0.9318495372997807,1.0,1.0,1.0,0.9716039738749087
3648,09832085301555df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3649,63b91b18f46a5a96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3650,58ad6156b5895541,True,1.0,1.0,0.687294917656513,1.0,1.0,1.0,0.8697062156902137
3651,cbc6f9e782c950ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3652,fb259f736cd55252,True,1.0,1.0,0.8585906091865374,1.0,1.0,1.0,0.9410794204943906
3653,27b8eae78cf05c1e,True,1.0,1.0,0.5726635041109076,1.0,1.0,0.5,0.8219431267128782
3654,51c2558524435a31,True,1.0,1.0,0.8162206049611785,1.0,1.0,1.0,0.9234252520671578
3655,cbda46701b0d57b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3656,3ce72ef7e80855e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3657,90693e0d94f05e85,True,1.0,1.0,0.8557175781532261,1.0,1.0,1.0,0.9398823242305109
3658,08e03654c0ca5151,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3659,6919cfa3396a52ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3660,ae5377e5ebf65f45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3661,1baf6c7677a95a6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3662,557690c1c31357b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3663,8ca0e93beaa056de,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3664,f253fd0891d3562a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3665,7dfe5f8b766b5893,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3666,eee59dd716c05e1b,True,1.0,1.0,0.797933069768861,1.0,1.0,1.0,0.9158054457370254
3667,eb15f0d956eb5ac4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3668,8371ac42ba585d35,True,1.0,1.0,0.8932430005063902,1.0,1.0,1.0,0.9555179168776625
3669,1615cf8bd43759c2,True,1.0,1.0,0.9909882610459985,1.0,1.0,1.0,0.996245108769166
3670,cff12b59b73c537e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3671,8790ecedb8ac580e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3672,f8191af1aab95906,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3673,7e9f20074e1b5e68,True,1.0,1.0,0.8427415520788397,1.0,1.0,1.0,0.9344756466995165
3674,9ba2570d6743526a,True,1.0,1.0,0.9910902092025712,1.0,1.0,1.0,0.996287587167738
3675,ad8fec600a4c5ed7,True,1.0,1.0,0.6835862297858256,1.0,1.0,1.0,0.8681609290774274
3676,fec68cb4b42a5b30,True,1.0,1.0,0.9833968693691867,1.0,1.0,1.0,0.9930820289038277
3677,6f525eba8afc547c,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3678,7f62e2a838405444,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3679,efca142f8d93518b,True,1.0,1.0,0.9667701673781124,1.0,1.0,1.0,0.9861542364075468
3680,77218354c5c25657,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3681,b48c29fc1bd15ca0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3682,b4c5bd35a81f517e,True,1.0,1.0,0.865668347044556,1.0,1.0,1.0,0.9440284779352316
3683,4b5fc0f1425c5288,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3684,9ef1d618435d5e53,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3685,df4bbe0b4f6d5312,True,1.0,1.0,0.9336770552243479,1.0,1.0,1.0,0.9723654396768117
3686,c28f3febaf635777,True,1.0,1.0,0.9507095161136513,1.0,1.0,1.0,0.979462298380688
3687,3acc6eea1ed15f20,True,1.0,1.0,0.9636015164246662,1.0,1.0,1.0,0.9848339651769442
3688,50cf8d1fd8c250a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3689,a43d920a23d95caa,True,1.0,1.0,0.710832712362782,1.0,1.0,1.0,0.8795136301511591
3690,10c1bbbe7d805eba,True,1.0,1.0,0.941348901601712,1.0,1.0,1.0,0.9755620423340466
3691,bbf8fd8a87565e05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3692,143234de18d5587f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3693,b8554777b68750e7,True,1.0,1.0,0.8472616808561222,1.0,1.0,1.0,0.9363590336900508
3694,ea8e1b52032857e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3695,1fedc5971443588d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3696,96587a61c6c05d71,True,1.0,1.0,0.9450914691220347,1.0,1.0,1.0,0.9771214454675144
3697,40f09c66198258e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3698,482989b8df6550b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3699,18b5995484435fbe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3700,87614ec5f3da5f4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3701,e9f927ace9f4542d,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3702,d0ae9b081c1857cf,True,1.0,1.0,0.8366006207781512,1.0,1.0,1.0,0.9319169253242295
3703,07667a86040c5332,True,1.0,1.0,0.819957832415074,1.0,1.0,1.0,0.9249824301729476
3704,cae6cbccfd535659,True,1.0,1.0,0.7369444662170695,1.0,1.0,0.0,0.8903935275904457
3705,e133b313fabc56b4,True,1.0,1.0,0.8318425773617063,1.0,1.0,1.0,0.9299344072340444
3706,3971312f7bb55ea2,True,1.0,1.0,0.8833009893382519,1.0,1.0,1.0,0.9513754122242716
3707,3b185264ec565b67,True,1.0,1.0,0.9622686646582863,1.0,1.0,1.0,0.984278610274286
3708,a1d53677e05456b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3709,2ee0fbae6edc5e0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3710,f7e52770089e5230,True,1.0,1.0,0.8928995948399653,1.0,1.0,1.0,0.9553748311833189
3711,569670245b515d11,True,1.0,1.0,0.9945930998726081,1.0,1.0,1.0,0.9977471249469202
3712,e81d82f764c853c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3713,446dbb38653a51a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3714,7ed454741a7f54d5,True,1.0,1.0,0.9442621783743117,1.0,1.0,1.0,0.9767759076559632
3715,dfb437fd895b5e96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3716,ae46065dc9ce55b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3717,842c341a579a525e,True,1.0,1.0,0.938506094974985,1.0,1.0,1.0,0.9743775395729104
3718,e56891a5170256f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3719,d83c3b7416f3577e,True,1.0,1.0,0.9626538247234643,1.0,1.0,1.0,0.9844390936347768
3720,32cc73faa9755edb,True,1.0,1.0,0.9056827436275743,1.0,1.0,1.0,0.9607011431781559
3721,8f224f01713a5376,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3722,ebb383e16f7c5121,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3723,6b8daf3b57175e70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3724,be0e8eae708f5d4b,True,1.0,1.0,0.9512541504196418,0.0,1.0,1.0,0.5630225626748507
3725,bc3d973c3543556c,True,1.0,1.0,0.8784417723084524,1.0,1.0,1.0,0.9493507384618551
3726,f9de30ccbddd50dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3727,50ab222cd07b5bcd,True,1.0,1.0,0.90673850527487,1.0,1.0,1.0,0.961141043864529
3728,d97108bcdab25c24,True,1.0,1.0,0.9131516716243412,1.0,1.0,1.0,0.9638131965101421
3729,517e199220ca522b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3730,debd166df3a85845,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3731,c15774bfb6655d18,True,1.0,1.0,0.9032606572948253,1.0,1.0,1.0,0.9596919405395106
3732,524ca5715b155976,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3733,63efdfe040865222,True,1.0,1.0,0.7743500061938786,1.0,1.0,1.0,0.9059791692474494
3734,23978c649a7e597c,True,1.0,1.0,0.985877089593513,1.0,1.0,1.0,0.9941154539972971
3735,8733d5cc8ae956df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3736,1f12591bdae05306,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3737,7e21aeb3afc2592b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3738,45b494315ca85268,True,1.0,1.0,0.9899989364977212,1.0,1.0,1.0,0.9958328902073839
3739,bfb583c3969950ba,True,1.0,1.0,0.8614569807573685,1.0,1.0,1.0,0.942273741982237
3740,581b5ae61b1c569d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3741,679b181821395966,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3742,7752ef9225b65783,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3743,2576105926375ce7,True,1.0,1.0,0.99893992838901,1.0,1.0,1.0,0.9995583034954209
3744,654f6079561e5cdb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3745,dece3a034000579e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3746,8a9ecc24c4f25c3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3747,a9c27d1fdee5599e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3748,d9880e5e2cff5787,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3749,a259460cd13f55c2,True,1.0,1.0,0.9026312616503612,1.0,1.0,1.0,0.9594296923543171
3750,02c173ffafdd5be5,True,1.0,1.0,0.32658420152487666,1.0,0.0,0.5,0.5527434173020319
3751,fd391501d37752ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3752,fa72fd5d5f285388,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3753,9e12f81268d75fbb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3754,ec1dd3d02f035d78,True,1.0,1.0,0.9892647106332498,1.0,1.0,1.0,0.995526962763854
3755,f7b40e0f94c25b3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3756,38dd6b1bb76e5301,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3757,86e62e65d9095907,True,1.0,1.0,0.9757442510287077,1.0,1.0,1.0,0.9898934379286283
3758,a6229e66c0e656d8,True,1.0,1.0,0.6436247863361937,1.0,1.0,1.0,0.8515103276400806
3759,250e6e2e6a9d5ee8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3760,5111244533fb5d1f,True,1.0,1.0,0.9990854235650554,1.0,1.0,1.0,0.9996189264854397
3761,ade00f93385b5d14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3762,a97ceb2edd0251f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3763,806b0f2b2ade5454,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3764,8c2e3aa977d95da5,True,1.0,1.0,0.988266969355457,1.0,1.0,1.0,0.9951112372314403
3765,b0cc2b2b400d5661,True,1.0,1.0,0.6776730463620475,1.0,1.0,1.0,0.8656971026508531
3766,0670d0c81a5550c4,True,1.0,1.0,0.9391723968679258,1.0,1.0,1.0,0.9746551653616358
3767,fb4ac387cd285171,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3768,47e64379df6b55b2,True,1.0,1.0,0.8704623154629413,1.0,1.0,1.0,0.9460259647762256
3769,2488018e08b35c68,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3770,eda3453c6d5355e0,True,1.0,1.0,0.9469502134251032,1.0,1.0,1.0,0.9778959222604596
3771,9e2858dd989e5cc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3772,0dd23f4ea286544f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3773,8430e9ba6d395dd2,True,1.0,1.0,0.7916500032292568,1.0,1.0,1.0,0.9131875013455236
3774,73bc1971e0735c22,True,1.0,1.0,0.8727418209931641,1.0,1.0,1.0,0.9469757587471518
3775,4940444d511c5594,True,1.0,1.0,0.9848465788638642,1.0,1.0,1.0,0.9936860745266101
3776,e8d869b5752751a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3777,0d50bb8976e45ea7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3778,78a8c3b8447d5489,True,1.0,1.0,0.9167390794281118,1.0,1.0,1.0,0.9653079497617133
3779,2bbff4dbce4053b8,True,1.0,1.0,0.9245288591143414,1.0,1.0,1.0,0.9685536912976422
3780,0d2403a8031f540c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3781,019eaadd84cb56f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3782,b0fe3222f2905745,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3783,6dfed7a32cf45d59,True,1.0,1.0,0.9573788414999668,1.0,1.0,1.0,0.9822411839583195
3784,3009df5312fa581c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3785,df4dfd432ba25781,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3786,8d5d769b1f1e5802,True,1.0,1.0,0.916276732973268,1.0,1.0,1.0,0.9651153054055284
3787,f561d19a11375418,True,1.0,1.0,0.9489330486208069,1.0,1.0,1.0,0.9787221035920028
3788,e61699cda2f15e01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3789,87423b239de058c9,True,1.0,1.0,0.9199320483385102,1.0,1.0,1.0,0.9666383534743792
3790,77155a60b2ae5e75,True,1.0,1.0,0.8209527843224738,1.0,1.0,1.0,0.9253969934676974
3791,35b108769e3c5d33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3792,0e4dac4154695627,True,1.0,1.0,0.9265903178809437,1.0,1.0,1.0,0.9694126324503932
3793,adb5cfe871c55445,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3794,bf204ae0ffed51d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3795,d5d4f1c1a2f0589e,True,1.0,1.0,0.9298184559111534,1.0,1.0,1.0,0.9707576899629805
3796,6d9c2a30a6435937,True,1.0,1.0,0.9808790436655379,1.0,1.0,1.0,0.9920329348606408
3797,f5f55c1132d75fa7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3798,03986e48fa5e5f90,True,1.0,1.0,0.9260734282211516,1.0,1.0,1.0,0.9691972617588132
3799,9a594a58c8125976,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3800,63d6fbc938bc58cb,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3801,7b29ee091c295f7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3802,ddfeb4814eba5cf8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3803,ced087f9c2915f2a,True,1.0,1.0,0.8212277617168144,1.0,1.0,1.0,0.925511567382006
3804,a9853ab9c01c53d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3805,70da6b21101d555f,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3806,3e730f46f6f055a3,True,1.0,1.0,0.8624959257876046,1.0,1.0,1.0,0.9427066357448353
3807,da888593e9a0518c,True,1.0,1.0,0.9466675594730402,1.0,1.0,1.0,0.9777781497804335
3808,189654afe9465b09,True,1.0,1.0,0.994281290070547,1.0,1.0,1.0,0.9976172041960613
3809,dce197f508425f2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3810,c768a604b14e5956,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3811,de49d859c60758e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3812,4d718caa6ebc5b37,True,1.0,1.0,0.9534165162666762,1.0,1.0,1.0,0.980590215111115
3813,9d9aced6d8da5f28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3814,62aefe5efb00563f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3815,82b8033d05e355f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3816,f0fb575adb8a5171,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3817,f6ee3ce42dfc56e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3818,252522eebf5e5dc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3819,d3cbad95b20b5125,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3820,94c3ef5a3168570a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3821,ceccd4369b5f552d,True,1.0,1.0,0.8648639257694409,0.0,1.0,1.0,0.527026635737267
3822,0c5feb2794e9579c,True,1.0,1.0,0.9738220862435011,1.0,1.0,1.0,0.9890925359347921
3823,c25c6a709afc5552,True,1.0,1.0,0.8550401978390709,1.0,1.0,1.0,0.9396000824329462
3824,0033fc4b187a5f1f,True,1.0,1.0,0.9282382003446248,1.0,1.0,1.0,0.9700992501435937
3825,1039f028cca95109,True,1.0,1.0,0.8797464893756679,1.0,1.0,1.0,0.9498943705731949
3826,55bb551a2aa85849,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3827,9a4575e2dfd75ffb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3828,b1f641fdea505c99,True,1.0,1.0,0.880478483936454,1.0,1.0,1.0,0.9501993683068558
3829,4865eea1e54c5a8e,True,1.0,1.0,0.8516777918654437,1.0,1.0,1.0,0.9381990799439349
3830,af5ebe3ccf8f50ed,True,1.0,1.0,0.6002963037500484,1.0,1.0,1.0,0.8334567932291869
3831,f68aaf95d7825182,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3832,e11f2ff7ffba5b45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3833,3d580ffc3de95e49,True,1.0,1.0,0.9154727027074357,1.0,1.0,0.0,0.964780292794765
3834,5f3da1e584905c8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3835,85164858b3e55841,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3836,70bf5f0d100d580f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3837,d90d4f05ebde5bed,True,1.0,1.0,0.961684060524167,1.0,1.0,1.0,0.9840350252184029
3838,e656eb8f3cdf590c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3839,6e738f032ad75169,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3840,c8d1d4dd7889577b,True,1.0,1.0,0.9739121497046985,1.0,1.0,1.0,0.9891300623769578
3841,d5ff634ca2dd5801,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3842,ad8912b904665e0f,True,1.0,1.0,0.9947896007246864,1.0,1.0,1.0,0.9978290003019527
3843,4d6f4dbf01c2567c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3844,adccb045b1495f50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3845,da9ae73013715f70,True,1.0,1.0,0.9377469099054794,1.0,1.0,1.0,0.9740612124606164
3846,629f93034f995ebc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3847,153733002b5a5d25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3848,b528a0aa02695437,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3849,e9d869eb2d255788,True,1.0,1.0,0.8672441364430907,1.0,1.0,1.0,0.9446850568512879
3850,e4007492f3d55374,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3851,50e5a63ba7ac5d51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3852,ab1adeaf66035b88,True,1.0,1.0,0.9504222680187894,1.0,1.0,1.0,0.9793426116744955
3853,19f3e77fcd3353c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3854,182fe7c6dd5b5e44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3855,e61cc4ac32d7538a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3856,4211afd0df14524c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3857,262af71b5e0c5108,True,1.0,1.0,0.97102045700934,1.0,1.0,1.0,0.9879251904205585
3858,6c7142e6f9435ab6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3859,5a35f8abb51c5303,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3860,d14ccafb937a543a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3861,67e27e4b89325f31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3862,d18b4bcf67b05c57,True,1.0,1.0,0.7822945391919438,1.0,1.0,1.0,0.9092893913299767
3863,89e9fbdf25415d68,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3864,836615f5978b56e5,True,1.0,1.0,0.9260378999933815,1.0,1.0,1.0,0.9691824583305756
3865,831e535bf528567d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3866,2919cd502115582a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3867,b961186653e45dc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3868,1c3c37eeacd15c92,True,1.0,1.0,0.8796756767497256,1.0,1.0,1.0,0.9498648653123857
3869,aa4897ec11395ec8,True,1.0,1.0,0.6887495380318625,1.0,1.0,1.0,0.870312307513276
3870,8062fe1c1def5111,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3871,567469e556cf5e6b,True,1.0,1.0,0.9244507046652582,1.0,1.0,1.0,0.9685211269438576
3872,11cadec88a8e547d,True,1.0,1.0,0.8870409883149432,1.0,1.0,1.0,0.9529337451312263
3873,7d80c95c24645b06,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3874,38a5d409f1095059,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3875,aa5f2769e03f5a8b,True,1.0,1.0,0.819119011339357,1.0,1.0,1.0,0.9246329213913987
3876,18f485e808bf58da,True,1.0,1.0,0.9961986531575874,1.0,1.0,1.0,0.9984161054823281
3877,8e958f3833835138,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3878,8b90b26a4deb5019,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3879,b1ce459acfb95179,True,1.0,1.0,0.9655928319677721,1.0,1.0,1.0,0.9856636799865717
3880,8b2b4c67ddcf5c36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3881,ae28b46a42d051a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3882,c388df5240dd5f6c,True,1.0,1.0,0.8313973110564421,1.0,1.0,1.0,0.9297488796068508
3883,9215943615c45afd,True,1.0,1.0,0.990775448008175,1.0,1.0,1.0,0.9961564366700729
3884,6ad6e6d54e845206,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3885,0f3d66a03c5e500b,True,1.0,1.0,0.9841956321220073,1.0,1.0,1.0,0.9934148467175031
3886,87a70998eed25e32,True,1.0,1.0,0.9930389063182137,1.0,1.0,1.0,0.9970995442992557
3887,720963308f01575e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3888,bee76fa92b735b00,True,1.0,1.0,0.7773772411921755,1.0,1.0,1.0,0.9072405171634065
3889,9da553c408fb54ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3890,c0d4412fa9f15f5b,True,1.0,1.0,0.9700116120906632,1.0,1.0,1.0,0.9875048383711097
3891,85a5db2b47125f31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3892,a7cf529d15425b63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3893,d0884d449b2959fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3894,5bc7217fee5c5fc5,True,1.0,1.0,0.835027558532486,1.0,1.0,1.0,0.9312614827218691
3895,0b2839db08ae5ed6,True,1.0,1.0,0.945113298816112,1.0,1.0,1.0,0.97713054117338
3896,65cf19209dc55631,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3897,9d5e6089bd0d5caf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3898,faba362f85a95b6c,True,1.0,1.0,0.9789473288304665,1.0,1.0,1.0,0.991228053679361
3899,85b2b3fc929a5800,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3900,0a571473239f5c89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3901,4bf65e0c75f05509,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3902,30d5d8dfd52451a9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3903,6922b2ea23cd51a3,True,1.0,1.0,0.8951564208237512,1.0,1.0,1.0,0.9563151753432297
3904,def47af8d5a35090,True,1.0,1.0,0.9373319595321277,1.0,1.0,1.0,0.9738883164717199
3905,a26ee25cd4995271,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3906,248a920cf01751f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3907,485b3e83878255b2,True,1.0,1.0,0.9381455663425219,1.0,1.0,1.0,0.9742273193093842
3908,585a681f4ad95682,True,1.0,1.0,0.6881267766401286,1.0,1.0,1.0,0.8700528236000536
3909,8bdf510cc78751f1,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3910,d1225aaedc8a5d48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3911,1d95772619d35606,True,1.0,1.0,0.8835536084342507,1.0,1.0,1.0,0.9514806701809378
3912,a98e0fd4eee7534a,True,1.0,1.0,0.9352284619499619,1.0,1.0,1.0,0.9730118591458176
3913,8e711b3a85205804,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3914,961d67f58f40502f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3915,d88a725f8b125d74,True,1.0,1.0,0.9898253946353106,1.0,1.0,1.0,0.9957605810980462
3916,d1971f367cb85683,True,1.0,1.0,0.9399344851583956,1.0,1.0,1.0,0.9749727021493314
3917,ef3dd8a6f4995678,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3918,dd72153f54fa59e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3919,c5e8daf69c6552a7,True,1.0,1.0,0.7748016911179257,1.0,1.0,1.0,0.9061673712991357
3920,af67221644ad5bd3,True,1.0,1.0,0.8241544850627279,1.0,1.0,1.0,0.9267310354428032
3921,d7f6204c325d53fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3922,088cebb101bf5ed6,True,1.0,1.0,0.8491730842745125,1.0,1.0,1.0,0.937155451781047
3923,3cd95c48caa05aaa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3924,acb57a529dae5da1,True,1.0,1.0,0.7759236349260052,0.0,1.0,1.0,0.4899681812191689
3925,fdd599e861875d9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3926,d22135cc2a13514f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3927,243fa5b33c1f5845,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3928,14b270ee5a395ea9,True,1.0,1.0,0.9379414560966494,1.0,1.0,1.0,0.9741422733736039
3929,989aefa473b75a2a,True,1.0,1.0,0.7529783137490014,1.0,1.0,1.0,0.8970742973954172
3930,43fccd5d69235617,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3931,c9a74fd5fd9e57c8,True,1.0,1.0,0.9138876758177575,1.0,1.0,1.0,0.9641198649240655
3932,817f460a4ad7577a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3933,ecdc079932755e4e,True,1.0,1.0,0.9902572890797102,1.0,1.0,1.0,0.995940537116546
3934,b874be1fb9885c0e,True,1.0,1.0,0.8493711704400579,1.0,1.0,1.0,0.9372379876833575
3935,53ab46d6ca9d5b68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3936,a807cfefb041572b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3937,490463fd7e9e5769,True,1.0,1.0,0.8542035863632921,1.0,1.0,0.0,0.9392514943180382
3938,fd87474daeb05e69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3939,661d0a5bf2735f03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3940,8b7d99b5ae2a5219,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3941,2fc619c5acbe54b8,True,1.0,1.0,0.8972874119467277,1.0,1.0,1.0,0.9572030883111365
3942,62a97d527fd45916,True,1.0,1.0,0.8674804126381853,1.0,1.0,1.0,0.9447835052659105
3943,48b2f85cc68c5a0a,True,1.0,1.0,0.8267102762139835,1.0,1.0,1.0,0.9277959484224931
3944,4e9b792f30975e78,True,1.0,1.0,0.9605928644836256,1.0,1.0,1.0,0.9835803602015106
3945,27a8d6913e5b557b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3946,179a2670a5965eeb,True,1.0,1.0,0.5323815582398708,0.0,1.0,0.0,0.38849231593327954
3947,1dc437ce152e55fa,True,1.0,1.0,0.6815388626815806,1.0,1.0,1.0,0.8673078594506586
3948,f5cb61c359ce574b,True,1.0,1.0,0.9736827694641541,1.0,1.0,1.0,0.9890344872767308
3949,6745b762c9df5f94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3950,d31c6e5e85b95aea,True,1.0,1.0,0.925111553544951,1.0,1.0,1.0,0.9687964806437296
3951,699a6c3e2fc4597e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3952,16125101defb5b51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3953,2e883a72b2895d7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3954,e5e1dbb69578517b,True,1.0,1.0,0.6186623658654828,1.0,1.0,1.0,0.8411093191106178
3955,23d0ae8aedf8537b,True,1.0,1.0,0.9950074813116404,1.0,1.0,1.0,0.99791978387985
3956,e51779c52d7956bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3957,fd78b0de42045de7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3958,e3194cb3328b512f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3959,58dd10abb9ba5388,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3960,6532afe679315809,True,1.0,1.0,0.9855873449395193,1.0,1.0,1.0,0.993994727058133
3961,580b253c853c5ef9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3962,d9b577262eed5ceb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3963,6e8b9e53215c58a3,True,1.0,1.0,0.877806258730359,1.0,1.0,1.0,0.9490859411376497
3964,88904a762b5f5793,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3965,d5cf4595a3435917,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3966,7c62648ff8a25812,True,1.0,1.0,0.9223870605906179,1.0,1.0,1.0,0.9676612752460908
3967,ce9ee9a68a4c5e93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3968,0bc64fd1b3ff5d1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3969,4509bc830bbc5fbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3970,46e614a434b650e3,True,1.0,1.0,0.6549763548359678,1.0,1.0,1.0,0.8562401478483199
3971,612827ed516257e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3972,df4bfb41bc3b5ded,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3973,0db4879927b35dc0,True,1.0,1.0,0.9458485836761267,1.0,1.0,1.0,0.9774369098650527
3974,33423262feb656a3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3975,a861711ff302554b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3976,4f12e3acfb125088,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3977,ab66df989bcc56aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3978,54fbe498c745542e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3979,2743a2f96269577c,True,1.0,1.0,0.9288087404071281,1.0,1.0,0.0,0.9703369751696367
3980,fe37acae391d507c,True,1.0,1.0,0.8039295123771875,1.0,1.0,1.0,0.9183039634904948
3981,b6247a5245a5554f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3982,0db36f777178525a,True,1.0,1.0,0.9941928174016748,1.0,1.0,1.0,0.9975803405840312
3983,659d1e0ce6cd5c97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3984,b81d52bf71365207,True,1.0,1.0,0.9274653643053398,1.0,1.0,0.0,0.9697772351272249
3985,79a151c333745253,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3986,4f98b9b2f76e57be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3987,078f05d9e9c05230,True,1.0,1.0,0.9949051383284298,1.0,1.0,1.0,0.9978771409701791
3988,4355d2853ef15044,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3989,d532c0b3a43a52dc,True,1.0,1.0,0.9178302885323973,1.0,1.0,1.0,0.9657626202218322
3990,c16d549602375cc0,True,1.0,1.0,0.9004745106583125,1.0,1.0,1.0,0.9585310461076303
3991,0a8c2aac609d5a04,True,1.0,1.0,0.9738269239371985,1.0,1.0,1.0,0.9890945516404993
3992,4c771d89311d548a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3993,5ab779b8a0995778,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3994,80767d5d26ef52bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3995,c8507cfbe8575463,True,1.0,1.0,0.9776481290113263,0.0,1.0,1.0,0.5740200537547192
3996,3f03e086a6d6571d,True,1.0,1.0,0.7914441417643885,1.0,1.0,1.0,0.9131017257351619
3997,119bd713e2db5e25,True,1.0,1.0,0.9656831334778624,1.0,1.0,1.0,0.985701305615776
3998,3be6682bde7d5548,True,1.0,1.0,0.9118337089590219,1.0,1.0,1.0,0.9632640453995925
3999,74ea43025c935b2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4000,2d1b94bfdcd35217,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4001,36adada77e2f54ba,True,1.0,1.0,0.9314839538860199,1.0,1.0,1.0,0.9714516474525082
4002,4dde36d102a4526b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4003,3dd9fe57e28e5c54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4004,79fab476b73a5d06,True,1.0,1.0,0.7569274658041208,1.0,1.0,1.0,0.8987197774183837
4005,702b40dba11550ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4006,d1abb12015175373,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4007,650c7a9e7ea45062,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4008,af2b5213e6895680,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4009,9a1b945bf0125d1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4010,04b80ae53fc5549e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4011,3f19f97d980754f7,True,1.0,1.0,0.9874056794225644,1.0,1.0,1.0,0.9947523664260686
4012,348680e464e15fa2,True,1.0,1.0,0.8227460701553116,1.0,1.0,1.0,0.9261441958980465
4013,e59a5171c33c5af9,True,1.0,1.0,0.9482516746100244,1.0,1.0,1.0,0.9784381977541768
4014,15165972946050eb,True,1.0,1.0,0.9897224266303447,1.0,1.0,1.0,0.9957176777626436
4015,3c3cc389d4ee512b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4016,42545a072b1a5820,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4017,5e9e03ce875059ed,True,1.0,1.0,0.9861108762898763,1.0,1.0,1.0,0.9942128651207818
4018,d436fd792f365847,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4019,e0d14f6cb7df526e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4020,7ff005be930e5ad6,True,1.0,1.0,0.5982393391379579,1.0,1.0,1.0,0.8325997246408159
4021,8676d43a96795310,True,1.0,1.0,0.9668845586381282,1.0,1.0,1.0,0.9862018994325533
4022,a698a93fec1e57fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4023,55c604d608af594f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4024,e1f58cff32225d3a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4025,6ac3f5626d2b555b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4026,162436ec6cca53a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4027,a6c24c9ca7335016,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4028,7231c4ecc0395010,True,1.0,1.0,0.9390293221392216,1.0,1.0,1.0,0.9745955508913423
4029,4e50c7903a8c5303,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4030,99b52fa162c550d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4031,2125a58a235f5e11,True,1.0,1.0,0.8544668542755194,1.0,1.0,1.0,0.9393611892814664
4032,e102672eb1975e6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4033,d3484ba53e775a66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4034,581a74871330567f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4035,36ea923bc32b5181,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4036,f63a2f8e05115d52,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4037,5a03ac06c53d5b19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4038,51467056c4f35555,True,1.0,1.0,0.7842144744645853,1.0,1.0,1.0,0.9100893643602439
4039,6121050efd515252,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4040,f2722839a7ed50fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4041,f976da772a435bd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4042,498bf3fdec5e5506,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4043,f0c41eb61ba65434,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4044,4231dc0eadd75a2d,True,1.0,1.0,0.9613965855800825,1.0,1.0,1.0,0.983915243991701
4045,026bb114391d5b81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4046,7d74c894066f5b2c,True,1.0,1.0,0.9399091904553907,1.0,1.0,1.0,0.9749621626897461
4047,ecc6f4f3dd735feb,True,1.0,1.0,0.983953223899762,1.0,1.0,1.0,0.9933138432915675
4048,6e79ddf19ead53f1,True,1.0,1.0,0.8850329318981482,1.0,1.0,1.0,0.9520970549575618
4049,13848a5be84f5a4a,True,1.0,1.0,0.7823000755717777,1.0,1.0,1.0,0.9092916981549074
4050,aefbf6f8b9fe5824,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4051,a61ba5902ded5c56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4052,38736da1e9dc51c8,True,1.0,1.0,0.9503642183858299,1.0,1.0,1.0,0.979318424327429
4053,484bac10bd295459,True,1.0,1.0,0.9063829584055926,1.0,1.0,1.0,0.9609928993356635
4054,0aa18dd2372d5e11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4055,8d4dc358499159c9,True,1.0,1.0,0.6846274132745221,1.0,1.0,1.0,0.8685947555310509
4056,0c437f9a102c57f4,True,1.0,1.0,0.967526792738891,1.0,1.0,1.0,0.9864694969745379
4057,8fc671c2e6c05780,True,1.0,1.0,0.9796315562962936,1.0,1.0,1.0,0.9915131484567891
4058,1517632ca5a8577b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4059,f313a28be30f5bd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4060,a82f1c8ad27d53cc,True,1.0,1.0,0.8581641939522183,1.0,1.0,1.0,0.940901747480091
4061,f5d8dc03a0555cdc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4062,cf8f42e252855b82,True,1.0,1.0,0.9522175109510669,1.0,1.0,1.0,0.9800906295629446
4063,f66694a622cf5c99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4064,c580790700c057e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4065,5be54baed8b35bd7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4066,332ac89545ed5822,True,1.0,1.0,0.9342690144082626,1.0,1.0,1.0,0.972612089336776
4067,7d66b9b9d4df5fe8,True,1.0,1.0,0.8760721935554848,1.0,1.0,1.0,0.948363413981452
4068,3ca2e3e846e75813,True,1.0,1.0,0.7593279148767984,1.0,1.0,1.0,0.8997199645319993
4069,283f39e817575b93,True,1.0,1.0,0.8772087392050312,1.0,1.0,1.0,0.9488369746687629
4070,2fd7f2b6eaae5d04,True,1.0,1.0,0.7395888604859033,1.0,1.0,1.0,0.891495358535793
4071,256f41bada0e5028,True,1.0,1.0,0.9758756696451409,1.0,1.0,0.5,0.9899481956854754
4072,2c5ed5662dfb5ee9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4073,85aaf087e6fe54ee,True,1.0,1.0,0.9857165132174494,1.0,1.0,0.0,0.9940485471739372
4074,01e6276eff385ea8,True,1.0,1.0,0.9258037674533574,1.0,1.0,0.0,0.9690849031055656
4075,3f11ac11755857c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4076,f289e368449b517b,True,1.0,1.0,0.4325521826548307,1.0,1.0,1.0,0.7635634094395128
4077,85005d733df9577f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4078,0ffe6d569128598a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4079,cd0b91f235e25b76,True,1.0,1.0,0.9247839758856843,1.0,1.0,1.0,0.9686599899523683
4080,037698dae8d65558,True,1.0,1.0,0.8721346756250576,1.0,1.0,0.0,0.9467227815104406
4081,c9b3ce1062455ad6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4082,39e0bf171e6d5e88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4083,57eebf7c02c05c63,True,1.0,1.0,0.7664911249250996,1.0,1.0,1.0,0.9027046353854583
4084,ec4557ae01265fc4,True,1.0,1.0,0.8353066405580474,1.0,1.0,1.0,0.9313777668991864
4085,4109b79d84ea5053,True,1.0,1.0,0.938329589606853,1.0,1.0,1.0,0.9743039956695222
4086,262333f372975eef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4087,4d3807c5fd5d573f,True,1.0,1.0,0.9640083986994531,1.0,1.0,1.0,0.9850034994581055
4088,3dc04b54c3515f56,True,1.0,1.0,0.9206151297397297,1.0,1.0,1.0,0.9669229707248874
4089,17ecb960d15d5b5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4090,260d0c0225eb534d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4091,b4507882ebac5f7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4092,18d04df0d7e25316,True,1.0,1.0,0.7727133446714879,1.0,1.0,1.0,0.9052972269464533
4093,0ba54149d1575f95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4094,d798fc24805d5f19,True,1.0,1.0,0.786025941839793,1.0,1.0,1.0,0.9108441424332471
4095,14b839d065b358d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4096,b022550645ac5dbf,True,1.0,1.0,0.9002989354610081,0.0,1.0,0.5,0.5417912231087534
4097,24ae3c9d96485b98,True,1.0,1.0,0.9386268495174933,1.0,1.0,0.0,0.9744278539656221
4098,2e037aeeebce56df,True,1.0,1.0,0.6995645175111685,1.0,1.0,1.0,0.8748185489629869
4099,431869f33ace51a0,True,1.0,1.0,0.924290137862126,1.0,1.0,1.0,0.9684542241092192
4100,d0c86990fe0d5bc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4101,dd6549a070e25b02,True,1.0,1.0,0.6974953842074372,1.0,1.0,0.5,0.8739564100864321
4102,268ab283b4a95126,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4103,655917ea5da455c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4104,54acc07973fb52c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4105,c4ba306cfe4f59f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4106,cbc47540cc665da4,True,1.0,1.0,0.9038262867334769,1.0,1.0,0.5,0.959927619472282
4107,1f2b81cc64b45658,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4108,938b4978b8da5a08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4109,84a763e08d2c5ac6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4110,026ee9bc920b5180,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4111,d53ab6056bc85085,True,1.0,1.0,0.8108719694742158,1.0,1.0,1.0,0.9211966539475899
4112,6c8305cdaa0653ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4113,5c9d51dc830453c5,True,1.0,1.0,0.7546782131331079,1.0,1.0,1.0,0.8977825888054616
4114,f004b5e4838455f3,True,1.0,1.0,0.9926335437899348,1.0,1.0,1.0,0.9969306432458062
4115,b641f849bdd55fd7,True,1.0,1.0,0.9680577240379438,1.0,1.0,1.0,0.9866907183491432
4116,df84a00692885ec0,True,1.0,1.0,0.9577631127901964,1.0,1.0,1.0,0.9824012969959153
4117,8b1d45137881582a,True,1.0,1.0,0.9341710557816053,1.0,1.0,1.0,0.9725712732423356
4118,42c7526fc6845005,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4119,706cc8e44dbd557d,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4120,4d1a4e9606075497,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4121,8d6e4249496b504c,True,1.0,1.0,0.9440570197112639,1.0,1.0,1.0,0.9766904248796933
4122,05304817b887541e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4123,c054f473288d5515,True,1.0,1.0,0.8502524197894601,1.0,1.0,1.0,0.937605174912275
4124,9f4f46e620785407,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4125,9aad3780bef85c98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4126,b751857996975e6c,True,1.0,1.0,0.8999575768956961,1.0,1.0,1.0,0.9583156570398733
4127,8ff50d5fa36956fa,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4128,749ac04eaa475981,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4129,4f663e3f821e5c85,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4130,f7d2b771e8425c20,True,1.0,1.0,0.7533570147983077,1.0,1.0,1.0,0.8972320894992949
4131,28ecaf0359ee5029,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4132,d961ad586b625f55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4133,a911eef9f873522a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4134,cb3c9e9327b25cdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4135,8ff80000e9a05eca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4136,5498f9f2cfc55668,True,1.0,1.0,0.98378609925602,1.0,1.0,1.0,0.9932442080233418
4137,e2e83df1a791542b,True,1.0,1.0,0.9023345279002535,1.0,1.0,1.0,0.9593060532917722
4138,4b9627827aff5013,True,1.0,1.0,0.9916138787939709,1.0,1.0,1.0,0.9965057828308211
4139,9c68b0b158bb5d03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4140,dd71dee142f05d7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4141,69e3344606a55c73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4142,bc91cb648d525c6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4143,1862fb50f5b0518a,True,1.0,1.0,0.8808359036528854,1.0,1.0,1.0,0.9503482931887023
4144,1faa29a936cd5277,True,1.0,1.0,0.857376392693485,1.0,1.0,1.0,0.9405734969556189
4145,c05d72324d015584,True,1.0,1.0,0.8978329266423297,1.0,1.0,1.0,0.9574303861009708
4146,249478c83c155093,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4147,876aec35f98a5280,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4148,ae06592110305073,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4149,9a1a2dd68d9f5b10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4150,a04628cdd3f25947,True,1.0,1.0,0.9346798424880653,1.0,1.0,0.5,0.9727832677033605
4151,8084b4b0d97b5d93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4152,b793d920bf6f53cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4153,a2b7733806b355ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4154,fab7537b12d254bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4155,f252e2d96f805926,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4156,97f7a14f8a835f59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4157,09d424ddf3a558b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4158,3afcfc58857f5790,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4159,607fd9c5903d5376,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4160,352fabb819b95d6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4161,5ad18b7f7b2a52c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4162,31042b6e5c455b82,True,1.0,1.0,0.921980154655286,1.0,1.0,1.0,0.9674917311063691
4163,09babda49aa659a1,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4164,b9238f564f875dfc,True,1.0,1.0,0.8802677222264547,1.0,1.0,1.0,0.9501115509276895
4165,690e07e19bf55c7c,True,1.0,1.0,0.9708904746511398,1.0,1.0,0.5,0.9878710311046416
4166,3953e2236a735999,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4167,68559679a9bd5d3c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4168,8c9f50cc72685ca7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4169,b8314864431a5665,True,1.0,1.0,0.819271133668939,1.0,1.0,1.0,0.9246963056953913
4170,7f1f382094685881,True,1.0,1.0,0.8718562831991795,1.0,1.0,1.0,0.9466067846663249
4171,e2a0ac6a977b5c70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4172,6efbee464bcd5780,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4173,10b9d1b254f35a74,True,1.0,1.0,0.7679555410460231,1.0,1.0,1.0,0.9033148087691764
4174,11d702a710115591,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4175,96af2f9a0f9352ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4176,ea4d19ff25ac52f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4177,35e4b04bab1058d5,True,1.0,1.0,0.8925772325618928,1.0,1.0,1.0,0.9552405135674554
4178,b1bcfdce40d5572e,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4179,cc063cc1396551a6,True,1.0,1.0,0.9180470044713933,1.0,1.0,1.0,0.9658529185297473
4180,ffcbea07e13e540d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4181,de235386b6c65ebd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4182,20f93aa93fe05157,True,1.0,1.0,0.9085285486084359,1.0,1.0,1.0,0.961886895253515
4183,cc63d140e4285f30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4184,5a73f6b4c9855899,True,1.0,1.0,0.7332738612359456,1.0,1.0,1.0,0.8888641088483107
4185,390d9e3b03a15695,True,1.0,1.0,0.9023793102154894,1.0,1.0,1.0,0.9593247125897872
4186,cde6be1eb8f85b3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4187,982b57b1c7c7503a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4188,182a718050bd598a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4189,b4afab5329e95368,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4190,443b9c514efc5829,True,1.0,1.0,0.9146058283011551,1.0,1.0,1.0,0.9644190951254813
4191,910198c6086a5a34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4192,80a81ca168f454b9,True,1.0,1.0,0.9133319384293669,1.0,1.0,1.0,0.963888307678903
4193,5b20163cab175e68,True,1.0,1.0,0.8535534776092064,1.0,1.0,1.0,0.9389806156705026
4194,59c00098b95d53b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4195,1727319cfd2b5661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4196,b2b801ee99c95758,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4197,2620b03dcfcc567b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4198,7e3ae733f7ef5c8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4199,3309408516525e17,True,1.0,1.0,0.9318233658480564,1.0,1.0,1.0,0.9715930691033569
4200,b1c410cdd06b5bb4,True,1.0,1.0,0.9911455957233731,1.0,1.0,0.0,0.9963106648847387
4201,781386f5659b5cdf,True,1.0,1.0,0.9398230025756621,1.0,1.0,1.0,0.9749262510731925
4202,761d3f2365c25886,True,1.0,1.0,0.945381071324783,1.0,1.0,1.0,0.9772421130519929
4203,93b2aee4f638552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4204,7d6a50d3acb55383,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4205,f769ef75631451c8,True,1.0,1.0,0.9116228179475188,1.0,1.0,1.0,0.9631761741447994
4206,88862af321ce5c8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4207,5be85314d55654f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4208,934f7ab607405431,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4209,90c6b53ec4a252bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4210,15bd04021cc75727,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4211,c282872767cb5199,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4212,8647866881f3587e,True,1.0,1.0,0.659891036873641,1.0,1.0,1.0,0.8582879320306839
4213,14d36ea6b2d858a0,True,1.0,1.0,0.9439573814991551,1.0,1.0,1.0,0.9766489089579813
4214,167063f69e8357d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4215,a65539b18da350df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4216,002672a228395a16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4217,d6353a288d0b545d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4218,3c46be05cd7a5cdf,True,1.0,1.0,0.9491396083597763,1.0,1.0,0.5,0.9788081701499068
4219,4d73f8250ae750ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4220,ec04801554fb518f,True,1.0,1.0,0.9558446543069109,1.0,1.0,1.0,0.9816019392945462
4221,99889a4679b15509,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4222,f033f87821135704,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4223,5a06f03022ec5b67,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4224,f874757c4b46591b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4225,484b6d9a28f350bd,True,1.0,1.0,0.9629472427066177,1.0,1.0,1.0,0.9845613511277573
4226,40f6df731aed5f6f,True,1.0,1.0,0.9652742767906918,1.0,1.0,1.0,0.9855309486627882
4227,c081afa672dc56a2,True,1.0,1.0,0.770308904978393,1.0,1.0,1.0,0.9042953770743304
4228,7383ddb2fac255cb,True,1.0,1.0,0.9030013267652935,1.0,1.0,1.0,0.9595838861522056
4229,6b96870196f95d29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4230,703aa650ece25a02,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4231,c35a248a5941531d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4232,a422962469ff5d27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4233,981ceb0924575bc3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4234,2ef107f7be2351a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4235,f78a67043d9e5477,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4236,20ffc5c3de7c591a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4237,b07f7a319de35f9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4238,9c0b17fc7987544e,True,1.0,1.0,0.7115396588387207,1.0,1.0,1.0,0.8798081911828003
4239,2ac5f9fae5a95215,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4240,11482ead31545f3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4241,32bbb5bfdd515d19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4242,eddb4834d5e459c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4243,112db94505025ec5,True,1.0,1.0,0.8780677782713959,1.0,1.0,1.0,0.9491949076130816
4244,2f7190c1da685537,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4245,84358d0871db53dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4246,ce3d0bc0b2d55876,True,1.0,1.0,0.9137526448499501,1.0,1.0,1.0,0.9640636020208125
4247,f39db68736425365,True,1.0,1.0,0.8214164656520561,1.0,1.0,1.0,0.92559019402169
4248,50202ba4b1b55f6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4249,89a0561418585e07,True,1.0,1.0,0.9395023189314444,1.0,1.0,1.0,0.9747926328881018
4250,647a42b4e5075f16,True,1.0,1.0,0.924327847339639,1.0,1.0,1.0,0.9684699363915162
4251,35dbc03efb3c5f00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4252,a6b4447359075e54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4253,390cb416304c5d2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4254,6239cdb801bc51c2,True,1.0,1.0,0.9110168121920805,1.0,1.0,1.0,0.9629236717467003
4255,6de81a38cd7655dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4256,d50b69bed8f2570c,True,1.0,1.0,0.6438494518591957,1.0,1.0,1.0,0.851603938274665
4257,33c321ae43da54c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4258,a631fec170525388,True,1.0,1.0,0.9449990242608871,1.0,1.0,1.0,0.9770829267753696
4259,2bc38f766c8851fa,True,1.0,1.0,0.8774565708397413,1.0,1.0,0.0,0.9489402378498921
4260,d782b032259d5cc0,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4261,4bb645483bf4594a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4262,e2acd907240850a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4263,bacbab3d771e59fd,True,1.0,1.0,0.9555909700344819,1.0,1.0,1.0,0.9814962375143675
4264,b87b792b9a025344,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4265,3388246402ca591e,True,1.0,1.0,0.960305363646448,1.0,1.0,1.0,0.98346056818602
4266,5da61ef9efda5191,True,1.0,1.0,0.816814943563429,1.0,1.0,1.0,0.9236728931514288
4267,9d626ce291e85889,True,1.0,1.0,0.9671587128559326,1.0,1.0,1.0,0.9863161303566385
4268,ef34a4f536c5598c,True,1.0,1.0,0.9086012233943935,1.0,1.0,1.0,0.9619171764143305
4269,b8603fa264b25b80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4270,0ae7ba2fd0f95d17,True,1.0,1.0,0.7708123474209475,1.0,1.0,1.0,0.9045051447587281
4271,e03d76c4983954eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4272,3ce814811e5252dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4273,dea63e35e7545f27,True,1.0,1.0,0.703956819275283,1.0,1.0,1.0,0.8766486746980346
4274,5603aa72d59e58b2,True,1.0,1.0,0.9487716636772827,1.0,1.0,1.0,0.9786548598655345
4275,6a66294fe97f54db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4276,594dba6254d4500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4277,12800b02eb685132,True,1.0,1.0,0.9179683047080376,1.0,1.0,1.0,0.9658201269616823
4278,4386a0ba98f95bb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4279,1ebfee14fc925d6e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4280,d858b7c7e6105207,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4281,be7004554c8750bc,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4282,ef72c411731f5e79,True,1.0,1.0,0.9815521753981878,1.0,1.0,1.0,0.9923134064159115
4283,b1e09de4af085129,True,1.0,1.0,0.8945962470941561,1.0,1.0,1.0,0.956081769622565
4284,9726171368175cc6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4285,dac84d4f931e54ab,True,1.0,1.0,0.5950221191088214,1.0,1.0,1.0,0.8312592162953423
4286,3af3b3a7a8635164,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4287,0e27333e64a45dfb,True,1.0,1.0,0.7834446015471355,1.0,1.0,1.0,0.9097685839779731
4288,66ce3cbf239358c2,True,1.0,1.0,0.8972601554542466,1.0,1.0,1.0,0.9571917314392694
4289,76b1b05efba353fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4290,f25f862298af549d,True,1.0,1.0,0.973104334640372,1.0,1.0,1.0,0.9887934727668216
4291,2f3cd5f3b7ee59cc,True,1.0,1.0,0.9690282403864771,1.0,1.0,1.0,0.9870951001610321
4292,d9634d08b1a85ec4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4293,7c57d68b038450cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4294,520c2defbbc958a0,True,1.0,1.0,0.943622611138406,1.0,1.0,1.0,0.9765094213076692
4295,30422125ddd4590b,True,1.0,1.0,0.8488594165969348,1.0,1.0,1.0,0.9370247569153894
4296,fceded25dc595e06,True,1.0,1.0,0.9800567346747171,1.0,1.0,1.0,0.9916903061144655
4297,870886385ca15345,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4298,8d5023e971cc5f4c,True,1.0,1.0,0.8878366624022546,1.0,1.0,1.0,0.9532652760009395
4299,d3e3c4998ad25800,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4300,bcf2a79dad3f56f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4301,eed801b1cd035275,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4302,b13f0b445e605951,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4303,2c79b7300d3a5219,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4304,dd9efbb06b495921,True,1.0,1.0,0.9133101561034445,1.0,1.0,1.0,0.9638792317097685
4305,5b891b54880f5fab,True,1.0,1.0,0.9200880502668061,1.0,1.0,1.0,0.9667033542778358
4306,a41e9aff2ee457c2,True,1.0,1.0,0.7728557134831432,1.0,1.0,1.0,0.9053565472846431
4307,4d4e4d899fd95487,True,1.0,1.0,0.795640496488466,1.0,1.0,1.0,0.9148502068701942
4308,fc1785d55b675c6c,True,1.0,1.0,0.8967427355831954,1.0,1.0,1.0,0.9569761398263315
4309,7d423cc4c7b9541a,True,1.0,1.0,0.9977323074633687,1.0,1.0,1.0,0.999055128109737
4310,04e3f71d6bc15d1e,True,1.0,1.0,0.9395240038218979,1.0,1.0,1.0,0.9748016682591242
4311,08684d8a5d675f4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4312,ed9f00d292b55607,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4313,cf0b2ecc4f4d5ee7,True,1.0,1.0,0.8532600385534777,1.0,1.0,1.0,0.9388583493972824
4314,07bc26f4b1735347,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4315,d4e9c2fa89c55897,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4316,aa84169dd1f3538d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4317,2c1f43c6b93c5952,True,1.0,1.0,0.894498311098502,1.0,1.0,1.0,0.9560409629577092
4318,baff5b48a5c056ec,True,1.0,1.0,0.7455781355421297,1.0,1.0,1.0,0.8939908898092207
4319,e028780a88805f58,True,1.0,1.0,0.8893127075811782,1.0,1.0,1.0,0.953880294825491
4320,4cac9f6cd85a5b47,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4321,e11091e5742d545b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4322,263367576c285a2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4323,5016d5a7a87a538d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4324,750b8c926ffd5895,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4325,259c9d9aac5457fc,True,1.0,1.0,0.9737004884831362,1.0,1.0,0.5,0.9890418702013067
4326,00a757f8d4e45f8c,True,1.0,1.0,0.8228589161276237,1.0,1.0,1.0,0.9261912150531767
4327,d11fc492a41e5279,True,1.0,1.0,0.9224701781571137,0.0,1.0,1.0,0.5510292408987975
4328,e4673b6cec6b521a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4329,8704f4971e305ed3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4330,87ecb477e85b5a58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4331,70d79606f745562e,True,1.0,1.0,0.9705761753479314,1.0,1.0,1.0,0.9877400730616381
4332,e0e85d4fc9545225,True,1.0,1.0,0.8771801647245325,0.0,1.0,1.0,0.5321584019685552
4333,768ae2e06b1e5d90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4334,9b5772aa3a955db1,True,1.0,1.0,0.7586481370028246,1.0,1.0,1.0,0.8994367237511769
4335,95612e81595b568f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4336,db73bde6710e50ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4337,c73914d4fedc513f,True,1.0,1.0,0.8704352466670042,1.0,1.0,1.0,0.9460146861112517
4338,f8b10bcaa98a53e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4339,a3e0421d08d25e5b,True,1.0,1.0,0.9255356967613383,1.0,1.0,1.0,0.9689732069838909
4340,f6c528f78bdf593c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4341,30d10a9c1f8352da,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4342,3ec484ccad125e99,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4343,20f0988b6050572a,True,1.0,1.0,0.97071225346215,1.0,1.0,1.0,0.9877967722758957
4344,bc8d053770cf5449,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4345,04582784acfe5725,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4346,d5110a9cb2b352d5,True,1.0,1.0,0.9588632621444695,1.0,1.0,1.0,0.9828596925601957
4347,12821eee232458b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4348,4c53b20bf0925c0c,True,1.0,1.0,0.9130072548192791,1.0,1.0,1.0,0.9637530228413663
4349,a9454c63755c549d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4350,b75644dcc9ca58fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4351,d719f6e5de715f5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4352,b9633d9afd4356a8,True,1.0,1.0,0.9965142563136206,1.0,1.0,1.0,0.9985476067973419
4353,f9bce7199ad8555d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4354,115c513494975ef3,True,1.0,1.0,0.9693310137792807,1.0,1.0,1.0,0.987221255741367
4355,d4bbe6333e6356b5,True,1.0,1.0,0.9366512327463864,1.0,1.0,1.0,0.9736046803109945
4356,0b177a1d821055ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4357,60e9369e91da5d9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4358,330ca2e9aa935a3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4359,f750532882175c31,True,1.0,1.0,0.9850508774076217,1.0,1.0,1.0,0.9937711989198424
4360,a75469eea7815984,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4361,b3509fd31f495cfb,True,1.0,1.0,0.7582983156354093,1.0,1.0,1.0,0.8992909648480872
4362,8b53a14edf305638,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4363,6ba5ed2f323f53e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4364,9bafc41b5ee0547c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4365,79ea5e55d0385928,True,1.0,1.0,0.7211585806433956,1.0,1.0,1.0,0.8838160752680815
4366,1682c020a94054fa,True,1.0,1.0,0.9080016142083255,1.0,1.0,1.0,0.9616673392534688
4367,3a14515e4e305499,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4368,fccef3d0f5cc5d8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4369,e35a803202875fa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4370,6d8767e46d975896,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4371,a2737c768a335e27,True,1.0,1.0,0.9837819446853209,1.0,1.0,1.0,0.9932424769522171
4372,073b782b57115061,True,1.0,1.0,0.9937833169531386,1.0,1.0,1.0,0.9974097153971412
4373,9e79198b9fd559a1,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4374,0d5b8da00d505be0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4375,0122ce98b2735558,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4376,44699d8556a1519e,True,1.0,1.0,0.9238526995956743,1.0,1.0,1.0,0.9682719581648643
4377,29b1f4b4868f59e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4378,8a492ff6a81054a7,True,1.0,1.0,0.6539759261099848,1.0,1.0,0.5,0.855823302545827
4379,9cdaa8f652bf5a27,True,1.0,1.0,0.9213950401984875,1.0,1.0,1.0,0.9672479334160364
4380,e5d2a01ab5b0562a,True,1.0,1.0,0.9316294705320214,1.0,1.0,1.0,0.9715122793883423
4381,239d0568fc2250df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4382,03143ef8f2f65a2f,True,1.0,1.0,0.9256852905285354,1.0,1.0,0.5,0.9690355377202232
4383,f8b1bb7447c257dc,True,1.0,1.0,0.8339484930895832,1.0,1.0,1.0,0.9308118721206596
4384,d4278d63cd605813,True,1.0,1.0,0.902057359086685,1.0,1.0,1.0,0.9591905662861189
4385,4196ab00e95e532d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4386,b4d64308573f5bdf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4387,6389fb6f9d675e3b,True,1.0,1.0,0.7492741576022509,1.0,1.0,1.0,0.895530899000938
4388,f2a54a0461005d6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4389,d2098ab3fc1953b3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4390,ce3a4f649e23590d,True,1.0,1.0,0.99980734756621,1.0,1.0,1.0,0.9999197281525875
4391,cc8a7b88b06b56c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4392,239705f6ca945846,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4393,e1398b3ecf3f520d,True,1.0,1.0,0.868768648654812,1.0,1.0,1.0,0.9453202702728384
4394,9577987ee2e85304,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4395,e3e49101a8b45645,True,1.0,1.0,0.9908794699330226,1.0,1.0,1.0,0.9961997791387595
4396,42160b555f2a5aa0,True,1.0,1.0,0.8430109129049339,1.0,1.0,1.0,0.9345878803770558
4397,616439dd808d57f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4398,25dbdd29ce325538,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4399,f42258b638fc5b64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4400,d7ff11915cdf538e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4401,8b788f2715985cee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4402,8c477c76153f588e,True,1.0,1.0,0.7579976322054529,1.0,1.0,1.0,0.8991656800856053
4403,70322003ab525a2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4404,562019740aeb5d7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4405,34f2427ba79a587b,True,1.0,1.0,0.90316710487614,1.0,1.0,1.0,0.9596529603650583
4406,24e453c47f635ae2,True,1.0,1.0,0.8655259119206324,1.0,1.0,1.0,0.9439691299669302
4407,9e76a394983a59b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4408,314f25442fd753b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4409,61c5308743b35db2,True,1.0,1.0,0.7563557548090496,1.0,1.0,1.0,0.8984815645037707
4410,20f1de62f5795dab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4411,4bc96604c1c85606,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4412,1cd73301d5745314,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4413,0706e8bf25805e91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4414,3b4f49412be55b80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4415,42c8571d47305166,True,1.0,1.0,0.9590243848498252,1.0,1.0,1.0,0.9829268270207606
4416,4c3547b853675e66,True,1.0,1.0,0.955381907332798,1.0,1.0,1.0,0.9814091280553324
4417,7fae2ae6ad895261,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4418,0d150320916f5b2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4419,b3056d1269ae5df9,True,1.0,1.0,0.6304440615941886,1.0,1.0,1.0,0.8460183589975786
4420,ce09ed938df353d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4421,0e850ac8266c552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4422,07a6f60eb9795462,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4423,14297ef551f652d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4424,5252cad32bf358b2,True,1.0,1.0,0.9977725566029185,1.0,1.0,1.0,0.9990718985845494
4425,9c941c942f955a5a,True,1.0,1.0,0.8941478045477866,1.0,1.0,1.0,0.9558949185615777
4426,41bf372d03d95267,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4427,69c991e96f74541f,True,1.0,1.0,0.8785779859347236,1.0,1.0,1.0,0.9494074941394682
4428,3aa2680fdc805d09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4429,2ad9640eb724590d,True,1.0,1.0,0.9420354490148621,1.0,1.0,1.0,0.9758481037561926
4430,7d930b1f5365521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4431,4900cab7493059e2,True,1.0,1.0,0.9020553597596599,1.0,1.0,1.0,0.9591897332331917
4432,475a45837ca75030,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4433,a8fd739baf0a5935,True,1.0,1.0,0.8420180031362746,1.0,1.0,1.0,0.9341741679734478
4434,eb8fd3a2b08e5e52,True,1.0,1.0,0.9272803117505716,1.0,1.0,1.0,0.9697001298960716
4435,c95d7e81eec75f65,True,1.0,1.0,0.7352917817292941,1.0,1.0,1.0,0.8897049090538726
4436,929fe68adaef5ee7,True,1.0,1.0,0.6837168138367965,1.0,1.0,1.0,0.8682153390986652
4437,e29b049a9bf3509c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4438,4749b2486da65268,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4439,502fadfdde3554b2,True,1.0,1.0,0.8867141217167157,1.0,1.0,1.0,0.9527975507152983
4440,f606d0e6eda7549a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4441,8cf86f67f10f574a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4442,feff7ece85635a65,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4443,3ffbf8596e7655ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4444,93ff1c769e6f5507,True,1.0,1.0,0.8720986393186928,1.0,1.0,1.0,0.9467077663827886
4445,b1bb3b767e405b79,True,1.0,1.0,0.9343346824946565,1.0,1.0,1.0,0.9726394510394402
4446,c2915f2ac7f55f97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4447,670f9d50643c5874,True,1.0,1.0,0.8172236767983543,1.0,1.0,1.0,0.9238431986659809
4448,4581d95a873c5679,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4449,42052560d5925f35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4450,c3ace87d2f985eaa,True,1.0,1.0,0.985617583627762,1.0,1.0,1.0,0.9940073265115675
4451,e516528c577453a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4452,5bb6cc197a7455e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4453,4936360c43435011,True,1.0,1.0,0.979264793469466,1.0,1.0,1.0,0.9913603306122775
4454,777cf50be27a5d4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4455,eb0a89861a32518e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4456,0dfcc232f8445d3f,True,1.0,1.0,0.9110534471384892,1.0,1.0,1.0,0.9629389363077038
4457,c4fbbd685a1953c5,True,1.0,1.0,0.8058292246342189,1.0,1.0,1.0,0.919095510264258
4458,1584747ded7f5564,True,1.0,1.0,0.7001557733361392,1.0,1.0,1.0,0.8750649055567247
4459,2ccebcdb0da25be5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4460,ee91209e45fe5141,True,1.0,1.0,0.939762040541729,0.0,1.0,0.0,0.5582341835590537
4461,8a8732cf61dd5452,True,1.0,1.0,0.9954501140022811,1.0,1.0,1.0,0.9981042141676172
4462,a5b6e054384c586c,True,1.0,1.0,0.4398373987984152,1.0,1.0,0.5,0.7665989161660063
4463,b0e6764ee8a35223,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4464,46320fa2dc795a5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4465,0b3d3edbc52d5ddd,True,1.0,1.0,0.8329523173690284,1.0,1.0,1.0,0.9303967989037618
4466,5930f153954b5060,True,1.0,1.0,0.8198314737535182,1.0,1.0,1.0,0.9249297807306326
4467,91f7454802305af8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4468,ba190b181dc85a2b,True,1.0,1.0,0.8592359746705157,1.0,1.0,1.0,0.9413483227793815
4469,29b6c8cc1e055352,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4470,54d3c4a139e75250,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4471,1cff6bb966075bc7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4472,364dd4c7c4cf55cb,True,1.0,1.0,0.7473483881485395,1.0,1.0,1.0,0.8947284950618916
4473,61b108df4a5f53fb,True,1.0,1.0,0.9679500216523884,1.0,1.0,1.0,0.9866458423551618
4474,c6319bbc03fb57d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4475,0f622aef14545f59,True,1.0,1.0,0.6409471385022949,1.0,1.0,1.0,0.8503946410426227
4476,d87ac612c49152b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4477,ac7bd595b9a3544c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4478,fd9ae566c34f5acd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4479,11ef3e2ec35051d8,True,1.0,1.0,0.7956212488562039,1.0,1.0,1.0,0.9148421870234182
4480,9ac3f47635bd5fe1,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4481,f50843b06ec259f2,True,1.0,1.0,0.8968408990697411,1.0,1.0,1.0,0.9570170412790588
4482,46e5a6cf37de5493,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4483,18e5845edcdb500c,True,1.0,1.0,0.7098551111078707,1.0,1.0,1.0,0.8791062962949461
4484,aa7cf4712b635bb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4485,2322850f71fa5c4d,True,1.0,1.0,0.9185914391864654,1.0,1.0,1.0,0.9660797663276939
4486,dccd7bde9a0b5bfe,True,1.0,1.0,0.894009909190563,1.0,1.0,1.0,0.9558374621627346
4487,53e360156fe05050,True,1.0,1.0,0.9165114779536826,1.0,1.0,1.0,0.9652131158140344
4488,93e2377357d9551e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4489,f749ff64838c5664,True,1.0,1.0,0.6300419980438944,1.0,1.0,1.0,0.8458508325182894
4490,c3ef435d900256c1,True,1.0,1.0,0.9726236372108668,1.0,1.0,1.0,0.9885931821711944
4491,80b61a3a73f55af9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4492,d2fbab8bed795b5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4493,a2c15720170d5507,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4494,79efd3e82ef059b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4495,92aee2a7b815565f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4496,616ca25e91ac5136,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4497,8b328af730c75e49,True,1.0,1.0,0.7612148072352402,1.0,1.0,1.0,0.90050616968135
4498,e05b464c21d0597d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4499,7ed9d0ca20ac5e2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4500,fe469d42385259e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4501,655c3f17ee2d5683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4502,466b634cd806541b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4503,257d737fc3865fd1,True,1.0,1.0,0.9096363483071479,1.0,1.0,1.0,0.9623484784613116
4504,b6a5d96d702a5ffd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4505,4299796c2c845718,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4506,6d93bbdab42255a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4507,d24604c7af87524f,True,1.0,1.0,0.9897963061109869,1.0,1.0,1.0,0.9957484608795779
4508,94a5491ee69d5e27,True,1.0,1.0,0.9379909094924962,1.0,1.0,0.5,0.9741628789552067
4509,a8159c45d59f5a5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4510,efb9929eed1852f0,True,1.0,1.0,0.688181937065478,1.0,1.0,1.0,0.8700758071106159
4511,a1325310017c5057,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4512,5e81fdb02c275b17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4513,cfbf3f55398f5fc6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4514,4fabf8c780005e4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4515,0fb815b347a359ca,True,1.0,1.0,0.9693139221078941,1.0,1.0,1.0,0.9872141342116225
4516,f5f7d39ffe625dda,True,1.0,1.0,0.9975170501422954,1.0,1.0,1.0,0.9989654375592898
4517,276396e455bb57b5,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
4518,86e394f2cb345082,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4519,0370ac4af44a5bfc,True,1.0,1.0,0.8029313027153717,1.0,1.0,1.0,0.9178880427980717
4520,b38366e3befc5200,True,1.0,1.0,0.8519139500878795,1.0,1.0,0.5,0.9382974792032831
4521,f3c165d6e31f524d,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4522,fb5265ab37085422,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4523,8564551c362e5f26,True,1.0,1.0,0.9969729774630988,1.0,1.0,1.0,0.9987387406096245
4524,0a2f44ba3be05531,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4525,2ca1cea5e7bf5219,True,1.0,1.0,0.9632711668231654,1.0,1.0,1.0,0.9846963195096522
4526,0dc3dee5c8815a90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4527,4c684da98f405857,True,1.0,1.0,0.9022668406805102,1.0,1.0,1.0,0.959277850283546
4528,6b19d4325f075ad0,True,1.0,1.0,0.9013866905853714,1.0,1.0,1.0,0.9589111210772381
4529,8bacfc35148b5dad,True,1.0,1.0,0.9271818033923351,1.0,1.0,1.0,0.9696590847468064
4530,c5b7c7d45f1d5ac1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4531,fd6c8bf8f80f5f53,True,1.0,1.0,0.8327992568763523,1.0,1.0,1.0,0.9303330236984801
4532,627ed4c9950753e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4533,f2f5b666a04b53f8,True,1.0,1.0,0.931430945875876,1.0,1.0,1.0,0.971429560781615
4534,01da0653d99c5903,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4535,4c46222756735317,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4536,c95348f67fa059ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4537,78ea729667c1558b,True,1.0,1.0,0.8853567416056473,1.0,1.0,1.0,0.9522319756690196
4538,38d4aa43f5f25eeb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4539,92389245b55d579b,True,1.0,1.0,0.897096092510904,1.0,1.0,1.0,0.9571233718795433
4540,deae4b3cac52513c,True,1.0,1.0,0.9809228945838796,1.0,1.0,1.0,0.9920512060766166
4541,d0a77f19bd8b5348,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4542,d9c4acb18e675789,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4543,4b7a9aaecd8b5c5e,True,1.0,1.0,0.9015319724447088,1.0,1.0,1.0,0.9589716551852954
4544,f4cc7553b85f5fb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4545,820636c082c1539b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4546,a02d58c7e9ee50f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4547,d24a3d77682d55b6,True,1.0,1.0,0.9654988221368243,1.0,1.0,1.0,0.9856245092236767
4548,26101d0a7f79587c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4549,02325da26296565c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4550,0c027fc454685c14,True,1.0,1.0,0.9623969764538245,1.0,1.0,1.0,0.9843320735224269
4551,1e2e250cbb555fe6,True,1.0,1.0,0.9892873504572022,1.0,1.0,1.0,0.9955363960238343
4552,763821f100605f76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4553,6c08755130155f96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4554,3efebf87894a552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4555,82fd7dab2b6b5101,True,1.0,1.0,0.9541765418841832,1.0,1.0,1.0,0.9809068924517431
4556,5e96a7620956567a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4557,bef748e412f85c64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4558,de310b1492245dab,True,1.0,1.0,0.9993910207502601,1.0,1.0,1.0,0.9997462586459417
4559,3190b058710b520b,True,1.0,1.0,0.9861652463528504,1.0,1.0,1.0,0.9942355193136877
4560,d14f40d60d165b25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4561,c2f27daee5bd5a3e,True,1.0,1.0,0.7545517911965044,1.0,1.0,1.0,0.8977299129985434
4562,2fd95381df705415,True,1.0,1.0,0.7883236906283053,1.0,1.0,1.0,0.9118015377617938
4563,08fc5ba619bc535c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4564,122a6e620fcb5c80,True,1.0,1.0,0.9406016024201437,1.0,1.0,1.0,0.9752506676750597
4565,522894525b4e5168,True,1.0,1.0,0.8556132048356454,1.0,1.0,1.0,0.9398388353481856
4566,86cb3350b50b570b,True,1.0,1.0,0.8411822137401889,1.0,1.0,1.0,0.9338259223917453
4567,184c11a8cc875403,True,1.0,1.0,0.8631529891832251,1.0,1.0,1.0,0.9429804121596771
4568,8c4218fc392a52be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4569,7bcc91de36385afe,True,1.0,1.0,0.9647071813564441,1.0,1.0,0.0,0.9852946588985184
4570,973f0873af40574e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4571,a7ce5a625a525b45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4572,976107b532bb5301,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4573,5fb039973cf85b11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4574,5b78dd344203528e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4575,44e882ff27ec5566,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4576,ca4686a3d8a55f9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4577,6b183b48b7175f38,True,1.0,1.0,0.9169664076283833,1.0,1.0,1.0,0.9654026698451598
4578,b637b5849b475a18,True,1.0,1.0,0.7924215139044782,1.0,1.0,1.0,0.913508964126866
4579,6545ea70cb285327,True,1.0,1.0,0.9523094338026792,1.0,1.0,1.0,0.9801289307511163
4580,2802831d87ba5a55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4581,80fc476837d9530d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4582,7398c63b60075187,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4583,77c1bc7a68b55fb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4584,3aa2f4406fc750da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4585,ba3833aabbb85e7b,True,1.0,1.0,0.9474789315153875,1.0,1.0,1.0,0.9781162214647449
4586,346a78f56b165dea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4587,846863e9cd7059c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4588,8b1ba99df5d05f8b,True,1.0,1.0,0.959438991623822,1.0,1.0,1.0,0.9830995798432592
4589,150f1c76c75352cf,True,1.0,1.0,0.8718463426646814,1.0,1.0,1.0,0.9466026427769506
4590,9cd4479e1a9355a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4591,9ca89d773ed651ab,True,1.0,1.0,0.9612190697741854,1.0,1.0,1.0,0.9838412790725771
4592,74da64c81fe1552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4593,570a5855539b5c7e,True,1.0,1.0,0.9747300224303839,1.0,1.0,1.0,0.9894708426793266
4594,c2735759fe9957a5,True,1.0,1.0,0.9353414044819506,1.0,1.0,1.0,0.9730589185341461
4595,e6c8f0c4aaea52d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4596,62fc6bfdfba650ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4597,6829197915d25514,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4598,7022b42a3743507a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4599,d1d1cb2c2a5b5a29,True,1.0,1.0,0.8706165633575907,1.0,1.0,1.0,0.9460902347323294
4600,2631b349e0ce5b83,True,1.0,1.0,0.8364058574901199,1.0,1.0,1.0,0.9318357739542167
4601,09be81c492625fd5,True,1.0,1.0,0.8254972215474862,1.0,1.0,1.0,0.9272905089781193
4602,32af8f1654f057d7,True,1.0,1.0,0.6903952359136368,1.0,1.0,1.0,0.8709980149640154
4603,bbc93f086726531e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4604,11de8888bf235231,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4605,8c6aed532f8555cd,True,1.0,1.0,0.949376268473285,0.0,1.0,1.0,0.5622401118638688
4606,b08965aff8165bec,True,1.0,1.0,0.9843320704571858,1.0,1.0,1.0,0.9934716960238275
4607,7d5618d384ac5071,True,1.0,1.0,0.8996432859899989,1.0,1.0,1.0,0.9581847024958329
4608,db3833e656c256dd,True,1.0,1.0,0.9074497077209552,1.0,1.0,1.0,0.9614373782170645
4609,7f9c22da74d35642,True,1.0,1.0,0.9522124187758488,1.0,1.0,1.0,0.9800885078232703
4610,3d04f4c65587562b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4611,223a8f20abb752e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4612,efb87bb3ff675f08,True,1.0,1.0,0.8658019390229729,1.0,1.0,0.0,0.9440841412595721
4613,f618df9b13b75f68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4614,b5e7acb62778580b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4615,f55c530f3875533f,True,1.0,1.0,0.8101769279205953,1.0,1.0,1.0,0.920907053300248
4616,c04b59204ebe55f9,True,1.0,1.0,0.9781935990329449,1.0,1.0,1.0,0.9909139995970605
4617,0a8612e9d0df52f1,True,1.0,1.0,0.954351094988857,1.0,1.0,1.0,0.9809796229120238
4618,6afbce15383553d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4619,926d8c9ced715a42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4620,13fcbcdacbe35755,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4621,7569116c33145d2a,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4622,063f7dfe767d55aa,True,1.0,1.0,0.8634713598259868,1.0,1.0,1.0,0.9431130665941612
4623,cc2587bf27c75cc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4624,b2e0a5dfbb575ce1,True,1.0,1.0,0.7774511396463263,1.0,1.0,1.0,0.9072713081859692
4625,0691c520f834559d,True,1.0,1.0,0.740952713149056,1.0,1.0,1.0,0.8920636304787734
4626,c2331abea9b5551f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4627,b53b172e95895a12,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4628,d53c6de1a159537b,True,1.0,1.0,0.8000592412320899,1.0,1.0,1.0,0.9166913505133708
4629,2335928f0e065bca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4630,a0f56a70905c527d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4631,0f8b3b73fda650e4,True,1.0,1.0,0.98002293527074,1.0,1.0,1.0,0.991676223029475
4632,9483bda6b31259bd,True,1.0,1.0,0.8387199472729803,1.0,1.0,0.0,0.9327999780304085
4633,81ba62d61b225021,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4634,0577532eba755552,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4635,b62d1a9194025d38,True,1.0,1.0,0.8631214749886421,1.0,1.0,0.5,0.9429672812452675
4636,28c74da2ea1d5629,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4637,b58a12e346235cd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4638,8b1193abd0b75de0,True,1.0,1.0,0.8906772960770856,1.0,1.0,1.0,0.9544488733654523
4639,a38e63debd3256ef,True,1.0,1.0,0.7605977022061138,1.0,1.0,1.0,0.9002490425858808
4640,3461796610c15a0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4641,49bdbf5ee25c5024,True,1.0,1.0,0.9380424130373158,1.0,1.0,1.0,0.9741843387655482
4642,bc1b30ec654c5d78,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4643,8429a35187bb5c08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4644,6f31e863bab65c62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4645,174ac6135bf65de9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4646,b50cf2a689a55433,True,1.0,1.0,0.9213755369016541,1.0,1.0,1.0,0.9672398070423558
4647,95005e9d60b05d1d,True,1.0,1.0,0.8786782517149183,1.0,1.0,1.0,0.9494492715478827
4648,cb61f2ea159355a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4649,117372631fc4501c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4650,44894928f21d5e38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4651,092e56d3db8b5e24,True,1.0,1.0,0.8899276144550561,1.0,1.0,0.5,0.9541365060229401
4652,e952dd35343958d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4653,0e74f7b5b7c45c1b,True,1.0,1.0,0.6640826205206569,1.0,1.0,1.0,0.8600344252169404
4654,cf62911d4c7c541c,True,1.0,1.0,0.9581922097745469,1.0,1.0,1.0,0.9825800874060612
4655,9a6489254d5f5577,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4656,d45f18da371a5fe5,True,1.0,1.0,0.9510951024455117,1.0,1.0,1.0,0.9796229593522966
4657,f12f96257dce5e91,True,1.0,1.0,0.772619609664075,1.0,1.0,1.0,0.9052581706933646
4658,aff4d44c562f5eef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4659,2a2cb941f34b5bc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4660,6d5f5983c8eb5615,True,1.0,1.0,0.9290494261598534,1.0,1.0,0.5,0.9704372608999389
4661,ab74b3b32d8c5006,True,1.0,1.0,0.8180591290484881,1.0,1.0,1.0,0.9241913037702033
4662,518221a430885093,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4663,652e91c4f9b1505a,True,1.0,1.0,0.9512506428802204,1.0,1.0,0.0,0.9796877678667585
4664,db98c374c7e65602,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4665,52b428b6ff135845,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4666,1ff5f3528c36501f,True,1.0,1.0,0.9230086844339671,1.0,1.0,1.0,0.9679202851808196
4667,95c5cd4c17d9594a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4668,d4ac0a1865ac5c25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4669,fb7d83b69f38539f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4670,89766121ee605be0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4671,a89b31979d265539,True,1.0,1.0,0.9705002889204007,1.0,1.0,1.0,0.9877084537168336
4672,5b61b9072cad5dbc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4673,01d061d9a66451ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4674,709f0d99dfa0567e,True,1.0,1.0,0.7681417037531181,1.0,1.0,1.0,0.9033923765637991
4675,eeee7091fa995250,True,1.0,1.0,0.7952336743913497,1.0,1.0,1.0,0.9146806976630625
4676,cea4eb2a60da5354,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4677,0eaa844dc2605267,True,1.0,1.0,0.9240580694023375,1.0,1.0,0.5,0.9683575289176406
4678,34cc387cf0335f28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4679,eed30293a86e5feb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4680,7779c453de865aff,True,1.0,1.0,0.9530293009801631,1.0,1.0,1.0,0.9804288754084013
4681,39a769c19105586e,True,1.0,1.0,0.8009865008105989,1.0,1.0,1.0,0.917077708671083
4682,c1e1661e600c570e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4683,cd72b9f6b03f5f41,True,1.0,1.0,0.9973193606232391,1.0,1.0,1.0,0.9988830669263496
4684,674e6f0f529a51f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4685,8835adb14ec55b7c,True,1.0,1.0,0.8994708084928738,1.0,1.0,1.0,0.9581128368720307
4686,53abaebc66d4549e,True,1.0,1.0,0.9542538825968455,1.0,1.0,1.0,0.9809391177486857
4687,81997d01d8f65c19,True,1.0,1.0,0.9856532210633335,1.0,1.0,1.0,0.9940221754430557
4688,5444d6dfc06559c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4689,4d7fd20d02ae5ed4,True,1.0,1.0,0.837763090090142,1.0,1.0,1.0,0.9324012875375592
4690,4acc5a24f48858ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4691,dee481365b265a2d,True,1.0,1.0,0.6594821470856614,1.0,1.0,1.0,0.8581175612856923
4692,70b8b9ad6d6f54f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4693,f25f295b364a5f29,True,1.0,1.0,0.9509394462937072,1.0,1.0,1.0,0.9795581026223781
4694,dd671af93db454aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4695,d51cd13cfbe35a4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4696,29560d02d4615d4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4697,bf1fbbbc7f5d5c5d,True,1.0,1.0,0.9271149957625052,1.0,1.0,1.0,0.9696312482343772
4698,93d5e0dd29bc5e7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4699,e736f6ed766658fb,True,1.0,1.0,0.9322473519441583,1.0,1.0,1.0,0.9717697299767326
4700,ac36d9e5cb0752d2,True,1.0,1.0,0.7340336390946129,1.0,1.0,1.0,0.8891806829560887
4701,43ce8a5ddf8f5541,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4702,2abac20522fb5014,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4703,f412a36812a55b62,True,1.0,1.0,0.7234430557450224,1.0,1.0,1.0,0.8847679398937593
4704,45d6c16000b75270,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4705,dcd5dc3f53d9533f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4706,fff690c93ca15495,True,1.0,1.0,0.817980465579683,1.0,1.0,1.0,0.9241585273248679
4707,e166284508e554fa,True,1.0,1.0,0.9406481969285928,0.0,1.0,1.0,0.5586034153869136
4708,fce752b25ce55380,True,1.0,1.0,0.849986901040502,1.0,1.0,1.0,0.9374945421002092
4709,ad84af7b33615884,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4710,8118acf21ab154f7,True,1.0,1.0,0.8525837046683609,1.0,1.0,1.0,0.9385765436118171
4711,726a691895a75bfc,True,1.0,1.0,0.9543128127363608,1.0,1.0,1.0,0.9809636719734837
4712,72c898c5c6a45939,True,1.0,1.0,0.9344788179092671,1.0,1.0,1.0,0.9726995074621946
4713,fffbe416ae85553b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4714,9707c6cbc83556f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4715,6cc0563c1a0d5c3a,True,1.0,1.0,0.9763656207042791,0.0,1.0,0.0,0.5734856752934496
4716,cbbf59be3a4e555d,True,1.0,1.0,0.798957165355626,1.0,1.0,1.0,0.9162321522315109
4717,3154180ecf9a5e67,True,1.0,1.0,0.86551189008008,1.0,1.0,1.0,0.9439632875333667
4718,d6deeba48d2c5dfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4719,47b1e103c4f1584a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4720,65fc12f7836f58ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4721,e6a4a48400545711,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4722,d4f989ee320e52e9,True,1.0,1.0,0.948995157512864,1.0,1.0,1.0,0.9787479822970266
4723,36716a89eb9c5ef9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4724,485b59c15a7d5e8f,True,1.0,1.0,0.9972796489264487,1.0,1.0,1.0,0.9988665203860204
4725,afe269451bc757e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4726,8dc4430d96355057,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4727,f304e815462d5f1f,True,1.0,1.0,0.8570070506595034,1.0,1.0,1.0,0.9404196044414598
4728,0855e09733fe5445,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
4729,fb6e02b5752e5754,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4730,685911b9ba8b554f,True,1.0,1.0,0.9008190981655028,1.0,1.0,1.0,0.9586746242356261
4731,cbb9f6ff18285688,True,1.0,1.0,0.8617194249362711,1.0,1.0,1.0,0.9423830937234463
4732,e56402797d665711,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4733,f1042fb26da2534a,True,1.0,1.0,0.8551257776493731,1.0,1.0,1.0,0.9396357406872388
4734,ce01babf6dfb598e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4735,92beafb962d457db,True,1.0,1.0,0.8835865870405802,1.0,1.0,1.0,0.9514944112669085
4736,81d6a870aab05080,True,1.0,1.0,0.9104574711874317,1.0,1.0,1.0,0.9626906129947632
4737,e7b780eed68e5ce3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4738,135337bf847b5726,True,1.0,1.0,0.5920048159361907,1.0,1.0,1.0,0.8300020066400795
4739,a82ce9edf79d56a6,True,1.0,1.0,0.9196296511380185,1.0,1.0,1.0,0.966512354640841
4740,d5489fba77675698,True,1.0,1.0,0.9275635161132257,1.0,1.0,1.0,0.969818131713844
4741,a197927702b850f4,True,1.0,1.0,0.9795647160874177,1.0,1.0,1.0,0.9914852983697573
4742,e7c485c237b352cd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4743,66f9739ef19d5742,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4744,b111bb8716b756d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4745,47a83e9f70525906,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4746,360d4a6ec45d53a3,True,1.0,1.0,0.9373450479477258,1.0,1.0,1.0,0.973893769978219
4747,bba5d587cab25dfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4748,3e7bec3b1c4359b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4749,54a9fe6636755234,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4750,159ec1accaf55d3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4751,0a0d91d55b0757f8,True,1.0,1.0,0.9989828413971376,1.0,1.0,1.0,0.9995761839154739
4752,0f206a62842b59b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4753,4ed57aa187415e7f,True,1.0,1.0,0.790017829986631,1.0,1.0,1.0,0.9125074291610963
4754,a752896c43c2526e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4755,43a4f01072795345,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4756,eaf3255921e35495,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4757,2469647d2d055825,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4758,2e54d786ec095896,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4759,e5dc48dd83585491,True,1.0,1.0,0.9619962100815892,1.0,1.0,1.0,0.9841650875339955
4760,769b9c472f935b0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4761,4d6afade8dd35690,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4762,fd765c984c93597f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4763,cd7568df56095ff2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4764,abe4fa26de85552d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4765,dd149fc9cb395631,True,1.0,1.0,0.9613371253559427,1.0,1.0,1.0,0.9838904688983096
4766,1ca75f05f31d51cc,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4767,342596d95a475bed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4768,1987c158de8a5120,True,1.0,1.0,0.886618717432762,1.0,1.0,1.0,0.9527577989303175
4769,771a9923745f59c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4770,5795e118157f528f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4771,da365ed766db5a6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4772,74a8af10863e5455,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4773,be2d7d1ddb305428,True,1.0,1.0,0.9746898177482977,1.0,1.0,1.0,0.9894540907284574
4774,bc281591c2165d73,True,1.0,1.0,0.7299161875414842,1.0,1.0,1.0,0.8874650781422851
4775,0ea5bbb7337d5a56,True,1.0,1.0,0.8537704223494299,1.0,1.0,1.0,0.9390710093122624
4776,8fbca2950de45a7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4777,c648574640a65934,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4778,1e73524ff61b5a70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4779,704fafc3d8fd5258,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4780,f17ee11904385731,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4781,c71161b938af5b16,True,1.0,1.0,0.8143272270870487,1.0,1.0,1.0,0.9226363446196036
4782,090594c37ce256a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4783,b98d8c3330625df2,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4784,4434242a192c58b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4785,6578cf959d7f52a7,True,1.0,1.0,0.7885961946402072,1.0,1.0,1.0,0.9119150811000863
4786,7b7cac50a37a5c24,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4787,de41a196a12e56d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4788,6e163d828a555eee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4789,8be5c83488ff5980,True,1.0,1.0,0.7931254864060412,1.0,1.0,1.0,0.9138022860025172
4790,e69feea0fa7953e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4791,422a764bf2dc593c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4792,755461a5329554de,True,1.0,1.0,0.8134735194702174,1.0,1.0,1.0,0.9222806331125906
4793,1bea55e75a9b593b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4794,263ad35a0e975eda,True,1.0,1.0,0.7672317247110984,1.0,1.0,1.0,0.9030132186296242
4795,638b83e65dd259f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4796,a8ca647927f25ae9,True,1.0,1.0,0.9373039144030763,1.0,1.0,1.0,0.9738766310012817
4797,7ec8d2521964548f,True,1.0,1.0,0.7567404001655144,1.0,1.0,1.0,0.8986418334022975
4798,126fd1a0d1675f57,True,1.0,1.0,0.7722255389821788,1.0,1.0,1.0,0.9050939745759079
4799,c12d0bb341fc59c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4800,9b4c54f9a3f757a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4801,499f1df141b05d36,True,1.0,1.0,0.9053190505949461,1.0,1.0,1.0,0.9605496044145608
4802,406564d5dc7358f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4803,c49e7550cee75722,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4804,21e13e3ac13856b1,True,1.0,1.0,0.6981666634587794,1.0,1.0,1.0,0.8742361097744915
4805,d26170a35d1c5e33,True,1.0,1.0,0.8781384750515856,1.0,1.0,1.0,0.9492243646048273
4806,76664d864c4d5595,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4807,5fadffd02da256e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4808,8792fb68a0b2586a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4809,9dcc18a23f4d57d8,True,1.0,1.0,0.840738168462858,1.0,1.0,1.0,0.9336409035261909
4810,81c5dc6459f75000,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4811,f60b8b3796c45845,True,1.0,1.0,0.9589468691851741,1.0,1.0,1.0,0.9828945288271559
4812,9c768fba2b4c5d19,True,1.0,1.0,0.9432253361892785,1.0,1.0,1.0,0.976343890078866
4813,a3d1310fbc3f50a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4814,3265e31c65705a5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4815,663c00bac2e05721,True,1.0,1.0,0.6128664478803245,1.0,1.0,1.0,0.8386943532834685
4816,1d2710d5bcfd52a7,True,1.0,1.0,0.7761952449987353,1.0,1.0,1.0,0.9067480187494731
4817,725b2a708c8e55f1,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4818,2cae5f08e11a5dbd,True,1.0,1.0,0.9139461478114059,1.0,1.0,1.0,0.9641442282547524
4819,d151becf4b395f13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4820,518661c5f7625f5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4821,2930485ddc4458da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4822,02e8fd3cc3c3556f,True,1.0,1.0,0.9983601244624992,1.0,1.0,1.0,0.9993167185260413
4823,83280d03b9995f85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4824,4952a782e55057b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4825,4a4bf6e11a875f33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4826,3d84e6189fdd51bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4827,73fabf2a0bdc5af4,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4828,d0dcc4b5cf6a53ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4829,79c024b87e175129,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4830,0490beca807c5e9f,True,1.0,1.0,0.9118814717627768,1.0,1.0,1.0,0.9632839465678237
4831,840f4e28181e53d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4832,1a66019703c45296,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4833,fa0f2e54ad7259b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4834,f51778edd8ea5ee5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4835,e933d70dd378598f,True,1.0,1.0,0.970119969878112,1.0,1.0,1.0,0.9875499874492134
4836,059009aa4252526c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4837,25aab48e050659be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4838,7186e23637965344,True,1.0,1.0,0.8296151188090655,1.0,1.0,1.0,0.9290062995037772
4839,a5d3eca1660f5855,True,1.0,1.0,0.9352577272901166,1.0,1.0,1.0,0.9730240530375486
4840,33e37f9d760a56b1,True,1.0,1.0,0.9568604902267815,0.0,1.0,1.0,0.5653585375944923
4841,34b812e4de1a536b,True,1.0,1.0,0.9366358422480838,1.0,1.0,1.0,0.9735982676033682
4842,6482eb343a2b5329,True,1.0,1.0,0.9308039010654879,1.0,1.0,1.0,0.9711682921106201
4843,bcac47f590d854a7,True,1.0,1.0,0.9474211555285986,1.0,1.0,1.0,0.9780921481369161
4844,33aa90792d5855a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4845,5f42f18776195578,True,1.0,1.0,0.9040617504461964,1.0,1.0,1.0,0.9600257293525818
4846,21dbc361352b5dbd,True,1.0,1.0,0.877791653242338,1.0,1.0,0.5,0.9490798555176408
4847,f35274c7a16657d7,True,1.0,1.0,0.8372014291024794,1.0,1.0,1.0,0.9321672621260331
4848,e2442187de045407,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4849,878f3ddae1b7550f,True,1.0,1.0,0.7526704664854109,1.0,1.0,1.0,0.8969460277022545
4850,ac3411f9c2b8530e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4851,cb84621ac42a5df2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4852,9d864c15bf7d5414,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4853,4b04d67c77455726,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4854,ed69e15d85ab50a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4855,a89c8c3249975dc9,True,1.0,1.0,0.9810297265410742,1.0,1.0,1.0,0.9920957193921143
4856,e2e6c22bce7f59fc,True,1.0,1.0,0.8607116186250244,1.0,1.0,1.0,0.9419631744270935
4857,50209c502bd157c8,True,1.0,1.0,0.9295751379915573,0.0,1.0,1.0,0.5539896408298156
4858,5e48f684248053bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4859,43cfa12f279355aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4860,28113a97a08b5ff1,True,0.5,1.0,1.0,0.0,1.0,1.0,0.2916666666666667
4861,6f44533cf2965b47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4862,75b312bbd4e25c17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4863,349606982fb252ae,True,1.0,1.0,0.9364245090213175,1.0,1.0,1.0,0.9735102120922156
4864,5a8a6c9d92935076,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4865,8a17d8a06b425d2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4866,4f68cdad89a65c7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4867,ef11e35afed25326,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4868,1ea94b85513e5822,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4869,e9d16ba0eb935220,True,1.0,1.0,0.9649629393542478,1.0,1.0,1.0,0.9854012247309365
4870,b86152f6ab29580e,True,1.0,1.0,0.8044454352203194,1.0,1.0,1.0,0.9185189313417998
4871,76d3db995c9e5946,True,1.0,1.0,0.9457701824900272,1.0,1.0,1.0,0.977404242704178
4872,6f1be4d182475bc8,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
4873,72b0f2dcaf1f59a1,True,1.0,1.0,0.9630051275408009,1.0,1.0,1.0,0.984585469808667
4874,fd8d10736c675232,True,1.0,1.0,0.8983873747216539,1.0,1.0,1.0,0.9576614061340224
4875,5e4dd8c91b8453bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4876,77db0b134a185494,True,1.0,1.0,0.9793298969678166,1.0,1.0,1.0,0.9913874570699236
4877,218d9b0348fe5687,True,1.0,1.0,0.9058796246225987,1.0,1.0,1.0,0.9607831769260828
4878,ae7fdaafe2c250e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4879,0613490d89e25d03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4880,e6095ad750805bff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4881,e22fe7366ecd5c70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4882,b8de09ba44a054df,True,1.0,1.0,0.9620707411897108,0.0,1.0,1.0,0.5675294754957129
4883,ce6eb4e00dac5ae3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4884,2c71b83e25e1577d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4885,45e6bebee4305fb6,True,1.0,1.0,0.9464902778286324,1.0,1.0,1.0,0.9777042824285967
4886,2193ada652c557c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4887,1709553afe405eb4,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4888,315aedf84f9f59c3,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4889,62c59eb9ece45d86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4890,b619e01b47775ec5,True,1.0,1.0,0.8020831456201314,1.0,1.0,1.0,0.9175346440083881
4891,beee170c9d8159ad,True,1.0,1.0,0.7042856669301002,1.0,1.0,0.5,0.8767856945542084
4892,2d264d513abb5a7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4893,1d0334886e9f535b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4894,cfb1ab3fe0185b20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4895,a0801105ad8b5ad3,True,1.0,1.0,0.8528830973276769,1.0,1.0,1.0,0.9387012905531987
4896,610271d0c1515c8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4897,ef68308faf305171,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4898,d2777b7b71325a67,True,1.0,1.0,0.993361623720905,0.0,1.0,1.0,0.5805673432170437
4899,3bc729311a8a5d48,True,1.0,1.0,0.9906621139536149,1.0,1.0,1.0,0.9961092141473396
4900,ee6d63d4e8b35518,True,1.0,1.0,0.9716316511626941,1.0,1.0,1.0,0.9881798546511226
4901,cea6c267a5a05b3c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4902,df7e2f19b3cc5ba6,True,1.0,1.0,0.9339969058040916,1.0,1.0,1.0,0.9724987107517048
4903,814b5e08c20e57af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4904,778219f3cac65d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4905,cce0795c7ff05129,True,1.0,1.0,0.8116210131934511,1.0,1.0,1.0,0.9215087554972713
4906,555ac2e13627529e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4907,ba40b386e9cd5e73,True,1.0,1.0,0.9990219981584894,1.0,1.0,1.0,0.9995924992327039
4908,d3a7653499875f98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4909,3813108829ab54c2,True,1.0,1.0,0.9157824564963504,1.0,1.0,1.0,0.9649093568734793
4910,bde15534dcdc5933,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4911,ced4cade3bea53e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4912,125839faad9a5f7d,True,1.0,1.0,0.8091829191932514,1.0,1.0,1.0,0.920492882997188
4913,3486294123695bed,True,1.0,1.0,0.9888241540093186,1.0,1.0,1.0,0.9953433975038827
4914,2be07b9c94db5de7,True,1.0,1.0,0.9418339499388483,1.0,1.0,1.0,0.9757641458078533
4915,4db50b60ca1f57f1,True,1.0,1.0,0.779535011065702,1.0,1.0,1.0,0.9081395879440425
4916,544d2652bcc551db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4917,fdba4d15c05554e1,True,1.0,1.0,0.9463287247481919,1.0,1.0,1.0,0.97763696864508
4918,f2291b8766215c41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4919,67e6aea894f0568f,True,1.0,1.0,0.9291382119599205,1.0,1.0,1.0,0.9704742549833002
4920,0687eed0cf265533,True,1.0,1.0,0.9580657659958112,1.0,1.0,1.0,0.9825274024982548
4921,dcf3da6b34935bc8,True,1.0,1.0,0.8537003330407501,1.0,1.0,0.5,0.9390418054336459
4922,e4eebb1bdcdf5ae6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4923,e3418fb50fa55320,True,1.0,1.0,0.986363939968554,1.0,1.0,1.0,0.9943183083202308
4924,7ccd759aa0535b9a,True,1.0,1.0,0.8219486488471671,1.0,1.0,1.0,0.925811937019653
4925,6c00b2782d3b5f6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4926,4b6b5bac92ae5f56,True,1.0,1.0,0.9725798241543918,1.0,1.0,1.0,0.9885749267309967
4927,9e20b3d7da855668,True,1.0,1.0,0.8157590821270028,1.0,1.0,1.0,0.9232329508862511
4928,3cfcca572cdc5b75,True,1.0,1.0,0.8871746730936866,1.0,1.0,1.0,0.9529894471223694
4929,56780fc1a6bc53a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4930,1ff55a9fd29a5bf5,True,1.0,1.0,0.8496607927739181,1.0,1.0,1.0,0.9373586636557992
4931,aa2962e446b45e1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4932,029a9572e05a5914,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4933,db817c126780531f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4934,b664ff6d2c185e31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4935,828b1011212253c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4936,4a2f87a2fd42549e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4937,38f555fbc07f5185,True,1.0,1.0,0.9169050421559675,1.0,1.0,1.0,0.9653771008983197
4938,33c58e00f5805824,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4939,5d7fa55b96075e5c,True,1.0,1.0,0.6693713168047389,1.0,1.0,1.0,0.8622380486686412
4940,0ebdf3a905ba522f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4941,b04b5637f4e05625,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4942,81102abfeaa25562,True,1.0,1.0,0.9697050518027656,1.0,1.0,1.0,0.9873771049178189
4943,a0b9c3ee286454cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4944,32c74fb957e45651,True,1.0,1.0,0.8218931687699877,1.0,1.0,1.0,0.9257888203208283
4945,e7b0fe1f4b13597c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4946,e1ea05ca230f5c42,True,1.0,1.0,0.8362943575656723,1.0,1.0,1.0,0.9317893156523634
4947,4b58ef9360555bac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4948,b61a73309da75ac3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4949,6af6e8242e045406,True,1.0,1.0,0.8282043321216193,1.0,1.0,1.0,0.9284184717173414
4950,d130c508fb26575e,True,1.0,1.0,0.8027508304407113,1.0,1.0,1.0,0.9178128460169631
4951,f069ac62d63e5e25,True,1.0,1.0,0.8158490653614794,1.0,1.0,1.0,0.9232704439006164
4952,75c40d79f7135ea0,True,1.0,1.0,0.7948023249143282,1.0,1.0,1.0,0.9145009687143034
4953,75f5cc1f425c501d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4954,f03f53f19c6254b8,True,1.0,1.0,0.9510632216082145,1.0,1.0,1.0,0.9796096756700893
4955,f08f205e15975d97,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4956,a4ba9521736a59f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4957,bf8b8714f63d5642,True,1.0,1.0,0.9822981259672359,1.0,1.0,1.0,0.992624219153015
4958,749a9bb4860f5cc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4959,4b6b3a81cc235dbf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4960,28d8f3699547568b,True,1.0,1.0,0.7798127461631033,1.0,1.0,0.0,0.9082553109012931
4961,97b9989fa3675cab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4962,f6b3ef5ef2085e46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4963,73c8918f6d995213,True,1.0,1.0,0.876312903256572,1.0,1.0,1.0,0.9484637096902384
4964,a9fc9ff67fef5b5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4965,e1540b19efec5d97,True,1.0,1.0,0.7689852872366794,1.0,1.0,0.5,0.9037438696819496
4966,23514d24647a52a3,True,1.0,1.0,0.8379374701552791,1.0,1.0,1.0,0.932473945898033
4967,b4d9c8edfbda58dc,True,1.0,1.0,0.8985376436875497,1.0,1.0,1.0,0.9577240182031458
4968,373abe824b3052a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4969,55194edb46265f3d,True,1.0,1.0,0.9695696361446723,1.0,1.0,1.0,0.9873206817269468
4970,747a1e62def55db5,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4971,3a2616c871335ef4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4972,95165bfbaadf5a64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4973,56acc09e62b45e21,True,1.0,1.0,0.9970005730703663,1.0,1.0,1.0,0.9987502387793192
4974,36f71d88df925b39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4975,b9013028b5d45eee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4976,b7c371d55ca65cf8,True,1.0,1.0,0.6749999982697572,1.0,1.0,1.0,0.864583332612399
4977,c680cd635f095d1c,True,1.0,1.0,0.9922372286761344,1.0,1.0,1.0,0.9967655119483894
4978,f8b4b55200585f2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4979,aaf90b3acdce5063,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4980,02f75336f9f55e4f,True,1.0,1.0,0.870362412844168,1.0,1.0,0.5,0.94598433868507
4981,9696a32e868259e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4982,ef27f4eeb34e5b83,True,1.0,1.0,0.8109529958856807,1.0,1.0,1.0,0.921230414952367
4983,f099b753f4345fb5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4984,e83a3108893753f0,True,1.0,1.0,0.9464571622525906,1.0,1.0,1.0,0.9776904842719127
4985,da3dac3ca6545198,True,1.0,1.0,0.9800093872020529,1.0,1.0,1.0,0.9916705780008553
4986,bf2a9740fda85514,True,1.0,1.0,0.8985655923655078,1.0,1.0,1.0,0.9577356634856282
4987,15715849d362599e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4988,df3b1f0f39625162,True,1.0,1.0,0.8657888713501429,1.0,1.0,1.0,0.9440786963958928
4989,e89a3ed626f75032,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4990,d1dd156bb9b1599d,True,1.0,1.0,0.9009569907645668,1.0,1.0,1.0,0.9587320794852362
4991,bcc370e566845fc6,True,1.0,1.0,0.8724671556821945,1.0,1.0,1.0,0.9468613148675811
4992,feb90d2112ec57cf,True,1.0,1.0,0.9830313100579712,1.0,1.0,1.0,0.9929297125241546
4993,517530489c455086,True,1.0,1.0,0.9803378410166886,1.0,1.0,1.0,0.9918074337569536
4994,002e450c6cba5895,True,1.0,1.0,0.9741492383143593,1.0,1.0,1.0,0.9892288492976498
4995,012ca60989175c54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4996,1bee33a086b25a5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4997,13cbee7dbb4853ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4998,8c3d43af9a905864,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4999,e4f34d35c8fd5fd2,True,1.0,1.0,0.9748096726708148,1.0,1.0,1.0,0.9895040302795062
5000,3ae409424da65443,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5001,be0064dac5f85957,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5002,42ba77cc2fb05229,True,1.0,1.0,0.9934562020817669,1.0,1.0,1.0,0.9972734175340695
5003,c65cb00fba005ab1,True,1.0,1.0,0.9414569591297857,1.0,1.0,1.0,0.9756070663040773
5004,ec68073cb7a15741,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5005,0208ed2202af56b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5006,b27841ee318f5d92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5007,e04d45a55abd5fd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5008,199a2738284e52c9,True,1.0,1.0,0.9715123932954504,1.0,1.0,1.0,0.9881301638731044
5009,8113ea1b58245172,True,1.0,1.0,0.6834189603303368,1.0,1.0,1.0,0.8680912334709737
5010,b4aa2f58df795a92,True,1.0,1.0,0.8751085060223713,1.0,1.0,1.0,0.9479618775093215
5011,3c7319cc63ab58c9,True,1.0,1.0,0.8824466376033405,1.0,1.0,1.0,0.9510194323347253
5012,9482aa33e08f50e6,True,1.0,1.0,0.9232136119583088,1.0,1.0,1.0,0.9680056716492954
5013,9adad5bdab6b52fa,True,1.0,1.0,0.6574534758222853,1.0,1.0,1.0,0.8572722815926189
5014,a15cc20cfcc35d48,True,1.0,1.0,0.9792170600415824,1.0,1.0,1.0,0.9913404416839926
5015,e2116f0f33b25eb5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5016,bdf4ea0b653c5677,True,1.0,1.0,0.9434932460802535,1.0,1.0,1.0,0.9764555192001056
5017,3cb9b99bc4185d33,True,1.0,1.0,0.8963838372730248,1.0,1.0,1.0,0.9568265988637603
5018,5a3ac99dc74c57ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5019,a7fa8bccce9253cb,True,1.0,1.0,0.6908714438569122,0.0,1.0,1.0,0.45452976827371344
5020,812d49975bf357fc,True,1.0,1.0,0.9435003308552901,1.0,1.0,1.0,0.9764584711897042
5021,3ec88bf115c95f69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5022,d3cd01aa67de516f,True,1.0,1.0,0.9345879121001588,1.0,1.0,1.0,0.9727449633750661
5023,f776577c7428592b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5024,3789d42ea83f569d,True,1.0,1.0,0.9241723369997685,1.0,1.0,1.0,0.9684051404165702
5025,f952ad55ab565465,True,1.0,1.0,0.9079323316490348,1.0,1.0,1.0,0.961638471520431
5026,f74148c131c15381,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5027,249dd85ebaa65b9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5028,eff63ffe642d5409,True,1.0,1.0,0.84872658374167,1.0,1.0,1.0,0.9369694098923625
5029,4203da2e7a8b518d,True,1.0,1.0,0.8899060122996417,1.0,1.0,1.0,0.9541275051248507
5030,4826c59b43f6568a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5031,c6281b21b9015448,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5032,6732b99133eb5d36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5033,9191f3f8644d50cb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5034,fa7f471f19aa5806,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5035,6021973f81a75e0b,True,1.0,1.0,0.7875197751209275,1.0,1.0,1.0,0.9114665729670531
5036,bf1d8c493e7458d2,True,1.0,1.0,0.8891005881901632,1.0,1.0,1.0,0.9537919117459014
5037,5138bac9ac59508f,True,1.0,1.0,0.7770442373133737,1.0,1.0,1.0,0.907101765547239
5038,472472b9f03a5b8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5039,19282fb074525def,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5040,fe4b2cf4e9ad5b37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5041,a5a4a6add0d05113,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5042,dc0152c1caca5d94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5043,cefc63c820c45c3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5044,58f3f43098985e77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5045,ade646d3c19b5bb0,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5046,8b177f84759e56e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5047,a5f5f03bc998578d,True,1.0,1.0,0.9890628999298435,1.0,1.0,1.0,0.9954428749707681
5048,cd7e9823f2b15e0f,True,1.0,1.0,0.94662786917039,1.0,1.0,1.0,0.9777616121543291
5049,0b4617cb0ac15035,True,1.0,1.0,0.9399822843799208,1.0,1.0,1.0,0.9749926184916337
5050,948099bc138855b6,True,1.0,1.0,0.9543718286741876,1.0,1.0,1.0,0.9809882619475782
5051,488dd191f7dc59a8,True,1.0,1.0,0.7879494894755379,1.0,1.0,1.0,0.9116456206148075
5052,114feecba2285649,True,1.0,1.0,0.9261829032724728,1.0,1.0,1.0,0.9692428763635302
5053,0f42590c7ad65eb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5054,d4daf5d0fd355401,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5055,b5cb26f114e3558e,True,1.0,1.0,0.8760681296022977,1.0,1.0,1.0,0.948361720667624
5056,39752b75d70d5458,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5057,c2cf3991e2e65486,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5058,8ff8246f69f75f6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5059,d6835050c97f528d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5060,7f47c3fca9075a31,True,1.0,1.0,0.9450583155613468,1.0,1.0,1.0,0.9771076314838946
5061,7d923c664b7b5dae,True,1.0,1.0,0.94332877995621,1.0,1.0,1.0,0.9763869916484209
5062,35583284eac15ae5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5063,d409347e88455122,True,1.0,1.0,0.8073238261938309,1.0,1.0,1.0,0.9197182609140961
5064,8659bfccd4195fb6,True,1.0,1.0,0.777802697765717,1.0,1.0,1.0,0.9074177907357154
5065,6a934e9ad62352ee,True,1.0,1.0,0.8643368489856798,1.0,1.0,1.0,0.9434736870773666
5066,9820fb92380b522b,True,1.0,1.0,0.9221212045369704,0.0,1.0,0.5,0.5508838352237376
5067,dddf76663455527f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5068,e8d7197f07635cfb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5069,862e27b57f9d50ac,True,1.0,1.0,0.9565473429381376,1.0,1.0,1.0,0.981894726224224
5070,71531dafe28052ac,True,1.0,1.0,0.9501833718820498,1.0,1.0,1.0,0.9792430716175208
5071,02e3c48291855ae8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5072,4f5d9ee9c2915058,True,1.0,1.0,0.995256742279468,1.0,1.0,1.0,0.9980236426164449
5073,39f91a002193578a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5074,73864df7d2d25214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5075,1e60548b4c00538a,True,1.0,1.0,0.6950946291868778,1.0,1.0,1.0,0.8729560954945325
5076,213494be2acb5c68,True,1.0,1.0,0.9961560025918723,1.0,1.0,1.0,0.9983983344132801
5077,a7ca0cd746e7551e,True,1.0,1.0,0.9485652271274201,1.0,1.0,1.0,0.978568844636425
5078,f233f263a7e75621,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5079,9157902936a456bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5080,4cdcf106cb5d5c63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5081,93080b4cb0435e4a,True,1.0,1.0,0.9085082418655331,1.0,1.0,1.0,0.9618784341106389
5082,4cc7fc580fe45bd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5083,03059436fa185bf8,True,1.0,1.0,0.9444858660388886,1.0,1.0,1.0,0.976869110849537
5084,8ddb6763987051ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5085,d8d27319eb585277,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5086,4291f388556f5837,True,1.0,1.0,0.9613886206895924,1.0,1.0,1.0,0.9839119252873302
5087,1218b6a218b750d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5088,c06773e2267b568e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5089,fc2a5f9f60965ab9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5090,5c665c5453cc54a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5091,e02db4e2c5ed5b76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5092,ca8b5c5ed914507c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5093,0590cb08d06a5905,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5094,09a859498436512e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5095,300226e9649b51fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5096,f1592141ee0157fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5097,409ed084cde5554b,True,1.0,1.0,0.8112202471850821,1.0,1.0,1.0,0.9213417696604509
5098,2f482e2df2565b82,True,1.0,1.0,0.9271714700961792,0.0,1.0,1.0,0.5529881125400746
5099,e6bf9ed756f95544,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5100,83dd1484eb265a3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5101,6bb2c2106e435a57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5102,f6db2434c92450b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5103,96704b3a6c235f12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5104,566f63e4108c5d48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5105,af98af49fda35a8c,True,1.0,1.0,0.7703407957856658,1.0,1.0,1.0,0.9043086649106941
5106,940becbbb9d05594,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5107,42b4245406ee5ab8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5108,c520f76d99f359f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5109,5146509d64145fcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5110,1a1f73871bea5afa,True,1.0,1.0,0.9346665832613776,1.0,1.0,0.0,0.9727777430255741
5111,6cf6aa937d7c5c71,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5112,131c7298c6745bde,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5113,578b2f71b5d750a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5114,542304e2baf25357,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5115,270768ccd1df5e0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5116,1082d34008e05df4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5117,2dad1998a320527d,True,1.0,1.0,0.9536113176243236,1.0,1.0,1.0,0.9806713823434681
5118,676880c7e31252c0,True,1.0,1.0,0.8504877434982964,1.0,1.0,1.0,0.9377032264576236
5119,896f25f6f25e52e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5120,6892e067e25257f8,True,1.0,1.0,0.8685168968034,1.0,1.0,1.0,0.9452153736680833
5121,1ecaacbc53a754e7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5122,b337627936ea5488,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5123,3d1c445859d85d51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5124,04fafb805d465314,True,1.0,1.0,0.8858910013340904,1.0,1.0,1.0,0.9524545838892043
5125,55ba1ce72f1b5160,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5126,291d82d04ec359e0,True,1.0,1.0,0.9104992465904501,1.0,1.0,1.0,0.9627080194126876
5127,54fbc5743190519c,True,1.0,1.0,0.9201622943607392,1.0,1.0,0.5,0.9667342893169746
5128,d64a3964875f5b41,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5129,db94e239ea1a5468,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5130,4cc313afb2665204,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5131,169528411ca85ba4,True,1.0,1.0,0.9843585046888632,1.0,1.0,1.0,0.9934827102870264
5132,7819725bfb845e82,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5133,e16c585e12445a60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5134,152449b7967c541d,True,1.0,1.0,0.8115191462441939,1.0,1.0,1.0,0.9214663109350808
5135,93c2bfeb7c885a2e,True,1.0,1.0,0.744068847932243,1.0,1.0,1.0,0.893362019971768
5136,eea2ca9965e35b7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5137,19f93eaa916d5528,True,1.0,1.0,0.927192769499926,1.0,1.0,1.0,0.9696636539583025
5138,b7c9a2a8db7d5b48,True,1.0,1.0,0.9102513169257456,1.0,1.0,1.0,0.9626047153857273
5139,d76955208924513a,True,1.0,1.0,0.8907875796684144,1.0,1.0,1.0,0.9544948248618393
5140,b7122fd86c855943,True,1.0,1.0,0.48476177423080796,1.0,1.0,1.0,0.7853174059295034
5141,ef81756601bc569f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5142,d957b8de88d154cb,True,1.0,1.0,0.9316177318784563,1.0,1.0,1.0,0.97150738828269
5143,9248ce20618c5513,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5144,dfaaa711e0a557ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5145,70645140f08352ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5146,0561ac957ffc5c4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5147,eefc84cb86d45529,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5148,63930f7b3b0e5872,True,1.0,1.0,0.853338423307002,1.0,1.0,1.0,0.9388910097112508
5149,6f8043e8b0a95706,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5150,86f80cbf4c6b5e50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5151,84fc6d5788a95edd,True,1.0,1.0,0.7475292737476658,1.0,1.0,0.0,0.8948038640615273
5152,5a8855c7c104596c,True,1.0,1.0,0.9976590823408643,1.0,1.0,1.0,0.9990246176420268
5153,4bf95781578b59ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5154,249c1b68ba355e43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5155,622dde55dc125052,True,1.0,1.0,0.9873085817087719,1.0,1.0,1.0,0.9947119090453217
5156,1caa3a4c5d5d510e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5157,b4ec906c4dbe5735,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5158,ee5975ff12275983,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5159,93a59ff864b45716,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5160,fc0d202904585a6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5161,e87f90ab04a25be9,True,1.0,1.0,0.9974314187385519,1.0,1.0,1.0,0.9989297578077299
5162,34bdecafedff5fdf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5163,a3fe8c1981c45693,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5164,68d4846662cd53c3,True,1.0,1.0,0.97524706633778,1.0,1.0,1.0,0.9896862776407417
5165,31013d67978e5284,True,1.0,1.0,0.8692659743702772,1.0,1.0,1.0,0.9455274893209488
5166,bd9af5e4299b5fb6,True,1.0,1.0,0.7837926477486036,1.0,1.0,1.0,0.9099136032285848
5167,6ac603d43fbb57ef,True,1.0,1.0,0.9860661724505881,1.0,1.0,1.0,0.9941942385210784
5168,0a6021edcc74538a,True,1.0,1.0,0.9034683253316032,1.0,1.0,1.0,0.959778468888168
5169,4339d22a9e205757,True,1.0,1.0,0.8658078286702051,1.0,1.0,1.0,0.9440865952792521
5170,50a0fd7b031e5ca6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5171,8fb6a2364e0c53f9,True,1.0,1.0,0.9828110798259471,1.0,1.0,1.0,0.9928379499274779
5172,f94a9ce36b8e5516,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5173,f7f7750b2dc2548e,True,1.0,1.0,0.9736230833891297,1.0,1.0,1.0,0.989009618078804
5174,6e778c30490d5f50,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5175,a4e50a4546d0513e,True,1.0,1.0,0.9397691779131581,1.0,1.0,1.0,0.9749038241304825
5176,0e479a9039ef5c10,True,1.0,1.0,0.9176450052733218,1.0,1.0,1.0,0.965685418863884
5177,aaa11cdbc8d35178,True,1.0,1.0,0.8203649541301895,1.0,1.0,1.0,0.9251520642209122
5178,74d72b3cd99d5ab4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5179,eccb91aff29c5415,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5180,4768080b04d5530e,True,1.0,1.0,0.9928320286829037,1.0,1.0,1.0,0.9970133452845431
5181,75994f74c5485493,True,1.0,1.0,0.861078002932386,1.0,1.0,1.0,0.9421158345551609
5182,80df9e4f79c65d4d,True,1.0,1.0,0.9047322536654195,1.0,1.0,1.0,0.9603051056939248
5183,56af844c0e0a53ce,True,1.0,1.0,0.9279868875494812,1.0,1.0,1.0,0.9699945364789505
5184,814c6b482fd850ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5185,c6ad08c8eca55275,True,1.0,1.0,0.9156433476576122,1.0,1.0,1.0,0.9648513948573384
5186,1028df4fc9055ed8,True,1.0,1.0,0.9353565482057081,1.0,1.0,1.0,0.9730652284190451
5187,db7dbae63ff15234,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5188,72080a4a90a65d4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5189,00c489998dd4555c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5190,5c7513fea7b45963,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5191,f714eb04f5495273,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5192,fd3b8f88745c5c2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5193,45f13336bbd35146,True,1.0,1.0,0.8580448868181977,1.0,1.0,1.0,0.940852036174249
5194,07c5114fdb395f8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5195,dd79f9aa92105761,True,1.0,1.0,0.8755469919800758,1.0,1.0,1.0,0.9481445799916983
5196,3495be9149e0537d,True,1.0,1.0,0.6958766412310566,1.0,1.0,1.0,0.8732819338462736
5197,4e3103d8feb95170,True,1.0,1.0,0.5516415510257345,1.0,1.0,1.0,0.8131839795940561
5198,871164a7e40652b5,True,1.0,1.0,0.7563814520857819,1.0,1.0,1.0,0.8984922717024091
5199,1351ae1e0afb5c16,True,1.0,1.0,0.8865061508238925,1.0,1.0,1.0,0.9527108961766219
5200,5aad75c605655367,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5201,32a9021303f65743,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5202,3e053f89d1c55a7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5203,b7922416f6935fc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5204,df0122d3b7d35eb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5205,406f8b299de35ce2,True,1.0,1.0,0.7174941744768207,1.0,1.0,1.0,0.882289239365342
5206,c0b8f52197ac558c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5207,569a63e20e845d44,True,1.0,1.0,0.7580404076737,1.0,1.0,1.0,0.8991835031973751
5208,651f88b4c46e50a2,True,1.0,1.0,0.9824497720336252,1.0,1.0,1.0,0.9926874050140105
5209,087e15b24dd55c90,True,1.0,1.0,0.887758003893756,1.0,1.0,1.0,0.9532325016223983
5210,5282504f73a759b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5211,d10c269610375646,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5212,200bc08880505a6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5213,5d87c059eba15807,True,1.0,1.0,0.9902191429458299,1.0,1.0,1.0,0.9959246428940958
5214,ac944958cb6d5209,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5215,09fda519bc395630,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5216,182688f3d2c25fc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5217,98b3a0bf3cce5649,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5218,470d0eceeaf75102,True,1.0,1.0,0.9322205255928938,1.0,1.0,1.0,0.9717585523303724
5219,89321ac9caaf505a,True,1.0,1.0,0.9974435090897129,1.0,1.0,1.0,0.9989347954540472
5220,160d02b02f4d5f77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5221,795696bd00095944,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5222,9a95f91ea98652ca,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5223,4b3c6a95987c552d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5224,f48e825b763050bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5225,1fbea664b0805a19,True,1.0,1.0,0.6306910730853429,1.0,1.0,1.0,0.8461212804522261
5226,295b050f45615ad6,True,1.0,1.0,0.7787467956677291,1.0,1.0,1.0,0.9078111648615538
5227,a0e088521cf1547d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5228,f6d575d8e0a45772,True,1.0,1.0,0.6150474958841181,1.0,1.0,1.0,0.8396031232850492
5229,c538fa98187053d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5230,94500c64b0e457bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5231,d3322747793a5dda,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5232,e09425a247f752e5,True,1.0,1.0,0.8857356926894374,1.0,1.0,1.0,0.9523898719539323
5233,fa9e58947ab65890,True,1.0,1.0,0.9411432475533456,1.0,1.0,1.0,0.9754763531472274
5234,3a79314b89305c5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5235,f748ff8ee5be533a,True,1.0,1.0,0.9697141499749498,1.0,1.0,1.0,0.9873808958228958
5236,0a6906b694b65108,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5237,f102658ad87c561f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5238,0fa9d28a2e58550c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5239,04a6f384cd2056c1,True,1.0,1.0,0.8576905369058527,1.0,1.0,1.0,0.9407043903774387
5240,9ca9d2ce60a35d66,True,1.0,1.0,0.9364809181112107,1.0,1.0,1.0,0.9735337158796712
5241,f07e680e53135311,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5242,fe4e5fdf88195cfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5243,5798a6e25f2553e4,True,1.0,1.0,0.8246553962000522,1.0,1.0,1.0,0.9269397484166885
5244,400a99ae89275e4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5245,ffcc0535b4fa5628,True,1.0,1.0,0.8216588228040522,1.0,1.0,1.0,0.9256911761683551
5246,57fa478b9b1e5de3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5247,e456e929ecb85b07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5248,de51843c0c1a51d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5249,cd177406e5b056d6,True,1.0,1.0,0.781368329591348,1.0,1.0,1.0,0.9089034706630618
5250,f2acd82c43fd5490,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5251,b197862351735b60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5252,1bc6668f3dff5822,True,1.0,1.0,0.9280430072312624,1.0,1.0,1.0,0.9700179196796928
5253,e131caa356115811,True,1.0,1.0,0.785700202990245,1.0,1.0,1.0,0.910708417912602
5254,1f1c016bd3715dc2,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5255,9020d65504e554b3,True,1.0,1.0,0.6839635869867949,1.0,1.0,1.0,0.8683181612444978
5256,fe068f6ae8135412,True,1.0,1.0,0.8491633287569513,1.0,1.0,1.0,0.937151386982063
5257,b5ca533bca505ceb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5258,fe8efa6c8dc4573e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5259,2d7bc87644e85744,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5260,10214bdcdd9c5607,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5261,bb7aca330b2c5ac2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5262,b60b509ee8ba5197,True,1.0,1.0,0.9669463615494823,1.0,1.0,1.0,0.9862276506456177
5263,9cb247f1ef445fb9,True,1.0,1.0,0.9832339362253718,1.0,1.0,1.0,0.993014140093905
5264,e668948b1c0f5b82,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5265,0749cf83cbbd5284,True,1.0,1.0,0.9426248309857169,1.0,1.0,1.0,0.976093679577382
5266,190808cc16cc53af,True,1.0,1.0,0.8610752599878533,1.0,1.0,1.0,0.9421146916616054
5267,dadc8dc029e15f0f,True,1.0,1.0,0.9105574188644068,1.0,1.0,1.0,0.9627322578601696
5268,488822d6447b5b58,True,1.0,1.0,0.8968652205761694,1.0,1.0,1.0,0.9570271752400705
5269,6a9642ab1a745aac,True,1.0,1.0,0.6282019567502612,1.0,1.0,1.0,0.8450841486459422
5270,a091a6a6033c559f,True,1.0,1.0,0.6851498885412687,1.0,1.0,1.0,0.868812453558862
5271,c79ab4c1abcb56fa,True,1.0,1.0,0.6022145222833039,1.0,1.0,1.0,0.8342560509513767
5272,64a8b055818c5bef,True,1.0,1.0,0.9183099909485026,1.0,1.0,1.0,0.9659624962285428
5273,3fb200a0fddb5c8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5274,7c2df54ec2df5a6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5275,1a37d69ab5805f15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5276,2df5fba355f65937,True,1.0,1.0,0.8118857600286296,1.0,1.0,1.0,0.9216190666785957
5277,d112a49d72925b06,True,1.0,1.0,0.7737054466169725,1.0,1.0,1.0,0.9057106027570718
5278,9fb8affb5c295640,True,1.0,1.0,0.884302114103559,1.0,1.0,1.0,0.9517925475431496
5279,5f8d8f88750f57b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5280,5d8677f177185a61,True,1.0,1.0,0.773872816014626,1.0,1.0,1.0,0.9057803400060941
5281,2959d5dbe8235765,True,1.0,1.0,0.9959296424223253,1.0,1.0,1.0,0.9983040176759689
5282,68643a176fcb5c7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5283,126dbed7a6b458ee,True,1.0,1.0,0.949735100579481,1.0,1.0,1.0,0.9790562919081172
5284,b4bcd9085faf5842,True,1.0,1.0,0.9460145953699363,1.0,1.0,1.0,0.97750608140414
5285,c820630081b056f7,True,1.0,1.0,0.8983119852396841,1.0,1.0,1.0,0.9576299938498684
5286,6a0cdff04e6b596e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5287,0c3c4cd553475d3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5288,fcbc81e3caa75186,True,1.0,1.0,0.8602288400247402,1.0,1.0,1.0,0.9417620166769751
5289,457acf87bc885550,True,1.0,1.0,0.7035921976258114,1.0,1.0,1.0,0.8764967490107547
5290,ed205afc48d150f3,True,1.0,1.0,0.9278889016122579,1.0,1.0,1.0,0.9699537090051074
5291,bca4325362c35dbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5292,927b73fea33f5218,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5293,797606b9788852f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5294,9e032298e808528a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5295,643b177aa4235fe7,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5296,6740833c5f9d571a,True,1.0,1.0,0.9245503444186227,1.0,1.0,1.0,0.9685626435077594
5297,63f6c401c24557e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5298,9833f2646439513e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5299,d09bb687e7e15b97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5300,0f24ec666e145cab,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5301,311302972dd15a8b,True,1.0,1.0,0.8614898620884611,1.0,1.0,1.0,0.9422874425368587
5302,f04d33e677745e8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5303,35f448c5566658be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5304,c4a4767fa7675875,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5305,7bbacd116bd75f85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5306,82ab6983691a5599,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5307,2721fbd6b58d558a,True,1.0,1.0,0.9138538078455082,1.0,1.0,1.0,0.9641057532689618
5308,5f78b2fcada85eef,True,1.0,1.0,0.9135614223573647,1.0,1.0,1.0,0.9639839259822353
5309,97181536d6be5368,True,1.0,1.0,0.8759864431590473,1.0,1.0,0.0,0.948327684649603
5310,6dcb6aa97a07588b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5311,4143d1c692f95b56,True,1.0,1.0,0.9213866653674608,1.0,1.0,1.0,0.9672444439031086
5312,b95ff3bc9cf45e47,True,1.0,1.0,0.8531018076392243,1.0,1.0,1.0,0.9387924198496768
5313,47f3a90709ad56ed,True,1.0,1.0,0.9932705684153006,1.0,1.0,1.0,0.9971960701730419
5314,4a4316b978495bba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5315,4342cb36fbba580b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5316,7af63267db5c5415,True,1.0,1.0,0.9825071382221139,1.0,1.0,1.0,0.9927113075925474
5317,5ec473ffad5c55ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5318,80386d2e9c215d3b,True,1.0,1.0,0.9395041593102371,1.0,1.0,1.0,0.9747933997125987
5319,1dcac8bb6872533b,True,1.0,1.0,0.968827912523984,1.0,1.0,1.0,0.9870116302183267
5320,5102468ad3745c60,True,1.0,1.0,0.8331476376486149,1.0,1.0,1.0,0.9304781823535896
5321,a1ff2db262ab5db7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5322,20ae5f5df50a5865,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5323,1d037ee2ffda5d69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5324,ec7125e961205a2d,True,1.0,1.0,0.9751458849272536,1.0,1.0,1.0,0.989644118719689
5325,ef9b600e65ac5391,True,1.0,1.0,0.871102330014255,1.0,1.0,1.0,0.9462926375059396
5326,210a1c9ce3725a53,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5327,6f2459c4df665173,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5328,cb22383a26cf594e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5329,a4bf921a024f551e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5330,e776468d9bf65a8a,True,1.0,1.0,0.8789861736179841,1.0,1.0,1.0,0.9495775723408267
5331,9bdf0d338d625e2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5332,e727c1d090125d64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5333,49f69d3d75b65659,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5334,8dda399c53aa5be8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5335,f722930665045683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5336,a417154cf84a5426,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5337,86d70bab6f1b598c,True,1.0,1.0,0.9883802247886057,1.0,1.0,1.0,0.9951584269952524
5338,936bb410fa70545b,True,1.0,1.0,0.9612935034005239,1.0,1.0,1.0,0.9838722930835516
5339,b5b57305df6f5b99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5340,baef20f6b33e594e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5341,580dac44fa305877,True,1.0,1.0,0.6021797581873869,1.0,1.0,1.0,0.8342415659114112
5342,1a1fbb255ec55813,True,1.0,1.0,0.9492188032653036,1.0,1.0,1.0,0.9788411680272099
5343,05850e3460015579,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5344,e3b8bfc261ac5969,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5345,b30ee22eca0a57ef,True,1.0,1.0,0.9510195153407573,1.0,1.0,1.0,0.9795914647253156
5346,8615a4df3a525ccc,True,1.0,1.0,0.9930544585317638,1.0,1.0,1.0,0.9971060243882349
5347,2c21ad85949653a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5348,efe1222923b65833,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5349,e404f3b25f405019,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5350,14476e3c036f5ec8,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5351,a152c8cad6625d6a,True,1.0,1.0,0.846979931178092,1.0,1.0,1.0,0.9362416379908716
5352,09dc77e888295011,True,1.0,1.0,0.79756590432508,1.0,1.0,1.0,0.91565246013545
5353,3580cf9f59395963,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5354,0498b27fee425645,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5355,d3b390ffae355616,True,1.0,1.0,0.7823340935048176,1.0,1.0,1.0,0.909305872293674
5356,4167ff5049555a2f,True,1.0,1.0,0.9964311430067692,1.0,1.0,1.0,0.9985129762528205
5357,b11992c2f91d5188,True,1.0,1.0,0.9322187514086017,1.0,1.0,1.0,0.9717578130869174
5358,ea57966419605846,True,1.0,1.0,0.7351517620748544,1.0,1.0,1.0,0.8896465675311894
5359,ae15b0488a6c5bd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5360,7d51dcbc514953ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5361,2f8dd3404f375ed8,True,1.0,1.0,0.6882632973770476,1.0,1.0,1.0,0.8701097072404366
5362,2bce4431c5da5d1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5363,a514e82818cb55da,True,1.0,1.0,0.9451151121095785,1.0,1.0,1.0,0.9771312967123243
5364,6bd5888420e851a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5365,f025b78e77b25fba,True,1.0,1.0,0.9077071378722732,1.0,1.0,1.0,0.9615446407801138
5366,ab226645ee6f54aa,True,1.0,1.0,0.9713719267435591,1.0,1.0,0.0,0.9880716361431497
5367,b9ddc4b10ef751a5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5368,458fa5236b795941,True,1.0,1.0,0.9247929936062105,1.0,1.0,1.0,0.9686637473359211
5369,5dc491914c6a595f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5370,53834451cfa75fd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5371,04e3e7c9b4bf5ddf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5372,bde076eb186a52d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5373,0748764d9de454ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5374,4cbe138f73975e82,True,1.0,1.0,0.9834596088007425,1.0,1.0,1.0,0.9931081703336426
5375,5b272b7aa3315c4f,True,1.0,1.0,0.9736149607218109,1.0,1.0,1.0,0.9890062336340879
5376,f15b26c87a0e557d,True,1.0,1.0,0.9478326289002936,1.0,1.0,1.0,0.9782635953751223
5377,36a229f658875a2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5378,864b2d366f575b14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5379,0751ef23000050f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5380,a1d40a879acc5165,True,1.0,1.0,0.9652856825216114,1.0,1.0,1.0,0.9855357010506713
5381,eb527d130d8d5e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5382,21747e180852591a,True,1.0,1.0,0.7073403385795756,1.0,1.0,1.0,0.8780584744081565
5383,39c08e30ff9255ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5384,0eeeee655d415970,True,1.0,1.0,0.7129121520559987,1.0,1.0,0.5,0.8803800633566662
5385,7fdcd804a7a95b6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5386,41cf41279f5459f6,True,1.0,1.0,0.8937141553522306,1.0,1.0,1.0,0.9557142313967627
5387,69742b86e6b25ecc,True,1.0,1.0,0.7619188942761843,1.0,1.0,1.0,0.9007995392817435
5388,9c9944c9e8b3583e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5389,2aa64c0ff1f059fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5390,2b3b9bb9f6525589,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5391,d796c1764d575153,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5392,6df89719fce05527,True,1.0,1.0,0.8210281528187716,1.0,1.0,1.0,0.9254283970078214
5393,83242e2595a85111,True,1.0,1.0,0.9954391338523666,1.0,1.0,1.0,0.9980996391051526
5394,04352eb4cb195fde,True,1.0,1.0,0.8971717556783243,1.0,1.0,1.0,0.9571548981993018
5395,5f448f3d0f8c5e95,True,1.0,1.0,0.8632398572312387,1.0,1.0,1.0,0.9430166071796829
5396,dc4b44d8961e538a,True,1.0,1.0,0.6678333629164459,1.0,1.0,1.0,0.8615972345485191
5397,038c0a3e665c51d2,True,1.0,1.0,0.8839742325767619,1.0,1.0,1.0,0.9516559302403174
5398,34bead43250559f7,True,1.0,1.0,0.9631837810651794,1.0,1.0,1.0,0.9846599087771581
5399,4280b7024092550c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5400,712bbcdd69af5f26,True,1.0,1.0,0.9610167759696838,0.0,1.0,1.0,0.5670903233207015
5401,b50b164056715968,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5402,237739df15ff58cb,True,1.0,1.0,0.9675786143993714,1.0,1.0,1.0,0.9864910893330715
5403,83a4f915caf15aca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5404,ee99fbc3e9a25112,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5405,5593d7326b9c59aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5406,54a48973672c5352,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5407,0774f845fe6b5de3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5408,fad0701870e750a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5409,fdd02b27e20c515e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5410,73bf16c0312158a2,True,1.0,1.0,0.9975429709002012,1.0,1.0,1.0,0.9989762378750838
5411,d91edafc567a5fcc,True,1.0,1.0,0.7022177823590404,1.0,1.0,1.0,0.8759240759829335
5412,6303f880d5c05166,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5413,9b94fe18b9ea5b73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5414,a0b0528663735dbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5415,9a95d2419f1e592a,True,1.0,1.0,0.8918977262406218,1.0,1.0,1.0,0.9549573859335924
5416,69f27d25f8a45de1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5417,684a977a365b5e73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5418,524695a4857859fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5419,a44bb178ec7d5c6a,True,1.0,1.0,0.9508784378640144,1.0,1.0,1.0,0.9795326824433394
5420,0d35a8e6a98a5759,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5421,f6a8d6a5c5b355d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5422,0a08850db6e35ab7,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5423,1a243b05959f5787,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5424,c4a50f520ab75da6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5425,65858c2fe6b5501f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5426,910ce583575e5f8d,True,1.0,1.0,0.7754054906209971,1.0,1.0,1.0,0.9064189544254155
5427,38b3c670b2ad55c7,True,1.0,1.0,0.9965478512297157,1.0,1.0,1.0,0.9985616046790482
5428,bfb373d958725fc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5429,5ea36cebd2575b16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5430,0a91b3a6e4ae56fe,True,1.0,1.0,0.9615812861523596,1.0,1.0,1.0,0.9839922025634831
5431,4b5f475a2afc5ed0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5432,8611c130815150a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5433,9cab6ab13a3059de,True,1.0,1.0,0.8548459452709434,1.0,1.0,1.0,0.939519143862893
5434,70ce3fce14785ae5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5435,c84b4ca798ca563a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5436,447650d1d57c58b7,True,1.0,1.0,0.7820873277483718,1.0,1.0,1.0,0.9092030532284882
5437,1b5521472b795718,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5438,e6e99834855a5f10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5439,95ee5b14fb3a5ce0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5440,7f163959c6e05719,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5441,92a263b537fd5b72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5442,8e2d1588daa3536f,True,1.0,1.0,0.8990347915791665,1.0,1.0,1.0,0.9579311631579861
5443,92aea46cab86531b,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
5444,2cc526803c3250c9,True,1.0,1.0,0.9440356034501454,1.0,1.0,1.0,0.9766815014375606
5445,4f21925f1a7c5983,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5446,49c9a9f57deb5a8c,True,1.0,1.0,0.8909667785952805,1.0,1.0,1.0,0.9545694910813669
5447,d9150469e9885120,True,1.0,1.0,0.7083319917522791,1.0,1.0,0.5,0.8784716632301164
5448,8cd3ad22a81c52b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5449,9b79840e85be5c10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5450,0c8e3fd67ae45324,True,1.0,1.0,0.8982812879610577,1.0,1.0,1.0,0.9576172033171074
5451,41d8a2d6fa6853c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5452,d0818bf765555782,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5453,354a67b9e10c562e,True,1.0,1.0,0.7539417337294734,1.0,1.0,1.0,0.8974757223872806
5454,33cdc99603ed57b9,True,1.0,1.0,0.8760479327697969,1.0,1.0,1.0,0.9483533053207487
5455,0a3caedd4a7c5394,True,1.0,1.0,0.884068906830951,1.0,1.0,1.0,0.9516953778462295
5456,bc692afe313d50ee,True,1.0,1.0,0.97211412179756,0.0,1.0,0.5,0.57171421741565
5457,6c62867b6d7a51fa,True,1.0,1.0,0.9719761358803506,1.0,1.0,1.0,0.9883233899501461
5458,c09d506d3891507c,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5459,12c01b203ea85b41,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5460,78f8d55c59105b7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5461,cd4e4564d732554e,True,1.0,1.0,0.6879675714736383,1.0,1.0,1.0,0.8699864881140159
5462,7fc46d2957805648,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5463,6840e07af4275492,True,1.0,1.0,0.9929158665054797,1.0,1.0,1.0,0.9970482777106165
5464,0e713cce7ce35df0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5465,538ed1acbf145c8b,True,1.0,1.0,0.7931988082273884,1.0,1.0,1.0,0.9138328367614118
5466,714a2012b2a75d4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5467,8e9d920cd8595185,True,1.0,1.0,0.9499320459451078,1.0,1.0,1.0,0.9791383524771282
5468,5d3fbc3605fb5bb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5469,bf929b24f13b5c37,True,1.0,1.0,0.7758767497141434,1.0,1.0,1.0,0.9066153123808931
5470,0937290700b851a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5471,9bd12765d98b514f,True,1.0,1.0,0.968590347868709,1.0,1.0,1.0,0.9869126449452953
5472,e0545b6d2b755ea9,True,1.0,1.0,0.9260029613608916,1.0,1.0,1.0,0.969167900567038
5473,f2a8ed3f01f15ef3,True,1.0,1.0,0.6579872429985361,1.0,1.0,1.0,0.8574946845827234
5474,5f402207dd7d5977,True,1.0,1.0,0.6041308846373936,1.0,1.0,1.0,0.8350545352655807
5475,2f9c4ea0c97450c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5476,5d9e2570d7565e91,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
5477,c21ec33e15b458a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5478,d5fbd3df4a505559,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5479,b60f0f172ace5051,True,1.0,1.0,0.9398507096536813,1.0,1.0,1.0,0.9749377956890338
5480,2f6263adaf4f54c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5481,c1e76b8992fa5182,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5482,2c1c564733075187,True,1.0,1.0,0.7782241623746974,1.0,1.0,1.0,0.9075934009894572
5483,9b7ffde4ab9c53a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5484,e6c5a792f2f058f3,True,1.0,1.0,0.9511407282283075,1.0,1.0,1.0,0.9796419700951281
5485,eb92f4cdb4fa54dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5486,4ceb0bc19e0f57d5,True,1.0,1.0,0.9690391865437199,1.0,1.0,1.0,0.9870996610598833
5487,4f5e535c78385629,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5488,148188e5281e53cd,True,1.0,1.0,0.908544644484941,1.0,1.0,1.0,0.9618936018687254
5489,a8dacf347a605f0d,True,1.0,1.0,0.9408760065562843,1.0,1.0,0.5,0.9753650027317852
5490,4757ef31c4975240,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5491,f4814e7eb01252b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5492,0a77356a8ee85133,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5493,b3b8544db9025d6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5494,8e7cc5d34d415b43,True,1.0,1.0,0.74122963015544,1.0,1.0,1.0,0.8921790125647666
5495,c10c52fd674f5277,True,1.0,1.0,0.7871845301855507,1.0,1.0,1.0,0.9113268875773128
5496,4007544abfa3548f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5497,4a40d0564325502c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5498,245bcbae35595474,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5499,fe94da01811e53fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5500,cff46947b17c5415,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5501,89652dfe12165def,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5502,97b1ea53fad65625,True,1.0,1.0,0.9870810854986163,1.0,1.0,1.0,0.9946171189577567
5503,611145a947d95451,True,1.0,1.0,0.8929512375585877,1.0,1.0,1.0,0.955396348982745
5504,5583c1447acd5f31,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
5505,c9459a7641335bba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5506,6bb854e8312e5c30,True,1.0,1.0,0.8730660093324345,1.0,1.0,1.0,0.9471108372218477
5507,dd393ea6b72059c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5508,10d9d6d0ad405b9d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5509,d1e0ebfac8cb510e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5510,0b3774b9729455e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5511,c5fb72e3a0855c1b,True,1.0,1.0,0.9225686854211267,1.0,1.0,1.0,0.9677369522588029
5512,5503e65e815a58c7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5513,f879fd3edf21506a,True,1.0,1.0,0.8939174474044074,1.0,1.0,1.0,0.955798936418503
5514,02c8da231eb15ed2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5515,6a947d290fe257ce,True,1.0,1.0,0.9587981550061658,1.0,1.0,1.0,0.9828325645859023
5516,f79b805ec2435c98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5517,c844ccab55295a05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5518,1961d1075a085a1d,True,1.0,1.0,0.9188387344801182,1.0,1.0,1.0,0.9661828060333826
5519,dc47dc70547551f6,True,1.0,1.0,0.8443542530916144,1.0,1.0,1.0,0.9351476054548393
5520,06faec49379750a5,True,1.0,1.0,0.9516526383352448,1.0,1.0,1.0,0.9798552659730188
5521,8b54e86cb8b05114,True,1.0,1.0,0.6070473737588683,1.0,1.0,1.0,0.8362697390661952
5522,07e885122c9b5bd1,True,1.0,1.0,0.713773862141289,1.0,1.0,1.0,0.8807391092255371
5523,bb89143f371a53b5,True,1.0,1.0,0.9607172254076966,1.0,1.0,1.0,0.9836321772532068
5524,72e48f99d8265b71,True,1.0,1.0,0.9011482747683003,1.0,1.0,1.0,0.9588117811534586
5525,ec921ad4a3d05806,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5526,037b976caae85af5,True,1.0,1.0,0.675594719810028,1.0,1.0,1.0,0.8648311332541784
5527,8317ed430d8e50c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5528,75811dfc02ce59f7,True,1.0,1.0,0.5177434321292049,1.0,1.0,1.0,0.7990597633871687
5529,8239fb2f8d705dea,True,1.0,1.0,0.9352571959893302,1.0,1.0,0.0,0.973023831662221
5530,a7b8ffecd36e5dbc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5531,458e833803315b4f,True,1.0,1.0,0.9780896103396578,1.0,1.0,0.0,0.9908706709748575
5532,1508ee5a37ef5588,True,1.0,1.0,0.8395437335537069,1.0,1.0,1.0,0.9331432223140445
5533,32a19a2ab50f563d,True,1.0,1.0,0.9669323850076368,1.0,1.0,1.0,0.9862218270865153
5534,89ae8d041c145f8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5535,dd9750d89740502d,True,1.0,1.0,0.9800954357692166,1.0,1.0,1.0,0.991706431570507
5536,9a24a904a324581d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5537,983d04f21f6953f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5538,4f5b00e0de115593,True,1.0,1.0,0.725911955566901,1.0,1.0,1.0,0.8857966481528754
5539,e074c5e6917e5f1d,True,1.0,1.0,0.8690819473587796,1.0,1.0,1.0,0.9454508113994914
5540,980db9371e6b52de,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5541,c308037e34c45bed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5542,de22e3d2143f51f7,True,1.0,1.0,0.8266141247915123,1.0,1.0,1.0,0.9277558853297968
5543,883bb02a4f7c5f0a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5544,72c1d1069773561d,True,1.0,1.0,0.8950543224926175,1.0,1.0,1.0,0.956272634371924
5545,4cdef6ce55a7542b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5546,0ffcae2811b257ee,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5547,c45fc2b353c655af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5548,43c74ea303715baf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5549,a728ab8233415a86,True,1.0,1.0,0.866428132102934,1.0,1.0,0.5,0.9443450550428892
5550,2030d3a5ed675084,True,1.0,1.0,0.9905507494524949,1.0,1.0,1.0,0.9960628122718728
5551,fc09376fd45c509a,True,1.0,1.0,0.9362701530203241,1.0,1.0,1.0,0.9734458970918016
5552,e6fd7389cbfb5943,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5553,063794d8842b5683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5554,78e6dbb9ee735559,True,1.0,1.0,0.8929831525732024,1.0,1.0,1.0,0.955409646905501
5555,e77441c822075f1b,True,1.0,1.0,0.7605143488296696,1.0,1.0,1.0,0.9002143120123623
5556,08dfae1bbef35bdc,True,1.0,1.0,0.8690066863913007,1.0,1.0,1.0,0.945419452663042
5557,b86c171d4a9d51e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5558,cea55cd8ec6f5185,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5559,8b9afa7045785acc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5560,017514eaeeef5716,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5561,ff89c9bf77dc58ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5562,1c044069a36c5d4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5563,8e2fece463df5dcb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5564,95de48bebbb35484,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5565,d49b986924cd5bed,True,1.0,1.0,0.9834074768217735,1.0,1.0,1.0,0.993086448675739
5566,0defa8939c9851ea,True,1.0,1.0,0.9823445225941971,1.0,1.0,1.0,0.9926435510809154
5567,11cad3355c7b55dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5568,d8d4f191f3bc5f34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5569,350a93fe67645bf1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5570,16a738813dbe5496,True,1.0,1.0,0.931948316042987,1.0,1.0,0.5,0.9716451316845779
5571,86018dbae1485c1c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5572,794584aa724a55f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5573,21bc638f113e5f63,True,1.0,1.0,0.9675821398936928,1.0,1.0,1.0,0.9864925582890387
5574,a2cbf7c347a45c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5575,51552f78760d5a11,True,1.0,1.0,0.8629635296426984,1.0,1.0,1.0,0.9429014706844576
5576,e85416da86d4567f,True,1.0,1.0,0.8153227824249192,1.0,1.0,1.0,0.9230511593437164
5577,92ec09fc760c5c4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5578,179bc3ae5b9f56b0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5579,378f82a326bd5875,True,1.0,1.0,0.8769151152658882,1.0,1.0,1.0,0.9487146313607867
5580,5955c4ef15c75350,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5581,8dc7d00ce175549d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5582,f6038d685a4d55b4,True,1.0,1.0,0.79213969797161,1.0,1.0,0.5,0.9133915408215042
5583,72720a5350e75184,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5584,6828c3caaaca56e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5585,fde7abb615895be2,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5586,3c24bf88e9b150dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5587,a6706582212458bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5588,c9520de7084f5868,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5589,e5599a8884235d93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5590,97d06e94283a5a65,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5591,33f04aa1460b5dc5,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
5592,45c4158a235e514a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5593,ab8d6b4c8b20564b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5594,dcdacf7509ed5062,True,1.0,1.0,0.9389062591512061,1.0,1.0,1.0,0.9745442746463359
5595,87a12c9888c75e21,True,1.0,1.0,0.9453446357491441,1.0,1.0,1.0,0.9772269315621434
5596,d3d9e16508ae5756,True,1.0,1.0,0.8655592758622804,1.0,1.0,1.0,0.9439830316092834
5597,36383c82194a543d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5598,660451aead9653b7,True,1.0,1.0,0.8573252138850735,1.0,1.0,1.0,0.9405521724521139
5599,4e5b53cea7145f00,True,1.0,1.0,0.9761886359634916,1.0,1.0,1.0,0.9900785983181214
5600,8686e685b08a5c3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5601,a612f42e6f9d592e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5602,45ebc34cbe405c3e,True,1.0,1.0,0.9823072343216128,1.0,1.0,1.0,0.992628014300672
5603,e4553dc9b5725cb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5604,feb4ce395d4d54fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5605,2ee44628526e524c,True,1.0,1.0,0.8589246750177355,1.0,1.0,1.0,0.9412186145907232
5606,03503ef42eeb5573,True,1.0,1.0,0.9040486414687074,1.0,1.0,1.0,0.9600202672786281
5607,e8d6682562335254,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5608,b7598f311c365e95,True,1.0,1.0,0.8705734312707152,1.0,1.0,1.0,0.9460722630294646
5609,9de4d5414a4a50c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5610,f5e28113983e54bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5611,4421e25bf73a553b,True,1.0,1.0,0.8722271424038207,1.0,1.0,1.0,0.9467613093349252
5612,cc7a2b953265554a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5613,4cd806a126f85b23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5614,981dc3169f655892,True,1.0,1.0,0.762117045055472,1.0,1.0,1.0,0.9008821021064467
5615,f2592c08589e5398,True,1.0,1.0,0.7474959496075558,1.0,1.0,0.5,0.8947899790031483
5616,d34d0398de585e6c,True,1.0,1.0,0.6848550766870122,1.0,1.0,1.0,0.8686896152862551
5617,3099475cc5365074,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5618,ea85208e83eb57b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5619,1c31e37ce65b52d9,True,1.0,1.0,0.751290154298038,1.0,1.0,0.5,0.8963708976241825
5620,0d6296a5295a5835,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5621,cc71f3639268516f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5622,dee99345e2015845,True,1.0,1.0,0.8683867016997724,1.0,1.0,1.0,0.9451611257082385
5623,ffcbf5f098625d83,True,1.0,1.0,0.8901067694583717,1.0,1.0,1.0,0.9542111539409882
5624,108b8b1ea5fd57ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5625,1981a85eb4ba5001,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
5626,fcdc1e7c917e5283,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5627,2ae2e400efe35400,True,1.0,1.0,0.816810533046125,1.0,1.0,1.0,0.9236710554358855
5628,77ebf0edb75c5b69,True,1.0,1.0,0.5375054552172819,1.0,1.0,0.5,0.8072939396738675
5629,75d9973be85e50f0,True,1.0,1.0,0.8029230028655985,1.0,1.0,1.0,0.9178845845273327
5630,19768d49bbd45f08,True,1.0,1.0,0.8769017090621073,1.0,1.0,1.0,0.9487090454425448
5631,aab44cff9f3552b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5632,6f385b24c5a651bf,True,1.0,1.0,0.924343156518457,1.0,1.0,1.0,0.9684763152160238
5633,8df6c22946e5526d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5634,5c4f8e6a644258d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5635,551867c095c35991,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5636,cac5deee337257e1,True,1.0,1.0,0.8969766355706144,1.0,1.0,1.0,0.9570735981544226
5637,601c3cce2a215275,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5638,1134d05b608b54e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5639,3d4f0c1ecad55944,True,1.0,1.0,0.8888605807204757,1.0,1.0,1.0,0.9536919086335315
5640,625804443c0555ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5641,bdaa773585685d09,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5642,e6a94b91b19f5315,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5643,23f10a2b432555b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5644,8a4a0c6823cd5e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5645,aa41c7c6037e5950,True,1.0,1.0,0.7103242848538072,1.0,1.0,1.0,0.8793017853557531
5646,5f09264f730f5366,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5647,028d10ed5c105755,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5648,cdc9eb7c7ddb5b08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5649,02d9591fc6de53c8,True,1.0,1.0,0.9560273826686048,1.0,1.0,1.0,0.9816780761119187
5650,f93c0db62e075508,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5651,b8deacee10515f02,True,1.0,1.0,0.9852500742317467,1.0,1.0,1.0,0.9938541975965611
5652,206322cf0cf45186,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5653,c2eecf5cfe46536f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5654,39cbed62434a528b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5655,66ba432a760c586c,True,1.0,1.0,0.6447284398875613,1.0,1.0,1.0,0.8519701832864839
5656,d9e93eae3b4a5235,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5657,9696c1f82bc05ffc,True,1.0,1.0,0.9822081227224995,1.0,1.0,1.0,0.9925867178010415
5658,2dd7293bcb445815,True,1.0,1.0,0.7780039626162213,1.0,1.0,1.0,0.9075016510900923
5659,7956c9ed4b855859,True,1.0,1.0,0.9824788207364243,1.0,1.0,0.0,0.9926995086401768
5660,22af89102e0650b7,True,1.0,1.0,0.9369797194450857,1.0,1.0,1.0,0.9737415497687857
5661,22343d7492d158bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5662,7db6a3bd77405292,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5663,55204d7112015beb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5664,2d1f929350f65cdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5665,b99d20a078a958b9,True,1.0,1.0,0.8597328801545348,1.0,1.0,1.0,0.9415553667310562
5666,9276407219215151,True,1.0,1.0,0.7943084155213114,1.0,1.0,1.0,0.9142951731338798
5667,e9cb16355c1f5d9b,True,1.0,1.0,0.8066907106451521,1.0,1.0,1.0,0.9194544627688134
5668,e9cfc98fdc09590a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5669,3a2203251ab65b53,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5670,d68601dbb9d45f6b,True,1.0,1.0,0.980996649427074,1.0,1.0,1.0,0.9920819372612808
5671,387bb49da88353dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5672,c8d4707fcc465f8b,True,1.0,1.0,0.9237281441414478,1.0,1.0,1.0,0.9682200600589366
5673,b0a73894d5a75e59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5674,4dd9d92ade255f95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5675,de64687e89f25285,True,1.0,1.0,0.726235950317468,0.0,1.0,1.0,0.469264979298945
5676,2258bd346b3f5376,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5677,85da27c3381e5e63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5678,b5d5d15093af5638,True,1.0,1.0,0.9692352662321537,1.0,1.0,1.0,0.9871813609300641
5679,333ba3fb0fc85da9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5680,5cf43f51d45c552f,True,1.0,1.0,0.781119154273232,1.0,1.0,0.5,0.9087996476138467
5681,f8c4bf250c1c512c,True,1.0,1.0,0.894466311245179,1.0,1.0,1.0,0.9560276296854912
5682,4fbe9cf1d64d58ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5683,e8a004bfab7d5034,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5684,e82fe0d7d02054b8,True,1.0,1.0,0.8391253374893345,1.0,1.0,1.0,0.9329688906205561
5685,44f75400f3a15c14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5686,0027991369e05ab2,True,1.0,1.0,0.955836812927423,1.0,1.0,1.0,0.9815986720530928
5687,8164612a623156ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5688,f2fdedb5a4ba5c4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5689,bdda68728bf157dd,True,1.0,1.0,0.788676379408332,1.0,1.0,1.0,0.9119484914201385
5690,d98a25449e205e55,True,1.0,1.0,0.8425922650866021,1.0,1.0,0.5,0.9344134437860842
5691,efc8eef1e7b551d9,True,1.0,1.0,0.815508288824457,1.0,1.0,1.0,0.9231284536768571
5692,9d72593884a757a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5693,65871def84015af2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5694,81f6d1d0bc835cb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5695,dd282698a1cf543e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5696,82cd87ad4f1d5969,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5697,e09bc42b58285147,True,1.0,1.0,0.948772163016348,1.0,1.0,1.0,0.9786550679234783
5698,19e90f2757b25f38,True,1.0,1.0,0.7083478595868956,1.0,1.0,1.0,0.8784782748278732
5699,5d7c7edca69d5e73,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
5700,5590042a1aaa5f92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5701,6a6362156db75390,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5702,315673fa4e595935,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5703,ac140df715d5573b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5704,2f191795b29f52b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5705,19a79abcf14059d2,True,1.0,1.0,0.8590109388220657,1.0,1.0,1.0,0.9412545578425274
5706,005f87dd980253a5,True,1.0,1.0,0.7717236787046081,1.0,1.0,0.5,0.9048848661269201
5707,0735d8974394552b,True,1.0,1.0,0.9509842103900081,1.0,1.0,1.0,0.97957675432917
5708,b9d14f59883a5496,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5709,ca7e845b9c19597c,True,1.0,1.0,0.7968783314465531,1.0,1.0,1.0,0.9153659714360639
5710,01c019a7360f5445,True,1.0,1.0,0.9000646976465282,1.0,1.0,1.0,0.9583602906860534
5711,9aea5cdc656458a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5712,b9aa102f4d7b5751,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5713,b393ab92c8ac5e77,True,1.0,1.0,0.9462078385427908,1.0,1.0,0.5,0.9775865993928295
5714,9c03b730a5725c00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5715,0efc84a20a7d5b07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5716,85649e978e60550d,True,1.0,1.0,0.9051392535655314,1.0,1.0,1.0,0.960474688985638
5717,38aff0f1a2f357f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5718,eefe691a7cbb55c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5719,cc9e361d27725cb7,True,1.0,1.0,0.9534673996414857,1.0,1.0,1.0,0.9806114165172858
5720,f7cef72b285555af,True,1.0,1.0,0.9587189419257152,1.0,1.0,1.0,0.9827995591357146
5721,03eef9b11774564f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5722,5e89299dadf05ad1,True,1.0,1.0,0.5354376966259675,0.0,1.0,0.5,0.38976570692748647
5723,e45aa663bd0756d9,True,1.0,1.0,0.8993873136513997,1.0,1.0,0.0,0.9580780473547499
5724,4501554f824e59fc,True,1.0,1.0,0.9385969574737766,1.0,1.0,1.0,0.9744153989474068
5725,25c1569ea1d753f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5726,8d04552a13985dc6,True,1.0,1.0,0.9709297078622167,1.0,1.0,0.0,0.9878873782759235
5727,28a0cdbbc1e55291,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5728,f38d4f3f7e425c91,True,1.0,1.0,0.804571556363541,1.0,1.0,1.0,0.9185714818181422
5729,4ac7a80ebf915458,True,1.0,1.0,0.9052566332864344,1.0,1.0,1.0,0.960523597202681
5730,47bf6a2499af5368,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5731,277cdfc9479e52c4,True,1.0,1.0,0.9776952899877459,1.0,1.0,1.0,0.9907063708282274
5732,e9799c219eb25a48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5733,f1ae4feebfda5b75,True,1.0,1.0,0.9297117426696199,1.0,1.0,1.0,0.9707132261123416
5734,ac019d81388056be,True,1.0,1.0,0.8399986917836818,1.0,1.0,1.0,0.9333327882432009
5735,7251f2907bd952cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5736,cdf8b694cdb75ac7,True,1.0,1.0,0.9120481000316026,0.0,1.0,1.0,0.5466867083465011
5737,60e8f2447c205324,True,1.0,1.0,0.9867676269294487,1.0,1.0,1.0,0.9944865112206037
5738,24429c08a8375061,True,1.0,1.0,0.7593136946032482,1.0,1.0,1.0,0.89971403941802
5739,a43337e3cf725ea6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5740,e9b43b140b1d54bf,True,1.0,1.0,0.8703135914261643,1.0,1.0,1.0,0.9459639964275685
5741,81b89c24f6a5579f,True,1.0,1.0,0.9913020052126753,1.0,1.0,1.0,0.9963758355052814
5742,631115d8e54d58fc,True,1.0,1.0,0.9611127193977629,1.0,1.0,1.0,0.9837969664157346
5743,166b654c0db95953,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5744,b4f6a0719d2a5670,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5745,df92aab39a395584,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5746,a549496e4b835d1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5747,7e052b9f5ca25531,True,1.0,1.0,0.679574758180724,1.0,1.0,0.5,0.8664894825753017
5748,55d102de4d6150f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5749,345fc96fdf4c572b,True,1.0,1.0,0.8440348232788902,1.0,1.0,1.0,0.9350145096995376
5750,202d0026e8ff5a3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5751,715d1ae75d215269,True,1.0,1.0,0.9568173218473793,1.0,1.0,1.0,0.9820072174364082
5752,1b3ae7a2d38d5c6c,True,1.0,1.0,0.706818767219096,1.0,1.0,1.0,0.8778411530079566
5753,c665621fe4e455cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5754,0481cf2b75f1532f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5755,c0a14b9e841a5aee,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5756,458ab847ffa957e8,True,1.0,1.0,0.8370168767371038,1.0,1.0,1.0,0.9320903653071265
5757,bdf6ce6385325a58,True,1.0,1.0,0.9217590816286425,1.0,1.0,1.0,0.9673996173452677
5758,bd957829755e50cb,True,1.0,1.0,0.924812077985065,1.0,1.0,0.0,0.9686716991604438
5759,cc9f9924e6f25e64,True,1.0,1.0,0.9076384644839159,1.0,1.0,1.0,0.9615160268682983
5760,09fc278e5d43564f,True,1.0,1.0,0.8107862152826238,1.0,1.0,1.0,0.9211609230344265
5761,a62cc53f0187532a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5762,43e42cf1a2175b88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5763,2783db04f9b05383,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5764,8a2637d104fb5194,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5765,9be9c9c84b625515,True,1.0,1.0,0.9435448674996539,1.0,1.0,1.0,0.9764770281248558
5766,2d578825c3a8565f,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
5767,43f586c2ca4b5929,True,1.0,1.0,0.9193334585683735,1.0,1.0,1.0,0.9663889410701557
5768,a85c442c31bc557f,True,1.0,1.0,0.8699061838910536,1.0,1.0,1.0,0.945794243287939
5769,86cad912457d5115,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5770,7fa739c174a55eaa,True,1.0,1.0,0.9875966767968904,1.0,1.0,0.5,0.9948319486653711
5771,2a08c81705d755c7,True,1.0,1.0,0.9492828424127006,1.0,1.0,1.0,0.9788678510052918
5772,809107982e485725,True,1.0,1.0,0.9104023471426226,1.0,1.0,1.0,0.9626676446427593
5773,d9fac9fdd2bd5036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5774,001d444661b45635,True,1.0,1.0,0.9769312381629768,1.0,1.0,1.0,0.9903880159012403
5775,37e2bc0cb5a053a5,True,1.0,1.0,0.9566773852908589,1.0,1.0,1.0,0.9819489105378579
5776,4acd373578e357d1,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
5777,1550976459b45017,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5778,6157537c48ab553d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5779,d763dadacfd55928,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5780,18649e595e7b51ab,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5781,83291306454c5e84,True,1.0,1.0,0.9660874517801196,1.0,1.0,1.0,0.9858697715750498
5782,b1520b6af9705191,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5783,f1f463892f3d5bb7,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5784,61d71be9811b5554,True,1.0,1.0,0.8267718438598362,1.0,1.0,1.0,0.9278216016082651
5785,b02bf210eda55579,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5786,003a1fdca9505c09,True,1.0,1.0,0.9716124783508244,1.0,1.0,1.0,0.9881718659795101
5787,07b814bfc2fb565d,True,1.0,1.0,0.7837236331217217,1.0,1.0,0.5,0.9098848471340507
5788,35aa38c73e9251a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5789,e6dae41a69575555,True,1.0,1.0,0.9174108816544546,1.0,1.0,1.0,0.9655878673560228
5790,50708f973eec5e38,True,1.0,1.0,0.7855175700288335,1.0,1.0,1.0,0.9106323208453473
5791,6d2b59f78d995d9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5792,f733e02fa876535a,True,1.0,1.0,0.7002343421984099,1.0,1.0,1.0,0.8750976425826709
5793,5fffee1a19495dc6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5794,a75e220cee925c10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5795,706a6c85e65858c8,True,1.0,1.0,0.9688170866831342,1.0,1.0,0.5,0.9870071194513059
5796,79322494f7975811,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5797,6a5a73243cbe5f1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5798,152679f2edce5c73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5799,aa072830a2d15d9f,True,1.0,1.0,0.9764728405947436,1.0,1.0,1.0,0.9901970169144766
5800,2c14c850f6645147,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5801,9630074ccab7581e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5802,f3512ae175b45844,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5803,6162cfa976a1521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5804,1c5aaf9e884b5ce9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5805,a85f6afede71548f,True,1.0,1.0,0.8857769210870213,1.0,1.0,1.0,0.9524070504529255
5806,11d4b52fb458559f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5807,2fd327a8eff250ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5808,7a6d3719323a5188,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5809,81e7354de4e35a97,True,1.0,1.0,0.7761088789763991,1.0,1.0,1.0,0.906712032906833
5810,f49f94b388d8561d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5811,c53328cc0fb15f17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5812,3d8c71ff899f50e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5813,22dde440a0c35d31,True,1.0,1.0,0.6713326351150036,1.0,1.0,0.5,0.8630552646312516
5814,93c82496dc8e59c5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5815,5ee074d138be53d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5816,47d82a7c046d57bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5817,d1408323ef2357be,True,1.0,1.0,0.9541617071756476,1.0,1.0,1.0,0.9809007113231866
5818,6dcd43697e01597d,True,1.0,1.0,0.9427478555428518,1.0,1.0,1.0,0.9761449398095216
5819,f1ae86b9b6a75893,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5820,9387d5660fcf5d98,True,1.0,1.0,0.8732956497328233,1.0,1.0,1.0,0.9472065207220096
5821,2d6d2dd79ad75ea5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5822,a8455a10df085d45,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5823,fe810492129f57a8,True,1.0,1.0,0.5814200701291478,1.0,1.0,1.0,0.8255916958871449
5824,d224548a04525f2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5825,eda5fa80573953b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5826,888913e0978f559b,True,1.0,1.0,0.8442680248808803,1.0,1.0,1.0,0.9351116770337001
5827,e4b5a2693d2d5a31,True,1.0,1.0,0.896715606279065,1.0,1.0,1.0,0.9569648359496105
5828,b27212debb885706,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5829,0802a51b0a1d512c,True,1.0,1.0,0.9313280689890058,1.0,1.0,1.0,0.9713866954120857
5830,cd0a001eb97a5c88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5831,55790fb5a5e853d0,True,1.0,1.0,0.962072936889816,1.0,1.0,1.0,0.9841970570374233
5832,baa0c0c3397d5ed5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5833,7c8dfd86366157b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5834,304be364cb4050ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5835,621a9591a97758b8,True,1.0,1.0,0.8975999066019181,1.0,1.0,1.0,0.9573332944174658
5836,a61b9afbe5d857b1,True,1.0,1.0,0.8130621360504915,1.0,1.0,1.0,0.9221092233543714
5837,b5155b952c645ce0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5838,3c584e53042d5157,True,1.0,1.0,0.876156876937524,1.0,1.0,1.0,0.9483986987239682
5839,ec3969afeb945ddb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5840,9695a17335715894,True,1.0,1.0,0.8110312024317349,1.0,1.0,1.0,0.9212630010132229
5841,1c7bdbbc34c853bf,True,0.0,0.0,0.0,0.0,1.0,1.0,0.0
5842,b58f2b3b894a58bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5843,611a1729dd145afb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5844,436728a1202a5ae6,True,1.0,1.0,0.9618795568858584,1.0,1.0,1.0,0.9841164820357743
5845,ca000fa91efb560c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5846,a3c54d0e80375911,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5847,b8de9baf9a155a1b,True,1.0,1.0,0.9761243606604546,1.0,1.0,1.0,0.9900518169418561
5848,c05f89f644505f4c,True,1.0,1.0,0.8849867174960069,1.0,1.0,1.0,0.9520777989566694
5849,65676c8917335c2c,True,1.0,1.0,0.8725929292465128,1.0,1.0,1.0,0.9469137205193804
5850,8984fe1857e057b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5851,67abcf0964415891,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5852,834cf95826ec5c73,True,1.0,1.0,0.9056306540577788,1.0,1.0,0.0,0.9606794391907411
5853,3ae3cf56296b5861,True,1.0,1.0,0.9685789940435553,1.0,1.0,1.0,0.9869079141848148
5854,5239e2cfe006568b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5855,8c156f5b675b5657,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5856,bc85f0c7a2305ef5,True,1.0,1.0,0.9676135148457276,1.0,1.0,0.0,0.9865056311857199
5857,ee95e29e1aec53e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5858,447a983c9fc45077,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5859,9a675656c3c85f4c,True,1.0,1.0,0.7548003430982999,1.0,1.0,1.0,0.8978334762909582
5860,c1f712e1aed35216,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5861,563fd35940785c61,True,1.0,1.0,0.99424908435768,1.0,1.0,1.0,0.9976037851490333
5862,1223890860725b50,True,1.0,1.0,0.6178500814599699,1.0,1.0,1.0,0.8407708672749875
5863,66d152defe7b59e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5864,089e8e85fb9b5f6c,True,1.0,1.0,0.6585556663616471,1.0,1.0,1.0,0.8577315276506864
5865,e31131deed6656ea,True,1.0,1.0,0.8191577799515493,1.0,1.0,1.0,0.9246490749798122
5866,819d4bdcb0855118,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5867,d6fb4629926d57db,True,1.0,1.0,0.9097729042274468,1.0,1.0,1.0,0.9624053767614361
5868,264a59ce900b5405,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5869,0acd819b9eae51f7,True,1.0,1.0,0.9888294362753364,1.0,1.0,0.5,0.9953455984480568
5870,b8f2f60346035cb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5871,46b79218b0195050,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5872,93b50a6df30b5453,True,1.0,1.0,0.9842602230435461,1.0,1.0,1.0,0.9934417596014775
5873,c65ad538a2275dd8,True,1.0,1.0,0.8926963107263167,1.0,1.0,0.0,0.9552901294692987
5874,953b60711663549b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5875,7fcc4151553a50e8,True,1.0,1.0,0.953797659230452,1.0,1.0,1.0,0.980749024679355
5876,c4fd814210875a8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5877,33ecaddeb5735faf,True,1.0,1.0,0.9758827222670561,1.0,1.0,1.0,0.98995113427794
5878,1175b3b9d27252ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5879,667fff5344295416,True,1.0,1.0,0.8111991428493119,1.0,1.0,1.0,0.9213329761872133
5880,26f3ef1a426f57be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5881,d64abcb201245b5a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5882,355dadd64723531e,True,1.0,1.0,0.8401910901564754,1.0,1.0,1.0,0.9334129542318648
5883,d93d307c5aeb5338,True,1.0,1.0,0.9153356613442641,1.0,1.0,1.0,0.9647231922267766
5884,bf896d504b4356c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5885,33c738c5f199510e,True,1.0,1.0,0.906884931550991,1.0,1.0,1.0,0.9612020548129129
5886,687dc7e79cf65570,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
5887,5883b0e7c7215e80,True,1.0,1.0,0.9531466915728274,1.0,1.0,1.0,0.9804777881553447
5888,0c0044f312655c94,True,1.0,1.0,0.894440022593855,1.0,1.0,1.0,0.956016676080773
5889,1fc3acd944ba540e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5890,3379515437535154,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5891,a9fb1181686753ec,True,1.0,1.0,0.8484724569736075,1.0,1.0,1.0,0.9368635237390031
5892,06db90857b4e575d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5893,513ac26c90be51d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5894,cc3ebf79ba985643,True,1.0,1.0,0.8826013813576357,0.0,1.0,1.0,0.5344172422323482
5895,14576a845ffc521a,True,1.0,1.0,0.927867369866098,1.0,1.0,1.0,0.9699447374442075
5896,d71f89f4f6e350b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5897,988cf241460c557e,True,1.0,1.0,0.9621984211978432,1.0,1.0,1.0,0.984249342165768
5898,9147938e42675685,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
5899,abb5501b10e65b19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5900,9a1762340f11542c,True,1.0,1.0,0.9188575922711713,1.0,1.0,1.0,0.9661906634463214
5901,8cac1b4a21585010,True,1.0,1.0,0.9598581430516325,1.0,1.0,0.0,0.9832742262715136
5902,f1992f61c13e5998,True,1.0,1.0,0.9059105555293563,1.0,1.0,1.0,0.9607960648038985
5903,82ba424ca77e5a4a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5904,d01d51c26594547c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5905,eeafee3118a35987,True,1.0,1.0,0.7240835621790473,1.0,1.0,1.0,0.8850348175746031
5906,9b0f5a2f65e45867,True,1.0,1.0,0.9994998853111962,1.0,1.0,1.0,0.9997916188796651
5907,38ecbc57db7e561c,True,1.0,1.0,0.7341561420872982,1.0,1.0,1.0,0.8892317258697076
5908,1a928640315c5332,True,1.0,1.0,0.9401462914946701,1.0,1.0,1.0,0.9750609547894459
5909,f6b9867069845fd2,True,1.0,1.0,0.6178691929264886,1.0,1.0,1.0,0.840778830386037
5910,89ad209b83755848,True,1.0,1.0,0.9126719086516552,1.0,1.0,1.0,0.963613295271523
5911,10657b4beeeb5461,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5912,68e2e4227c355dd9,True,1.0,1.0,0.94368809226127,1.0,1.0,0.0,0.9765367051088626
5913,6e10835f184d5921,True,1.0,1.0,0.8648601183824796,1.0,1.0,1.0,0.9436917159926997
5914,1290e3066cbc5397,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5915,9bb20085732d5f8d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5916,cd7575ed015c5678,True,1.0,1.0,0.9907254454767539,1.0,1.0,1.0,0.9961356022819808
5917,3e53e34cb63f5d05,True,1.0,1.0,0.9559268549207204,1.0,1.0,0.0,0.9816361895503002
5918,8f5cefce0c0259d9,True,1.0,1.0,0.8512344720213164,1.0,1.0,0.5,0.9380143633422152
5919,713c5a168c2452dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5920,679c8386480d5023,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5921,5c934edce20758e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5922,1c2eb038a9ea5caa,True,1.0,1.0,0.6310666302039942,1.0,1.0,1.0,0.8462777625849975
5923,36be99da12575896,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5924,1c6e6f287c2354f1,True,1.0,1.0,0.7213608771834686,1.0,1.0,1.0,0.8839003654931119
5925,5568ad08c60d510f,True,1.0,1.0,0.7865926318478992,1.0,1.0,1.0,0.911080263269958
5926,d7708962e5cc554f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5927,7d4c548895955e0d,True,1.0,1.0,0.8164862464942063,1.0,1.0,1.0,0.9235359360392525
5928,4909b88b347c5764,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5929,4dbe96a8a7be58dc,True,1.0,1.0,0.7395682856613883,1.0,1.0,1.0,0.891486785692245
5930,c8649af783035c0f,True,1.0,1.0,0.6296016984733583,1.0,1.0,1.0,0.8456673743638993
5931,8a808765078856bf,True,1.0,1.0,0.9221418413667408,0.0,1.0,1.0,0.5508924339028086
5932,be3551ae467a579e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5933,c24424805c075539,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5934,35234d714b5d5da9,True,1.0,1.0,0.9769592807220098,1.0,1.0,0.5,0.9903997003008375
5935,ac5327106349541c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5936,262c4400163e5d8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5937,cdda15bd879d5a30,True,1.0,1.0,0.710637617910464,1.0,1.0,1.0,0.8794323407960266
5938,62053f814af95fce,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5939,167fd80fa8635037,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5940,23fb1660b6985e05,True,1.0,1.0,0.9755506701117151,1.0,1.0,0.0,0.9898127792132146
5941,852255373f315fb6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5942,2dd8a04bcb735c5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5943,622867ce25805447,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
5944,f91ece9be7be56f6,True,1.0,1.0,0.8298723240244416,1.0,1.0,1.0,0.9291134683435173
5945,2834297c33cd5d50,True,1.0,1.0,0.7713963184462921,1.0,1.0,1.0,0.9047484660192883
5946,d8faa48b75625ac0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5947,150bfebecc525d57,True,1.0,1.0,0.8676581832748465,1.0,1.0,0.5,0.9448575763645194
5948,563aa14962ba55f4,True,1.0,1.0,0.8927618248574911,1.0,1.0,1.0,0.9553174270239545
5949,290091fca02b5939,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5950,02379e524f105926,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5951,96f15b834684542e,True,1.0,1.0,0.8938872552699988,1.0,1.0,1.0,0.9557863563624994
5952,905ab0794c235f69,True,1.0,1.0,0.9793956314966464,1.0,1.0,1.0,0.991414846456936
5953,2360cd7b0fd85480,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5954,d258d4d9b2235df6,True,1.0,1.0,0.7245445182151476,1.0,1.0,1.0,0.8852268825896449
5955,526b66c665085401,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5956,cdba9f9589685289,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5957,a5725e330a565f84,True,1.0,1.0,0.9832692874168153,1.0,1.0,1.0,0.9930288697570063
5958,d0d1b5bd3b83551d,True,1.0,1.0,0.6281945026716144,1.0,1.0,1.0,0.8450810427798393
5959,b7505d7478385be9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5960,072471bece365f16,True,1.0,1.0,0.9352481011771712,1.0,1.0,1.0,0.9730200421571547
5961,d8c1754607175755,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5962,93ed1cf3d95a5dab,True,1.0,1.0,0.9791845945973509,1.0,1.0,1.0,0.9913269144155628
5963,82e565141eb55f88,True,1.0,1.0,0.9603523469063223,1.0,1.0,1.0,0.983480144544301
5964,132d1ec43fc058e1,True,1.0,1.0,0.8715055722959923,1.0,1.0,1.0,0.9464606551233302
5965,93b93c0235375b93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5966,74277113f82c56f3,True,1.0,1.0,0.9629395485783966,1.0,1.0,1.0,0.9845581452409986
5967,95733bb0b55e5d5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5968,c87dc623a8b3564d,True,1.0,1.0,0.8461634907658693,1.0,1.0,1.0,0.9359014544857788
5969,4f67484c73e2503a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5970,d0fccf42f606569a,True,1.0,1.0,0.9331290284489112,1.0,1.0,0.5,0.9721370951870464
5971,d68c7a7e02265029,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
5972,7276ff87d3c2557c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5973,29949ff80141506e,True,1.0,1.0,0.9998461744287488,1.0,1.0,1.0,0.9999359060119787
5974,184ad79fb6555bf0,True,1.0,1.0,0.8280160744559613,1.0,1.0,1.0,0.9283400310233172
5975,b441db826d515eb7,True,1.0,1.0,0.8567179928421684,1.0,1.0,1.0,0.9402991636842368
5976,3380d56c05ba594b,True,1.0,1.0,0.9916502487590315,1.0,1.0,1.0,0.9965209369829298
5977,4c9e695fc66c583a,True,1.0,1.0,0.8315423241929316,1.0,1.0,1.0,0.9298093017470549
5978,1eb0e6e749975996,True,1.0,1.0,0.9643633028098513,1.0,1.0,1.0,0.9851513761707714
5979,80dea9d7cb445906,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5980,b841de24ffcb5c87,True,1.0,1.0,0.9606274218922359,1.0,1.0,1.0,0.983594759121765
5981,fe746b45992f5a69,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
5982,542d8c3b05145bbe,True,1.0,1.0,0.6624040638038682,1.0,1.0,1.0,0.8593350265849451
5983,ee53e7213c995a0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5984,7bd486db42e35b18,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5985,fbd963d6b7e750a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5986,35f13a6de1575fdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5987,d8af5ee176db5d89,True,1.0,1.0,0.6698722316008573,1.0,1.0,1.0,0.862446763167024
5988,d870256a3b185659,True,1.0,1.0,0.9903478223518088,1.0,1.0,1.0,0.9959782593132537
5989,62eac0a6b7e05fbf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5990,4c1a6bbf7aaa5228,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5991,60af77348f6257b6,True,1.0,1.0,0.5191270423624075,1.0,1.0,1.0,0.7996362676510032
5992,bb57439423df56c7,True,1.0,1.0,0.8150669292052685,1.0,1.0,1.0,0.9229445538355284
5993,06d348162e80510a,True,1.0,1.0,0.7907773088160109,1.0,1.0,1.0,0.9128238786733379
5994,84765426fd0a5a99,True,1.0,1.0,0.7202337336560429,1.0,1.0,1.0,0.8834307223566845
5995,a77872c55f1b52a1,True,1.0,1.0,0.9665378144770609,1.0,1.0,1.0,0.9860574226987753
5996,111cb2c23a325817,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5997,87c6ef5053865368,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
5998,0769a262b53b589e,True,1.0,1.0,0.8016294399345585,1.0,1.0,1.0,0.9173455999727326
5999,fb3ec8fa431c5d83,True,1.0,1.0,0.9493354163378928,1.0,1.0,1.0,0.9788897568074554
6000,a96abad3a09753c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6001,8af2a66435ea565a,True,1.0,1.0,0.986621899558206,1.0,1.0,1.0,0.9944257914825858
6002,f42c66a9b7a456f7,True,1.0,1.0,0.9968271893966139,1.0,1.0,1.0,0.9986779955819225
6003,3eaf6c916382509b,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6004,a00a4902bd105b99,True,1.0,1.0,0.8641203241188952,1.0,1.0,1.0,0.9433834683828731
6005,a567ea679ba056ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6006,a9f639a57ac75fa5,True,1.0,1.0,0.9391793055024068,1.0,1.0,1.0,0.9746580439593361
6007,13310ca9a7715154,True,1.0,1.0,0.6195800260475156,1.0,1.0,1.0,0.8414916775197981
6008,1f13bc7f674b5ebe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6009,55de917b2f545939,True,1.0,1.0,0.9132128398293179,1.0,1.0,1.0,0.9638386832622158
6010,d16db4733f1e5524,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6011,199bda2914215d57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6012,402ec186b8ea545e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6013,b2dd5bf723d55469,True,1.0,1.0,0.9768692947668188,1.0,1.0,1.0,0.9903622061528412
6014,695d7450eb3958c1,True,1.0,1.0,0.9229905700928417,1.0,1.0,0.5,0.967912737538684
6015,5233faf7f9935f97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6016,7900996a42f35f67,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6017,212c67511de75043,True,1.0,1.0,0.9777098171129455,1.0,1.0,1.0,0.9907124237970605
6018,c23c39c3fedd5bfa,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6019,77f11643ced5562a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6020,ab872f589011527d,True,1.0,1.0,0.9627788484222648,1.0,1.0,1.0,0.9844911868426104
6021,98a1233e3db75a8a,True,1.0,1.0,0.924467948807062,1.0,1.0,1.0,0.9685283120029425
6022,9644977ff3b15622,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6023,b2def33d6adc50fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6024,8eefb96f7e5f598e,True,1.0,1.0,0.8850701613606299,1.0,1.0,1.0,0.9521125672335957
6025,eff5e373dade52e7,True,1.0,1.0,0.8073058890853385,1.0,1.0,1.0,0.9197107871188911
6026,f1849aa89eed53d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6027,1457dddd3ea65845,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6028,8ead980b5c845769,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6029,36610114f460541b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6030,87dc5db673bd5b2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6031,7c04e29efc0c5e46,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
6032,65271f4c14985330,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6033,ba392de83daf5bf3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6034,b3a00387265a5cdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6035,56b0ed5018c25d3f,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
6036,43fe2321124251d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6037,a6be7050ff205933,True,1.0,1.0,0.9916976017449232,1.0,1.0,0.5,0.9965406673937179
6038,85b599a5e238576a,True,1.0,1.0,0.8998984094020673,1.0,1.0,1.0,0.9582910039175281
6039,ac328bbd087d5cf2,True,1.0,1.0,0.7330157970966963,1.0,1.0,1.0,0.8887565821236234
6040,932f0bf1d23b5ba7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6041,e024bd23594b5a13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6042,aef33fdade585ab3,True,1.0,1.0,0.9721611546488365,1.0,1.0,1.0,0.9884004811036818
6043,ae643fddc1195062,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6044,365808b195f35dff,True,1.0,1.0,0.8617609032581115,1.0,1.0,1.0,0.9424003763575465
6045,f6ce545dcc975501,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6046,c7ef706bfbef5f7c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6047,4ed3817e66d85c10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6048,abe1ac610c3d5b82,True,1.0,1.0,0.8760868020732451,1.0,1.0,1.0,0.9483695008638522
6049,4b4a268bee4c5ab5,True,1.0,1.0,0.8701237885544194,1.0,1.0,0.5,0.9458849118976748
6050,170ea72e455e5e57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6051,d983f3c9756357b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6052,3b7933b82dc65348,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6053,fee60d4bd08f550a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6054,d5f845d28a5e513f,True,1.0,1.0,0.7851255484695108,1.0,1.0,1.0,0.9104689785289629
6055,60021a9f6c585c16,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6056,68ba851239655c3a,True,1.0,1.0,0.8521277534640691,1.0,1.0,1.0,0.9383865639433621
6057,952c1875f64057b9,True,1.0,1.0,0.846015039625256,1.0,1.0,1.0,0.9358395998438566
6058,234a85adedc75216,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6059,4dd55e4b78955eca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6060,a8db36bc378c599d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6061,1212ba4b68e95583,True,1.0,1.0,0.9345231323187861,1.0,1.0,1.0,0.9727179717994942
6062,380ae43ebd795e88,True,1.0,1.0,0.8841938687854308,1.0,1.0,1.0,0.9517474453272629
6063,c472d369df235104,True,1.0,1.0,0.8975681782621413,1.0,1.0,1.0,0.9573200742758923
6064,a08215e27d775f96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6065,00b838c358175255,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6066,a93fa498bfbf5fb8,True,1.0,1.0,0.9650260185355773,1.0,1.0,1.0,0.9854275077231572
6067,b69046ccdede5ae9,True,1.0,1.0,0.9900890289790665,1.0,1.0,1.0,0.9958704287412777
6068,771c4e378bef58e4,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6069,a5b2403d85fc511d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6070,3380ae828ea75d1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6071,8e511022e0e95a13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6072,d70c87fa9c59524a,True,1.0,1.0,0.882623066784102,1.0,1.0,1.0,0.9510929444933759
6073,958677976f9c5b0a,True,1.0,1.0,0.622945241265217,1.0,1.0,1.0,0.8428938505271738
6074,bc089c23e7f95250,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6075,0d40059cfdf75e7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6076,c54227acd96156e1,True,1.0,1.0,0.8528937261618401,1.0,1.0,1.0,0.9387057192341001
6077,43458f6eab155322,True,1.0,1.0,0.9678286442363738,1.0,1.0,1.0,0.9865952684318224
6078,7d9515c88f0254f4,True,1.0,1.0,0.918880804219251,1.0,1.0,1.0,0.9662003350913547
6079,6561633171e75bb6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6080,78adf1b8ed315c4f,True,1.0,1.0,0.85826844159394,1.0,1.0,1.0,0.9409451839974751
6081,c370f836e3275da4,True,1.0,1.0,0.828929280334679,1.0,1.0,1.0,0.9287205334727829
6082,0a51eb8adf8e5391,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6083,28b94453e1cd578f,True,1.0,1.0,0.8619524204414492,1.0,1.0,1.0,0.942480175183937
6084,cf0aec572cdd543e,True,1.0,1.0,0.989427919942886,0.0,1.0,1.0,0.5789282999762025
6085,f18efb3a137b529a,True,1.0,1.0,0.8007951126902093,1.0,1.0,1.0,0.9169979636209206
6086,ab9d0f7542805d20,True,1.0,1.0,0.9473615071706661,1.0,1.0,1.0,0.9780672946544442
6087,816c515aa3dc5462,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6088,4eb5bcde81245591,True,1.0,1.0,0.8904813652183201,1.0,1.0,0.0,0.9543672355076334
6089,fa7459e482c05911,True,1.0,1.0,0.8763255807068366,1.0,1.0,1.0,0.9484689919611821
6090,ce3ff067f10b526b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6091,57f2781030b25387,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6092,36a10b24956c5db7,True,1.0,1.0,0.8198495324273091,1.0,1.0,0.5,0.9249373051780454
6093,64b6d412bf15576e,True,1.0,1.0,0.9432242228735511,1.0,1.0,1.0,0.976343426197313
6094,695cc61845975896,True,1.0,1.0,0.9684794419458254,1.0,1.0,1.0,0.9868664341440939
6095,74d0c56b12f25f92,True,1.0,1.0,0.7076799058054758,1.0,1.0,1.0,0.8781999607522816
6096,5dea796da1ce5b02,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6097,90314b74c92954d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6098,ff5c0e17d20351ca,True,1.0,1.0,0.9833256524089639,1.0,1.0,1.0,0.9930523551704016
6099,c7d7e1aa241a56a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6100,aaf1c9da44cb567b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6101,f9b3a9c625905d77,True,1.0,1.0,0.898218370479188,1.0,1.0,1.0,0.9575909876996617
6102,fb26a29303d1507e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6103,866e7ca97d3c5548,True,1.0,1.0,0.9937331372264978,1.0,1.0,1.0,0.9973888071777074
6104,70e6b8db27e55b53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6105,b4d19eea031f50ac,True,1.0,1.0,0.8027303157319147,1.0,1.0,1.0,0.9178042982216311
6106,79e011726ebe5aa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6107,923b8c36b7995ade,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6108,d3dcb57d3c385f19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6109,3b10bf025bd65e4b,True,1.0,1.0,0.98302055150616,1.0,1.0,1.0,0.9929252297942334
6110,5a0af6d9e7a45c95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6111,9963c72e34ae5101,True,1.0,1.0,0.5949454165924719,1.0,1.0,1.0,0.83122725691353
6112,ff1a4e51e3f558ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6113,58911c0c8e3f5906,True,1.0,1.0,0.9044134132117727,1.0,1.0,1.0,0.9601722555049053
6114,2c3e04a929b85f30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6115,38fb216f0cc35ecc,True,1.0,1.0,0.8902789252612449,1.0,1.0,1.0,0.9542828855255188
6116,038e954a77a95537,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6117,77c3cf2f4a1a5f31,True,1.0,1.0,0.9844957633289365,1.0,1.0,1.0,0.9935399013870568
6118,2b052ebbd7ec543b,True,1.0,1.0,0.9055197984366881,1.0,1.0,0.5,0.96063324934862
6119,f70c1fa8bbfc5d77,True,1.0,1.0,0.9978105961662186,0.0,1.0,1.0,0.5824210817359244
6120,de0fd47c70d3500a,True,1.0,1.0,0.8674104306488227,1.0,1.0,1.0,0.944754346103676
6121,d5039871a3fb5b04,True,1.0,1.0,0.8775058676055861,1.0,1.0,1.0,0.9489607781689943
6122,8ff412b66d24593c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6123,1ea920764abe5dcb,True,1.0,1.0,0.7747826686771424,1.0,1.0,0.5,0.9061594452821428
6124,6c578cebcf47592b,True,1.0,1.0,0.9646641954673224,1.0,1.0,1.0,0.9852767481113843
6125,f534c8da0962552c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6126,a5d356da90d05835,True,1.0,1.0,0.8890067720673883,1.0,1.0,1.0,0.9537528216947452
6127,9fb619b502495ffc,True,1.0,1.0,0.9489020928989186,1.0,1.0,1.0,0.9787092053745493
6128,7ccf4b40faff5ac4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6129,0146e76ccdba5d9d,True,1.0,1.0,0.9718954923726492,1.0,1.0,1.0,0.9882897884886038
6130,0b714952ea0b5017,True,1.0,1.0,0.9415512370351921,1.0,1.0,1.0,0.9756463487646633
6131,a2d7be8710535e33,True,1.0,1.0,0.633468840445615,1.0,1.0,1.0,0.8472786835190064
6132,d12c5ba59acf55a0,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6133,a03faf9254a55468,True,1.0,1.0,0.9882529755041266,1.0,1.0,1.0,0.9951054064600529
6134,99e3b8d3211f53d7,True,1.0,1.0,0.5614303189968267,1.0,1.0,0.5,0.8172626329153445
6135,b87ed2985e545397,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6136,50dac69523a15131,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6137,14fb2a9aad8850d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6138,1825640c9ed75a4b,True,1.0,1.0,0.8793400995274138,1.0,1.0,1.0,0.9497250414697557
6139,9a357640ddd453d2,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6140,7857a22b3bc85bb4,True,1.0,1.0,0.9950847739821289,1.0,1.0,1.0,0.9979519891592203
6141,0e60a3a86ce2570d,True,1.0,1.0,0.5534351017547084,1.0,1.0,1.0,0.8139312923977952
6142,a566f9d36b5d5921,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6143,8c75e07d70c558df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6144,3f1152860b695e59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6145,29213c31b5895c5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6146,bdbf1319d21c5cab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6147,c0deb9fb709b5a64,True,1.0,1.0,0.7520526735663401,1.0,1.0,1.0,0.8966886139859751
6148,3e634fa2ea715bb1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6149,1e04c6a2644f5c2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6150,81935f2cb7d45945,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6151,e244b2ddf97a57d6,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
6152,45224683225b5617,True,1.0,1.0,0.7326492759864065,1.0,1.0,1.0,0.8886038649943361
6153,8364af67153a5193,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6154,dfd5770faffa5ba7,True,1.0,1.0,0.975457186632689,1.0,1.0,1.0,0.9897738277636204
6155,d099441c0eb55204,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6156,1db7c81f96855ce9,True,1.0,1.0,0.9643092820273054,1.0,1.0,1.0,0.9851288675113773
6157,37c816fee82753e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6158,975c802f6f175888,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6159,06091e78878d510e,True,1.0,1.0,0.9925141283755292,1.0,1.0,1.0,0.9968808868231371
6160,c6724cca6a1559a1,True,1.0,1.0,0.9418447990817073,1.0,1.0,1.0,0.9757686662840447
6161,cf9a762e8aaa55b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6162,d20a475e7b1956bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6163,9bb4006483955eb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6164,43440ae761cd5a8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6165,1ad237fbbbcf51ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6166,18f8562c9bb55561,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6167,3068d16e627b5e69,True,1.0,1.0,0.9368832171120377,1.0,1.0,0.0,0.9737013404633491
6168,0b81fee06b6156d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6169,9861c0473b505895,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6170,fa8627edacbd5ea0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6171,54bf100910bc5b10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6172,029585f0509d52b0,True,1.0,1.0,0.6961673264836242,1.0,1.0,1.0,0.8734030527015101
6173,dcc3b1a2a6da565a,True,1.0,1.0,0.9442462333568921,1.0,1.0,1.0,0.976769263898705
6174,0a06f8a3204d5e11,True,1.0,1.0,0.9243594485378503,1.0,1.0,1.0,0.9684831035574376
6175,fae7a01d5d815f04,True,1.0,1.0,0.9392972189035,1.0,1.0,1.0,0.9747071745431249
6176,ba8dead3eb765a14,True,1.0,1.0,0.9151339755739318,1.0,1.0,1.0,0.9646391564891382
6177,2158d459f8b259c3,True,1.0,1.0,0.7952883051938502,1.0,1.0,1.0,0.9147034604974374
6178,4972962184a75fa7,True,1.0,1.0,0.7088231683388959,1.0,1.0,1.0,0.8786763201412066
6179,b5bdef8a05605164,True,1.0,1.0,0.893996004324858,1.0,1.0,0.0,0.9558316684686909
6180,467a4f14137a5910,True,1.0,1.0,0.9052366830920774,1.0,1.0,1.0,0.960515284621699
6181,47da19c4edbe5b95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6182,7686d88b5ae4513e,True,1.0,1.0,0.9493292167027382,1.0,1.0,1.0,0.978887173626141
6183,dc97241b7037592b,True,1.0,1.0,0.8418615552024445,1.0,1.0,1.0,0.9341089813343518
6184,75bb2e7612425d57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6185,df240e44ad0d5c3c,True,1.0,1.0,0.8339927618278412,1.0,1.0,1.0,0.9308303174282672
6186,c0e14f1288ca5066,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6187,cdab92d3f2d955db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6188,d70e995b6ec6546a,True,1.0,1.0,0.9103049146565336,1.0,1.0,1.0,0.9626270477735557
6189,a5c89cf130d858a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6190,fb73ca8c7d5f5d34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6191,a3d10c0a5a835300,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6192,36650ce9087150de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6193,13ae6351239c5343,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6194,b44d5d0d2d1b531e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6195,f158576757e95c31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6196,8c2841e7cecf5047,True,1.0,1.0,0.9173814483498036,1.0,1.0,1.0,0.9655756034790848
6197,3c303aa231e65a53,True,1.0,1.0,0.9617504333618176,1.0,1.0,1.0,0.9840626805674241
6198,3bf40232476b591b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6199,230ab732c0d65fb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6200,86c5b7af4b47513d,True,1.0,1.0,0.9059341272612101,1.0,1.0,1.0,0.9608058863588376
6201,26ffff4876f75eed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6202,7dda9e548f79596b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6203,6012a63b7a3b52c7,True,1.0,1.0,0.9622282120543454,1.0,1.0,1.0,0.9842617550226439
6204,1d3dfbbe8a0a54f6,True,1.0,1.0,0.9802184505481802,1.0,1.0,1.0,0.9917576877284086
6205,26ca54769df65193,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6206,b0a6370d836a59ed,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6207,bd4adf326a205d51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6208,84ad97e1c9c85d4e,True,1.0,1.0,0.8913979780426613,1.0,1.0,1.0,0.9547491575177757
6209,2422d2b260235078,True,1.0,1.0,0.9978720694170466,1.0,1.0,1.0,0.9991133622571028
6210,62d4c8dfdef65bc5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6211,13e6cd945bf95a1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6212,4a1f69f3821e5ac5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6213,754bdad5455f53ad,True,1.0,1.0,0.9902465741367131,1.0,1.0,1.0,0.9959360725569638
6214,326bf8cbf6375f03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6215,bb870b710b7a53e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6216,e6b7dddf4ae95fea,True,1.0,1.0,0.9607982813512801,1.0,1.0,1.0,0.9836659505630334
6217,df020b6bdc1b59c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6218,f424ee234e385b95,True,1.0,1.0,0.9090573055493554,1.0,1.0,0.0,0.9621072106455647
6219,868e70f831cb551c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6220,90dbd48d165958cc,True,1.0,1.0,0.8421406873676291,1.0,1.0,1.0,0.9342252864031787
6221,2f260b8b9dee5b0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6222,3c4e1784d9295821,True,1.0,1.0,0.8438462087548395,1.0,1.0,1.0,0.9349359203145164
6223,1a0ce53e0a4755e5,True,1.0,1.0,0.8880835345844796,1.0,1.0,1.0,0.9533681394101997
6224,d745bef1cebc52e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6225,1586b456d978588f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6226,07d1a751018a526f,True,1.0,1.0,0.944320140574555,1.0,1.0,0.5,0.9768000585727313
6227,5aae47691f185a21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6228,7dc47eb4f41e523d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6229,4b683f53656f5bdd,True,1.0,1.0,0.9336923333018516,1.0,1.0,0.5,0.9723718055424383
6230,d38090818a0b5bed,True,1.0,1.0,0.9413683523275963,1.0,1.0,0.0,0.9755701468031651
6231,5cd75b90a44e5a65,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6232,9c9b62965da75764,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6233,bce567be125d523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6234,08b1894421c455ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6235,ec372e5b0ad7504f,True,1.0,0.0,0.0,0.0,1.0,0.5,0.0
6236,78a46fe48bf15051,True,1.0,1.0,0.8370955673053994,1.0,1.0,1.0,0.9321231530439164
6237,aaf949be7f2150df,True,1.0,1.0,0.7684881285111299,1.0,1.0,0.0,0.9035367202129708
6238,eb74b3c99b175bc1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6239,cf1c7170df175256,True,1.0,1.0,0.9488126814621229,1.0,1.0,1.0,0.9786719506092179
6240,40d24af6505f50c9,True,1.0,1.0,0.9537442178812632,1.0,1.0,1.0,0.9807267574505264
6241,ded4ce0e91b4596a,True,1.0,1.0,0.8343597943957762,1.0,1.0,1.0,0.9309832476649067
6242,eeab709ca6e05d14,True,1.0,1.0,0.993840918551346,1.0,1.0,1.0,0.9974337160630609
6243,69616d6f715256dc,True,1.0,1.0,0.873821977686207,1.0,1.0,1.0,0.9474258240359195
6244,2f7f6af0b98354be,True,1.0,1.0,0.9948954184039999,1.0,1.0,1.0,0.9978730910016665
6245,3fd7c487c29f53bc,True,1.0,1.0,0.914127185358877,1.0,1.0,1.0,0.9642196605661987
6246,6fa01275a4525b26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6247,5c883441084d58d7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6248,88ff8f6ad0ab5a77,True,1.0,1.0,0.919653338367072,1.0,1.0,0.0,0.9665222243196133
6249,bcbe67b78b825aec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6250,875f14a6967d5192,True,1.0,1.0,0.9547934527247326,1.0,1.0,0.5,0.9811639386353054
6251,75abd414138d5a4e,True,1.0,1.0,0.64361996909799,1.0,1.0,1.0,0.8515083204574959
6252,7aed9edff97256c0,True,1.0,1.0,0.7756031166298639,1.0,1.0,1.0,0.9065012985957767
6253,c6b7a8d63fc95d3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6254,4384cab8593f505e,True,1.0,1.0,0.846749340979655,1.0,1.0,1.0,0.9361455587415229
6255,e55fc5c3ee36528b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6256,6d088615a8c05649,True,1.0,1.0,0.8186143853063439,1.0,1.0,1.0,0.9244226605443099
6257,47c8c3903f245f96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6258,2541de938ff15eee,True,1.0,1.0,0.8694924447697052,1.0,1.0,1.0,0.9456218519873771
6259,e03da8beb33a5e06,True,1.0,1.0,0.9919034891856066,1.0,1.0,1.0,0.9966264538273361
6260,3e1c321be4295fc7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6261,d33c6db306f35ef9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6262,6fd56fa51891517e,True,1.0,1.0,0.9413992492923686,1.0,1.0,1.0,0.9755830205384869
6263,41f3712a30b956e6,True,1.0,1.0,0.9482925637918692,1.0,1.0,1.0,0.9784552349132788
6264,fa545b09688957b8,True,1.0,1.0,0.9348383675728705,1.0,1.0,1.0,0.9728493198220294
6265,b219a12536715748,True,1.0,1.0,0.912304185217427,1.0,1.0,1.0,0.9634600771739278
6266,57076e49ca7c5570,True,1.0,1.0,0.952914380436946,1.0,1.0,1.0,0.9803809918487275
6267,74308c04628b5879,True,1.0,1.0,0.7970480193724572,1.0,1.0,0.5,0.9154366747385239
6268,0000548db87959c2,True,1.0,1.0,0.9517623781358148,1.0,1.0,1.0,0.9799009908899228
6269,ee9a17a589805c85,True,1.0,1.0,0.9285281592229424,1.0,1.0,1.0,0.9702200663428927
6270,d382617fe91a5c5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6271,4a62cc0027965e10,True,1.0,1.0,0.8451015030883929,1.0,1.0,1.0,0.9354589596201638
6272,13d1fc5b0ccd5abb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6273,5a12337425265ea1,True,1.0,1.0,0.9554849243886003,1.0,1.0,1.0,0.9814520518285835
6274,661ce644db6d5546,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6275,95fa228136aa55d1,True,1.0,1.0,0.766785441206932,1.0,1.0,1.0,0.9028272671695551
6276,6268acf58d415ae8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6277,63ec67c4a58a5e5b,True,1.0,1.0,0.6912985723090588,1.0,1.0,1.0,0.8713744051287744
6278,ac808bd1bfac5425,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6279,7730f64417df5d47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6280,66908680155c550a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6281,c35f0df7bfdb5140,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6282,b31417a335cf5955,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6283,0b046094d70257ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6284,6eac1c0e2bbd57bb,True,1.0,1.0,0.7139817981323274,1.0,1.0,0.5,0.8808257492218031
6285,64bb182ef4035065,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6286,53ed75baf8ef5022,True,1.0,1.0,0.8758319450623903,1.0,1.0,1.0,0.9482633104426625
6287,09cd7b3746d65a79,True,1.0,1.0,0.9917580938448489,1.0,1.0,1.0,0.9965658724353537
6288,ed2a869a8d1c5eb7,True,1.0,1.0,0.8907663355458443,1.0,1.0,1.0,0.9544859731441018
6289,53feb52497035b3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6290,c40ede27ed35520b,True,1.0,1.0,0.9579535336728117,1.0,1.0,0.5,0.9824806390303382
6291,17de441a1185528d,True,1.0,1.0,0.6542038457487798,1.0,1.0,1.0,0.8559182690619916
6292,c41d82a41da35d8d,True,1.0,1.0,0.9291561300655794,0.0,1.0,1.0,0.5538150541939914
6293,3acfdef9ef305e77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6294,96f19d920d5558e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6295,9972c06c954b5770,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6296,f91647b196dd5180,True,1.0,1.0,0.9851722884352717,1.0,1.0,1.0,0.9938217868480299
6297,d78ce77ffdf75554,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6298,fc7b8441f81b5296,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6299,f24730f3bb525e73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6300,80ea2a91b1845071,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6301,b19f226d281e588a,True,1.0,1.0,0.9046032997990975,1.0,1.0,1.0,0.9602513749162908
6302,d96d1690e3c05f36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6303,8848228852a65400,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6304,50613cf56a8d5a38,True,1.0,1.0,0.8556970599838012,1.0,1.0,1.0,0.9398737749932504
6305,7964bed69f7e597e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6306,c65a7b2b6f8c527e,True,1.0,1.0,0.9868673668181576,1.0,1.0,1.0,0.9945280695075657
6307,f55f99174afa5d7e,True,1.0,1.0,0.9913769701850176,1.0,1.0,1.0,0.9964070709104241
6308,ad7d51bd1b7055ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6309,3721b675d426567c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6310,8fe49f5c68d65801,True,1.0,1.0,0.9400214469416064,1.0,1.0,1.0,0.9750089362256693
6311,73fe2f6dea43577f,True,1.0,0.0,0.0,0.0,1.0,0.0,0.0
6312,0747dcc3a9b7501f,True,1.0,1.0,0.6495381280390562,1.0,1.0,1.0,0.8539742200162733
6313,6b258d7ddf7d53f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6314,1d58f582aa95543b,True,1.0,1.0,0.960640008637176,1.0,1.0,1.0,0.9836000035988234
6315,3adebc0f04ed5311,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6316,77b99279c5265bab,True,1.0,1.0,0.9242295533899212,1.0,1.0,1.0,0.9684289805791337
6317,9587d6ea0a8e518f,True,1.0,1.0,0.977035653561795,1.0,1.0,1.0,0.9904315223174146
6318,5487bbfde69354cb,True,1.0,1.0,0.9600680897228769,1.0,1.0,1.0,0.9833617040511987
6319,dc472958283b57cc,True,1.0,1.0,0.9490074222871602,1.0,1.0,1.0,0.97875309261965
6320,dce07c446c7955aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6321,35ae50756b8952b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6322,7ce6c5c094c55055,True,1.0,1.0,0.8965722071458091,1.0,1.0,0.5,0.9569050863107537
6323,fe4459e9f02052d3,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6324,48e9a54281845595,True,1.0,1.0,0.9816584486362769,1.0,1.0,0.5,0.9923576869317822
6325,cfc12b02334c5a15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6326,7984326209765d68,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6327,f70c8122d2a65847,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6328,a312f24a197d530c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6329,a8c4188597da52a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6330,fe6105aa925d5621,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
6331,526a568a22795441,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6332,c091585789c859db,True,1.0,1.0,0.9829752172026647,1.0,1.0,1.0,0.9929063405011102
6333,43311faf65e25505,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6334,e62e904da0695956,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6335,cfa1a5ff80355988,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6336,308e246a1d995edd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6337,b96ea08d168f5a3d,True,1.0,1.0,0.9176971528681962,1.0,1.0,1.0,0.965707147028415
6338,a8245437ee3d5dd7,True,1.0,1.0,0.7287091319729649,1.0,1.0,1.0,0.8869621383220686
6339,d2361c07df2f51c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6340,e6ff5e16c5f25533,True,1.0,1.0,0.8992285016977899,1.0,1.0,0.5,0.9580118757074124
6341,ef0914834c445c21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6342,c801a9f6c4e05919,True,1.0,1.0,0.9428129094693961,1.0,1.0,1.0,0.9761720456122484
6343,a7a0fe1f804c5fa5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6344,f205efb84def5cc8,True,1.0,1.0,0.8416674851642455,1.0,1.0,1.0,0.9340281188184356
6345,9c42f5a9d56c5ebf,True,1.0,1.0,0.860286355185173,1.0,1.0,1.0,0.9417859813271554
6346,38f1e14586bd51e3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6347,9b7108902e7158d6,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6348,4b5846fcc3725b95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6349,58a74755dc6a506a,True,1.0,1.0,0.9888437533787954,1.0,1.0,1.0,0.9953515639078314
6350,97b98a9d8e935607,True,1.0,1.0,0.8550535500148362,1.0,1.0,0.0,0.9396056458395151
6351,862ca192b71f5d93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6352,eb2304df049d5ce3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6353,2189449ddbf65bff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6354,7e7480ffa3aa55a4,True,1.0,1.0,0.967144578045124,1.0,1.0,1.0,0.986310240852135
6355,b470096ee3425c5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6356,71405d414236553c,True,1.0,1.0,0.5824729309616007,1.0,1.0,1.0,0.826030387900667
6357,2aa414aa9a9057fb,True,1.0,1.0,0.6349691311375183,1.0,1.0,0.5,0.8479038046406325
6358,d35a0c5da0c55970,True,1.0,1.0,0.9596392844443964,1.0,1.0,1.0,0.983183035185165
6359,1d538fa6a8825de1,True,1.0,1.0,0.8892379157056763,1.0,1.0,1.0,0.953849131544032
6360,36ee69ae43b85587,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6361,ac5bcee811565a00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6362,a452d968db965d77,True,1.0,1.0,0.8929965332291034,1.0,1.0,1.0,0.955415222178793
6363,cbbc4cdfaf2e5106,True,1.0,1.0,0.9451863669381395,1.0,1.0,1.0,0.9771609862242249
6364,367967cea49c5dda,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6365,ea492662cb205db2,True,1.0,1.0,0.9636263692710358,1.0,1.0,1.0,0.9848443205295982
6366,88518b03093d5036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6367,089e3eac4f7e5c5c,True,1.0,1.0,0.788425339374434,1.0,1.0,1.0,0.9118438914060142
6368,8bd32ab85e615190,True,1.0,1.0,0.9699613674609976,1.0,1.0,1.0,0.9874839031087491
6369,693ca321449e5a83,True,1.0,1.0,0.6311474836905295,1.0,1.0,1.0,0.8463114515377207
6370,680e24fa0952531b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6371,fd676fd01e475e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6372,583113c5db20565d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6373,cf50ffa22c81555d,True,1.0,1.0,0.9140755107902951,1.0,1.0,0.0,0.9641981294959563
6374,9cc2069263cc5e4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6375,4749d401a5a95254,True,1.0,1.0,0.9453097800372876,1.0,1.0,1.0,0.9772124083488699
6376,d37e71f395695c6f,True,1.0,1.0,0.9958065635310732,1.0,1.0,1.0,0.9982527348046139
6377,8a880b6ff1dd59ab,True,1.0,1.0,0.6418735236934343,1.0,1.0,0.5,0.8507806348722643
6378,ef703bb40b9a516c,True,1.0,1.0,0.971446144628157,1.0,1.0,1.0,0.988102560261732
6379,ef7fb2d0c7bf52a4,True,1.0,1.0,0.7776947169056627,1.0,1.0,0.0,0.9073727987106928
6380,cd5af222f868534b,True,1.0,1.0,0.9811762640316108,1.0,1.0,1.0,0.9921567766798378
6381,5ed4446679c35566,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6382,7cbf7bab041151e1,True,1.0,1.0,0.9586584111154821,1.0,1.0,1.0,0.9827743379647842
6383,e001c497823c5154,True,1.0,1.0,0.9889403415411936,1.0,1.0,1.0,0.9953918089754973
6384,f1ca8dd77f205599,True,1.0,1.0,0.9594414304882927,1.0,1.0,1.0,0.9831005960367886
6385,f75560fb13f25476,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6386,d6981f197dd555fd,True,1.0,1.0,0.7796202889836545,1.0,1.0,1.0,0.9081751204098559
6387,597d1cf34bcc5e53,True,1.0,1.0,0.9997759778980585,1.0,1.0,1.0,0.9999066574575245
6388,40ce7057faae541e,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6389,ac2046c2652451fc,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
6390,c6bd79f439c254a0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6391,c418551cd6285092,True,1.0,1.0,0.9556024069423944,1.0,1.0,0.5,0.9815010028926644
6392,b27bb0eced055858,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6393,1c62222c7c0b522f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6394,afc395b46c2c5d7b,True,1.0,1.0,0.9814664654591083,1.0,1.0,0.0,0.9922776939412952
6395,f2655b7cd5d15a20,True,1.0,1.0,0.6681080467993826,1.0,1.0,1.0,0.8617116861664095
6396,9c26c2cea984590f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6397,bf5be5d94ffa52f8,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
6398,961138ed0ca9525b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6399,e92a637d847e516c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6400,b91f8a685d7457c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6401,7c150adbe5225f20,True,1.0,1.0,0.8753703639590288,1.0,1.0,1.0,0.9480709849829286
6402,043839beb58a5dad,True,1.0,1.0,0.9079436088746752,1.0,1.0,1.0,0.961643170364448
6403,490f13844af5590d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6404,8cbe3bf8cf9c5718,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6405,cba43d02cf795a0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6406,1e037812f8d7530d,True,1.0,1.0,0.9343440569063065,1.0,1.0,1.0,0.9726433570442943
6407,75b0adddd02558ba,True,1.0,1.0,0.9535843802182412,1.0,1.0,1.0,0.9806601584242672
6408,de18caace4a351b6,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6409,d2cac33c80f45434,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6410,3043c8dc13aa548b,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
6411,d142ab856b7653df,True,1.0,1.0,0.9929177987633933,1.0,1.0,1.0,0.9970490828180806
6412,f1cc8f05115d5db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6413,bd77aab92bda5261,True,1.0,1.0,0.995402635309513,1.0,1.0,1.0,0.9980844313789637
6414,96a228d4d055523a,True,1.0,1.0,0.8914074433728076,1.0,1.0,1.0,0.9547531014053364
6415,e40bf2ac511950c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6416,8cc8fe63227d5c07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6417,0b9a48e2b0d351b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6418,1e858b49f4a95ee8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6419,5576401890e55a6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6420,a4581d8af5f755a9,True,1.0,1.0,0.956207131388445,1.0,1.0,0.5,0.9817529714118521
6421,7021139b47cf5370,True,1.0,1.0,0.8946743472141366,1.0,1.0,1.0,0.9561143113392235
6422,d151cc1bccd958d3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6423,f860c4879d1c5996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6424,ab4015c25a66588a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6425,78e8eab14d8e5d65,True,1.0,1.0,0.9505246593264659,1.0,1.0,1.0,0.9793852747193608
6426,385b1aa4b84c56bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6427,392a50db492b536e,True,1.0,1.0,0.6156123862989616,1.0,1.0,1.0,0.839838494291234
6428,9839a7913075581e,True,1.0,1.0,0.7774282330547921,1.0,1.0,1.0,0.90726176377283
6429,09a0456056555b0a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6430,9e7ae0e0f04255fa,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
6431,5f8eb8f944eb596c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6432,c42697d5870e5dee,True,1.0,1.0,0.9774822642584994,1.0,1.0,1.0,0.9906176101077081
6433,bc1a3b9fa4ca5000,True,1.0,1.0,0.8203694867163559,1.0,1.0,0.0,0.9251539527984817
6434,01314f10793f5ad7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6435,3e1e7bc23c515108,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6436,4be4c3659ea0575c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6437,88c0bfe353235280,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
6438,02f1ad081f41550e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6439,e99ca54f8f4d585f,True,1.0,1.0,0.9725240066677613,1.0,1.0,1.0,0.9885516694449006
6440,3dd0dfc88c6a5de8,True,1.0,1.0,0.8023089994874062,0.0,1.0,1.0,0.5009620831197527
6441,a76f3192f58250c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6442,d063f70ffb44513e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6443,642a177df62954ad,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6444,712427ff1635596c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6445,6b6afd7690245e14,True,1.0,1.0,0.9698156816641634,1.0,1.0,1.0,0.9874232006934015
6446,008b419a63b75917,True,1.0,1.0,0.7739333192481511,1.0,1.0,1.0,0.9058055496867295
6447,f409dfb714ed539c,True,1.0,1.0,0.8483841083672994,1.0,1.0,0.5,0.936826711819708
6448,c7215f0ccee350f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6449,a21ebf4902fa5e27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6450,7be1e4f2c85e50a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6451,948e3c9e26805b86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6452,68b2ef4a0f9d505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6453,10193911d433540b,True,1.0,1.0,0.8480253796808048,1.0,1.0,1.0,0.9366772415336687
6454,99213b077bdf516b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6455,6e0bfaa448c5587d,True,1.0,1.0,0.8508866264650421,1.0,1.0,1.0,0.9378694276937676
6456,fb42b4cbf6b95b6c,True,1.0,1.0,0.9757938416850015,1.0,1.0,1.0,0.9899141007020841
6457,e69be869445455c7,True,1.0,1.0,0.8607160606288355,1.0,1.0,1.0,0.9419650252620148
6458,bc12361c48f15f75,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6459,6c9e40634f705f56,True,1.0,1.0,0.7982920018812707,0.0,1.0,1.0,0.4992883341171961
6460,5655270788dc5fa3,True,1.0,1.0,0.9680969302093082,1.0,1.0,1.0,0.9867070542538784
6461,120e412f13585a21,True,1.0,1.0,0.8858821531395545,1.0,1.0,1.0,0.952450897141481
6462,8e7906efc10a5e42,True,1.0,1.0,0.9167249883122295,1.0,1.0,0.0,0.965302078463429
6463,9b2878b173fc5b04,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6464,9a1d23e8ed1b5837,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
6465,e5ec53f2b9875433,True,1.0,1.0,0.9886077919849795,1.0,1.0,1.0,0.9952532466604082
6466,31ffaa640cf85134,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6467,cf43204828af5513,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6468,932938d86cfc5d6f,True,1.0,1.0,0.8945603064568415,1.0,1.0,0.5,0.9560667943570174
6469,3a4e9626c9aa5fa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6470,2a484ffd16785a64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6471,601eee0a0e2d52a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6472,75f8f9a90db75078,True,1.0,1.0,0.933928880238133,1.0,1.0,1.0,0.9724703667658888
6473,8db638d42ddc59f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6474,a5b24b47fef85a1b,True,1.0,1.0,0.9159896424191525,0.0,1.0,1.0,0.5483290176746468
6475,2ec759b29e0155b5,True,1.0,1.0,0.6899060695222705,1.0,1.0,1.0,0.8707941956342794
6476,b8104b69b2d9509b,True,1.0,1.0,0.7394075241801329,1.0,1.0,1.0,0.891419801741722
6477,29af925fc44b5380,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6478,a55fa060a119508b,True,1.0,1.0,0.9354944503902877,1.0,1.0,1.0,0.9731226876626199
6479,8857612d0dad5e95,True,1.0,1.0,0.7260276514315532,1.0,1.0,1.0,0.8858448547631471
6480,beb963305ad75bb3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6481,28ecbec6051d5527,True,1.0,1.0,0.6417699192446155,1.0,1.0,1.0,0.850737466351923
6482,230f2d1902125696,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6483,9a03bf441e615cd6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6484,ad898232cb525d5f,True,1.0,1.0,0.9380094979150961,1.0,1.0,1.0,0.9741706241312901
6485,74c8385c2d845cde,True,1.0,1.0,0.9876805221821042,1.0,1.0,1.0,0.9948668842425435
6486,b42b3012c31c5b03,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6487,d792515ce4b257a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6488,795b989aef8a5b42,True,1.0,1.0,0.9572334457973556,1.0,1.0,1.0,0.9821806024155647
6489,cba2150084b1510a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6490,3a43a45778b85666,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6491,29ba983123655159,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6492,efb0bd5e26305e5b,True,1.0,1.0,0.8957772506487147,1.0,1.0,1.0,0.9565738544369644
6493,17296f6032025ecc,True,1.0,1.0,0.976586266454907,1.0,1.0,1.0,0.9902442776895445
6494,9b1bea0cc0d75583,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6495,78e3ba9d36dc59a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6496,85406e57732a5121,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6497,171e0bea742d52d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6498,c493172b908c5df9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6499,ab51ae81c26b5f5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6500,3f269e7b5ced51fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6501,70f3a3d098bf5381,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6502,ec044ac1af1655be,True,1.0,1.0,0.9747497661561448,1.0,1.0,1.0,0.9894790692317269
6503,ab8af92e0bda5def,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6504,bb30019d8f645e62,True,1.0,1.0,0.9903429752350678,1.0,1.0,1.0,0.9959762396812781
6505,ff7bf9054f4a5a4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6506,c1c3bb73344c593a,True,1.0,1.0,0.8438882739676874,1.0,1.0,1.0,0.9349534474865364
6507,5ddfd1fe80af5ceb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6508,e6a5ca65ce135d1c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6509,e309a82b568d5669,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6510,69575edb6db5507f,True,1.0,1.0,0.9728245346939018,1.0,1.0,1.0,0.9886768894557925
6511,3c3991ec8d7a5507,True,1.0,1.0,0.8164540224431878,1.0,1.0,0.5,0.9235225093513283
6512,8d62f19202505230,True,1.0,1.0,0.9544140670540749,1.0,1.0,1.0,0.9810058612725312
6513,9337165de94b5a40,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6514,5e74b6a61b715f47,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
6515,16ee6602bb5c5e99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6516,dae9ebb7c5ff5c6a,True,1.0,1.0,0.918489127664316,1.0,1.0,1.0,0.9660371365267983
6517,566bd5e6d09153e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6518,dc3b040ef45c5094,True,1.0,1.0,0.9920288072907663,1.0,1.0,1.0,0.9966786697044859
6519,60a317c40ae656c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6520,49454db3d9ef54a1,True,1.0,1.0,0.7732521567955052,1.0,1.0,1.0,0.9055217319981272
6521,0f78ffea52a85031,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6522,48762908e4705b55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6523,b934233d0ea6536b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6524,96fd45b48c8b5e18,True,1.0,1.0,0.6269247014689606,1.0,1.0,1.0,0.8445519589454001
6525,8227648b1da95adb,True,1.0,1.0,0.9850374906939494,1.0,1.0,0.5,0.9937656211224789
6526,6419172479825092,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6527,85ab290d4e535060,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6528,4e252b23d8935563,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6529,1ebcf2ddce325598,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6530,48f70b92d6895a39,True,1.0,1.0,0.9179921948248575,1.0,0.0,1.0,0.7991634145103573
6531,574b305b50435885,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6532,5d78f0d383a95860,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
6533,861805c4ff585f84,True,1.0,1.0,0.3700404354108784,1.0,1.0,0.5,0.737516848087866
6534,c240593c969a5cfc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6535,f740386a50c45238,True,1.0,1.0,0.9923293206598148,1.0,1.0,0.5,0.9968038836082561
6536,86db4cfb30b55a5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6537,91e06c22962d53bb,True,1.0,1.0,0.8836570877752775,1.0,1.0,1.0,0.9515237865730324
6538,3756dc24f9e65fd7,True,1.0,1.0,0.9821105758979859,1.0,1.0,1.0,0.9925460732908276
6539,bcdaa4a47f925ebb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6540,a8ee480d197e56dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6541,c1839a3333695317,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6542,7e8979818a51520e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6543,54d86279a0015154,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6544,59402b7bd60b5da7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6545,cb0905651ea35122,True,1.0,1.0,0.996375150499309,1.0,1.0,0.5,0.9984896460413788
6546,2e5997dafce45eb2,True,1.0,1.0,0.7476590443698594,1.0,1.0,1.0,0.894857935154108
6547,82b1cb7113515dfb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6548,ebe1b48a47f356a4,True,1.0,1.0,0.9569552371061275,1.0,1.0,1.0,0.9820646821275533
6549,0a7ed373b7de5037,True,1.0,1.0,0.9776536238351125,1.0,1.0,1.0,0.9906890099312968
6550,093362cabde15b52,True,1.0,1.0,0.8804718768218547,1.0,1.0,1.0,0.9501966153424394
6551,8cee2a96b57d58ba,True,1.0,1.0,0.9855570689923663,1.0,1.0,1.0,0.9939821120801526
6552,4edc56ca4aac5896,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6553,0363f17229aa5b57,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6554,9114a3a480dd5466,True,1.0,1.0,0.7641939965437454,1.0,1.0,1.0,0.901747498559894
6555,f5e6e24328fd5e7c,True,1.0,1.0,0.817754859151651,1.0,1.0,0.0,0.9240645246465213
6556,40dcc0a979075ffd,True,1.0,1.0,0.6493260596166363,1.0,1.0,1.0,0.8538858581735984
6557,fbf241ca4b6758d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6558,213c18fea71457d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6559,1b5a55897d2950f9,True,1.0,1.0,0.955866372972415,1.0,1.0,0.0,0.9816109887385062
6560,e8858099d9b652f2,True,1.0,1.0,0.9402525059697389,1.0,1.0,1.0,0.9751052108207245
6561,011376b151f2526c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6562,da1a3756e4465c03,True,1.0,1.0,0.9283592804583893,1.0,1.0,1.0,0.9701497001909956
6563,0cc24c1449cd54f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6564,cde38b08b4a157f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6565,04e105927ad451ab,True,1.0,1.0,0.9900814685762096,1.0,1.0,1.0,0.9958672785734207
6566,9551ef5e14315cc0,True,1.0,1.0,0.8372529303790381,1.0,1.0,1.0,0.9321887209912658
6567,ddfadfe2f0385b3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6568,9c1e4098a32a5432,True,1.0,1.0,0.8505913080013022,1.0,1.0,1.0,0.937746378333876
6569,ace74ef421f8514f,True,1.0,1.0,0.7195777038675968,1.0,1.0,1.0,0.8831573766114986
6570,584d2d7503175ef5,True,1.0,1.0,0.911305961408819,1.0,1.0,1.0,0.9630441505870079
6571,614a0b6a482455af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6572,47e0ff3bc36a5f69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6573,6de13c6c9af05cac,True,1.0,1.0,0.9433738709925582,1.0,1.0,1.0,0.9764057795802326
6574,3e9b399280e250fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6575,b60ecc0b221751d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6576,80f6c94fed0c5519,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6577,f3e32c06633756e9,True,1.0,1.0,0.7499192927982563,1.0,1.0,1.0,0.8957997053326068
6578,9bc3ee11944a5bef,True,1.0,1.0,0.9670267628967447,1.0,1.0,0.5,0.986261151206977
6579,3770407dcc67520c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6580,a2b2c80a9db75f5f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6581,8362f66ef1aa51b1,True,0.5,1.0,0.4684697120905325,0.0,1.0,1.0,0.18093119001886093
6582,f72ccf055618500a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6583,61530f7ee9945c70,True,1.0,1.0,0.964715388886307,1.0,1.0,1.0,0.9852980787026279
6584,2653ecf542e259fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6585,5f2fff93dc3356d6,True,1.0,1.0,0.9220250151586291,1.0,1.0,1.0,0.9675104229827621
6586,65b76ee44ba5521c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6587,22878e2b2f6e5ab2,True,1.0,1.0,0.9102785143807073,1.0,1.0,1.0,0.962616047658628
6588,6104f0887cc25767,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6589,8b7212ba11ec5f3b,True,1.0,1.0,0.5419483767927963,1.0,1.0,0.5,0.8091451569969985
6590,39dba8a42eaa5ea0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6591,b4175792b94a5cf2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6592,e0f8a20a76c25e20,True,1.0,1.0,0.9099412847913101,1.0,1.0,1.0,0.9624755353297125
6593,e89ad5d8a66250f0,True,1.0,1.0,0.8653658394556133,0.0,1.0,1.0,0.5272357664398389
6594,2f4117000a605404,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6595,c9f0c60627ba5237,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6596,ecd769043adc5346,True,1.0,1.0,0.952556005847954,1.0,1.0,0.5,0.9802316691033143
6597,342ae335113257f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6598,7084e524e59c50ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6599,4e3f39fa6dfc5d12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6600,cfb755b8d37458ac,True,1.0,1.0,0.9716670368139345,1.0,1.0,1.0,0.9881945986724728
6601,bf00c76f25185b83,True,1.0,1.0,0.8432327459194092,1.0,1.0,1.0,0.9346803107997538
6602,aee1ca352fdd55f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6603,a1f35d4460345de8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6604,f860a73be2cd5fe5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6605,03c2e332abb25034,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6606,efbfc794e30f528f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6607,5016bf8ca2ee554c,True,1.0,1.0,0.975143657297867,1.0,1.0,1.0,0.9896431905407779
6608,f419cea88ed9500b,True,1.0,1.0,0.9564610069049404,1.0,1.0,0.0,0.9818587528770585
6609,ebd299a3953a50ad,True,1.0,1.0,0.9925785879165043,1.0,1.0,1.0,0.9969077449652102
6610,3a5278b27c87565f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6611,c344575de7545bbe,True,1.0,1.0,0.9440858144190981,1.0,1.0,1.0,0.9767024226746243
6612,1f57ce2072e25edb,True,1.0,1.0,0.9762741917190468,1.0,1.0,1.0,0.9901142465496028
6613,302803d07e7059dc,True,1.0,1.0,0.971430821018664,1.0,1.0,1.0,0.9880961754244434
6614,7b281124be57507a,True,1.0,1.0,0.6357113698108448,1.0,1.0,0.5,0.8482130707545187
6615,e61adc75d7da50c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6616,e801c47d97b95978,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6617,a009893e14c75fd0,True,1.0,1.0,0.9905861058250541,1.0,1.0,1.0,0.9960775440937727
6618,2695738230ce5ad0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6619,8b8ae78cc3685216,True,1.0,1.0,0.7163635068597222,1.0,1.0,1.0,0.8818181278582177
6620,dbadf83c8bc85324,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
6621,d2e124f077ee53cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6622,8d21608fa8c354f1,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6623,71f883f1ec8f5e37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6624,ad601a0f5b8350dd,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6625,57d9e7f9125751e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6626,efc87f8726645319,True,1.0,1.0,0.9741030015589233,1.0,1.0,1.0,0.9892095839828846
6627,fbd06f49da055ea8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6628,51e74fb3d9945768,True,1.0,1.0,0.8251884479464361,1.0,1.0,1.0,0.927161853311015
6629,baf0c6e99bec57db,True,1.0,1.0,0.9739714616296806,0.0,1.0,1.0,0.5724881090123669
6630,f7544894729252f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6631,56e1329f01d95164,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6632,1fc38f9fc93f5a29,True,1.0,1.0,0.7642766482817431,1.0,1.0,1.0,0.9017819367840597
6633,92c920c643695ff3,True,1.0,1.0,0.6866503526714051,1.0,1.0,1.0,0.8694376469464188
6634,bd4dac2ccde55c08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6635,1b301e5f9ede59d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6636,d61ed977dd8a5197,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6637,b814c5b773165d87,True,1.0,1.0,0.9094547622244401,1.0,1.0,1.0,0.9622728175935166
6638,086e4501de295946,True,1.0,1.0,0.9787597024190026,1.0,1.0,1.0,0.9911498760079178
6639,6fdde744b66451da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6640,5445d4283a475bf6,True,1.0,1.0,0.8548704499680017,1.0,1.0,1.0,0.939529354153334
6641,6dfba05513f05909,True,1.0,1.0,0.5555703924429295,1.0,1.0,1.0,0.8148209968512207
6642,3a2875c07f035d2d,True,1.0,1.0,0.9503416587351843,1.0,1.0,1.0,0.9793090244729935
6643,71e87d45fe895277,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6644,87d1648c9e27512b,True,1.0,1.0,0.9201839772994314,1.0,1.0,1.0,0.966743323874763
6645,533c27383d335f4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6646,a4d55f73b8ad51b9,True,1.0,1.0,0.7634777110136043,1.0,1.0,1.0,0.9014490462556685
6647,0f8e3ba3d90958d1,True,1.0,1.0,0.9263913288191844,1.0,1.0,1.0,0.9693297203413268
6648,0436604d25145231,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6649,27bcec96f13c5426,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6650,2472d00839f65c25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6651,f5c9c516bf7a5ce8,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6652,a760f4373fd751e4,True,1.0,1.0,0.9525238477845107,1.0,1.0,1.0,0.9802182699102128
6653,134c369c82f05262,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6654,84409129e8075bca,True,1.0,1.0,0.7472374389291366,1.0,1.0,0.5,0.8946822662204736
6655,f73281d701fd56a6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6656,1b25edea36205814,True,1.0,1.0,0.6618688518836964,1.0,1.0,1.0,0.8591120216182068
6657,c66027dcfef35daf,True,1.0,1.0,0.8302738148425312,1.0,1.0,1.0,0.929280756184388
6658,8fc0b7212263588f,True,1.0,1.0,0.972886059526657,1.0,1.0,1.0,0.9887025248027737
6659,5c5e0e2c9d225b98,True,1.0,1.0,0.9968537063706044,1.0,1.0,1.0,0.9986890443210852
6660,86c6c03a41a057d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6661,d01fec804cd45644,True,1.0,1.0,0.5897802085732474,1.0,1.0,1.0,0.8290750869055197
6662,e253ff0b4fd758cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6663,e66d21ee45e65dac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6664,24ce107c0e75533a,True,1.0,1.0,0.8268291158680547,1.0,1.0,0.0,0.9278454649450228
6665,bf2c48523de254ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6666,e463ad284c0d595c,True,1.0,1.0,0.9861420944352395,1.0,1.0,1.0,0.9942258726813499
6667,ba62104a517e5a9b,True,1.0,1.0,0.8653797639458357,1.0,1.0,1.0,0.9439082349774316
6668,8cbfcb387ec85461,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6669,f6268af57ef35a2b,True,0.0,0.0,0.0,0.0,1.0,1.0,0.0
6670,ccb49e301e40523f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6671,d20be65e3dc65738,True,1.0,1.0,0.9766510313667116,1.0,1.0,1.0,0.9902712630694631
6672,8de5173c05ee56f5,True,1.0,1.0,0.9328298917160961,1.0,1.0,1.0,0.9720124548817067
6673,a15d7c93c85e5505,True,1.0,1.0,0.9952655258849836,1.0,1.0,1.0,0.9980273024520766
6674,2462c21ce2bb5f2d,True,1.0,1.0,0.7915626264487369,1.0,1.0,1.0,0.9131510943536404
6675,45935e0787fd5a31,True,1.0,1.0,0.9688039779039828,1.0,1.0,1.0,0.9870016574599928
6676,1803fa678ee652fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6677,de80647014f35dbb,True,1.0,1.0,0.9999596286479332,1.0,1.0,1.0,0.9999831786033054
6678,f57f56e799be599f,True,1.0,1.0,0.8570943620844194,1.0,1.0,1.0,0.9404559842018414
6679,2f03781e3fd05c28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6680,ad0c441309de5d2e,True,1.0,1.0,0.8962179576348033,1.0,1.0,1.0,0.9567574823478348
6681,238955ab60075940,True,1.0,1.0,0.9941001288134649,1.0,1.0,1.0,0.9975417203389437
6682,eed4abcb01455af9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6683,f0b6499b393152be,True,1.0,1.0,0.7127313539171767,1.0,1.0,1.0,0.8803047307988235
6684,35cf51dd13d559c0,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
6685,c0e6ee59f6455107,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6686,c82bebed0dac5691,True,1.0,1.0,0.9722496935438097,1.0,1.0,0.0,0.9884373723099208
6687,04d0fb4e3ab25115,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6688,657274955033592a,True,1.0,1.0,0.8416147948547322,1.0,1.0,1.0,0.9340061645228052
6689,667afe1f010351c5,True,1.0,1.0,0.6523345028467348,1.0,1.0,1.0,0.8551393761861394
6690,03aa8a0576a25b63,True,1.0,1.0,0.9084788410399856,1.0,1.0,1.0,0.9618661837666607
6691,a6e08764c0245823,True,1.0,1.0,0.6465126067336648,1.0,1.0,1.0,0.852713586139027
6692,3dcb4ddd8afe598d,True,1.0,1.0,0.9832587177388299,1.0,1.0,1.0,0.9930244657245124
6693,2d9d3d15e7f25716,True,1.0,1.0,0.9854548481225802,1.0,1.0,1.0,0.9939395200510751
6694,e9597ce7a5a7589b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6695,ac2bc045e07151a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6696,dbb9c9811b275fd8,True,1.0,1.0,0.9321188653066692,1.0,1.0,1.0,0.9717161938777789
6697,daf38cecd5045cf6,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
6698,be63913f07ee5245,True,1.0,1.0,0.9251114435448767,1.0,1.0,1.0,0.9687964348103654
6699,607298120f23583c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6700,58ba738c8dd15d55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6701,e1cb9d3c53135bfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6702,2556a5c923c95128,True,1.0,1.0,0.949802243198485,1.0,1.0,1.0,0.9790842679993688
6703,ddd6640cba7e584c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6704,cebd7d74024b5cce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6705,c1019bca7cd95123,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6706,bfcbb192c11b5736,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6707,17329d8654895534,True,1.0,1.0,0.8191867306911896,1.0,1.0,1.0,0.9246611377879956
6708,936037f7683c50e8,True,1.0,1.0,0.7414379588159418,1.0,1.0,1.0,0.892265816173309
6709,3b3f3faf6778593f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6710,e54bb40453165fac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6711,9ab8b2e7de985004,True,1.0,1.0,0.8276068512598745,1.0,1.0,1.0,0.9281695213582811
6712,278518f5fd0354b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6713,3e8e85cf14c65da8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6714,eb1315c4860c5189,True,1.0,1.0,0.9706886039416357,1.0,1.0,0.5,0.9877869183090149
6715,463d1cf17f915536,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6716,2829df17720c501f,True,1.0,1.0,0.8611629359652699,1.0,1.0,1.0,0.9421512233188625
6717,4d7462e08df954a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6718,4e1193a7697853ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6719,90482225be14588c,True,1.0,1.0,0.9102936159500906,1.0,1.0,1.0,0.9626223399792044
6720,68e8dda3806f5b88,True,1.0,1.0,0.9145041468481688,1.0,1.0,1.0,0.9643767278534036
6721,52d9d533ca4e5980,True,1.0,1.0,0.4959950581352139,1.0,1.0,0.5,0.7899979408896725
6722,a19a3d9b712751f6,True,1.0,1.0,0.8459187893439263,1.0,1.0,1.0,0.9357994955599693
6723,16a2c04634ab5112,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6724,b683672d37cc5001,True,1.0,1.0,0.9573838219215612,1.0,1.0,1.0,0.9822432591339839
6725,e5e00457df055e1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6726,77160cf8a6b8581d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6727,c9fb5f51480b5ff8,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6728,055417b420d5598f,True,1.0,1.0,0.8549798099671149,1.0,1.0,0.5,0.9395749208196312
6729,6cb33358dfbc5a84,True,1.0,1.0,0.8904444711109044,1.0,1.0,1.0,0.9543518629628768
6730,909655c780e152ac,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6731,36077daf1cda5d05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6732,c848c9ccc6e55adf,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6733,613c91adcbe55cd5,True,1.0,1.0,0.8013037523394934,1.0,1.0,0.5,0.9172098968081223
6734,6618e0dc30c95169,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6735,669b4ffc8b8a5f21,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6736,9940f912e66a5918,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6737,9ac86ade68505597,True,1.0,1.0,0.6876862414479042,1.0,1.0,1.0,0.8698692672699601
6738,62667ead92a35fbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6739,a627522c77eb526c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6740,9a38ba16ae8d57be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6741,6d7754fdda3a50a6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6742,a4f2f32aa59f53b9,True,1.0,1.0,0.9239817876054436,1.0,1.0,1.0,0.9683257448356016
6743,1c078ca2e3625bb0,True,1.0,1.0,0.9049805947612076,1.0,1.0,1.0,0.9604085811505033
6744,0ebb578555b25ab2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6745,5f4945f6b9b45024,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6746,04676f5bccee5447,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6747,f3e0463f3cf4505e,True,1.0,1.0,0.9994544686583606,1.0,1.0,1.0,0.9997726952743169
6748,cc7d3c360c345a4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6749,9195f25b12bd56d9,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6750,37b96c1d86665204,True,1.0,1.0,0.7395832702646354,1.0,1.0,1.0,0.8914930292769313
6751,14f16328a6c0551e,True,1.0,1.0,0.983699711903264,1.0,1.0,0.5,0.9932082132930266
6752,4c5164f4b17d5581,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6753,faa12c2adc7c521f,True,1.0,1.0,0.815788957753905,1.0,1.0,0.0,0.9232453990641272
6754,80bc2d8487e552f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6755,caa3170f8c3b5cfe,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6756,9482776d16a6551d,True,1.0,1.0,0.6048322989393501,1.0,1.0,1.0,0.8353467912247292
6757,1c2170ed2977545e,True,1.0,1.0,0.9853977219674062,1.0,1.0,1.0,0.9939157174864192
6758,758cc7a721c2546d,True,1.0,1.0,0.9871909002028784,1.0,1.0,0.0,0.9946628750845327
6759,80c159e90ae755f3,True,1.0,1.0,0.9337861902196388,1.0,1.0,1.0,0.9724109125915161
6760,db5d96563dcb5427,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6761,160e6592389759c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6762,5fd5fdcf5c1552b9,True,1.0,1.0,0.9242573063808625,1.0,1.0,1.0,0.9684405443253593
6763,f2d64d93a1915c8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6764,83158ad924fc506c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6765,68b83d28894e5bc1,True,1.0,1.0,0.512385804101674,1.0,1.0,1.0,0.7968274183756975
6766,f9a9b5ee707e501e,True,1.0,1.0,0.8106337328884997,1.0,1.0,1.0,0.9210973887035415
6767,4ee4ab24a93f5375,True,1.0,1.0,0.9417344414305804,1.0,1.0,1.0,0.9757226839294084
6768,a3882e6ae8635832,True,1.0,1.0,0.9752724299959127,1.0,1.0,0.5,0.9896968458316303
6769,d14f03fdfc1d5d54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6770,bc73190196b358f6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6771,719eb7fea14c5b94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6772,0578fbc7c369583a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6773,afe83cb6c0ae5f67,True,1.0,1.0,0.9453141273814591,1.0,1.0,1.0,0.9772142197422746
6774,85dba97943515cbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6775,2fdb40cf92e75107,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6776,5667135252dd528a,True,1.0,1.0,0.9822663795524245,1.0,1.0,1.0,0.9926109914801767
6777,345f39f8de925db9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6778,43c3a96bede25b1c,True,1.0,1.0,0.7400816521494747,1.0,1.0,1.0,0.8917006883956144
6779,70f72122f1605fa1,True,1.0,1.0,0.7646659652685225,1.0,1.0,0.5,0.9019441521952176
6780,a071167fdae35f84,True,1.0,1.0,0.9633859913175367,1.0,1.0,1.0,0.9847441630489736
6781,7217a95078bf52f2,True,1.0,1.0,0.9968332058342976,1.0,1.0,1.0,0.9986805024309572
6782,fb3e4b836ab758db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6783,0d602f62f3ad5c65,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6784,8e33b543120b53d5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6785,a05ccb0dca555526,True,1.0,1.0,0.9967396237206975,1.0,1.0,1.0,0.998641509883624
6786,9f521d00c3ef55b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6787,472899393e8f55e1,True,1.0,1.0,0.8908044275902195,1.0,1.0,1.0,0.9545018448292582
6788,346e3a62c61e50df,True,1.0,1.0,0.9506127492020232,1.0,1.0,1.0,0.9794219788341764
6789,1b96821ba3425e3b,True,1.0,1.0,0.6774562360679494,1.0,1.0,1.0,0.8656067650283122
6790,48bbe3acc93450aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6791,9fa75f1d5863570b,True,1.0,1.0,0.9083157134182394,1.0,1.0,1.0,0.9617982139242663
6792,f24e615d71a155ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6793,aff9661937e85b81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6794,da03ba74198a524b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6795,63c1254fe8ef5145,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6796,04f5b9e8203c5a92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6797,84aade0568085ba5,True,1.0,1.0,0.9551729070993634,1.0,1.0,1.0,0.9813220446247347
6798,44f758bf2bee53ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6799,e742fc9deaac5321,True,1.0,1.0,0.8096528981703774,1.0,1.0,1.0,0.9206887075709905
6800,098c8aa8816b5805,True,1.0,1.0,0.6901869021212469,1.0,1.0,1.0,0.8709112092171862
6801,2b3383daa2175aa8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6802,255caf4a6fb2584a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6803,60b09bc0e48c5d97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6804,01167513b5b55ca1,True,1.0,1.0,0.8356330156574916,1.0,1.0,1.0,0.9315137565239549
6805,afe3f2650ff85a95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6806,3a0e2f53c9585e94,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6807,ffef12d9476e557b,True,1.0,1.0,0.7431226913938735,1.0,1.0,0.5,0.8929677880807807
6808,103ac69be43f55b5,True,1.0,1.0,0.8949035344441973,1.0,1.0,0.5,0.9562098060184155
6809,45e9a0bc222452bf,True,1.0,1.0,0.9693147578029359,1.0,1.0,1.0,0.98721448241789
6810,52d6d6f0e4305a44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6811,eaee116f6fae5472,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6812,1ea152f7056659a9,True,1.0,1.0,0.8231759771286379,1.0,1.0,1.0,0.926323323803599
6813,9dfb79c738b155b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6814,edf7281f49b9573d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6815,52f7393aa83854f6,True,1.0,1.0,0.8216001058976733,1.0,1.0,0.5,0.9256667107906972
6816,d68ae36caae15586,True,1.0,1.0,0.7772920297165093,1.0,1.0,1.0,0.9072050123818789
6817,7335659408525112,True,1.0,1.0,0.6901187464177757,1.0,1.0,0.5,0.8708828110074065
6818,b7ee1af184835990,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6819,626859d4351b5ffe,True,1.0,1.0,0.9844868937533823,1.0,1.0,1.0,0.993536205730576
6820,6d4f69f0aabc5c4e,True,1.0,1.0,0.7178545484553641,1.0,1.0,1.0,0.882439395189735
6821,700cac410af95cc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6822,76a494d09cd75446,True,1.0,1.0,0.9314226007539693,1.0,1.0,1.0,0.9714260836474873
6823,ab4401719a355a62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6824,21d6b11a81755b6d,True,1.0,1.0,0.9565253616809204,1.0,1.0,1.0,0.9818855673670502
6825,ffe848c5ab4e5b30,True,1.0,1.0,0.8602037584782956,1.0,1.0,1.0,0.9417515660326231
6826,34a2cb9790ae53f3,True,1.0,1.0,0.9241895771158959,1.0,1.0,1.0,0.9684123237982899
6827,365c0937de9d5885,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6828,ef6e61a4a7ed550a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6829,e17906596dab5e6c,True,1.0,1.0,0.8689300008058269,1.0,1.0,1.0,0.9453875003357611
6830,bb5b44d240945ed0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6831,ac6e1ca0ebe75e15,True,1.0,1.0,0.9562605594331117,1.0,1.0,1.0,0.9817752330971299
6832,b2ec50201ac25ada,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6833,4a25aaca58b85ea5,True,1.0,1.0,0.8848377729633808,1.0,1.0,1.0,0.9520157387347421
6834,89fcf773eb5d514e,True,1.0,1.0,0.9445876748397722,1.0,1.0,0.0,0.9769115311832385
6835,30765e467f6c5947,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6836,667360ba7d595e46,True,1.0,1.0,0.74909895032571,1.0,1.0,1.0,0.8954578959690457
6837,1fe885bcdf8d53de,True,1.0,1.0,0.8290285220957143,1.0,1.0,1.0,0.9287618842065477
6838,fa9a6007ed205fe7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6839,4ef621a8318b5085,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6840,134221cd9f46577f,True,1.0,1.0,0.914844428853705,1.0,1.0,1.0,0.964518512022377
6841,8799520f3ff95bfc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6842,d9c700e9e21b50ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6843,3038555c47555d08,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6844,22a3a112a0485c4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6845,3fca9a087e505470,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6846,69a4cff1f35655ff,True,1.0,1.0,0.6015489264366362,1.0,1.0,1.0,0.8339787193485985
6847,7df1cd3745675ca9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6848,49e3bfda06d45f7e,True,1.0,1.0,0.9151878766582907,1.0,1.0,1.0,0.9646616152742878
6849,bf0441f2960b5e17,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6850,92c38e520e515a8a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6851,06fbdeb141965cca,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6852,41f275bfd30e514a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6853,71674e79275f5abb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6854,0b1250020ea95539,True,1.0,1.0,0.9330766032982474,1.0,1.0,1.0,0.9721152513742698
6855,096d823b664e5972,True,1.0,1.0,0.9928504668839907,1.0,1.0,1.0,0.9970210278683295
6856,c1f91d06e8285351,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6857,facc11b0d1075018,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6858,5ebf3103a78b5e39,True,1.0,1.0,0.7773820069514127,1.0,1.0,1.0,0.9072425028964219
6859,1d612d6783845a87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6860,1bdfacbfcff75c27,True,1.0,1.0,0.8469740421191412,1.0,1.0,0.5,0.9362391842163088
6861,39d78cc469d65bf8,True,1.0,1.0,0.9016684171086766,1.0,1.0,1.0,0.9590285071286152
6862,50cc657e2283511b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6863,3493d0184aea5ee8,True,1.0,1.0,0.9986019324898984,1.0,1.0,0.0,0.999417471870791
6864,8f5b6181d28e5d4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6865,a06eec37a0f058b2,True,1.0,1.0,0.8564928714040964,1.0,1.0,1.0,0.9402053630850401
6866,15cd405711fa54f8,True,1.0,1.0,0.9056174725447904,1.0,1.0,1.0,0.9606739468936626
6867,7cc683dca0155801,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6868,fc529b3abdc65998,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6869,9d7030a6966b54cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6870,956bda5985a559f1,True,1.0,1.0,0.9138581619079139,1.0,1.0,0.0,0.9641075674616308
6871,131ab0263b07507c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6872,d7350c01eab55ed0,True,1.0,1.0,0.9429036203951374,1.0,1.0,1.0,0.9762098418313073
6873,2dd890fcd27352c5,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6874,a28af989d6ea5fe8,True,1.0,1.0,0.7998626199509672,1.0,1.0,1.0,0.9166094249795697
6875,d3afcd1be60851a9,True,1.0,1.0,0.9053334781760607,1.0,1.0,1.0,0.960555615906692
6876,0b4a7c2ba59e5a8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6877,454446c80b625c47,True,1.0,1.0,0.9046493470785082,1.0,1.0,1.0,0.9602705612827117
6878,75ffe77189e95d43,True,1.0,1.0,0.9587962221220561,1.0,1.0,0.0,0.9828317592175234
6879,f376ed0415235e20,True,1.0,1.0,0.9437823385003887,0.0,1.0,0.0,0.5599093077084953
6880,629ad0d696ed5a25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6881,6d540c863075575c,True,1.0,1.0,0.8919614565041791,1.0,1.0,1.0,0.9549839402100746
6882,04fbbb5817255f30,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6883,13fa82d6564e5bac,True,1.0,1.0,0.8705936749056158,1.0,1.0,1.0,0.9460806978773398
6884,f2033bf66332541b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6885,230a57eaa1a25864,True,1.0,1.0,0.9882701386224855,1.0,1.0,1.0,0.995112557759369
6886,3ae2ab1099d65c2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6887,35fb7e0858ae5bc8,True,1.0,1.0,0.7540676673604961,1.0,1.0,1.0,0.8975281947335402
6888,d4358e3962b758ce,True,1.0,1.0,0.9377250795215603,1.0,1.0,1.0,0.9740521164673167
6889,9bd3994107ba52bc,True,1.0,1.0,0.9721794358245807,1.0,1.0,0.0,0.988408098260242
6890,9311d9a2409c5224,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6891,61c31afab34d5e94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6892,3b2fc0d01dbc50ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6893,26565788812b5fde,True,1.0,1.0,0.9743583688026546,1.0,1.0,1.0,0.9893159870011061
6894,3f188244418552d9,True,1.0,1.0,0.8165900820119376,1.0,1.0,1.0,0.9235792008383074
6895,650d84864184549e,True,1.0,1.0,0.8002984567903277,1.0,1.0,1.0,0.9167910236626365
6896,f23d4a49b1c753bc,True,1.0,1.0,0.9328458166713314,1.0,1.0,1.0,0.9720190902797214
6897,a317560bc1215a39,True,1.0,1.0,0.9867205911856161,0.0,1.0,1.0,0.5778002463273401
6898,657ea52878935352,True,1.0,1.0,0.6407332339063301,1.0,1.0,1.0,0.8503055141276376
6899,c3907cc0d2ed5600,True,1.0,1.0,0.8564756580426983,1.0,1.0,1.0,0.9401981908511243
6900,c64ddb8e7b675aa3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6901,17c882b28a195c3d,True,1.0,1.0,0.8416210518687489,1.0,1.0,1.0,0.9340087716119787
6902,a93fa981f60d50af,True,1.0,1.0,0.9554488954907746,1.0,1.0,1.0,0.9814370397878228
6903,23ad4e776c025531,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6904,d5eca47b1fc25d20,True,1.0,1.0,0.9374974694107967,1.0,1.0,1.0,0.9739572789211653
6905,dd4e7db697465be3,True,1.0,1.0,0.968675653757791,1.0,1.0,1.0,0.9869481890657462
6906,00fcad6d092c5e8e,True,1.0,1.0,0.6897140895027374,1.0,1.0,1.0,0.8707142039594739
6907,1ecea4b911675b72,True,1.0,1.0,0.9794089383336748,1.0,1.0,1.0,0.9914203909723645
6908,0809e84efac053e6,True,1.0,1.0,0.9490158154000216,1.0,1.0,1.0,0.978756589750009
6909,e10bd715492150e3,True,1.0,1.0,0.7317406214772251,0.0,1.0,1.0,0.47155859228217717
6910,0abc30416c5a59cd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6911,4b09402394995325,True,1.0,1.0,0.8833214383580106,1.0,1.0,0.5,0.9513839326491711
6912,b0325428be095810,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6913,c2116c7a0b15556d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6914,89e02236312d5038,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6915,afbf82af256b5711,True,1.0,1.0,0.8589375735229954,1.0,1.0,1.0,0.9412239889679147
6916,6a87e3be62aa5b5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6917,68513836ad24543b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6918,3128b8da22c75dd0,True,1.0,1.0,0.9173705156751546,1.0,1.0,0.0,0.965571048197981
6919,28d91d7116785bf9,True,1.0,1.0,0.951473685122451,1.0,1.0,0.0,0.9797807021343546
6920,ec611f7d00d85b31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6921,67f7d1c129be5c4b,True,1.0,1.0,0.5874812291733609,1.0,1.0,1.0,0.8281171788222337
6922,922b13fe723c505a,True,1.0,1.0,0.968981671533738,1.0,1.0,1.0,0.9870756964723908
6923,3bf1265b7ab65fc2,True,1.0,1.0,0.8286792150775011,1.0,1.0,1.0,0.9286163396156254
6924,5ff5c54200fe53fb,True,1.0,1.0,0.8629249172164289,1.0,1.0,0.0,0.942885382173512
6925,017e89f6f6a85d79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6926,b0bd81048c07524f,True,1.0,1.0,0.7241707930449797,1.0,1.0,0.5,0.8850711637687416
6927,3c93ac00b682563d,True,1.0,1.0,0.9401322872519782,1.0,1.0,0.5,0.9750551196883243
6928,0c4f97d3255155e4,True,1.0,1.0,0.679945435982255,1.0,1.0,0.5,0.8666439316592728
6929,9678b0cccb565681,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6930,2f1f5a4351e15458,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6931,77cf9dfc36c35df7,True,1.0,1.0,0.9605661423315595,1.0,1.0,1.0,0.9835692259714831
6932,2569d386da9c54ff,True,1.0,1.0,0.9395976065595905,1.0,1.0,0.0,0.974832336066496
6933,9e76720cbd565595,True,1.0,1.0,0.8781007074954711,1.0,1.0,1.0,0.949208628123113
6934,ca4f746c0a4f5396,True,1.0,1.0,0.8329425765681263,1.0,1.0,1.0,0.9303927402367194
6935,9e1a8204e14e56e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6936,9bbdfa78ebc85eec,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6937,94c6fd3f9ec85914,True,1.0,1.0,0.7286847462199,1.0,1.0,0.5,0.8869519775916249
6938,177b58cd935356f2,True,1.0,1.0,0.991562857995716,1.0,1.0,1.0,0.9964845241648815
6939,7607a0bd144e53b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6940,1b056ac7f7995a8a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6941,ce2f1ac423965b7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6942,f72d2f080fe35910,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6943,66a924c7d02159cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6944,8bb939128dfd5f7d,True,1.0,1.0,0.9928427230586245,1.0,1.0,1.0,0.9970178012744269
6945,84d0b82110465b43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6946,c8f1cf1b119f5afe,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6947,6fbdacdf660253b6,True,1.0,1.0,0.8454159262552665,1.0,1.0,1.0,0.9355899692730277
6948,fb43d35afc375bb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6949,8f5485a8338c5278,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6950,cd828def214c571e,True,1.0,1.0,0.9745701638284416,1.0,1.0,1.0,0.9894042349285174
6951,dd6f3d80501c5026,True,1.0,1.0,0.6726281226174343,1.0,1.0,1.0,0.8635950510905976
6952,77919997d5c352d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6953,87f7b4b94e2b5264,True,1.0,1.0,0.8874528684961064,1.0,1.0,1.0,0.9531053618733777
6954,435298980d7e5fb1,True,1.0,1.0,0.8777613094782373,1.0,1.0,1.0,0.9490672122825989
6955,e05cdac678ea503c,True,1.0,1.0,0.918896789937609,1.0,1.0,1.0,0.966206995807337
6956,48f6a3bdc0bf5d64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6957,e2ae05340dba502d,True,1.0,1.0,0.43176554852540994,1.0,1.0,0.0,0.7632356452189208
6958,3ef30aa787de56fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6959,a6186e0af3a55d93,True,1.0,1.0,0.7172200247750783,1.0,1.0,1.0,0.8821750103229493
6960,e747d6fdc59252f3,True,1.0,1.0,0.8801238517477404,1.0,1.0,1.0,0.9500516048948918
6961,784ddfd058865dcb,True,1.0,1.0,0.693153872167353,1.0,1.0,0.5,0.8721474467363971
6962,76e0272a57f55674,True,1.0,1.0,0.877658511776676,1.0,1.0,1.0,0.9490243799069483
6963,948e6a45c7cd5837,True,1.0,1.0,0.9282948407189326,1.0,1.0,1.0,0.9701228502995553
6964,70ee383e3b335c16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6965,b5b8d20688385790,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6966,6dd2d5f52cc55546,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6967,3d726e71b9925965,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6968,be709e9a5d085f75,True,1.0,1.0,0.8093688048005022,1.0,1.0,0.5,0.9205703353335425
6969,a2839b1b4f0352e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6970,f8ec4186e4f15c8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6971,2b482f615de15efb,True,0.0,1.0,0.0,1.0,1.0,1.0,0.0
6972,8afbc18a03e2572f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6973,e009079e2dc25bbf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6974,e0a645315de658bc,True,1.0,1.0,0.7895051672547887,1.0,1.0,1.0,0.9122938196894953
6975,a36cdc9ebe595113,True,1.0,1.0,0.9486786455873004,1.0,1.0,1.0,0.9786161023280417
6976,ff14af5a86c55674,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6977,51a80bf5fd575fa2,True,1.0,1.0,0.7055922844407445,1.0,1.0,1.0,0.8773301185169768
6978,b821203c112455cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6979,536e9526257a57f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6980,a924bf802fe25fa6,True,1.0,1.0,0.9370985008185296,1.0,1.0,1.0,0.9737910420077207
6981,71bacc65bda2569c,True,1.0,1.0,0.9755681123520773,1.0,1.0,1.0,0.9898200468133656
6982,9fc65b945c175ebb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6983,ba9ec722d0e05e2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6984,084ce89976f1505e,True,1.0,1.0,0.8832730939513218,1.0,1.0,1.0,0.9513637891463841
6985,b77b4b6eb149553f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6986,398010cdaac05adc,True,1.0,1.0,0.973123348825162,1.0,1.0,1.0,0.9888013953438174
6987,27b5c3ce868856a2,True,1.0,1.0,0.9583319251340736,1.0,1.0,1.0,0.9826383021391973
6988,3c7c1b09e9625732,True,1.0,1.0,0.9162041987731948,1.0,1.0,1.0,0.9650850828221644
6989,ae878998fecb50a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6990,898e245e2b0056b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6991,fdde37fbe3d35bef,True,1.0,1.0,0.9161854933363461,1.0,1.0,1.0,0.9650772888901442
6992,39a2b9bc296c5b76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6993,ae50b115259f5a24,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6994,3047f87f67555d16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6995,0d8610ae20005e45,True,1.0,1.0,0.9565867952269448,1.0,1.0,1.0,0.9819111646778937
6996,8f741adb793f51c9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6997,bae779013dfe5537,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6998,134cbee5a9635cd7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6999,b5e2d8766c6d51b2,True,1.0,1.0,0.9622037296841199,1.0,1.0,1.0,0.9842515540350499
7000,6b8774b008675f8d,True,1.0,1.0,0.9259645415278003,1.0,1.0,1.0,0.96915189230325
7001,4d5c4013a6db5819,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7002,b5674c9c6c735d57,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7003,9164913b818a58b1,True,1.0,1.0,0.9354799340418686,1.0,1.0,1.0,0.973116639184112
7004,f8d3738f77c05163,True,1.0,1.0,0.9698912884198946,1.0,1.0,1.0,0.9874547035082895
7005,9a22009eaa1250fe,True,1.0,1.0,0.9534055379128366,1.0,1.0,1.0,0.9805856407970152
7006,37ebe75f19b1549a,True,1.0,1.0,0.7600703792416883,1.0,1.0,1.0,0.9000293246840368
7007,a62a20e735805039,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7008,06ea285b61b55a54,True,1.0,1.0,0.9024101435545239,1.0,1.0,1.0,0.9593375598143851
7009,4bbfb5ec60205e63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7010,7a7e8074ee5c5389,True,1.0,1.0,0.9761678671868224,1.0,1.0,1.0,0.990069944661176
7011,7f9f4661a4875959,True,1.0,1.0,0.8404895075109089,1.0,1.0,1.0,0.9335372947962121
7012,bc8aad9d72385289,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7013,21b54e6d58985ae3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7014,151436bbacb858b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7015,fcb205c7324051ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7016,118fa9fa499e5670,True,1.0,1.0,0.9069685567799401,1.0,1.0,0.0,0.9612368986583085
7017,91afe72955de5b85,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7018,8043aa566aa45878,True,1.0,1.0,0.9617423567964724,1.0,1.0,0.5,0.9840593153318634
7019,8aa8e3e16c035d5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7020,9104884bcb915c08,True,1.0,1.0,0.9825735286307039,1.0,1.0,1.0,0.9927389702627932
7021,963d98eaf75259f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7022,87a5fd24e88d5e0a,True,1.0,1.0,0.955189865300618,1.0,1.0,1.0,0.9813291105419242
7023,79e7ccb136775266,True,1.0,1.0,0.6161809850113469,1.0,1.0,1.0,0.8400754104213947
7024,1ca03ed089925396,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7025,a19dd8ff9c4e5fc7,True,1.0,1.0,0.889181512258468,1.0,1.0,1.0,0.953825630107695
7026,f69367f756605199,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7027,6fe374eabe7b5dea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7028,2380261642d25251,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7029,e8dd949cee3c5f30,True,1.0,1.0,0.8003268332402776,1.0,1.0,1.0,0.916802847183449
7030,57af94e8290254bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7031,2ba94c9278825a74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7032,f1b71a95642b5da2,True,1.0,1.0,0.8774649737547587,1.0,1.0,1.0,0.9489437390644828
7033,7f2cd560a3c3528a,True,1.0,1.0,0.8612618700891927,1.0,1.0,1.0,0.942192445870497
7034,407b876e623a5c51,True,1.0,0.0,0.0,1.0,0.0,1.0,0.0
7035,08e025b8ab6253bc,True,1.0,1.0,0.9555693398370549,1.0,1.0,1.0,0.9814872249321063
7036,3bdecfdccc335eda,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7037,c26281cfd29f5c15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7038,72d842bc596b536b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7039,d0672a5ab71d59fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7040,05d6f076bdc855d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7041,4b55193d36c35e4a,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
7042,3d34ef81b357566e,True,1.0,1.0,0.8784947093640905,1.0,1.0,1.0,0.9493727955683711
7043,78c1a7b545cf5592,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7044,d849d3813e3052d0,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7045,7b6749c7b2795906,True,1.0,1.0,0.8292971118146377,1.0,1.0,1.0,0.9288737965894324
7046,761985c4330555f2,True,1.0,1.0,0.9492427267721831,1.0,1.0,1.0,0.9788511361550762
7047,1cff7a7ece6851c4,True,1.0,1.0,0.7397141257347711,0.0,1.0,1.0,0.47488088572282133
7048,71dedbc865b25faf,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7049,a30baeb5294658b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7050,43066c8c8e325fcf,True,1.0,1.0,0.9862301530487142,1.0,1.0,1.0,0.9942625637702976
7051,edf7e758c7075ce8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7052,f0135d40a8f05feb,True,1.0,1.0,0.9490843620948314,1.0,1.0,1.0,0.9787851508728463
7053,1a775d7198a654e0,True,1.0,1.0,0.9891420911027827,1.0,1.0,1.0,0.9954758712928262
7054,b0b461ce7bd959ec,True,1.0,1.0,0.7034342313812042,1.0,1.0,1.0,0.8764309297421683
7055,6c5d84e81aca5755,True,1.0,1.0,0.7856967748623328,1.0,1.0,1.0,0.910706989525972
7056,33947554006251e9,True,1.0,1.0,0.9108892288364193,1.0,1.0,0.0,0.9628705120151748
7057,8c36f77fe7215dd7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7058,16d4141f073d52f1,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7059,d64b2da8ffb65c16,True,1.0,1.0,0.6994121565339353,1.0,1.0,0.5,0.874755065222473
7060,91d22882380a5e4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7061,fec541917e3f5029,True,1.0,1.0,0.8444746854299038,1.0,1.0,1.0,0.9351977855957933
7062,ad54eadf72625631,True,1.0,1.0,0.9288639459147828,1.0,1.0,1.0,0.970359977464493
7063,ae09c3f715ed58c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7064,e0b7d625d3f55cd8,True,1.0,1.0,0.8181873753237654,1.0,1.0,1.0,0.9242447397182355
7065,2e6e8eebd05f5da2,True,1.0,1.0,0.9529002884265055,1.0,1.0,1.0,0.9803751201777106
7066,98c7a48dd75052ab,True,1.0,1.0,0.7911738719262456,1.0,1.0,1.0,0.9129891133026024
7067,9f191d1313c95362,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7068,83cb0b794de45f7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7069,583e9cc4115258e4,True,1.0,1.0,0.8623373330828639,1.0,1.0,0.5,0.9426405554511933
7070,1e4f2f231ac0540e,True,1.0,1.0,0.8799749425849253,1.0,1.0,1.0,0.9499895594103855
7071,1e4fb3a9572f5e7d,True,1.0,1.0,0.8680816161883349,1.0,1.0,1.0,0.9450340067451396
7072,c9c7f9354f935514,True,1.0,1.0,0.8235929213033917,1.0,1.0,1.0,0.9264970505430798
7073,01fea9c4f9f45634,True,1.0,1.0,0.9224057797749039,1.0,1.0,1.0,0.96766907490621
7074,92e7b3a7f4d054f3,True,1.0,1.0,0.6620207229637842,1.0,1.0,1.0,0.85917530123491
7075,82b3e6e3bfa15ecf,True,1.0,1.0,0.9793104812301635,1.0,1.0,1.0,0.9913793671792348
7076,42a20478abeb54d5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7077,e2e2578cd6b6505f,True,1.0,1.0,0.8697961855051559,1.0,1.0,1.0,0.9457484106271483
7078,90b8f3760e535ef6,True,1.0,1.0,0.9021811918407614,1.0,1.0,1.0,0.959242163266984
7079,aea962fd9c025957,True,1.0,1.0,0.9803341615791915,1.0,1.0,1.0,0.9918059006579965
7080,3d6cbc2a95885eef,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7081,72a9c8aa9d1a580c,True,1.0,1.0,0.8926990630772762,1.0,1.0,1.0,0.9552912762821985
7082,05987b88b7be5bea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7083,6e7339e7dc70532a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7084,81a726148d245594,True,1.0,1.0,0.8977778818704083,0.0,1.0,1.0,0.5407407841126701
7085,0fa0e8a25eec5e1e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7086,9c2602db70435500,True,1.0,1.0,0.8085065018922276,1.0,1.0,1.0,0.9202110424550948
7087,3fdefe546f3159fd,True,1.0,1.0,0.9705093006940001,1.0,1.0,1.0,0.9877122086225
7088,f14e7ed78b5d55b4,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7089,bf7e92340c6454a2,True,1.0,1.0,0.8991986253962733,0.0,1.0,1.0,0.5413327605817805
7090,9d1d720d0e2e511e,True,1.0,1.0,0.9788319966262932,1.0,1.0,1.0,0.9911799985942888
7091,c06d7badaabb5a9f,True,1.0,1.0,0.843853617279029,1.0,1.0,1.0,0.9349390071995954
7092,5f70e91ff9d250f5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7093,ef16f9855fe95fda,True,1.0,1.0,0.7457781922674048,1.0,1.0,1.0,0.8940742467780853
7094,17ea7a2cc29957fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7095,ae472d675a965aca,True,1.0,1.0,0.9282117411411533,1.0,1.0,0.5,0.9700882254754806
7096,56a45baf2fb55951,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7097,a4fb656f624e5458,True,1.0,1.0,0.8795263470545317,1.0,1.0,1.0,0.9498026446060548
7098,d12fdbd7f3265051,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7099,4cdd4e33b01a52a8,True,1.0,1.0,0.9877121899639847,1.0,1.0,1.0,0.9948800791516602
7100,a67c6744e6c45edb,True,1.0,1.0,0.9311522615438834,1.0,1.0,1.0,0.9713134423099513
7101,8a92561fdd0750ad,True,1.0,1.0,0.8584405584863095,0.0,1.0,1.0,0.5243502327026289
7102,2c978eb63fec5d2a,True,1.0,1.0,0.8327049106376914,1.0,1.0,1.0,0.9302937127657046
7103,8eca6838e7c75493,True,1.0,1.0,0.7664410187412111,1.0,1.0,1.0,0.9026837578088379
7104,8673d97f94ae5700,True,1.0,1.0,0.9745861517408551,1.0,1.0,1.0,0.9894108965586895
7105,d360ce59cdc15efc,True,1.0,1.0,0.9278277742123296,1.0,1.0,1.0,0.9699282392551374
7106,b8bd18a1ccf45918,True,1.0,1.0,0.9869627750769281,1.0,1.0,0.0,0.9945678229487201
7107,a2701552b0f95f7b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7108,96d9a24139ca5ad4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7109,10db4b6fe64b5c10,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7110,324f93888ec35bb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7111,3febbde773f15b51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7112,4f50d7c22352505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7113,8ffb4bbf7d845255,True,1.0,1.0,0.6894377868950617,1.0,1.0,0.5,0.8705990778729423
7114,1288b2d19d695376,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7115,3c114912e4cf590c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7116,e8e01645fcde5b8e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7117,f28cb1d6c0cf568f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7118,c678ab21b707538f,True,1.0,1.0,0.8193105368614128,1.0,1.0,1.0,0.9247127236922553
7119,89ec780cbf965fba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7120,c505de060d305ef5,True,1.0,1.0,0.9417485598665104,1.0,1.0,1.0,0.9757285666110459
7121,b5b0ab149f9055db,True,1.0,1.0,0.943419219678773,1.0,1.0,0.5,0.9764246748661555
7122,193b39b2ec4f53af,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7123,fe0a33d7599a59b3,True,1.0,1.0,0.9927765185038688,1.0,1.0,1.0,0.9969902160432786
7124,9edf148b1ed05a22,True,1.0,1.0,0.9535464924510296,1.0,1.0,1.0,0.9806443718545957
7125,8c12150f849b5b10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7126,569187407cd3517c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7127,6aa2d225dc0d5b6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7128,0202782270ab5a62,True,1.0,1.0,0.980277796153362,1.0,1.0,1.0,0.9917824150639009
7129,742456f4f1c65425,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7130,f9f4354a1d12565d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7131,40ffdefe6d2f541a,True,1.0,1.0,0.88812766280299,1.0,1.0,1.0,0.9533865261679125
7132,cd1234d5b4b2570d,True,1.0,1.0,0.6814612561781638,0.0,1.0,1.0,0.4506088567409015
7133,38afc409029551e0,True,1.0,1.0,0.9943309051316421,1.0,1.0,1.0,0.9976378771381841
7134,18236bb0b875582d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7135,26eeb11cbcd9593b,True,1.0,1.0,0.8994012211554625,1.0,1.0,1.0,0.9580838421481094
7136,1766fa78fd10576e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7137,e7a7c61c543e5b88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7138,b9f3b69b160e5ad0,True,1.0,1.0,0.8991364449201522,1.0,1.0,1.0,0.9579735187167301
7139,4e12d62c42575ac3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7140,5474ade2411457f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7141,b8873bb7c3f35d15,True,1.0,1.0,0.9696846997642172,1.0,1.0,1.0,0.9873686249017571
7142,6326e62f04625791,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7143,d2b3f402ba0f55c3,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7144,a5977f7fb4fd5386,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7145,50433807834059b1,True,1.0,1.0,0.7480296875822282,1.0,1.0,1.0,0.8950123698259285
7146,991972800a895109,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7147,8562e5f582e251cf,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7148,1e80c5febdd25875,True,1.0,1.0,0.9798659968237954,1.0,1.0,1.0,0.9916108320099148
7149,1a4d88c3ccc6586d,True,1.0,1.0,0.8937142992743089,1.0,1.0,1.0,0.9557142913642954
7150,d7d752a4a8b95a59,True,1.0,1.0,0.9883729671084943,1.0,1.0,1.0,0.9951554029618727
7151,ba69be06341d5b2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7152,b4f05c1e42ea5aec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7153,562e11865ef75220,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7154,376450d3edc951fc,True,1.0,1.0,0.8409060181668918,1.0,1.0,1.0,0.9337108409028717
7155,7767ce3fbd5f5f50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7156,da848499bd6759c9,True,1.0,1.0,0.9580732937565808,1.0,1.0,1.0,0.9825305390652419
7157,fd16b1d0d41352ee,True,1.0,1.0,0.9829627292698667,1.0,1.0,1.0,0.9929011371957778
7158,a075b9f46b7b5831,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7159,307fee530f99569a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7160,8135a67aa74e586c,True,1.0,1.0,0.9984472730836118,0.0,1.0,1.0,0.5826863637848382
7161,850fd96a46b25445,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7162,39108eefc8e95e0e,True,1.0,1.0,0.8435730625740316,1.0,1.0,1.0,0.9348221094058465
7163,7d664c7260d45737,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7164,b7f26baef02d54ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7165,5009bb0ce61b5921,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7166,da36c99454f65715,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7167,72d6e0ab829553ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7168,8b477eda939951d6,True,1.0,1.0,0.7817235271023928,1.0,1.0,1.0,0.909051469625997
7169,50833a9c9b265db8,True,1.0,1.0,0.9022504744623987,1.0,1.0,0.0,0.9592710310259994
7170,f8b524a4e8925503,True,1.0,1.0,0.9536951154151304,1.0,1.0,1.0,0.9807062980896376
7171,94625815a7b351b5,True,1.0,1.0,0.8583002133797946,1.0,1.0,1.0,0.9409584222415811
7172,295e5c491ca35642,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7173,79bba6381fb85a36,True,1.0,1.0,0.9922191846586648,1.0,1.0,1.0,0.9967579936077771
7174,cde54c98cbec5255,True,1.0,1.0,0.8586982332895796,1.0,1.0,1.0,0.9411242638706582
7175,094846d2fa755e29,True,1.0,1.0,0.9685245282241899,1.0,1.0,1.0,0.9868852200934125
7176,27f3c1e778bf5748,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7177,f5af188b17e85ef0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7178,0df213c579225af6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7179,92da1e3c12fa54b6,True,1.0,1.0,0.8603013912438032,1.0,1.0,1.0,0.9417922463515845
7180,08a8fc71ab1b57c2,True,1.0,1.0,0.9832208048841515,1.0,1.0,1.0,0.9930086687017298
7181,a4bc6340456351af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7182,6a090fe8d71a5f38,True,1.0,1.0,0.719964864437119,0.0,1.0,0.5,0.46665202684879964
7183,5491f2f619e25dfb,True,1.0,1.0,0.9597188710867947,1.0,1.0,0.0,0.9832161962861644
7184,f42bdbb0a30c5854,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7185,64f47c2f2c7754cb,True,1.0,1.0,0.7513070396357372,1.0,1.0,0.5,0.8963779331815571
7186,e5e21bbf8d665374,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7187,94ae12c4703950be,True,1.0,1.0,0.853387358604854,1.0,1.0,1.0,0.9389113994186893
7188,d61fe42422225edf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7189,a4717050e0c05d1e,True,1.0,1.0,0.8894436010637096,1.0,1.0,0.5,0.9539348337765455
7190,3b8cbe3ce6465e62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7191,48b503ec9c5a5d7a,True,1.0,1.0,0.9874523082353808,1.0,1.0,1.0,0.9947717950980753
7192,a2047f9cb3865b75,True,1.0,1.0,0.700904003798582,1.0,1.0,0.5,0.8753766682494092
7193,2135b76284735f17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7194,1b88b298d405518e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7195,fd63045289ac5df7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7196,b2eba34ff4c359cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7197,0c931f9db55e5fcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7198,f631a836a63855e0,True,1.0,1.0,0.8273629130088744,1.0,1.0,1.0,0.9280678804203643
7199,3741be84f7c15b5a,True,1.0,1.0,0.8630502298349793,1.0,1.0,1.0,0.9429375957645747
7200,fd7c51a15e5b54a6,True,1.0,1.0,0.9149579299573422,1.0,1.0,1.0,0.9645658041488926
7201,9cf612ff6e4f5bd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7202,1935e5d682ff5981,True,1.0,1.0,0.9060718943436807,1.0,1.0,1.0,0.960863289309867
7203,725cc9599c3455ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7204,7cdcf11e211759cf,True,1.0,1.0,0.8474029770285009,1.0,1.0,1.0,0.9364179070952087
7205,7777f9476f1e5bb0,True,1.0,1.0,0.8399196833736905,1.0,1.0,1.0,0.9332998680723711
7206,ddc5aacc5d785804,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7207,7bea1ee3e6bc584d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7208,8128635441b358c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7209,b84c079a32635d34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7210,cf1ba57897845189,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7211,42629decf8ad5328,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7212,36037c6abc0558dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7213,75a76122cf43569e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7214,774aad2507f75660,True,1.0,1.0,0.7054608284910299,1.0,1.0,1.0,0.8772753452045957
7215,4e3fb4e28014505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7216,7c30e0debf0c532b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7217,73872fdc28995ad6,True,1.0,1.0,0.6734131410893874,1.0,1.0,1.0,0.863922142120578
7218,4e2cc4b2c43055fe,True,1.0,1.0,0.7109036945618653,1.0,1.0,1.0,0.879543206067444
7219,bffb3b45a1c55080,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7220,4dd1ab3a667b5074,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7221,db951dbc3e595c29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7222,9e4febcde4875181,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7223,83d03e995ce55e9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7224,736e564340a8557f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7225,5469a6a592ef55d0,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7226,b85f00b0919a5180,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
7227,7cee421600545b00,True,1.0,1.0,0.967047667381169,1.0,1.0,1.0,0.9862698614088204
7228,2d88ea430674513d,True,1.0,1.0,0.8639077241551323,1.0,1.0,1.0,0.9432948850646384
7229,44cc84f91c6b5bf5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7230,3f0c448b71005686,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7231,dd414d3d7d5452f1,True,1.0,1.0,0.8444933515003402,1.0,1.0,1.0,0.9352055631251418
7232,20a6e330d8f1571b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7233,f1ef98a6ff94525c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7234,0d8754f6d53d5968,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7235,18c781197c445d64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7236,fc1800501fa157a7,True,1.0,1.0,0.9401943836940884,1.0,1.0,1.0,0.9750809932058702
7237,2a34f4d0aefc5039,True,1.0,1.0,0.8117358465563331,1.0,1.0,0.5,0.9215566027318055
7238,96c4cb076c9954e6,True,1.0,1.0,0.99907739957383,1.0,1.0,0.0,0.9996155831557626
7239,5c838efd36805c92,True,1.0,1.0,0.9921928618106832,1.0,1.0,1.0,0.9967470257544514
7240,048eb7efa08354e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7241,f7a474593242588b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7242,f3c9dcda27ba51a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7243,a9bdcf08c1ce5f5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7244,9157afe90f035621,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7245,2bae2509df025832,True,1.0,1.0,0.9300187351586031,1.0,1.0,1.0,0.970841139649418
7246,8237f47b224952b4,True,1.0,1.0,0.946562810123229,1.0,1.0,1.0,0.9777345042180121
7247,7736a52445b1522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7248,ff66468144595101,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7249,cbf53151339658cb,True,1.0,1.0,0.8812718394389469,1.0,1.0,1.0,0.9505299330995612
7250,2db824526e9458f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7251,1b1a37c517e45fbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7252,69f80a41cbaa5c1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7253,b27bfe84cc545daa,True,1.0,1.0,0.9268006460635748,1.0,1.0,1.0,0.9695002691931561
7254,e45572ab63ef5deb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7255,79d36fbd8d115f06,True,1.0,1.0,0.7726942719863513,1.0,1.0,0.0,0.905289279994313
7256,3bd2edbc70605e87,True,1.0,1.0,0.8737258822866129,1.0,1.0,1.0,0.9473857842860887
7257,8eac67d757755066,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7258,062255c18e275666,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7259,354ac12e8832565a,True,1.0,1.0,0.6737183252584955,1.0,1.0,1.0,0.8640493021910398
7260,134651c94f73576f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7261,afbbcee34f1850fd,True,1.0,1.0,0.9993694374187411,1.0,1.0,1.0,0.9997372655911422
7262,2f8e10ba1a8f5672,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7263,a6f3c89c3d745a5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7264,ecaca52a9b295117,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7265,592f536375e755b6,True,1.0,1.0,0.50639613283681,1.0,1.0,1.0,0.7943317220153375
7266,fa40f1c24ced584f,True,1.0,1.0,0.9755712704233032,1.0,1.0,0.0,0.9898213626763764
7267,f1494fd9840c5014,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7268,90fa31af769c5e8d,True,1.0,1.0,0.9344253241059591,1.0,1.0,1.0,0.9726772183774829
7269,49c2b08936335901,True,1.0,1.0,0.9659173241069613,1.0,1.0,1.0,0.9857988850445673
7270,9e28afceaa155cf4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7271,76473ec469ed5a65,True,1.0,1.0,0.9387928922380924,1.0,1.0,1.0,0.9744970384325384
7272,c7c04f1581855ac4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7273,dd443a8a8d805e57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7274,8f60912c624e5f5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7275,393eaed8070a5d2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7276,334c241ababf57ae,True,1.0,1.0,0.9776179125997636,1.0,1.0,1.0,0.9906741302499015
7277,177abd8780ad5476,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7278,abcbb3c7020550c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7279,4554dbd136da53b8,True,1.0,1.0,0.8967303234328559,1.0,1.0,1.0,0.9569709680970232
7280,2b2484954fc85b54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7281,6fb754e903985d44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7282,7a18ceb376d859c1,True,1.0,1.0,0.7938989987462953,1.0,1.0,1.0,0.9141245828109564
7283,d94aa4b0e05e5be9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7284,4e8e687d6fd55093,True,1.0,1.0,0.7267566710574054,1.0,1.0,1.0,0.8861486129405854
7285,d471c0c48cb05f04,True,1.0,1.0,0.9969393988882099,1.0,1.0,1.0,0.9987247495367542
7286,3402ab10c02a5e25,True,1.0,1.0,0.9466644747811542,1.0,1.0,1.0,0.9777768644921476
7287,b867b28707205c0b,True,1.0,1.0,0.9929041834962707,1.0,1.0,1.0,0.9970434097901127
7288,49b32cb088ae53fe,True,1.0,1.0,0.829251849033411,1.0,1.0,1.0,0.9288549370972546
7289,0fa4d1e0739659b4,True,1.0,1.0,0.759282147190012,1.0,1.0,1.0,0.899700894662505
7290,8de2e76340335ed9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7291,2a48beb84af65349,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7292,fe5bd33f199d5a64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7293,f6a5c2b1f50d5afc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7294,f29d6171f46b551d,True,1.0,1.0,0.9686002566312836,1.0,1.0,1.0,0.9869167735963682
7295,def5763ef93655ae,True,1.0,1.0,0.7415736152213892,1.0,1.0,1.0,0.8923223396755788
7296,491a9b7a44225a75,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
7297,7af0e9b8a12056e8,True,1.0,1.0,0.9750842909166089,1.0,1.0,1.0,0.989618454548587
7298,c9150b81da695ae9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7299,aa10437e9b425118,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7300,6c76134176255a21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7301,80a22559c9565d0a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7302,2ead0bb5e6705b4a,True,1.0,1.0,0.9397471132512396,1.0,1.0,1.0,0.9748946305213498
7303,71031bf46f1b5cb8,True,1.0,1.0,0.9717166548172049,1.0,1.0,1.0,0.988215272840502
7304,5b3db54a43ca52ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7305,19d546524016560f,True,1.0,1.0,0.7911574821061995,1.0,1.0,1.0,0.9129822842109165
7306,656d501570ce5e54,True,1.0,1.0,0.9992583294103585,1.0,1.0,1.0,0.9996909705876494
7307,2d0517c112625a09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7308,3a31f6e6819d5ab2,True,1.0,1.0,0.963202413965655,1.0,1.0,1.0,0.9846676724856896
7309,2ad17379a25d55d9,True,1.0,1.0,0.9653011977610063,1.0,1.0,1.0,0.9855421657337526
7310,789c2205e7865e94,True,1.0,1.0,0.975377159280946,1.0,1.0,1.0,0.9897404830337275
7311,d5b21176c2e1526c,True,1.0,1.0,0.8455973055608335,1.0,1.0,1.0,0.9356655439836805
7312,2e7d8157798851f3,True,1.0,1.0,0.9759171955048453,1.0,1.0,1.0,0.9899654981270188
7313,bdb0f78978cd5307,True,1.0,1.0,0.8335403123347637,1.0,1.0,1.0,0.9306417968061517
7314,bf23bdc36a8050f5,True,1.0,1.0,0.9679806425671948,1.0,1.0,0.5,0.9866586010696645
7315,e648d5c380455667,True,1.0,1.0,0.8907134707781669,1.0,1.0,1.0,0.9544639461575696
7316,bf8fcd79b7fa532d,True,1.0,1.0,0.8324218595992058,1.0,1.0,1.0,0.9301757748330024
7317,10ae805f0be95c1f,True,1.0,1.0,0.8781769170615555,1.0,1.0,1.0,0.9492403821089814
7318,be33fb4e1b435f1d,True,1.0,1.0,0.9758809510723646,1.0,1.0,1.0,0.9899503962801518
7319,afa0bb26045b5981,True,1.0,1.0,0.6181254341342193,1.0,1.0,1.0,0.8408855975559247
7320,a4525819e5c25936,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7321,1e1878076a0b52d6,True,1.0,1.0,0.8536960241640585,1.0,1.0,1.0,0.9390400100683577
7322,c887e4bc08f85aa5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7323,0dd6fe46c94055ec,True,1.0,1.0,0.9410950043300599,1.0,1.0,1.0,0.9754562518041916
7324,0d74b112df715917,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7325,b0d77b56b10d5861,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7326,6cd97f45067e5bea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7327,17bc4c71fc425620,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7328,cf31c5ada8c353bc,True,1.0,1.0,0.9992347965088555,1.0,1.0,1.0,0.9996811652120231
7329,631712394f5b5d72,True,1.0,1.0,0.7367776440008706,1.0,1.0,1.0,0.890324018333696
7330,175fc3cad7805262,True,1.0,1.0,0.8832818262552273,1.0,1.0,1.0,0.9513674276063447
7331,cd9d029138325c2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7332,7eab8efaacef55bb,True,1.0,1.0,0.9677790582892304,1.0,1.0,1.0,0.9865746076205126
7333,7e238e859ebb5720,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7334,8954aa7e05085876,True,1.0,1.0,0.9549425278013455,1.0,1.0,1.0,0.9812260532505607
7335,c6cef2558e365e85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7336,8b3bd35b8b945918,True,1.0,1.0,0.8445942739043397,1.0,1.0,1.0,0.9352476141268081
7337,edeaf2305fa85143,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7338,4161016e65df5b37,True,1.0,1.0,0.7722410389509115,1.0,1.0,0.5,0.9051004328962131
7339,88454b0190ff551f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7340,51ed8d0e57055ed3,True,1.0,1.0,0.9895582852142969,1.0,1.0,1.0,0.995649285505957
7341,86ecfd85bd095b7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7342,ea38508ef0de57c3,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7343,ece3a3dc01cd53d2,True,1.0,1.0,0.7589606558727128,1.0,1.0,0.5,0.8995669399469636
7344,6aa26df6c6d052cb,True,1.0,1.0,0.7179256508447736,1.0,1.0,1.0,0.8824690211853223
7345,5b4cbfe57b9b524b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7346,788ea82253cb559c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7347,255c8b9b215458f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7348,917f7087f2665add,True,1.0,1.0,0.919476381614181,1.0,1.0,1.0,0.966448492339242
7349,52248a6939af5fd6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7350,d38070017e4e53c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7351,59797b950d9e52ba,True,1.0,1.0,0.8744496244222392,1.0,1.0,1.0,0.9476873435092662
7352,a810e698e69e5e70,True,1.0,1.0,0.9846485683011398,1.0,1.0,1.0,0.993603570125475
7353,55d6a50a401f52f7,True,1.0,1.0,0.8813669867953413,1.0,1.0,1.0,0.9505695778313923
7354,4b26762f1d5a509d,True,1.0,1.0,0.9251489121205922,1.0,1.0,1.0,0.9688120467169133
7355,6477d5ad590955ba,True,1.0,1.0,0.9032976566342673,1.0,1.0,1.0,0.9597073569309448
7356,059ce9cd10135396,True,1.0,1.0,0.9779309807237332,1.0,1.0,1.0,0.9908045753015555
7357,90e387c7930d56de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7358,ec1fc260f1c15d42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7359,3d29e22a03a15391,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7360,59ea5c8c067e57e7,True,1.0,1.0,0.9839643315448677,1.0,1.0,0.0,0.9933184714770281
7361,241098fe619c5de0,True,1.0,1.0,0.945090348658628,1.0,1.0,1.0,0.9771209786077616
7362,f14a3d3672035597,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7363,a0024513b78656f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7364,01329f4a29285dfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7365,34ab6d35dfef5366,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7366,7e87b622a4e35128,True,1.0,1.0,0.9783744584241493,1.0,1.0,1.0,0.9909893576767289
7367,7dbe342f2b1c57c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7368,9468f5ec72415a29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7369,8451437af5ba59ea,True,1.0,1.0,0.9415562385928886,1.0,1.0,1.0,0.9756484327470369
7370,efbd7ea4d97c5cb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7371,f1b0cf7d344052ba,True,1.0,1.0,0.9753054677427929,1.0,1.0,1.0,0.989710611559497
7372,0558c7a64ef157b1,True,1.0,1.0,0.9430931909998903,1.0,1.0,1.0,0.9762888295832877
7373,612903ce91a2507c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7374,2b7bf25209dd5705,True,1.0,1.0,0.8343684520805079,1.0,1.0,1.0,0.9309868550335448
7375,873568760d365a73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7376,dadfddb20a29587d,True,1.0,1.0,0.9933237687704921,1.0,1.0,1.0,0.9972182369877051
7377,7b3ba1d953a15802,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7378,f3931b33198d5570,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7379,c7cb2e43b2d053b7,True,1.0,1.0,0.6208239815834509,1.0,1.0,1.0,0.8420099923264379
7380,b7c35b12755c5d44,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7381,e36f096910ed562a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7382,0da11f45cc1b51ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7383,4d31d76919495557,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7384,8d8f5c8c6c29525c,True,1.0,1.0,0.7670265755818173,1.0,1.0,0.5,0.9029277398257571
7385,5e092c66c1bf5f3b,True,1.0,1.0,0.9163048583581155,1.0,1.0,0.0,0.9651270243158815
7386,33c1e6fe4ce650bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7387,4674e35da8425113,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7388,4bc95052d6d8547e,True,1.0,1.0,0.95560901906862,1.0,1.0,0.5,0.9815037579452582
7389,4c9a89b8cd2853d6,True,1.0,1.0,0.994288899958643,1.0,1.0,1.0,0.9976203749827679
7390,e61e8cbd0df957f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7391,26c48df074d151c6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7392,85f25c14e0125133,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7393,06392ff957445576,True,1.0,1.0,0.8978674319492195,1.0,1.0,1.0,0.9574447633121747
7394,b9400f20792f5936,True,1.0,1.0,0.8723488834713162,1.0,1.0,1.0,0.9468120347797151
7395,082381ecf93c57d6,True,1.0,1.0,0.8879080193554468,1.0,1.0,1.0,0.9532950080647695
7396,b0c4bad4c4fa5060,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7397,c98ef0c5c89c51d6,True,1.0,1.0,0.8222213340554191,1.0,1.0,1.0,0.9259255558564247
7398,02015675e4585611,True,1.0,1.0,0.9031751738240013,1.0,1.0,0.5,0.9596563224266671
7399,43c65ce08ad6564e,True,1.0,1.0,0.8148729728205868,1.0,1.0,1.0,0.9228637386752445
7400,2ccb0b6871c9515c,True,1.0,1.0,0.952522385520368,1.0,1.0,1.0,0.9802176606334867
7401,8de4253bc36f54df,True,1.0,1.0,0.9483508864926576,1.0,1.0,0.5,0.9784795360386074
7402,4745746f9a555951,True,1.0,1.0,0.983634334962528,1.0,1.0,1.0,0.9931809729010533
7403,f36b32268f1c5404,True,1.0,1.0,0.9894821289356809,1.0,1.0,0.0,0.9956175537232004
7404,eb72736f2edf5380,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7405,aace7a7aeaf75f2c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7406,d84b338d48335e67,True,1.0,1.0,0.9820047552360408,1.0,1.0,0.0,0.9925019813483503
7407,baf1301534ea54d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7408,8b6aa9462f5157b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7409,553c80b72cdc5c04,True,1.0,1.0,0.9841501940341281,1.0,1.0,1.0,0.9933959141808867
7410,c1553b5b161e5db1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7411,b94c811448e75d1c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7412,0a6e90cccbb15213,True,1.0,1.0,0.7087996506519298,1.0,1.0,0.5,0.8786665211049707
7413,59b32114d8b252c8,True,1.0,1.0,0.9125679640501804,1.0,1.0,0.5,0.9635699850209085
7414,f99a74d444e651d3,True,1.0,1.0,0.8229299665371343,1.0,1.0,1.0,0.9262208193904726
7415,fe3a1294722e5e1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7416,055dff3e32835333,True,1.0,1.0,0.8528509977697848,1.0,1.0,1.0,0.9386879157374103
7417,0d49407b94b259e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7418,7dae0a8be0545755,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7419,f9720f622fd4511b,True,1.0,1.0,0.7223551471648566,1.0,1.0,1.0,0.8843146446520236
7420,fb62cea889d654ec,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7421,6782b9c3686f58f3,True,1.0,1.0,0.5947111037477326,1.0,1.0,1.0,0.8311296265615553
7422,43b78800618758d9,True,1.0,1.0,0.8596827203066901,1.0,1.0,1.0,0.9415344667944542
7423,1be3fd906c435f85,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7424,8993f8b000855b17,True,1.0,1.0,0.9861981508620957,1.0,1.0,1.0,0.9942492295258732
7425,580a10ad9ad55a5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7426,4e39c50ddb075303,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7427,2eb015a011ac5fa2,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7428,a08bb182c3d558da,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7429,33bae177e9c75992,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7430,5a41a7f756c551ce,True,1.0,1.0,0.9272406369620264,1.0,1.0,1.0,0.9696835987341776
7431,7da9641127dd514b,True,1.0,1.0,0.7298440603266472,1.0,1.0,1.0,0.887435025136103
7432,1424caab55de5db7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7433,e14f1ffbe6f856e8,True,1.0,1.0,0.6995246718971544,1.0,1.0,1.0,0.8748019466238143
7434,d4d21ecb8e4058e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7435,ee4ca385da5d5778,True,1.0,1.0,0.8773706204343383,1.0,1.0,1.0,0.9489044251809743
7436,53f8bc4012fe5f29,True,1.0,1.0,0.846422210753377,1.0,1.0,1.0,0.9360092544805738
7437,f064ef8fafcf5528,True,1.0,1.0,0.8451141802076033,1.0,1.0,1.0,0.9354642417531681
7438,a479822714c6558b,True,1.0,1.0,0.9321535481241039,1.0,1.0,1.0,0.9717306450517099
7439,059912706b0758dc,True,1.0,1.0,0.9407523753305039,1.0,1.0,1.0,0.9753134897210433
7440,0c4bafb20cea5e44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7441,7f93aad83fb15871,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7442,595596a88cce5c9d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7443,785b0e9d5d505db4,True,1.0,1.0,0.8997061795960344,1.0,1.0,1.0,0.9582109081650142
7444,7dd7ec944ff15821,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7445,97e2daddecd557a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7446,daa09f8522125950,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7447,0221ed2a1c495f23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7448,5b1a620dcd675298,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7449,995f8bcf61f95fad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7450,0371700bf65b51e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7451,8be90fab0cf45555,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7452,1164ea5308cf5aae,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7453,67e538558b0b5f93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7454,0e6cae45fdd5536b,True,1.0,1.0,0.9894592121346811,1.0,1.0,1.0,0.9956080050561171
7455,77e18238b9d55c97,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7456,c77bcde9378b551c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7457,1f7fe5fcd7965b1c,True,1.0,1.0,0.944229123614973,1.0,1.0,1.0,0.976762134839572
7458,6e0a467af0205f04,True,1.0,1.0,0.8524209973325675,1.0,1.0,1.0,0.9385087488885698
7459,da924c882e6e52d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7460,e8d654d610fa547f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7461,ce9f5160229b5755,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7462,6704953640e55b83,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7463,254290b4b4a35869,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7464,bd06d301fe645a28,True,1.0,1.0,0.7110471863472162,1.0,1.0,1.0,0.8796029943113401
7465,e631898f3f38551c,True,1.0,1.0,0.943278133982159,1.0,1.0,1.0,0.9763658891592328
7466,0da8a13fb4855214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7467,ccd3ef26274b5b13,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7468,df36523fdaeb5882,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7469,aee61beda170540c,True,1.0,1.0,0.9435814213343533,1.0,1.0,1.0,0.9764922588893139
7470,fd30ed65f94d51b2,True,1.0,1.0,0.5756262588883875,1.0,1.0,1.0,0.8231776078701615
7471,1a5351601d8f52da,True,1.0,1.0,0.8354799497491825,1.0,1.0,1.0,0.9314499790621594
7472,a09e4156f577568a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7473,5c162b0d30f35b55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7474,823f87e2960853d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7475,0f78a616bdcd55ab,True,1.0,1.0,0.9406011025562385,1.0,1.0,1.0,0.9752504593984327
7476,14f10a29b9235b38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7477,826b4daba60a5648,True,1.0,1.0,0.7864640257043624,1.0,1.0,1.0,0.9110266773768178
7478,c672b42254b3556d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7479,2942d4fb604d5b5f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7480,a0eb6fa78dc2558f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7481,5b39d0cccc8e55f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7482,330af4c06f715d2d,True,1.0,1.0,0.8542198380703407,1.0,1.0,1.0,0.9392582658626419
7483,5027a61161365407,True,1.0,1.0,0.9673037944550935,1.0,1.0,1.0,0.9863765810229556
7484,ba02d873678c5cf9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7485,b0aa550f818f52a0,True,1.0,1.0,0.8743815547279867,1.0,1.0,1.0,0.947658981136661
7486,82e6bac5509d5471,True,1.0,1.0,0.9280863328753407,1.0,1.0,1.0,0.9700359720313919
7487,7edfabe116e25844,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7488,6b9c0c971f9d5b9a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7489,3b5422b60c4f5c4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7490,a64a3e4f2048576d,True,1.0,1.0,0.8876046883997446,1.0,1.0,1.0,0.9531686201665602
7491,8d6afa56bbb95f18,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7492,09a81436114951ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7493,fb2289e9d46258f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7494,dc2675fb11d6540d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7495,885f450f0b875861,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7496,157ad2289b20545e,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7497,2cd54836815b5fb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7498,d7fdaa2d555c5272,True,1.0,1.0,0.9799367441011239,1.0,1.0,1.0,0.9916403100421349
7499,10779d3fd7815d2f,True,1.0,1.0,0.8004313114485747,1.0,1.0,1.0,0.9168463797702394
7500,a6c229d05cdb5016,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7501,7e5925fce8df5e44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7502,798842f0b1c253b4,True,1.0,1.0,0.9781533698459691,1.0,1.0,1.0,0.9908972374358204
7503,6d92cfa21e805f31,True,1.0,1.0,0.9725016212466339,1.0,1.0,1.0,0.9885423421860974
7504,ddd3fc0cf919567b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7505,b894f0e8e2875363,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7506,f1bd1724d07957cc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7507,ef1f8e45b9f05e4f,True,1.0,1.0,0.99575465678865,1.0,1.0,1.0,0.998231106995271
7508,7aeb6cedbf4353ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7509,fccd90b794b15d6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7510,6b7e5348100b5572,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7511,f0b762b8c08b5ff0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7512,29647b1293bf52b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7513,d45dddb7bbfe5914,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7514,e1e4717862d25d42,True,1.0,1.0,0.9742220897360365,1.0,1.0,0.0,0.9892592040566819
7515,5659c2c128ec5db7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7516,be503a7ef2805c88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7517,45b4f09799295069,True,1.0,1.0,0.9505547506686324,1.0,1.0,0.5,0.9793978127785968
7518,54c95aa7df955414,True,1.0,1.0,0.9089768917020395,1.0,1.0,1.0,0.9620737048758498
7519,c484b85e7b07535c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7520,fe9e76e6cac35fba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7521,0a887c5364a457cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7522,99ebd32df2f453f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7523,e360cb69b8a55a47,True,1.0,1.0,0.9418322276616229,1.0,1.0,1.0,0.975763428192343
7524,0da520f851415d75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7525,4668c53b54255008,True,1.0,1.0,0.802812373167411,1.0,1.0,1.0,0.9178384888197546
7526,3d324bda0cec57ab,True,1.0,1.0,0.9441103052496409,1.0,1.0,1.0,0.9767126271873504
7527,4379fb75ac085d26,True,1.0,1.0,0.7366793058849201,1.0,1.0,1.0,0.8902830441187167
7528,476ad53b78325ef2,True,1.0,1.0,0.5903322395981377,1.0,1.0,0.5,0.8293050998325574
7529,bd35995b3dcb53e8,True,1.0,1.0,0.5075876547746384,0.0,1.0,1.0,0.378161522822766
7530,a4213d4e327c5b6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7531,ee88f3dfa73a5f65,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
7532,9b4e0723f48755fb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7533,159972aee8265c33,True,1.0,1.0,0.33186876537896026,0.0,1.0,1.0,0.3049453189079001
7534,92d21bb7692b5664,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7535,6d2178f2992f5d22,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7536,e6bdb406a21e55ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7537,a1493423e0d1521c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7538,045cd0254b3f5ad2,True,1.0,1.0,0.8753184550824558,1.0,1.0,1.0,0.9480493562843565
7539,d01e896e6c325436,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7540,9bd57127fa3b5d8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7541,a547f498303e5b17,True,1.0,1.0,0.7444041563988933,1.0,1.0,0.5,0.8935017318328722
7542,7320f05fb6675c76,True,1.0,1.0,0.4760359981677355,1.0,1.0,1.0,0.7816816659032231
7543,1b203e7299655c9c,True,1.0,1.0,0.9649667500759925,1.0,1.0,1.0,0.9854028125316635
7544,e54d150b34215b84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7545,7b4ba1d02376503b,True,1.0,1.0,0.827371972983683,1.0,1.0,1.0,0.9280716554098679
7546,92427e4a55475ba6,True,1.0,1.0,0.4131407190226342,1.0,1.0,0.5,0.7554752995927642
7547,fa919203c245502d,True,1.0,1.0,0.9426011572643431,1.0,1.0,1.0,0.9760838155268097
7548,1d16c78634695b4a,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
7549,1b95b6689ee75fab,True,1.0,1.0,0.9102221118117655,1.0,1.0,1.0,0.9625925465882356
7550,43a759f57b1d51e4,True,1.0,1.0,0.9928023500841326,1.0,1.0,0.5,0.9970009792017219
7551,47b8a869ffed5965,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7552,73aaa82bd3bb596c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7553,a15ed2f3e39c5c0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7554,255be1c4910b506e,True,1.0,1.0,0.5409466762081684,1.0,1.0,0.5,0.8087277817534035
7555,52fb49766a14554c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7556,b172a207771456f1,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7557,5cb436b6276f59ae,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7558,f5cf721a02df5ba1,True,1.0,1.0,0.7519463505291197,1.0,1.0,1.0,0.8966443127204666
7559,84431cd14c765efc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7560,34ac200e359653b5,True,1.0,1.0,0.8904774622436995,1.0,1.0,1.0,0.9543656092682081
7561,7a3e5ab8218e550f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7562,c4e78f6c6fbc5ebe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7563,c2b5ebf8ace851ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7564,2c7e5f987d5752c7,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7565,440364f63ee95043,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7566,351f4333f34258b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7567,23d647e77f2d515e,True,1.0,1.0,0.5469280834179137,1.0,1.0,1.0,0.8112200347574641
7568,84136b2623ef5618,True,1.0,1.0,0.8397259071870532,1.0,1.0,1.0,0.9332191279946055
7569,d0d94d5dca655084,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7570,1c5c2e372dc954cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7571,8c554c3017d05e9b,True,1.0,1.0,0.7680282984257983,1.0,1.0,1.0,0.9033451243440828
7572,38cce6a01e6753ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7573,952dbeff58945400,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7574,e05f3bbcb266504c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7575,bf4c97f6024b5029,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7576,56587c89d25856b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7577,c38eb1a738745b1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7578,e14d9a1990535a29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7579,5bfd2094e1ed528c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7580,3704fc999582536e,True,1.0,1.0,0.9680335436054466,1.0,1.0,1.0,0.9866806431689361
7581,82ef8b099fb55f0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7582,c3634ce5c5535b16,True,1.0,1.0,0.9657965504086838,1.0,1.0,1.0,0.985748562670285
7583,756ce42a326f5033,True,1.0,1.0,0.8673180195327753,1.0,1.0,1.0,0.9447158414719897
7584,8a6717a888fe55f9,True,1.0,1.0,0.8746695503443804,1.0,1.0,1.0,0.9477789793101584
7585,a04f86a92daf50ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7586,9a5799ace9455841,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7587,a3bb30f4190a5f5d,True,1.0,1.0,0.8899962597895509,1.0,1.0,1.0,0.9541651082456463
7588,056c6ca971b355b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7589,6bd234c45e885cb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7590,93eb75a6d0fc5db4,True,1.0,1.0,0.9338042767246251,1.0,1.0,1.0,0.9724184486352604
7591,540ec2943ea050c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7592,2497e961a13e50f8,True,1.0,1.0,0.7549336505107577,1.0,1.0,1.0,0.897889021046149
7593,03af0c992a5a5ffc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7594,1d33935825d8539f,True,1.0,1.0,0.912754980410874,1.0,1.0,0.5,0.9636479085045307
7595,dee9cc93aed75630,True,1.0,1.0,0.8912628979549557,1.0,1.0,1.0,0.9546928741478983
7596,af335d636f4c516e,True,1.0,1.0,0.9495170813887834,1.0,1.0,1.0,0.9789654505786598
7597,cd9db9ad41d35989,True,1.0,1.0,0.9651980547165686,0.0,1.0,1.0,0.5688325227985702
7598,21fb4d702ea85f63,True,1.0,1.0,0.8006247772577061,1.0,1.0,1.0,0.9169269905240442
7599,7ea67f197fe25ba7,True,1.0,1.0,0.7279110741947051,1.0,1.0,1.0,0.8866296142477937
7600,191dc35423a85d10,True,1.0,1.0,0.8943774268719326,1.0,1.0,1.0,0.9559905945299718
7601,60a62673dd78534c,True,1.0,1.0,0.9527244565957966,1.0,1.0,0.5,0.9803018569149152
7602,46cd5885206b5c6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7603,864977c14b9754eb,True,1.0,1.0,0.9487159375307126,1.0,1.0,1.0,0.978631640637797
7604,70b89bff643e5ef0,True,1.0,1.0,0.9811002349001313,1.0,1.0,1.0,0.9921250978750548
7605,d9953ee7b30f5ac3,True,1.0,1.0,0.8372870094515164,1.0,1.0,1.0,0.9322029206047985
7606,52f0b8a2023656cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7607,d74329969d1155bf,True,1.0,1.0,0.782808858041348,1.0,1.0,1.0,0.9095036908505616
7608,6da3bcc544be52d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7609,5b834475a09a531c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7610,9a4e8cacd6095527,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7611,95e6e7c4cfe15b91,True,1.0,1.0,0.9463199569433339,1.0,1.0,1.0,0.9776333153930558
7612,4de72cf1449b51c8,True,1.0,1.0,0.8967370632645948,1.0,1.0,1.0,0.9569737763602478
7613,1e91e4b9af695706,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7614,c687799dac8d5aa2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7615,7fbe5b01c5a9525c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7616,f8bec974b86952e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7617,fb2ff1ed5e1b529f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7618,dfa4c26313d45198,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7619,6af296d59322504d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7620,f377405106115a34,True,1.0,1.0,0.6091538917919386,1.0,1.0,1.0,0.8371474549133078
7621,3632fd6cd4295719,True,1.0,1.0,0.9973778576495707,1.0,1.0,1.0,0.9989074406873212
7622,f2508193ac0c5f27,True,1.0,1.0,0.9759186066285339,1.0,1.0,1.0,0.9899660860952224
7623,026e84581e0f5044,True,1.0,1.0,0.6631077150711571,1.0,1.0,1.0,0.859628214612982
7624,fd001bff97c155b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7625,608c6909618b5642,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7626,6de8e1962fc4559a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7627,e7f8a61d807f5914,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7628,bef85b7ac1dc5207,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7629,d743862c9c555961,True,1.0,1.0,0.9692374444456968,1.0,1.0,1.0,0.9871822685190402
7630,666573b1628a5475,True,1.0,1.0,0.866595710061229,1.0,1.0,1.0,0.9444148791921787
7631,555af87f71415a3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7632,8a540001f3f0514d,True,1.0,1.0,0.9469175648617391,1.0,1.0,0.5,0.9778823186923913
7633,0278f1a2ae3b5ae5,True,1.0,1.0,0.9471967560480508,1.0,1.0,1.0,0.9779986483533545
7634,fba8aa5a1cb8583e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7635,a96c1b6145ca513e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7636,21b0b3ef9d2e59ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7637,52c77cea68eb5afc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7638,607b63930d2855da,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
7639,a3c4e4bf10d65ddb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7640,0b232677746253a0,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7641,6b8b72c830b85a62,True,1.0,1.0,0.5888761210473773,1.0,1.0,1.0,0.8286983837697406
7642,31aa58748e2c5495,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7643,1fe5f6af95e15489,True,1.0,1.0,0.5944925647265051,0.0,1.0,1.0,0.4143719019693772
7644,b639f9aef8055d40,True,1.0,1.0,0.9219714441065502,1.0,1.0,0.5,0.9674881017110626
7645,54511f27d12e5a58,True,1.0,1.0,0.9596994828277337,1.0,1.0,1.0,0.9832081178448892
7646,11c529f1623b5034,True,1.0,1.0,0.9490210804730157,1.0,1.0,1.0,0.9787587835304232
7647,6f393be3019c508a,True,1.0,1.0,0.9224158619104978,1.0,1.0,1.0,0.9676732757960407
7648,ab7d0c4a928e5ec9,True,1.0,1.0,0.9648037502443456,1.0,1.0,1.0,0.9853348959351441
7649,b7f1861bff9c514e,True,1.0,1.0,0.9338099926604652,1.0,1.0,1.0,0.9724208302751939
7650,b504737fcab3545b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7651,0dd9b379a2e3595f,True,1.0,1.0,0.8243135509096177,1.0,1.0,1.0,0.9267973128790074
7652,a0d88b07304b5398,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7653,878665ca715b53d3,True,1.0,1.0,0.9864828633647795,1.0,1.0,1.0,0.9943678597353248
7654,ea8ce810e307587d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7655,bfcb040f50425141,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7656,e9f68a55225a536c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7657,16dbc607f5f75479,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7658,b7c6bbad8e3a579b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7659,6451d6a270c75f58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7660,29a13686ed375688,True,1.0,1.0,0.8120935961133682,1.0,1.0,1.0,0.9217056650472367
7661,c59ff27cf18056b4,True,1.0,1.0,0.770423730038234,1.0,1.0,1.0,0.9043432208492641
7662,10ee9a1679d759e4,True,1.0,1.0,0.9528818623953738,1.0,1.0,1.0,0.9803674426647392
7663,572e6c81e32958f2,True,1.0,1.0,0.848707791660734,1.0,1.0,0.5,0.9369615798586391
7664,337a46b592e654da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7665,9839d83635495727,True,1.0,1.0,0.9067595691044306,1.0,1.0,1.0,0.9611498204601793
7666,d618ac9cc53c573c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7667,a73ba1e90a735dad,True,1.0,1.0,0.9303568819396781,1.0,1.0,0.0,0.9709820341415325
7668,eb3531cddadb57e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7669,e6056b57c0515735,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7670,511ba067a1835f86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7671,6b97412307ad5c16,True,1.0,1.0,0.8722089129017185,1.0,1.0,1.0,0.9467537137090494
7672,b8b9e355618b58cd,True,1.0,1.0,0.8974590561652178,1.0,1.0,1.0,0.9572746067355075
7673,7b13f467f23c5a2b,True,1.0,1.0,0.9245286109879909,1.0,1.0,1.0,0.9685535879116629
7674,c126718a51d85fbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7675,045a93a43af35fd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7676,fda0145d54065b7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7677,67a6bdeb096350ec,True,1.0,1.0,0.9769268665428329,1.0,1.0,1.0,0.990386194392847
7678,2836705e16ba5691,True,1.0,1.0,0.968927274070867,1.0,1.0,1.0,0.9870530308628612
7679,c9b41d0b992158c6,True,1.0,1.0,0.9514974562856918,1.0,1.0,1.0,0.9797906067857051
7680,c9c4bcd94e755b0f,True,1.0,1.0,0.9030671394877166,1.0,1.0,1.0,0.9596113081198819
7681,9147a0ae2bf751c8,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7682,c099ebaef4c251d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7683,26cae32c50095246,True,1.0,1.0,0.9600714579738,1.0,1.0,1.0,0.9833631074890833
7684,155c340aae355cd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7685,bca2f135ebf4542c,True,1.0,1.0,0.5916172354848462,1.0,1.0,1.0,0.8298405147853526
7686,6bc3bf1ef6a85616,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7687,702351f9d23159ad,True,1.0,1.0,0.9259933342088773,1.0,1.0,1.0,0.9691638892536988
7688,dc207d97e04f5ce1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7689,b1906c6b8b8f5f56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7690,80957a180a325353,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7691,d61ff1ca160557e8,True,1.0,1.0,0.9860719930206122,1.0,1.0,1.0,0.9941966637585885
7692,92079b2eb4675c0d,True,1.0,1.0,0.9590280962023461,1.0,1.0,1.0,0.9829283734176442
7693,893455c02e16508b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7694,fd2de60bf6745e9a,True,1.0,1.0,0.9871732889241573,1.0,1.0,1.0,0.9946555370517323
7695,f4511c17c15a531f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7696,15dd65ee730d54d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7697,b04c892043a352d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7698,480f8beca45f53cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7699,04703c86cf5b5a20,True,1.0,1.0,0.9085673964520504,1.0,1.0,0.0,0.9619030818550209
7700,e87ffda7f5655c3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7701,7580af9b56085218,True,1.0,1.0,0.9384052710185292,1.0,1.0,1.0,0.974335529591054
7702,bb0d850edd125bbe,True,1.0,1.0,0.8469180894125817,1.0,1.0,1.0,0.9362158705885757
7703,9d74f6f9b0a25c90,True,1.0,1.0,0.9185690121073999,1.0,1.0,1.0,0.9660704217114167
7704,49f37d1d50ef5873,True,1.0,1.0,0.9781453989362663,1.0,1.0,1.0,0.9908939162234444
7705,5ac5a4a182b859f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7706,986b3349c460538b,True,1.0,1.0,0.9816535976752757,1.0,1.0,1.0,0.9923556656980316
7707,05741acd510e52f7,True,1.0,1.0,0.9825166693442478,1.0,1.0,1.0,0.9927152788934365
7708,2c43056133655292,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7709,919fcdbcf46f58d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7710,39147f08f4645365,True,1.0,1.0,0.8898288312126738,1.0,1.0,1.0,0.954095346338614
7711,1d63ddad646b5496,True,1.0,1.0,0.9210285496665025,1.0,1.0,0.0,0.9670952290277093
7712,5ea2a4ecc18752fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7713,3baa70a146f055d2,True,1.0,1.0,0.8450887879134529,1.0,1.0,0.5,0.9354536616306053
7714,2a04d84433e6576f,True,1.0,1.0,0.8893124855977248,1.0,1.0,1.0,0.9538802023323854
7715,a18d2b32f8415373,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7716,5c084920ee285003,True,1.0,1.0,0.6775599519178815,1.0,1.0,0.5,0.865649979965784
7717,310d65ad9aee5366,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7718,c81f2105e14758ea,True,1.0,1.0,0.9309819283807195,1.0,1.0,1.0,0.9712424701586331
7719,e4174e91095b530b,True,1.0,1.0,0.8181260639323062,1.0,1.0,1.0,0.9242191933051277
7720,2a799223058c5ed7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7721,72191253c85a5227,True,1.0,1.0,0.9762336823255425,1.0,1.0,1.0,0.9900973676356427
7722,71e2924dcf525bc7,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
7723,8f828599b2285a97,True,1.0,1.0,0.9395524442339966,0.0,1.0,0.0,0.5581468517641652
7724,b8e377d0f7b95014,True,1.0,1.0,0.9530475250515171,1.0,1.0,0.5,0.9804364687714654
7725,b389efc36b545908,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7726,48e14ad3c65c5156,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7727,52bc37cb7789510b,True,1.0,1.0,0.6793896073853349,1.0,1.0,1.0,0.8664123364105563
7728,ab4175e25b6c5d76,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7729,c28c7b29e80059d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7730,21c961133b0c52d5,True,1.0,1.0,0.8034887920975637,1.0,1.0,1.0,0.9181203300406516
7731,2f5ae1e4cf9d59fa,True,1.0,1.0,0.7354969278651502,1.0,1.0,1.0,0.8897903866104793
7732,af064082155f5dc0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7733,939be40082d9515a,True,1.0,1.0,0.9235318538645546,1.0,1.0,1.0,0.9681382724435643
7734,19a52017c000548c,True,1.0,1.0,0.9070744124896161,1.0,1.0,1.0,0.9612810052040066
7735,b04bbf1d4ecf5f56,True,1.0,1.0,0.9568560098359293,1.0,1.0,1.0,0.9820233374316372
7736,ec90dfde532d5633,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7737,42e65d558a9c5813,True,1.0,1.0,0.8183722080395207,1.0,1.0,1.0,0.9243217533498003
7738,0ce170237acd51c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7739,25b5cecdb3b75e7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7740,8ed81a3cabde5dcf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7741,3e941f8f03c1512d,True,1.0,1.0,0.9683115603128633,1.0,1.0,1.0,0.9867964834636931
7742,c76dce931d555c6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7743,6e983b745cb9535b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7744,5c786c10eb7f57da,True,1.0,1.0,0.9199875358809625,1.0,1.0,1.0,0.9666614732837343
7745,06836a56443a572c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7746,7e2dc290d51f5137,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7747,befdd4140e4252e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7748,483faae37fd95b91,True,1.0,1.0,0.9183047165056142,1.0,1.0,1.0,0.9659602985440059
7749,bef3d5467aca5f04,True,1.0,1.0,0.8513843946555878,1.0,1.0,1.0,0.938076831106495
7750,84e5eb12cb6e54a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7751,a294ae1045875e02,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7752,814e85810b7757bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7753,1e6597b57a335949,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7754,c65c265780365bb1,True,1.0,1.0,0.903773495945586,1.0,1.0,1.0,0.9599056233106609
7755,8179a26d74615228,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7756,ffe87d190cd358c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7757,f4f1692fee475afa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7758,c65181647b3b5092,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7759,0f6aef2cc48d5621,True,1.0,1.0,0.8877155073760444,1.0,1.0,1.0,0.9532147947400186
7760,81e0cc64152b5264,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7761,cdf234c4f4c35156,True,0.5,1.0,0.4990908157693837,0.0,1.0,1.0,0.18731058661862163
7762,782f0fff66145718,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7763,51d4ce9889525c4f,True,1.0,1.0,0.9725280362475618,1.0,1.0,1.0,0.988553348436484
7764,2c337eb368fb54ca,True,1.0,1.0,0.38046206923760295,1.0,1.0,1.0,0.7418591955156679
7765,4986d2307c895bdb,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7766,0feb5eb464bc52b0,True,1.0,1.0,0.9032615189030322,1.0,1.0,1.0,0.9596922995429301
7767,7dd9388d605c50a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7768,cb10eedc602a59ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7769,69b32d0447ac5c28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7770,3b36add3be02517e,True,1.0,1.0,0.9907201673953845,1.0,1.0,1.0,0.9961334030814101
7771,14128c4b87b15777,True,1.0,1.0,0.7916265116478453,1.0,1.0,1.0,0.9131777131866022
7772,2a68e10c7d305af4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7773,6ea198f259b85e49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7774,f36969fd00f15050,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7775,07064359a6215354,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7776,5691c7c24fdd5e16,True,1.0,1.0,0.971852492031347,1.0,1.0,1.0,0.988271871679728
7777,96164ad9ed8557a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7778,40280e58e4d45fde,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7779,1dbaa3f0d0345e61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7780,0388cd6f1af65029,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7781,883b090e1bca577a,True,1.0,1.0,0.9915310789251421,1.0,1.0,1.0,0.9964712828854759
7782,e43d7861387c59f2,True,1.0,1.0,0.9599473845837476,1.0,1.0,1.0,0.9833114102432282
7783,450d66ced3175d35,True,1.0,1.0,0.9973572944882991,1.0,1.0,1.0,0.998898872703458
7784,541d2d0ac174524b,True,1.0,1.0,0.6034465055172682,1.0,1.0,1.0,0.8347693772988617
7785,75f36091b3ec57e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7786,38d08753fa4651c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7787,4d94decfbcd35ae6,True,1.0,1.0,0.9554364407897752,1.0,1.0,1.0,0.981431850329073
7788,ea3b45489faf5c70,True,1.0,1.0,0.8664529995357358,1.0,1.0,1.0,0.9443554164732233
7789,16cd404f3eaa5cd0,True,1.0,1.0,0.9564415826011406,1.0,1.0,1.0,0.9818506594171419
7790,471869e791085ef6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7791,92106b8512315c03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7792,45d77984273c5205,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7793,b031a0b55ab951f8,True,1.0,1.0,0.7161405356836416,1.0,1.0,0.5,0.8817252232015172
7794,8d7c5f26b9775cce,True,1.0,1.0,0.8133271945942322,1.0,1.0,1.0,0.9222196644142634
7795,f6e64f5e788b5101,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7796,b474c79361415cb0,True,1.0,1.0,0.7957372825797104,1.0,1.0,1.0,0.9148905344082127
7797,28a4a08f11a05407,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7798,32f53a8cb63f55db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7799,cfb7ecec39485237,True,1.0,1.0,0.85557582020111,1.0,1.0,1.0,0.9398232584171291
7800,fc0fc7649a335d27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7801,9a15d775514e5018,True,1.0,1.0,0.746274656710869,1.0,1.0,1.0,0.894281106962862
7802,03d4ec82e7ac5804,True,1.0,1.0,0.8578266969874423,1.0,1.0,1.0,0.9407611237447676
7803,c772799eaf1f5ad1,True,1.0,1.0,0.945176387065679,1.0,1.0,0.0,0.9771568279440329
7804,a44db880afe95be7,True,1.0,1.0,0.4748190883467176,1.0,1.0,1.0,0.7811746201444656
7805,1e4df42d4cea5416,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7806,83c7a6c3c0b15b36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7807,d1ef1e42fa15573d,True,1.0,1.0,0.8923156794393228,1.0,1.0,1.0,0.9551315330997179
7808,7f002eadb0845994,True,1.0,1.0,0.911386242613308,1.0,1.0,1.0,0.9630776010888784
7809,66dca10d8f315889,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7810,a2e2a360029f508f,True,1.0,1.0,0.951591042370386,1.0,1.0,0.5,0.9798296009876609
7811,cde9cee2c4f55145,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7812,aba7212ffa3458b6,True,1.0,1.0,0.9517172770596705,0.0,1.0,0.0,0.5632155321081961
7813,5361459e4c1b5899,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7814,b669576d14655afc,True,1.0,1.0,0.9637496675850639,1.0,1.0,1.0,0.9848956948271099
7815,fff973197a795e6a,True,1.0,1.0,0.8554348785150625,1.0,1.0,1.0,0.9397645327146092
7816,c3d78ec633fa57be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7817,2ff39958d9f35279,True,1.0,1.0,0.914837535645143,1.0,1.0,1.0,0.964515639852143
7818,689abfdd66235378,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7819,b23be6b0d9765878,True,1.0,1.0,0.9706407327034137,1.0,1.0,1.0,0.9877669719597556
7820,c81fe92ff9c15e8d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7821,1a8da8e47d235dbe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7822,2567ec8e92d05eb6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7823,e511376fdf3250e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7824,38f4eed7d2cb5cc0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7825,13cd1cf21a4f5acb,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7826,4a6dd3df952b5703,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7827,c5972dc8ab5c5f70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7828,3f1682073dd950a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7829,b2f8e3b0a7a1565e,True,1.0,1.0,0.9048086036727155,1.0,1.0,1.0,0.9603369181969649
7830,e149babe2348549e,True,1.0,1.0,0.9001667578322017,1.0,1.0,1.0,0.9584028157634173
7831,ef65f88fc1a55fdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7832,a8d4a3fc503c5f83,True,1.0,1.0,0.9495334581908689,1.0,1.0,0.0,0.9789722742461953
7833,340f9f95b1e459ab,True,1.0,1.0,0.7802108203441511,1.0,1.0,1.0,0.9084211751433964
7834,ad3d0b30c78355d4,True,1.0,1.0,0.9746353229675594,1.0,1.0,1.0,0.9894313845698163
7835,4d0df74bfb035f8a,True,1.0,1.0,0.7191907907281655,1.0,1.0,0.5,0.8829961628034022
7836,62bae469f29c5ecb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7837,ed77d7ff214f53aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7838,742ac4ddb9d7557d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7839,e721852571e5573b,True,1.0,1.0,0.9614912643557054,1.0,1.0,1.0,0.983954693481544
7840,8b7722d516e553ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7841,fb2402a506065225,True,1.0,1.0,0.905336880063025,1.0,1.0,0.0,0.9605570333595939
7842,5971485918d155dd,True,1.0,1.0,0.9788470938004832,1.0,1.0,1.0,0.9911862890835347
7843,43c9ac6f2bf95da0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7844,4ae996307c6d5733,True,1.0,1.0,0.6978179897489899,1.0,1.0,1.0,0.8740908290620791
7845,0e7f7322726f5b86,True,1.0,1.0,0.8921895915375435,1.0,1.0,1.0,0.9550789964739765
7846,4946bc8012cb5e83,True,1.0,1.0,0.9539139534384768,1.0,1.0,1.0,0.9807974805993652
7847,a2ef4eeb9dd45505,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7848,b156e8110afb5efd,True,1.0,1.0,0.9197313562168861,1.0,1.0,0.0,0.9665547317570358
7849,dddf14378c355c3a,True,1.0,1.0,0.9922445803877795,1.0,1.0,1.0,0.9967685751615748
7850,d651033bf05e5da3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7851,a9609780217c5831,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7852,59928d37e9245bf3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7853,d57d041213c554d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7854,3d37ed78124057a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7855,805fed6cba8c5fd3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7856,e941bb5a630f58ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7857,d93832e29afa5f8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7858,ffde3cc525b75021,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7859,27c1c1822dc75f7b,True,1.0,1.0,0.9150135666584923,1.0,1.0,1.0,0.9645889861077052
7860,89df824d0cfd525e,True,1.0,1.0,0.596239998359375,1.0,1.0,1.0,0.8317666659830728
7861,c227b95266d75371,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7862,c73482934be65cec,True,1.0,1.0,0.6159223953344894,1.0,1.0,1.0,0.839967664722704
7863,bb8497b5cf575e3a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7864,5e5b6eaacd3f5bdd,True,1.0,1.0,0.8797297112657341,1.0,1.0,1.0,0.9498873796940558
7865,0777f5a7263758be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7866,a60f7352182a5e93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7867,8b0d50e645eb5ac7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7868,e7295df63d0751d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7869,764bbbaf51f85bd8,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
7870,2f1653c3481b50f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7871,1b4499d988b052ce,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7872,30271c81460b556d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7873,113d448b6ea8555c,True,1.0,1.0,0.9908452196815353,1.0,1.0,1.0,0.9961855082006398
7874,92ebb72e83325bb1,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7875,6b61ec04ecb25221,True,1.0,1.0,0.994468217755595,1.0,1.0,1.0,0.997695090731498
7876,e758a9ddb8a85469,True,1.0,1.0,0.9554411923500021,1.0,1.0,0.0,0.9814338301458342
7877,8fce05a181775f63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7878,595909c413ac56dd,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7879,8b31009bc5115cb5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7880,fb21dbec77535015,True,1.0,1.0,0.9058726373255784,1.0,1.0,1.0,0.9607802655523243
7881,dd23e66ff660575e,True,1.0,1.0,0.8589279849980824,1.0,1.0,1.0,0.9412199937492011
7882,3b8d6a01f5705389,True,1.0,1.0,0.9032349557683648,1.0,1.0,1.0,0.9596812315701521
7883,d9d78961c83a5acb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7884,7fc551e4e0375d00,True,1.0,1.0,0.7806482363667407,1.0,1.0,0.5,0.9086034318194752
7885,b96dd2fae674571c,True,1.0,1.0,0.586055263167371,1.0,1.0,1.0,0.8275230263197378
7886,dd54db98a83b5714,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7887,3c31377fc8f65160,True,1.0,1.0,0.9663775354628202,1.0,1.0,1.0,0.985990639776175
7888,1371cce68aa95a4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7889,10909749099354e6,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7890,c020f63dbf0d59a6,True,1.0,1.0,0.9442452369696519,1.0,1.0,1.0,0.9767688487373549
7891,087df0996ade50d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7892,7444ae8aea51554e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7893,4bb2fc18f5ee5dcb,True,1.0,1.0,0.8762391853413227,1.0,1.0,1.0,0.9484329938922178
7894,9f1d535f158c5758,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7895,49d00c5507175e01,True,1.0,1.0,0.9140182602083624,1.0,1.0,1.0,0.9641742750868176
7896,0bbfb35740e25929,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7897,fe8eddd5ec8654cd,True,1.0,1.0,0.8972817408695865,1.0,1.0,0.0,0.9572007253623277
7898,de9f2e538b69576c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7899,46c94b5d7c89561c,True,1.0,1.0,0.8824983329782164,1.0,1.0,1.0,0.9510409720742569
7900,407c0f671669566d,True,1.0,1.0,0.7247353091904875,1.0,1.0,1.0,0.8853063788293697
7901,7b2758fa57ef54b7,True,1.0,1.0,0.803439420804343,0.0,1.0,1.0,0.5014330920018096
7902,ba63a9cd4e3f5129,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7903,c3a9557ccfb5517c,True,1.0,1.0,0.9851150662268098,1.0,1.0,1.0,0.9937979442611707
7904,2fb759c52be35681,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7905,df2b37f4a1b85a4e,True,1.0,1.0,0.958632167977977,1.0,1.0,1.0,0.9827634033241571
7906,f470121c6add5665,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7907,a780d35138495c38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7908,505e82147a375933,True,1.0,1.0,0.9415225255709813,1.0,1.0,1.0,0.9756343856545756
7909,1835975eaaf65843,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7910,ed90bab84c475e4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7911,c69d4cbd79ea52a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7912,4302a0a4b9f05b61,True,1.0,1.0,0.6475423067136893,1.0,1.0,0.5,0.8531426277973706
7913,1fdff45f05055069,True,1.0,1.0,0.9226237275404688,1.0,1.0,1.0,0.9677598864751954
7914,1d372d9debb155cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7915,5a0b3bf9218f56a2,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7916,944eece37ff15fa1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7917,a425dd8a1b5552db,True,1.0,1.0,0.9164100999401716,1.0,1.0,1.0,0.9651708749750716
7918,a9f07bb60bd75461,True,1.0,1.0,0.8852588602033526,1.0,1.0,1.0,0.952191191751397
7919,06329b33572752d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7920,b72ed3ae0ad551a8,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7921,2d0334f7e7d75853,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7922,d3719519c1f95276,True,1.0,1.0,0.8324059680263444,1.0,1.0,1.0,0.9301691533443103
7923,cbe3a6c80bfb5327,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7924,86c622a3ec1255ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7925,6fee6df4d64b5d9d,True,1.0,1.0,0.9386919566305404,1.0,1.0,1.0,0.9744549819293917
7926,985af967de8f5f3f,True,1.0,1.0,0.9580331277517765,1.0,1.0,1.0,0.9825138032299069
7927,31091c3173c6596a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7928,4b22a759c31a52c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7929,531415bb29245095,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7930,303e7dd5717f54cd,True,1.0,1.0,0.9622539332721141,1.0,1.0,1.0,0.9842724721967141
7931,77761cd0edf15867,True,1.0,1.0,0.9633718974427148,1.0,1.0,1.0,0.9847382906011312
7932,54ed7e46291c5fcf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7933,ab01e3ce19875471,True,1.0,1.0,0.9854372366971688,1.0,1.0,1.0,0.9939321819571537
7934,e95b2a30d9f456e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7935,ff6f020133855f6a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7936,30e7a7c93a225968,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7937,a51fda3f10da5432,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7938,fbe67126a4285628,True,1.0,1.0,0.9539952801791765,1.0,1.0,1.0,0.9808313667413234
7939,dd1ab5d48c6358ef,True,1.0,1.0,0.9958016732163644,1.0,1.0,1.0,0.9982506971734851
7940,19b1cc462216591a,True,1.0,1.0,0.8843686267883063,1.0,1.0,1.0,0.9518202611617944
7941,82c913dd14e05a84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7942,8d5ac1ce6fb75faf,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7943,d1fdb156118a52ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7944,cd9e6c1924c35b85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7945,af0e2b61cba953de,True,1.0,1.0,0.5610435730121011,1.0,1.0,1.0,0.8171014887550422
7946,215c38293c335e25,True,1.0,1.0,0.9031967210447965,1.0,1.0,1.0,0.9596653004353319
7947,ee69970ae6f85870,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7948,e1209ca7050c5033,True,1.0,1.0,0.8435526895979587,1.0,1.0,1.0,0.9348136206658161
7949,019667e138b95ff0,True,1.0,1.0,0.7782708436113512,1.0,1.0,1.0,0.9076128515047297
7950,775e5b7f1b235e12,True,1.0,1.0,0.9457361327159803,1.0,1.0,1.0,0.9773900552983251
7951,cdeb1bce85c45cb2,True,1.0,1.0,0.8622495488262868,1.0,1.0,1.0,0.9426039786776195
7952,ec02f065af405039,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7953,4201a91014c852a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7954,879d4e4e0d2b5386,True,1.0,1.0,0.9755997391954575,1.0,1.0,1.0,0.9898332246647739
7955,508511fd38a15d52,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7956,4b85f48b7172519f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7957,6d3bb2ecca3e54b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7958,a2e0d4dc100159a5,True,1.0,1.0,0.880320947364108,1.0,1.0,1.0,0.9501337280683785
7959,966e42e47cc85a5c,True,1.0,1.0,0.5077805252977607,1.0,1.0,0.5,0.7949085522074003
7960,7fa02fbd7287526f,True,1.0,1.0,0.9127617139447001,1.0,1.0,1.0,0.963650714143625
7961,589c06909f1c5c27,True,1.0,1.0,0.8474342712183679,1.0,1.0,1.0,0.9364309463409866
7962,81f1c631c7325b0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7963,d97244a589ca587f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7964,24a1c2301c6853f7,True,1.0,1.0,0.7201996360304903,1.0,1.0,1.0,0.8834165150127044
7965,f5ebfa68c2315d0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7966,66129006472354e7,True,1.0,1.0,0.980142284030383,1.0,1.0,0.0,0.9917259516793262
7967,cee52329bc8855af,True,1.0,1.0,0.9873177067532158,1.0,1.0,1.0,0.9947157111471733
7968,7bce82e059a05030,True,1.0,1.0,0.7972222029572288,1.0,1.0,1.0,0.9155092512321786
7969,7a754395c711541c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7970,dfb58c90fd2e52fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7971,cd1304eac1a25f00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7972,c4d87486264d508a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7973,daa3dbcfc784564c,True,1.0,1.0,0.7115703738812488,1.0,1.0,1.0,0.879820989117187
7974,87b468bcdad158c2,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
7975,9fe3ed9455355edb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7976,353a7c23eed25597,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7977,c7b030a4025a5066,True,1.0,1.0,0.8557501139765223,1.0,1.0,1.0,0.9398958808235509
7978,3f265d778b65596b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7979,fefc295622155532,True,1.0,1.0,0.9807555520828799,0.0,1.0,1.0,0.5753148133678666
7980,2f2caab982ad5739,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7981,e0bb2b04e9455fa6,True,1.0,1.0,0.8381370560875835,1.0,1.0,1.0,0.9325571067031598
7982,97c09fe94495563a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7983,bc2fe3314b345c63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7984,153ae46b6ba65721,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7985,efb7ddb02e9f59f1,True,1.0,1.0,0.9220439526747415,1.0,1.0,1.0,0.9675183136144755
7986,c61fe0459c4451ef,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7987,313a7548b23b5b8f,True,1.0,1.0,0.9603419594737338,0.0,1.0,1.0,0.5668091497807224
7988,919ee41f5fa65358,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7989,4fc373052fb55899,True,1.0,1.0,0.9121101038090605,1.0,1.0,1.0,0.963379209920442
7990,3e11d77a9aca5bb7,True,1.0,1.0,0.9440001795393519,1.0,1.0,1.0,0.97666674147473
7991,a27875deccc151e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7992,94839be4b8c95789,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7993,4511645a5e9a5bcd,True,1.0,1.0,0.8899179831474271,1.0,1.0,0.5,0.9541324929780947
7994,8c5a6a5b602859b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7995,f9bd532e790f53ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7996,3fa9c77540225eae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7997,2835dec909575f74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7998,1b613bcca44b5b29,True,1.0,1.0,0.8802153094249155,1.0,1.0,0.5,0.9500897122603815
7999,432dcd9a21c25043,True,1.0,1.0,0.9894425235662447,1.0,1.0,1.0,0.9956010514859353
8000,7461c860b4d25bf2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8001,1c64f911576a502d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8002,fb8f21990ffb52d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8003,66c2b2bf35745563,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8004,32e5d7e804c65214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8005,2a3ab48ae28f5e90,True,1.0,1.0,0.8971499388721654,1.0,1.0,0.5,0.9571458078634022
8006,83e895f722575452,True,1.0,1.0,0.567949170420007,1.0,1.0,1.0,0.8199788210083363
8007,decc2e4c0f445afc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8008,077c80ecaed0548f,True,1.0,1.0,0.9752080581648439,1.0,1.0,1.0,0.9896700242353517
8009,a6b34e50b7995664,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8010,9360bfdb65d153cd,True,1.0,1.0,0.9827080888763907,1.0,1.0,1.0,0.9927950370318296
8011,708d081d555a5aa7,True,1.0,1.0,0.7774955566944854,1.0,1.0,1.0,0.9072898152893689
8012,566ee79ab35c5b14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8013,4925a678992c5726,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8014,c460ec097ed958a2,True,1.0,1.0,0.9905057860603848,1.0,1.0,1.0,0.9960440775251603
8015,75b6813b1f4556ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8016,d15124ba09f35a70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8017,b7ec6bbfa73a52e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8018,cbf0e5deee8956a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8019,d54047580ffb5dba,True,1.0,1.0,0.9140346224090197,1.0,1.0,1.0,0.9641810926704247
8020,bfdb40b3dded57fd,True,1.0,1.0,0.9193234626403405,1.0,1.0,1.0,0.9663847761001417
8021,f6c6b09c85e357ee,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8022,a1e8639c17ac5089,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8023,6250b1bc5d735d1a,True,1.0,1.0,0.882331896169078,1.0,1.0,1.0,0.9509716234037825
8024,3daa044b17795a85,True,1.0,1.0,0.7401112824875988,1.0,1.0,0.5,0.8917130343698328
8025,094551eaba7351f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8026,16a1dfd2dcae512b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8027,6f8a5e89c0325aa8,True,1.0,1.0,0.8854919371343724,1.0,1.0,1.0,0.9522883071393218
8028,96cb1a2412095a90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8029,f01212b1c5b25520,True,1.0,1.0,0.9785756577367738,1.0,1.0,1.0,0.9910731907236557
8030,c574d461642f5deb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8031,01226863089b5e1d,True,1.0,1.0,0.9015098583267844,1.0,1.0,1.0,0.9589624409694935
8032,ad568870afa55435,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8033,78beb0eba954535e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8034,87a1c55863135418,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8035,f33eaf7a7ddc5891,True,1.0,1.0,0.5107040004509837,1.0,1.0,0.5,0.7961266668545766
8036,4711d15a356a54e9,True,1.0,1.0,0.9650245948046918,1.0,1.0,1.0,0.985426914501955
8037,674ebcb39a4d528f,True,1.0,1.0,0.9797725038248637,1.0,1.0,1.0,0.9915718765936932
8038,73939fc4dcdf57c4,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
8039,14c000d2a271534a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8040,cb5022a3bef557e3,True,1.0,1.0,0.8178647303483072,1.0,1.0,1.0,0.9241103043117946
8041,10f15e844ab15831,True,1.0,1.0,0.9570379889278423,1.0,1.0,0.0,0.9820991620532675
8042,02799c5e8bf35595,True,1.0,1.0,0.9446739313315672,1.0,1.0,1.0,0.976947471388153
8043,551afc276a1a5ab3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8044,c423fa3a18fa5187,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8045,e54deddcc84150be,True,1.0,1.0,0.9093749378747966,1.0,1.0,1.0,0.9622395574478319
8046,d1cf48dea57f5d2a,True,1.0,1.0,0.9437789767154654,1.0,1.0,1.0,0.976574573631444
8047,c169cf799b165800,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8048,b691d77ef9ff5d5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8049,e993f3cb1dd051df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8050,9bb8633f7c0157fb,True,1.0,1.0,0.8644785782630768,1.0,1.0,1.0,0.9435327409429487
8051,e209822e11365182,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8052,c5ec810bb3625418,True,1.0,1.0,0.7818118034259376,1.0,1.0,0.5,0.9090882514274741
8053,7135ce0e5eea5907,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8054,775df8f025845f5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8055,9bebc9f8507c5cf4,True,1.0,1.0,0.9685886480313106,1.0,1.0,1.0,0.9869119366797129
8056,90ed944de9405835,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8057,5322f39a6130560c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8058,1fc48e89034758e7,True,1.0,1.0,0.6451590338713875,1.0,1.0,1.0,0.8521495974464114
8059,f9cfac7b9f30506d,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
8060,1fb997ffe1de58f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8061,7780e502545a5df7,True,1.0,1.0,0.6433885641795015,1.0,1.0,1.0,0.851411901741459
8062,6bcfc8d05b4c5d96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8063,216b31d31f085114,True,1.0,1.0,0.9872242238308852,0.0,1.0,1.0,0.5780100932628688
8064,8ba3e54303a352c8,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
8065,a159a54ad01d5f4f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8066,11650e6f32715f8f,True,1.0,1.0,0.9498109436809893,1.0,1.0,1.0,0.9790878932004121
8067,d395fa715d3e58c7,True,1.0,1.0,0.985279771499286,1.0,1.0,1.0,0.9938665714580358
8068,76a07493339e5e81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8069,7077e840fef95b8f,True,1.0,1.0,0.9791094638255513,1.0,1.0,1.0,0.9912956099273131
8070,2d7a04e2df2d5bd3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8071,e3d7979e2cfb5441,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8072,6f8c03f8038757cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8073,0d857e82084e56be,True,1.0,1.0,0.8016452327273467,1.0,1.0,1.0,0.9173521803030611
8074,66a897321eb45503,True,1.0,1.0,0.9639884873564425,1.0,1.0,0.0,0.9849952030651844
8075,9690846adfb751cc,True,1.0,1.0,0.9502567597441052,1.0,1.0,1.0,0.9792736498933771
8076,116aacf9868e5e4e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8077,a2978bba82bd5751,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8078,901b2d48b2ce5bf1,True,1.0,1.0,0.9097916352746451,1.0,1.0,1.0,0.9624131813644355
8079,cf696c3ba1995fd8,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
8080,3b225aa246f35197,True,1.0,1.0,0.5385861426378202,1.0,1.0,1.0,0.8077442260990918
8081,c856f2dbe8715b80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8082,2eac5afe2036526c,True,1.0,1.0,0.9720481287511978,1.0,1.0,1.0,0.9883533869796658
8083,8d293b5028e555a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8084,e000d4f7fdfb5f6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8085,dd07f89bea6f5147,True,1.0,1.0,0.8685689466174669,1.0,1.0,1.0,0.9452370610906112
8086,a7ce8d99f16150ac,True,1.0,1.0,0.9510875625892213,1.0,1.0,1.0,0.9796198177455088
8087,b899b71cf6c95ff2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8088,602c93fe201356c2,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8089,0b97850e408e5a95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8090,a04a20407bf95386,True,1.0,1.0,0.9527300838249679,1.0,1.0,1.0,0.9803042015937367
8091,d5d0d0797e4a5d5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8092,90831b78d185503a,True,1.0,1.0,0.8931262289003213,1.0,1.0,1.0,0.9554692620418006
8093,82e1485de4fa5b71,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8094,09d33cf8b87c5ae3,True,1.0,1.0,0.6095371959575554,1.0,1.0,1.0,0.8373071649823148
8095,aed9613a27115d52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8096,88f3df2443c55e59,True,1.0,1.0,0.7443232636091337,1.0,1.0,1.0,0.8934680265038057
8097,5865085ba43752de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8098,abdc7a57df4a56cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8099,cb1d400e9da85f43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8100,9d32436291335261,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8101,19227b35432f567e,True,1.0,1.0,0.8258594151650513,1.0,1.0,1.0,0.9274414229854381
8102,f47841466d835000,True,1.0,1.0,0.9967166655956421,1.0,1.0,1.0,0.9986319439981841
8103,cbe2fffee4105dbf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8104,6a5ed1c72b9a5d47,True,1.0,1.0,0.602066239928533,1.0,1.0,1.0,0.8341942666368887
8105,b74b5977823b527a,True,1.0,1.0,0.9979904028448026,1.0,1.0,1.0,0.999162667852001
8106,3256f37c21915104,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8107,00f20c2762515d09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8108,3336f42a7e175d0b,True,1.0,1.0,0.9533384757562469,1.0,1.0,1.0,0.9805576982317695
8109,97b8b4204a2a5484,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8110,0116de776d6b5d1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8111,559c83269c035643,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8112,16d3b353ffe650de,True,1.0,1.0,0.8338715005225731,1.0,1.0,1.0,0.9307797918844054
8113,6b52f2b62f215cb4,True,1.0,1.0,0.9944298427389231,1.0,1.0,1.0,0.9976791011412179
8114,9f461cae559d5e15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8115,0a4752bc6c8b5174,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8116,12d4637822bb5f19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8117,f9f97f2e6d435822,True,1.0,1.0,0.7206864344455596,1.0,1.0,1.0,0.8836193476856499
8118,5c1b8e332d105b79,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8119,81410acd84c0516a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8120,ee0e03f19a735d67,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8121,c8b9b19008605f76,True,1.0,1.0,0.9022620642808155,1.0,1.0,1.0,0.9592758601170065
8122,4f61422adb195d3c,True,1.0,1.0,0.6757634099109087,1.0,1.0,1.0,0.8649014207962119
8123,834a23e3dd25542c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8124,e9bb1dab462252e9,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8125,763bab6e8b6b5826,True,1.0,1.0,0.8467274796732791,1.0,1.0,1.0,0.9361364498638663
8126,76f952632729540f,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8127,803addaf65355261,True,1.0,1.0,0.8637762269496112,1.0,1.0,1.0,0.9432400945623379
8128,ed2466a660ba5661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8129,06c9339fdc3e5404,True,1.0,1.0,0.9527742508252004,1.0,1.0,0.0,0.9803226045105001
8130,389bfba2e25f581b,True,1.0,1.0,0.8146205052138589,1.0,1.0,1.0,0.9227585438391079
8131,7291b74b016d5672,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8132,bd70654aee0f54a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8133,a84816a320d450a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8134,891fe2fc30c95109,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8135,22f98151a771573a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8136,314c032aadbd5011,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8137,d0afb786443a5659,True,1.0,1.0,0.8963291663077971,1.0,1.0,1.0,0.9568038192949154
8138,0eb6987fdc9b5213,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8139,cccd69e7a6ff5be3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8140,7e1cc7d77132505a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8141,76cf7bb2e9625482,True,1.0,1.0,0.9461114935464033,1.0,1.0,1.0,0.9775464556443346
8142,433d630eed9d5f3a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8143,d08754ee7c5c5949,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8144,9149c990800952c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8145,ed9a6ef4e38b58ec,True,1.0,1.0,0.9574736856959409,1.0,1.0,1.0,0.9822807023733088
8146,59c8fb57fe4058ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8147,ad34e2d0d3865530,True,1.0,1.0,0.940273335661429,1.0,1.0,1.0,0.9751138898589288
8148,426cc213a80352f9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8149,f820630d5f0a50ed,True,1.0,1.0,0.9607834163469731,1.0,1.0,0.5,0.9836597568112389
8150,a616a9583c735698,True,1.0,1.0,0.5555083338719206,1.0,1.0,1.0,0.8147951391133003
8151,9502cdbb06dd516f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8152,c7c9121707745be3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8153,a1d7b6056b4b5566,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8154,15f703b63e545d42,True,1.0,1.0,0.8853330536176239,1.0,1.0,1.0,0.9522221056740099
8155,4cfa7ad13dc952b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8156,3cf6bf2e7992584c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8157,d4af857a65825fc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8158,5757a661eb0f54d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8159,8153e70fc0545d5a,True,1.0,1.0,0.8534009421148043,1.0,1.0,1.0,0.9389170592145017
8160,7edc6539f71a5a79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8161,e6d59439935a5309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8162,586c5b66ad8158ee,True,1.0,1.0,0.9796031889445308,1.0,1.0,1.0,0.9915013287268879
8163,eaba7fd433c45e20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8164,df65991258ba5334,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8165,44324a7aa04f5501,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8166,529d2e20dc615c3b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8167,822d92ab3f13502b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8168,e90b4ad6e7905adf,True,1.0,1.0,0.9856337666936064,1.0,1.0,1.0,0.9940140694556693
8169,57730912486a5853,True,1.0,1.0,0.9185620418453968,1.0,1.0,1.0,0.9660675174355821
8170,396a8c19c4ac58f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8171,ccffd575a3fb5958,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8172,3c90de2a12a558b2,True,1.0,1.0,0.7447354132883188,1.0,1.0,1.0,0.8936397555367995
8173,bb1650a0e72e5b7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8174,b431359c21975fe6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8175,cb02d1e1315a5e67,True,1.0,1.0,0.9256684256953873,1.0,1.0,1.0,0.9690285107064115
8176,0613d88c01b453c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8177,d113b39be843564f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8178,20c8f9038443596e,True,1.0,1.0,0.845666472140056,1.0,1.0,1.0,0.93569436339169
8179,eba929a6772254e4,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8180,f754138d3e3e5fd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8181,fde2ed45bca05510,True,1.0,1.0,0.8518963388910006,1.0,1.0,1.0,0.9382901412045835
8182,a4f48656cf78572a,True,1.0,1.0,0.9263103258034261,1.0,1.0,1.0,0.969295969084761
8183,93e2a76b34b559fc,True,1.0,1.0,0.8703371134699626,1.0,1.0,1.0,0.9459737972791511
8184,e132b016eee85b16,True,1.0,1.0,0.9811008142910593,1.0,1.0,1.0,0.9921253392879414
8185,107e89e927fa571a,True,1.0,1.0,0.8501721784628611,1.0,1.0,0.0,0.9375717410261921
8186,424cdafd92f25209,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8187,c354c8cf3c975581,True,1.0,1.0,0.9450268173996589,1.0,1.0,1.0,0.9770945072498579
8188,1ce94ab175d8507a,True,1.0,1.0,0.8850283146987338,1.0,1.0,0.5,0.9520951311244724
8189,c763328b4b3855b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8190,ab2d918fa2e2543d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8191,1b18327179f15a8f,True,1.0,1.0,0.8787987532040572,1.0,1.0,1.0,0.9494994805016906
8192,b8d4a8d9b16859d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8193,a31780d642695a21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8194,d66a4334c9625c4a,True,1.0,1.0,0.8500530436792645,1.0,1.0,1.0,0.9375221015330268
8195,997fb38ac5d75864,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8196,bddb70b4743352ce,True,1.0,1.0,0.98418784590272,1.0,1.0,1.0,0.9934116024594667
8197,8d64d2c9f19c57c5,True,1.0,1.0,0.746474920072231,1.0,1.0,1.0,0.8943645500300962
8198,1139adeebbbe5d34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8199,1968ed26cc315d75,True,1.0,0.0,0.0,0.0,1.0,0.5,0.0
8200,de354f243fa157ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8201,7be8784c329456b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8202,2c29f40d1a1d5b28,True,1.0,1.0,0.8760376107000801,1.0,1.0,1.0,0.9483490044583668
8203,d3102c58562a5689,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8204,0c6772102cc550ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8205,21d4990a6b4f597a,True,1.0,1.0,0.9949809218474482,1.0,1.0,0.5,0.9979087174364368
8206,51586a8c23a4569a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8207,28c5e10661025e5f,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8208,c3987ea376cb5a69,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8209,c0941949acdb5ebc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8210,d7d57d8fb3b6589a,True,1.0,1.0,0.8619523014736477,1.0,1.0,0.5,0.9424801256140198
8211,1cb21a59cbf95e1e,True,1.0,1.0,0.9208591734661549,1.0,1.0,1.0,0.9670246556108979
8212,89ab22734ce45927,True,1.0,1.0,0.7755989305301807,1.0,1.0,1.0,0.9064995543875752
8213,a899eed59bf85d84,True,1.0,1.0,0.8946280853317736,1.0,1.0,1.0,0.9560950355549057
8214,b91aab23acc957c5,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
8215,8f5610a77c3257f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8216,b9a8107ff09d5961,True,1.0,1.0,0.8163431374996641,1.0,1.0,1.0,0.9234763072915267
8217,7e97cc0349b4590b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8218,77519294678a5fed,True,1.0,1.0,0.6467806036693922,1.0,1.0,1.0,0.8528252515289134
8219,542bec9a7d6e5c52,True,1.0,1.0,0.818613626559826,0.0,1.0,1.0,0.5077556777332608
8220,4d267b88562f52da,True,1.0,1.0,0.9999951237229011,1.0,1.0,1.0,0.9999979682178756
8221,b60cd9b5f9a75b57,True,1.0,1.0,0.8796623805759072,1.0,1.0,1.0,0.9498593252399613
8222,bdad96248e575296,True,0.5,1.0,0.4111189637777811,0.0,1.0,1.0,0.16898311745370442
8223,578a5ef598b9521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8224,c823f9a693a05d93,True,1.0,1.0,0.9968244349374075,1.0,1.0,1.0,0.9986768478905864
8225,c16f84d1251552af,True,1.0,1.0,0.9286648357916013,1.0,1.0,1.0,0.9702770149131673
8226,250389f21dee5793,True,1.0,1.0,0.7758603625793297,1.0,1.0,0.5,0.9066084844080541
8227,9b25bbac0aac5357,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8228,adccdafdfc3d5e0c,True,1.0,1.0,0.9902155249122355,1.0,1.0,1.0,0.9959231353800981
8229,75aa8f2b9b6250e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8230,f99992756cbb5adb,True,1.0,1.0,0.9200077939520638,1.0,1.0,1.0,0.9666699141466933
8231,908f696abf7c5a26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8232,557fe4dc6b2a5c76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8233,1819bb47db9e59ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8234,d232efb9cc535426,True,1.0,1.0,0.6598087523704469,1.0,1.0,0.5,0.8582536468210195
8235,4b6430ca30c45a3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8236,75f91ced021c543e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8237,e6e189b1aaa85d41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8238,e3ee2f8d1057557d,True,1.0,1.0,0.9720952587326069,1.0,1.0,1.0,0.9883730244719194
8239,12ca80cc0d575578,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8240,e56f85ee56395a99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8241,b930ed8abf2b5e8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8242,4a839f2910c150c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8243,f9349f5d723b5421,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8244,b7620d238eaf5023,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8245,2b04c510144e5545,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8246,291a9c13b9345fd7,True,1.0,1.0,0.892225865956705,1.0,1.0,1.0,0.9550941108152937
8247,410171a43ce453c2,True,1.0,1.0,0.9839039905725605,1.0,1.0,1.0,0.9932933294052336
8248,c1d95d8a3260541c,True,1.0,1.0,0.9801928360020449,1.0,1.0,1.0,0.9917470150008519
8249,59db265fc4cf5a41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8250,3a243db0d1d15fcf,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8251,e63d12285d215a4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8252,db1231d931455d2c,True,1.0,1.0,0.712947646173837,1.0,1.0,1.0,0.8803948525724321
8253,a067e1b873c8534d,True,1.0,1.0,0.8683826573108459,1.0,1.0,1.0,0.9451594405461857
8254,4abb45d9ee1a5c5c,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8255,d9f67f2d224a5aaf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8256,38f3b89b93ba5032,True,1.0,1.0,0.7636771511860008,1.0,1.0,1.0,0.9015321463275003
8257,5a7f3e30fe075a16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8258,d754cb22172b5b75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8259,efe7a294e40e5508,True,1.0,1.0,0.9380094767137647,1.0,1.0,1.0,0.974170615297402
8260,93bdcee4c814567c,True,1.0,1.0,0.9858310469017353,1.0,1.0,1.0,0.9940962695423897
8261,d58fe7e3c5575f27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8262,727ed49214315cd6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8263,6b50fb6bf8265936,True,1.0,1.0,0.983926879655256,1.0,1.0,1.0,0.9933028665230234
8264,47e96fba9c115fe7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8265,c39f042bbc0256ba,True,1.0,1.0,0.9813660728702368,1.0,1.0,1.0,0.992235863695932
8266,3c379ee75e765c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8267,c0be0cb86f2c5cf1,True,1.0,1.0,0.837248585565054,1.0,1.0,1.0,0.9321869106521058
8268,74c77891a7d45a15,True,1.0,1.0,0.8248666125311686,1.0,1.0,1.0,0.9270277552213203
8269,ed5defe615515789,True,1.0,1.0,0.9987482663171576,1.0,1.0,1.0,0.9994784442988157
8270,6dd8c9210247547d,True,1.0,1.0,0.6854768740229485,1.0,1.0,1.0,0.8689486975095618
8271,4b4c7883539d5eb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8272,b3f47592bf415aa3,True,1.0,1.0,0.839028906174576,1.0,1.0,1.0,0.9329287109060734
8273,790a5a0973815ab3,True,1.0,1.0,0.8631066995875747,1.0,1.0,1.0,0.9429611248281562
8274,b1b21ee9179a5fd8,True,1.0,1.0,0.8746174047172066,1.0,1.0,0.5,0.9477572519655028
8275,624b5f7f1f4a503e,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
8276,356738fb8224508b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8277,c2a01dd3d1d45258,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8278,13fe271547945a97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8279,1fc2b1630a0e5c53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8280,8d39d3f85647574c,True,1.0,1.0,0.9535419894456891,1.0,1.0,1.0,0.9806424956023706
8281,927aa2c8ef7d5b5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8282,b07ccbd562295ef9,True,1.0,1.0,0.820771866972666,1.0,1.0,1.0,0.9253216112386108
8283,8a6de2af60965cd0,True,1.0,1.0,0.9853921951285366,1.0,1.0,1.0,0.9939134146368902
8284,b696510357665996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8285,61d7fbf592275c75,True,1.0,1.0,0.6538295120344615,1.0,1.0,0.0,0.8557622966810255
8286,1039e136e6605cfb,True,1.0,1.0,0.9745266781522961,1.0,1.0,1.0,0.98938611589679
8287,692bea45f3de5fd0,True,1.0,1.0,0.9060247107235724,1.0,1.0,1.0,0.9608436294681552
8288,6e944f00e04c5f1c,True,1.0,1.0,0.989096394985062,1.0,1.0,1.0,0.9954568312437758
8289,a8a34f54618050f6,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8290,beecbff2fd37592e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8291,dd162898ecf351d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8292,bca16f667139563e,True,1.0,1.0,0.997944199944321,1.0,1.0,1.0,0.9991434166434671
8293,c7a44a2e52bc5e22,True,1.0,1.0,0.677728854317098,1.0,1.0,0.5,0.8657203559654575
8294,4c24c3efe0e4519d,True,1.0,1.0,0.9528432539864146,1.0,1.0,1.0,0.9803513558276727
8295,21e98ee0ac165e2c,True,1.0,1.0,0.9599905454699494,1.0,1.0,1.0,0.9833293939458123
8296,52a4ade5aede53d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8297,e5c858ae96265d95,True,1.0,1.0,0.9369648974709601,1.0,1.0,1.0,0.9737353739462334
8298,942018830e805349,True,1.0,1.0,0.8059460852770407,1.0,1.0,1.0,0.9191442021987669
8299,c013f92386ab5921,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8300,79551644e9715069,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8301,0bf961d076bc5a15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8302,32a73ed06daa5b0e,True,1.0,1.0,0.9886547196037732,1.0,1.0,1.0,0.9952727998349055
8303,eabdad9a669b5739,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8304,820e9a9314405b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8305,fcbe2ed045225b79,True,1.0,1.0,0.9888116020360707,1.0,1.0,0.0,0.9953381675150293
8306,61b15ca533845a97,True,1.0,1.0,0.8979776093663625,1.0,1.0,0.0,0.9574906705693177
8307,2a5fea3ae25e5cdd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8308,f742c7490c2d5b98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8309,7f2934ac111854f5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8310,99f3a7ec61305307,True,1.0,1.0,0.9475242118169659,1.0,1.0,1.0,0.9781350882570692
8311,f3532c4c4ad95b27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8312,bc68d211a62d5c19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8313,582ac6cc2a1758a3,True,1.0,1.0,0.9002185859495968,1.0,1.0,1.0,0.958424410812332
8314,e0094ac69a8955fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8315,1a2027db44a350ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8316,24f29711e1a05cb5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8317,eb3dc7204bd55d17,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8318,ce19d75d9b55589d,True,1.0,1.0,0.9052695442547283,1.0,1.0,1.0,0.9605289767728035
8319,639ed89313465584,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8320,2034e8ae11cc594e,True,1.0,1.0,0.6614159930401934,1.0,1.0,0.5,0.8589233304334138
8321,a8fb178e35d25d73,True,1.0,1.0,0.888871306744484,1.0,1.0,1.0,0.9536963778102017
8322,06f604b0d4835371,True,1.0,1.0,0.9177460690808177,1.0,1.0,1.0,0.965727528783674
8323,218ebafd6210550e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8324,2d6a7d3813ef54e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8325,3739c038002f57ca,True,1.0,1.0,0.917919531891452,1.0,1.0,1.0,0.9657998049547717
8326,9900336c08095d0f,True,1.0,1.0,0.9456575783827121,1.0,1.0,0.0,0.97735732432613
8327,e6a27e83c6025b68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8328,c9f8032d2d725257,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8329,3e0511dc69b85b75,True,1.0,1.0,0.989513485125395,1.0,1.0,1.0,0.9956306188022479
8330,71af26e14ba65545,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
8331,1c2140b2eac55906,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8332,eb9827bfdf925815,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8333,1eade5af9ee65696,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8334,6c130d90781359d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8335,c6be203c41a155e4,True,1.0,1.0,0.7648116502658554,1.0,1.0,1.0,0.9020048542774397
8336,a2cc6aa1e3c252a7,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
8337,79cfc07ef4645c81,True,1.0,1.0,0.9147346522673359,1.0,1.0,0.5,0.9644727717780567
8338,78cfb731b49c5aed,True,1.0,1.0,0.820268879378429,0.0,1.0,1.0,0.5084453664076788
8339,5a907598a1985222,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8340,81e5ddc060675e0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8341,85adece1f9d55cc6,True,1.0,1.0,0.8168962819754575,1.0,1.0,1.0,0.9237067841564407
8342,71c47324c7eb5657,True,1.0,1.0,0.9572249659388608,1.0,1.0,0.0,0.982177069141192
8343,8d4601efa6b6581e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8344,bc63d7f1ab7759ee,True,1.0,1.0,0.9207859531056874,1.0,1.0,1.0,0.9669941471273699
8345,fdf7643412e85c31,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8346,f3b3336807f8590b,True,1.0,1.0,0.8493313774512862,1.0,1.0,1.0,0.9372214072713693
8347,635495c0e2295c4d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8348,f1def9ef86125c39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8349,c41b4666b98e5b92,True,1.0,1.0,0.9096420472529847,1.0,1.0,1.0,0.9623508530220769
8350,1ce148cba6f35d51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8351,c64f55518a18575b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8352,69938a4507ba5419,True,1.0,1.0,0.9363211407341631,1.0,1.0,1.0,0.9734671419725679
8353,df3d0104b7665474,True,1.0,1.0,0.8983402027527784,1.0,1.0,1.0,0.957641751146991
8354,4417a92b5b1956b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8355,0d77009a20f25175,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8356,227d62f5dfd95624,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8357,b094018eef175a6b,True,1.0,1.0,0.7993085953975141,1.0,1.0,1.0,0.9163785814156308
8358,6f790c3c333058b2,True,1.0,1.0,0.9106071089709628,1.0,1.0,1.0,0.9627529620712346
8359,4f2041f942aa5630,True,1.0,1.0,0.5958659437606575,1.0,1.0,1.0,0.8316108099002739
8360,e6c36a6be3c75127,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8361,92778c3bfcda566d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8362,1a585b7022ed54df,True,1.0,1.0,0.8993555277724793,1.0,1.0,1.0,0.9580648032385332
8363,38878741cbee5e88,True,1.0,1.0,0.9949203093065826,1.0,1.0,1.0,0.997883462211076
8364,59b5e5a171965609,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8365,967b41c4778d5aac,True,1.0,1.0,0.9849805857522878,1.0,1.0,1.0,0.9937419107301199
8366,dd2bc3e6bb8353b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8367,2073f76964735ff7,True,1.0,1.0,0.8731051944739165,1.0,1.0,0.5,0.9471271643641318
8368,cdd00e6a0e4754e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8369,3ce3c32cb4655d3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8370,8a8bf2275db85432,True,1.0,1.0,0.7663943497814166,1.0,1.0,1.0,0.9026643124089236
8371,f68fcc74e570541d,True,1.0,1.0,0.8815166243941279,1.0,1.0,1.0,0.9506319268308866
8372,c038901b4a0259ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8373,794b439e9922527b,True,1.0,1.0,0.8246244125143288,1.0,1.0,1.0,0.926926838547637
8374,1f7588f60e8d5ff2,True,1.0,1.0,0.8767276715158983,1.0,1.0,1.0,0.9486365297982909
8375,5d3573d6da7952d3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8376,277c6ebd67da5320,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8377,1677503060a95d4a,True,1.0,1.0,0.9197980125901519,0.0,1.0,1.0,0.54991583857923
8378,05c6edc5f05c5932,True,1.0,1.0,0.9278339679023314,1.0,1.0,1.0,0.9699308199593047
8379,b27e6e6bf91d59be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8380,942df6bcc0c65bf9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8381,d925879cb467504c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8382,d9eeceb896445e10,True,1.0,1.0,0.9711351672173927,1.0,1.0,1.0,0.9879729863405803
8383,2dbf2462b447576f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8384,406d4391f1205862,True,1.0,1.0,0.8350825477557114,1.0,1.0,1.0,0.9312843948982131
8385,a622ff338b425c28,True,1.0,1.0,0.9087838129586606,1.0,1.0,1.0,0.961993255399442
8386,1afdce6720e45022,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8387,5868a706ae7b5003,True,1.0,1.0,0.8853672709079519,1.0,1.0,1.0,0.9522363628783133
8388,d01b6e67a995589c,True,1.0,1.0,0.8665370894746289,1.0,1.0,1.0,0.944390453947762
8389,313756e5fc655c0e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8390,75128a99a5765e31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8391,51e7c560a43d5a25,True,1.0,1.0,0.9163603149685723,1.0,1.0,1.0,0.9651501312369052
8392,8926a4661fd05f7e,True,1.0,1.0,0.9362850499993071,1.0,1.0,1.0,0.9734521041663781
8393,c7979a062bff5710,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8394,84a6ca68a66e536a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8395,83472e2adb545cd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8396,589acfd69c38539a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8397,5ddaadb992ef5c1f,True,1.0,1.0,0.9532953190521576,1.0,1.0,1.0,0.9805397162717323
8398,c543bad7f8ff5eae,True,1.0,1.0,0.8168395276728803,0.0,1.0,1.0,0.5070164698637001
8399,5594163f2d8751f6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8400,30a0f5cf9ab95eee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8401,1c8ca8c10d1a5757,True,1.0,1.0,0.9576766818897131,1.0,1.0,1.0,0.9823652841207138
8402,87929fb304eb5bcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8403,14618f22bb605676,True,1.0,1.0,0.8383417244870568,1.0,1.0,1.0,0.9326423852029403
8404,247ae110b0c454cb,True,1.0,1.0,0.9982973111734722,1.0,1.0,1.0,0.9992905463222801
8405,1661876892b952e5,True,1.0,1.0,0.9759298943595366,0.0,1.0,1.0,0.5733041226498069
8406,134b10cfe7e753e6,True,1.0,1.0,0.7861362485312442,1.0,1.0,0.0,0.910890103554685
8407,ea1c363c888b59c7,True,1.0,1.0,0.9180710173061907,1.0,1.0,1.0,0.9658629238775794
8408,910c4dd3f1ec51b1,True,1.0,1.0,0.9573801849327436,1.0,1.0,1.0,0.9822417437219766
8409,7bbb4260e163517f,True,1.0,1.0,0.9425481053887288,1.0,1.0,0.5,0.976061710578637
8410,dd8ac2f25ac75478,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8411,34048f1ce51452d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8412,1975d15fde2955ff,True,1.0,1.0,0.7226401066171745,1.0,1.0,0.5,0.8844333777571561
8413,653ebb370df45ca5,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8414,4ccda56c15a55d57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8415,b15b2d36b1ea51cc,True,1.0,1.0,0.8997828417324208,1.0,1.0,1.0,0.958242850721842
8416,ea1302023ad258ff,True,1.0,1.0,0.8793378337724949,1.0,1.0,1.0,0.9497240974052062
8417,5d5dfc678c9759a1,True,1.0,1.0,0.899135752291119,1.0,1.0,0.0,0.9579732301212996
8418,2c5cbab120595d79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8419,83d8368f99cb5470,True,1.0,1.0,0.627841175925313,1.0,1.0,1.0,0.8449338233022138
8420,cbb499611c3f53ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8421,418c618fc266506b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8422,353988b87d995f68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8423,6f0538a6ba9c5b7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8424,9b5c31b36c5b5aa9,True,1.0,1.0,0.9464020688580964,1.0,1.0,1.0,0.9776675286908736
8425,55b7f0c50f4a5157,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8426,01f2481a8cfc5803,True,1.0,1.0,0.9440074783366674,0.0,1.0,1.0,0.5600031159736114
8427,c41c11cf85b751e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8428,cd8713b912495b6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8429,d94a8579682651b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8430,7155820d49975164,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8431,cc7afdc5a1e95b5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8432,cb0505ba89415347,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8433,7a9225f5c4355f92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8434,f62e6cb228dc50e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8435,41470fb14dab5d99,True,1.0,1.0,0.8485067282870364,1.0,1.0,1.0,0.9368778034529318
8436,db07a6d7eacd57d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8437,cf039efb320e55ec,True,1.0,1.0,0.6733321676590083,1.0,1.0,1.0,0.8638884031912535
8438,5cfbf7afa66458c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8439,51e4c182629c50a7,True,1.0,1.0,0.5961883798768541,1.0,1.0,1.0,0.8317451582820224
8440,d1b4625f7363548e,True,1.0,1.0,0.962265905373785,1.0,1.0,1.0,0.9842774605724104
8441,50142143082f5c0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8442,05f1a5cbc0905d8e,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
8443,c28b41c8410f5465,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8444,c968e1d258265a2b,True,1.0,1.0,0.9313200238143989,1.0,1.0,1.0,0.9713833432559996
8445,9c8bbeb504c05892,True,1.0,1.0,0.9879821132611477,1.0,1.0,1.0,0.9949925471921448
8446,0f337f2c23215a9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8447,237b75204e495145,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
8448,99c561c0507851d8,True,1.0,1.0,0.9915968297548484,1.0,1.0,1.0,0.9964986790645202
8449,1844ec136eb05d57,True,1.0,1.0,0.7770247075973725,1.0,1.0,1.0,0.9070936281655718
8450,8cba6cacb16d5acc,True,1.0,1.0,0.9191223648687019,1.0,1.0,1.0,0.9663009853619592
8451,f2dd261c41755967,True,1.0,1.0,0.9678973327486461,1.0,1.0,1.0,0.9866238886452692
8452,c7e06d79e58454ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8453,837ce609a8ec58e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8454,1753feeb7c0e552c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8455,616fa9b07f5653ef,True,1.0,1.0,0.9883051662778719,1.0,1.0,0.0,0.99512715261578
8456,68505dcbf4fb5f32,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8457,6394162caa7c5821,True,1.0,1.0,0.7735701072665957,1.0,1.0,1.0,0.9056542113610816
8458,eb85aecce15f5e63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8459,6b9ddb691b38551a,True,1.0,1.0,0.8857398116667445,1.0,1.0,1.0,0.952391588194477
8460,05afd4630a525f78,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8461,a1e689b17ca65053,True,1.0,1.0,0.8108654086443147,1.0,1.0,1.0,0.9211939202684644
8462,7c8900e0a2ef5024,True,1.0,1.0,0.5661859368936248,1.0,1.0,1.0,0.8192441403723437
8463,635d0bb58aa95282,True,1.0,1.0,0.4774130355995927,1.0,1.0,0.5,0.7822554314998303
8464,dd83ce8b0dec51d2,True,1.0,1.0,0.9738853694306763,1.0,1.0,1.0,0.9891189039294485
8465,8f1247f8436c5208,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8466,d4b29b90b8af5f81,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8467,aa7d4f9537495b1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8468,f7d40806c7045d54,True,1.0,1.0,0.6055151324071938,1.0,1.0,1.0,0.835631305169664
8469,15b25b99cf2d5965,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8470,6a4e62fc55535e82,True,1.0,1.0,0.9195419373362604,1.0,1.0,1.0,0.9664758072234418
8471,e6077696f29b54ca,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8472,ed2103838dae5993,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8473,dd2b5010e1d25d72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8474,00f49d71f0eb507b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8475,79bdb6b499245d65,True,1.0,1.0,0.9508015605668307,1.0,1.0,1.0,0.9795006502361794
8476,75bf56ae8b9d5673,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8477,ed1ae68f8c0f5f3a,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8478,1f90968aaeb55128,True,1.0,1.0,0.885394156940377,1.0,1.0,1.0,0.9522475653918239
8479,360670b878f45284,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8480,0c330f8c6d6658ee,True,1.0,1.0,0.9817722901552814,1.0,1.0,1.0,0.9924051208980339
8481,c5d626fc4b6c5efb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8482,7abf60c1594953cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8483,29d075e26b5156fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8484,c30bc48417bf5354,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8485,5abd4abd73db5739,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8486,465e7357a8965dcd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8487,08c2b3b529de59d4,True,1.0,1.0,0.8022796049255219,1.0,1.0,1.0,0.9176165020523008
8488,1a0f27ced7e056f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8489,8a1eb240e9355b45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8490,4d8baa6e638f5cfb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8491,80fb7c16b92856a3,True,1.0,1.0,0.9788938690605878,1.0,1.0,1.0,0.991205778775245
8492,d66634cbe1b65b95,True,1.0,1.0,0.9161425227582461,1.0,1.0,1.0,0.9650593844826026
8493,d2937fdb8d605a73,True,1.0,1.0,0.943862406899557,1.0,1.0,1.0,0.9766093362081488
8494,b0a3bbfe213a507b,True,1.0,1.0,0.9701932946663576,1.0,1.0,1.0,0.9875805394443157
8495,baff37ac37675490,True,1.0,1.0,0.9264572991481693,1.0,1.0,1.0,0.9693572079784039
8496,635faea61539589a,True,1.0,1.0,0.9456771845667712,1.0,1.0,0.5,0.9773654935694879
8497,9fc5098e21355c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8498,84d10a502c1b5a74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8499,fe520672ef8f5770,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8500,2833a305300f5394,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8501,36c6d1ea21015e5f,True,1.0,1.0,0.858749366868295,1.0,1.0,1.0,0.9411455695284562
8502,8580d0bf545b5261,True,1.0,1.0,0.9542856498581772,1.0,1.0,1.0,0.9809523541075738
8503,4104fd0bb7845b56,True,1.0,1.0,0.8753969141621427,1.0,1.0,1.0,0.9480820475675594
8504,31e7be6258f35c5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8505,ae6787095e5e545a,True,1.0,1.0,0.9521234076203542,1.0,1.0,1.0,0.9800514198418142
8506,11f0b99dbce15be4,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8507,7c541724eabb537a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8508,66ccc68c8f755683,True,1.0,1.0,0.6148874073769769,0.0,1.0,0.5,0.42286975307374036
8509,daea2a5f018858f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8510,33f9db8342475213,True,1.0,1.0,0.8896525431413789,1.0,1.0,1.0,0.9540218929755745
8511,578d2af2c3625ace,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8512,7316c116f05d57a5,True,1.0,1.0,0.9666895118502139,1.0,1.0,1.0,0.9861206299375892
8513,9f5172e4a2cb5304,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8514,0f3edc5110485b13,True,1.0,1.0,0.9404016259701125,1.0,1.0,1.0,0.9751673441542135
8515,054054d63ad85fa3,True,1.0,1.0,0.980559651974856,1.0,1.0,1.0,0.9918998549895234
8516,f16fe36eef2b5157,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8517,e3ef42c62ba2595b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8518,d6a60e406ebc5b01,True,1.0,1.0,0.8946207616883455,1.0,1.0,1.0,0.9560919840368106
8519,907f2c5fde6f5db8,True,1.0,1.0,0.7907587855084165,1.0,1.0,0.5,0.9128161606285069
8520,3dfa374651035868,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8521,54ae4b189e79541b,True,1.0,1.0,0.8428077921479815,1.0,1.0,0.5,0.9345032467283256
8522,46369836a9b654ee,True,1.0,1.0,0.8693052393857206,1.0,1.0,1.0,0.9455438497440504
8523,41785a426b555ab9,True,1.0,1.0,0.9136295404219755,1.0,1.0,1.0,0.9640123085091564
8524,f93a7b7a8fe95c6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8525,c6e19ffa3c34551c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8526,a34e53ca202b5fa3,True,1.0,1.0,0.9148245786040405,1.0,1.0,1.0,0.9645102410850169
8527,b7e9b4a46b9a5533,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8528,bf4fdfa51e215217,True,1.0,1.0,0.9775981332929834,1.0,1.0,0.0,0.9906658888720764
8529,f71e5dcd9df85d97,True,1.0,1.0,0.8745325618438254,1.0,1.0,1.0,0.9477219007682606
8530,c67995ef5ccc58c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8531,82226888c99e531c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8532,e443a0e9bbc75c69,True,1.0,1.0,0.8807664412135461,1.0,1.0,1.0,0.9503193505056441
8533,65d2b64fb7375094,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8534,bb4f37403cea5b0e,True,1.0,1.0,0.8733907870298715,1.0,1.0,1.0,0.9472461612624464
8535,55016fc4cd15505d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8536,5ce3b2260be35a1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8537,d2b7b43e05be5082,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8538,2b156c54c8ce5645,True,1.0,1.0,0.8134207164590562,1.0,1.0,1.0,0.9222586318579401
8539,4f87ef91e3425ebc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8540,43768792861e5c7e,True,1.0,1.0,0.772160550402736,1.0,1.0,1.0,0.90506689600114
8541,2a1cb4c27a4459a7,True,1.0,1.0,0.9788775312560714,1.0,1.0,0.5,0.9911989713566963
8542,c4b85436e314515b,True,1.0,1.0,0.7039277112369782,1.0,1.0,1.0,0.8766365463487409
8543,75c7777c6f415535,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8544,0f536eebc58d5ff4,True,1.0,1.0,0.8074911760995529,1.0,1.0,1.0,0.9197879900414804
8545,214abdb588465704,True,1.0,1.0,0.926412498078504,1.0,1.0,1.0,0.9693385408660434
8546,79d3720b23b6533e,True,1.0,1.0,0.9809764287817594,1.0,1.0,1.0,0.9920735119923997
8547,7d368be282b85528,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8548,0bd89ca329cd55f9,True,1.0,1.0,0.9219501893533347,1.0,1.0,0.5,0.9674792455638895
8549,f583323fe0215871,True,1.0,1.0,0.9892881594128194,1.0,1.0,1.0,0.9955367330886747
8550,09df1da0af885ddd,True,1.0,1.0,0.9642665085293298,1.0,1.0,1.0,0.9851110452205541
8551,29b743b5bdd1527e,True,1.0,1.0,0.9707503198911329,1.0,1.0,1.0,0.9878126332879721
8552,e59da7b4970654fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8553,24b68863c230509c,True,1.0,1.0,0.9301097679934732,1.0,1.0,1.0,0.9708790699972806
8554,b8434dfe0fbf56f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8555,e0cbc7ab694157a5,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8556,b4797f8fbe08559f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8557,b4b31520fc1c5ef7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8558,6ae2bcc5c2c050e4,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8559,2da6f8c86c135473,True,1.0,1.0,0.8549326471106699,1.0,1.0,1.0,0.9395552696294458
8560,1f211666d4465388,True,1.0,1.0,0.9536169940677612,1.0,1.0,1.0,0.9806737475282339
8561,4310513b861550dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8562,76a0c83f0b6453a0,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8563,839206ee819e582f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8564,c8deb087395357c3,True,1.0,1.0,0.8783204318670638,1.0,1.0,1.0,0.9493001799446099
8565,64b35b9f9f84585a,True,1.0,1.0,0.9264066235015124,1.0,1.0,1.0,0.9693360931256301
8566,c2cb368d78e858c7,True,1.0,1.0,0.9259340434051115,1.0,1.0,1.0,0.9691391847521298
8567,d2853234152359b3,True,1.0,1.0,0.9405493623411284,1.0,1.0,1.0,0.9752289009754701
8568,ceb9332b03d3577b,True,1.0,1.0,0.9339180434217571,1.0,1.0,1.0,0.9724658514257322
8569,795d49f6b8ec5f69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8570,cc934224447a5c86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8571,cd59c2696d01521a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8572,b4899f9464d058f2,True,1.0,1.0,0.9727373694092409,1.0,1.0,1.0,0.9886405705871838
8573,24db96c8c21753d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8574,a4cd60ef102957cb,True,1.0,1.0,0.978502409872638,1.0,1.0,1.0,0.9910426707802659
8575,943c308c85d25ee5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8576,f94d84bd174d59ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8577,aadb2479ded750e4,True,1.0,1.0,0.91351783598475,1.0,1.0,1.0,0.9639657649936458
8578,398326681cd7500a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8579,c5099436d08c5e1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8580,7328fe7f857051ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8581,1f7afb10d4cc5319,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8582,150505a546335d5d,True,1.0,1.0,0.9038317776274394,1.0,1.0,0.0,0.9599299073447664
8583,5d68790fd55c5e41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8584,dd2546a068da5ffe,True,1.0,1.0,0.948041561780547,1.0,1.0,1.0,0.9783506507418945
8585,b5668089b793502b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8586,4874da28248a5026,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8587,da751fd130625cce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8588,0367791336c3533e,True,1.0,1.0,0.7430870904398371,1.0,1.0,1.0,0.8929529543499322
8589,bf68c079985650d9,True,1.0,1.0,0.999191477062979,1.0,1.0,0.5,0.999663115442908
8590,01518f6335d75c16,True,1.0,1.0,0.6470568081977495,1.0,1.0,1.0,0.8529403367490623
8591,7758c231f45d51de,True,1.0,1.0,0.8413082137129252,1.0,1.0,1.0,0.9338784223803854
8592,db4f9f954c2e597f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8593,05c3b54be1cc52d0,True,1.0,1.0,0.9881384050639822,1.0,1.0,1.0,0.9950576687766594
8594,077dd2d55c17560f,True,1.0,1.0,0.9708376861396945,1.0,1.0,1.0,0.9878490358915393
8595,3f6b582803bd58e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8596,da590e67d2e6532a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8597,db86c1d1516f557d,True,1.0,1.0,0.9241246632321024,1.0,1.0,1.0,0.9683852763467092
8598,98fd4ae8de6450b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8599,84b69613f5e6551c,True,1.0,1.0,0.9458073009330296,1.0,1.0,1.0,0.9774197087220956
8600,476d6788dbd2518f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8601,0cf1a04807e1505b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8602,e99744bcd703522c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8603,9ab5654cfc9f5724,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8604,25e2cda283355b76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8605,a0da100b0dcb543c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8606,12f2dccfb88957f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8607,d025c5fb0df05ef7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8608,c7ce79ec4bf956c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8609,578fc7fcef215f0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8610,84e16f3286255759,True,1.0,1.0,0.8233159250555618,1.0,1.0,1.0,0.9263816354398173
8611,22f1319717ec58f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8612,93512ae1de725307,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8613,121b6c8a61d85945,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8614,4257350828cf5e87,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8615,bf1184622f355af4,True,1.0,1.0,0.942455259719009,1.0,1.0,0.5,0.9760230248829204
8616,a9ffe9bb174851e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8617,f7a9f82f17b256e2,True,1.0,1.0,0.7891905759657913,1.0,1.0,1.0,0.9121627399857464
8618,d44d886053b15b23,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8619,5379d354b9b95048,True,1.0,1.0,0.9639276005340093,1.0,1.0,1.0,0.9849698335558372
8620,60c9aabf696a5756,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8621,cd58499f8230591a,True,1.0,1.0,0.7297928987617293,1.0,1.0,1.0,0.8874137078173873
8622,4a7fd1bd37ed5463,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8623,749a8604cf285389,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8624,9e2a2f6ba6705d0a,True,1.0,1.0,0.7652488140325702,1.0,1.0,1.0,0.9021870058469043
8625,ca6a8cc7012a5fac,True,1.0,1.0,0.923219539750488,1.0,1.0,1.0,0.9680081415627034
8626,30187e714d065b0b,True,1.0,1.0,0.9486036690078821,1.0,1.0,1.0,0.9785848620866174
8627,351663288cc45157,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8628,7631ace833c857ba,True,1.0,1.0,0.931950224127998,1.0,1.0,1.0,0.9716459267199992
8629,ead9740dd25f59c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8630,debb1dafdd77545e,True,1.0,1.0,0.8207295685157666,1.0,1.0,1.0,0.9253039868815695
8631,6f7c844cb6c0587a,True,1.0,1.0,0.7592929474926625,1.0,1.0,1.0,0.8997053947886093
8632,a8c2268684c35a80,True,1.0,1.0,0.9475492212212232,1.0,1.0,1.0,0.9781455088421763
8633,b41e61d24f915d6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8634,ffbe4e0250f45a3a,True,1.0,1.0,0.8816762101785904,1.0,1.0,0.0,0.950698420907746
8635,31960634eefb5d47,True,1.0,1.0,0.8410912889559168,1.0,1.0,1.0,0.9337880370649653
8636,298fff3a2ae95293,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8637,db62e3168cd051aa,True,1.0,1.0,0.9909269472394147,1.0,1.0,0.5,0.9962195613497561
8638,b12f2581dde259f4,True,1.0,1.0,0.6237531639471953,1.0,1.0,1.0,0.843230484977998
8639,d8346b35ed785e1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8640,70f718ebc8b4505e,True,1.0,1.0,0.9431809928931345,1.0,1.0,1.0,0.9763254137054727
8641,66a6a72cc5145dd5,True,1.0,1.0,0.9396309546625339,1.0,1.0,1.0,0.9748462311093892
8642,e241e150a9c157b8,True,1.0,1.0,0.8948367697380627,1.0,1.0,0.5,0.9561819873908594
8643,01fa845276f857c5,True,1.0,1.0,0.9129361673277487,1.0,1.0,1.0,0.9637234030532286
8644,9f4c04b7214b52a8,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8645,29fea23055595de3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8646,d0910fc41d785f46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8647,dec6932758755596,True,1.0,1.0,0.6874145027981214,1.0,1.0,1.0,0.8697560428325506
8648,3bf2974c80c55503,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8649,b50353ebaee65cbe,True,1.0,1.0,0.9597605970825476,1.0,1.0,1.0,0.9832335821177282
8650,592f9e4317dd52e2,True,1.0,1.0,0.9894566218661152,0.0,1.0,1.0,0.5789402591108813
8651,87dcff4c11315e02,True,1.0,1.0,0.7366061037606804,1.0,1.0,1.0,0.8902525432336169
8652,1e98fee7a7cc5254,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8653,6ec2148215205936,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8654,8439357bbb005600,True,1.0,1.0,0.961014593703887,1.0,1.0,1.0,0.9837560807099529
8655,687fa6fce3ab5f91,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8656,10d0706cdc655c9f,True,1.0,1.0,0.9408467772601127,1.0,1.0,1.0,0.9753528238583803
8657,f3282fb9352c5c9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8658,87efb8cf52135247,True,1.0,1.0,0.8752206192610447,1.0,1.0,1.0,0.9480085913587685
8659,3862c9ed94ab5f90,True,1.0,1.0,0.8550314053078035,1.0,1.0,1.0,0.9395964188782514
8660,45d416b638f95a9c,True,1.0,1.0,0.9402914832638912,1.0,1.0,1.0,0.9751214513599548
8661,d1d48a8f642b5874,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8662,39e13f76e8b55320,True,1.0,1.0,0.984113619340263,1.0,1.0,1.0,0.9933806747251096
8663,e6f0e2d8ec345ad6,True,1.0,1.0,0.9674862202833929,1.0,1.0,1.0,0.986452591784747
8664,8c67448dd4da50a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8665,d1e6f085af9b5199,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8666,42643a30b402538f,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
8667,d80488b4e04c5e47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8668,0ed2cf016ddc5f90,True,1.0,1.0,0.6428501258408085,1.0,1.0,1.0,0.8511875524336702
8669,c20652fc6a78529b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8670,6cc1bbadf8f25f7c,True,1.0,1.0,0.9621446762249671,1.0,1.0,1.0,0.9842269484270697
8671,a5d23e7aa6265f80,True,1.0,1.0,0.996262889623696,1.0,1.0,1.0,0.99844287067654
8672,682413e506fc5bac,True,1.0,1.0,0.9255977108449924,1.0,1.0,1.0,0.9689990461854135
8673,6e49f2f1c4e456f1,True,1.0,1.0,0.9570314410252224,1.0,1.0,1.0,0.9820964337605093
8674,88f90b93bbf255ad,True,1.0,1.0,0.914369353245071,1.0,1.0,1.0,0.964320563852113
8675,8fa565e2239853e3,True,1.0,1.0,0.9615693287124192,1.0,1.0,0.0,0.9839872202968413
8676,593653db007b5826,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8677,75857e1f177b5af4,True,1.0,1.0,0.5391500651054043,1.0,1.0,1.0,0.8079791937939186
8678,a9c1456b9deb5184,True,1.0,1.0,0.9806514177413461,1.0,1.0,1.0,0.9919380907255609
8679,02e3c13aa3975b02,True,1.0,1.0,0.9103736745882945,1.0,1.0,1.0,0.9626556977451228
8680,2591ee089f6e5dba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8681,6350e3b4ec0a59dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8682,2458f368da645ef5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8683,19d9dc5184675c50,True,1.0,1.0,0.7222697915959022,1.0,1.0,1.0,0.884279079831626
8684,3c26d6bf58555468,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8685,9d7b9273d56f5d02,True,1.0,1.0,0.8880639464985381,0.0,1.0,1.0,0.5366933110410576
8686,1972837deb725c63,True,1.0,1.0,0.9164697475737152,1.0,1.0,1.0,0.9651957281557147
8687,f23b50abdf445d29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8688,ec78d882433a50ca,True,1.0,1.0,0.9045125119611422,1.0,1.0,1.0,0.9602135466504759
8689,2e67ddf209365112,True,1.0,1.0,0.8760948374597948,1.0,1.0,0.5,0.9483728489415811
8690,9b9aa93df6b15de7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8691,92c6df44cf055882,True,1.0,1.0,0.9341588271766927,1.0,1.0,1.0,0.9725661779902887
8692,8b83388ca9005cf1,True,1.0,1.0,0.8988704624778677,1.0,1.0,1.0,0.9578626926991115
8693,b556cea74b125dfa,True,1.0,1.0,0.8813005360325883,1.0,1.0,0.0,0.9505418900135784
8694,8c6c4c4b507c5eb1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8695,196cb93444b35dd7,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8696,f3462625913a59c2,True,1.0,1.0,0.9837428800399297,1.0,1.0,1.0,0.9932262000166374
8697,1ebc11a17d925215,True,1.0,1.0,0.9822036660892642,1.0,1.0,1.0,0.9925848608705268
8698,0972cf3a4c5d5a39,True,1.0,1.0,0.9832320040804639,1.0,1.0,1.0,0.9930133350335266
8699,e317ddda18f25545,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8700,ba58a70fcf8e5c64,True,1.0,1.0,0.5764610890928075,1.0,1.0,1.0,0.8235254537886698
8701,099ded1754bb5d98,True,1.0,1.0,0.817377970206308,1.0,1.0,1.0,0.9239074875859616
8702,bc2532765f5a5262,True,1.0,1.0,0.9061123455477385,1.0,1.0,1.0,0.9608801439782244
8703,7eaba7fa332d55cd,True,1.0,1.0,0.8331778073679564,1.0,1.0,1.0,0.9304907530699819
8704,e052a41759445a28,True,1.0,1.0,0.6667465310510586,1.0,1.0,1.0,0.8611443879379411
8705,c4884a363f805a18,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8706,bd5f0b15f9a65bf1,True,1.0,1.0,0.9497813709076732,1.0,1.0,1.0,0.9790755712115304
8707,6b0a15391789599e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8708,ea3766d0f2985fc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8709,8d27ff75eeb1559e,True,1.0,1.0,0.7471711162475209,1.0,1.0,1.0,0.8946546317698004
8710,1cbccb79dbe058a6,True,1.0,1.0,0.91639553798223,1.0,1.0,1.0,0.9651648074925957
8711,6af09cbf5d405f49,True,1.0,1.0,0.9065528331969243,1.0,1.0,0.0,0.9610636804987184
8712,8ebce152a39f5010,True,1.0,1.0,0.9361301020826214,1.0,1.0,1.0,0.9733875425344256
8713,af07e6e213f2582e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8714,93494257467c5e97,True,1.0,1.0,0.9916276606450104,1.0,1.0,1.0,0.9965115252687543
8715,312c0f2f981d51c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8716,34f4fd0a288b5199,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8717,a35847734fc65508,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8718,faf80a4ecf8858fe,True,1.0,1.0,0.9863017582595013,1.0,1.0,1.0,0.9942923992747922
8719,5db9d1088a615a4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8720,484acea96ad3506a,True,1.0,1.0,0.9648418039948781,1.0,1.0,1.0,0.9853507516645325
8721,73298d57a59e5252,True,1.0,1.0,0.9102986080011095,1.0,1.0,0.0,0.9626244200004623
8722,4127ff2cfd615955,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8723,1bfbaec4ef9b556c,True,1.0,1.0,0.9030019407034369,1.0,1.0,1.0,0.9595841419597653
8724,ca18572aeb9755ba,True,1.0,1.0,0.8533821993518269,1.0,1.0,1.0,0.938909249729928
8725,3befac537db85c6c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8726,02cc0007d6755abc,True,1.0,1.0,0.7780011619237838,1.0,1.0,1.0,0.90750048413491
8727,bae8f15e2e5b5328,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8728,c9ecfe02b17a5c40,True,1.0,1.0,0.8374100881850653,1.0,1.0,0.0,0.9322542034104438
8729,75cfb9c37e425214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8730,5f88affe449253a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8731,fc33d014431a5b1b,True,1.0,1.0,0.8481161034841374,1.0,1.0,1.0,0.9367150431183906
8732,e39a79ae2ceb5829,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8733,9ed452bde7335185,True,1.0,1.0,0.8893251760860094,1.0,1.0,1.0,0.9538854900358373
8734,3761f5d0d74d55eb,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8735,13b137cecf4b57e9,True,1.0,1.0,0.9473197300098101,1.0,1.0,1.0,0.9780498875040875
8736,aeeba19e19c35ccb,True,1.0,1.0,0.8253810248692351,1.0,1.0,1.0,0.9272420936955147
8737,f55316b2f9655692,True,1.0,1.0,0.97675476181741,1.0,1.0,1.0,0.9903144840905874
8738,127b9e23f1805690,True,1.0,1.0,0.8479606263279978,1.0,1.0,1.0,0.936650260969999
8739,fddb0bdd1d7f53e0,True,1.0,1.0,0.981045799581636,1.0,1.0,1.0,0.9921024164923483
8740,67958aa8e9015aaf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8741,79e582695923514a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8742,52f07f442baa5fe5,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8743,59d306aa441a5665,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8744,2991861b44895b0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8745,13f771febde65a66,True,1.0,1.0,0.9822054450218407,1.0,1.0,1.0,0.9925856020924336
8746,8c5518bf679458df,True,1.0,1.0,0.9361545702858985,1.0,1.0,1.0,0.9733977376191243
8747,f9592039b6aa5165,True,1.0,1.0,0.9741360148262072,1.0,1.0,1.0,0.9892233395109197
8748,81ac4c9af9ea5562,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8749,e6e2b0d2f0495557,True,1.0,1.0,0.9991496229664228,1.0,1.0,1.0,0.9996456762360095
8750,40e774c643fc5689,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8751,5f09eaa4509f5997,True,1.0,1.0,0.5896291397469693,1.0,1.0,1.0,0.8290121415612371
8752,5bdbe484641a55fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8753,aafbe79abf625492,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8754,00137a5ce92d591c,True,1.0,1.0,0.6540936867925035,1.0,1.0,1.0,0.8558723694968764
8755,d82f1b20a55d5bcd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8756,b20e8629283e540c,True,1.0,1.0,0.977887685416121,1.0,1.0,1.0,0.9907865355900505
8757,268ed4d63bb85cae,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8758,3d4616d64a4c5f53,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8759,ab0c43fd9f2c5481,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8760,e051405f88c05270,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8761,8379e27735535cc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8762,41d49aa70484596d,True,1.0,1.0,0.7297408578433101,1.0,1.0,1.0,0.8873920241013792
8763,566394b6f104598e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8764,9ebf7c0f1b4f5f39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8765,ab1fd108d5885b58,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8766,3af98cdf0bc35f44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8767,7ef3374d49a45a86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8768,0879b546c3cb5615,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8769,377d556af9d25dab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8770,4f08dd3299925309,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
8771,c4f1593154f95224,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8772,bd6d1d10391854e0,True,1.0,1.0,0.94358259898039,1.0,1.0,1.0,0.9764927495751626
8773,b7215e8a4eb6552a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8774,eb7ed87b4ef65273,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8775,d6b2af6a4fbd5a88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8776,fe9a137303a9521c,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8777,555226e5142f50ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8778,af6aff5482395ecf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8779,91416eb4bba85377,True,1.0,1.0,0.9829018110146375,1.0,1.0,1.0,0.9928757545894323
8780,36e3e0f9a589578d,True,1.0,1.0,0.9814190865968511,1.0,1.0,1.0,0.992257952748688
8781,64f5ed7f37905836,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8782,b39c69db9eb45416,True,1.0,1.0,0.675779031877083,1.0,1.0,1.0,0.8649079299487846
8783,5f859ab2a2205477,True,1.0,1.0,0.7019612485776059,1.0,1.0,1.0,0.8758171869073358
8784,fad5349c0f7c501a,True,1.0,1.0,0.9608538970019443,1.0,1.0,1.0,0.9836891237508102
8785,4ad7866306895cca,True,1.0,1.0,0.865117577236992,1.0,1.0,1.0,0.9437989905154133
8786,56c64f7e47b15e0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8787,98b414a515bb5b99,True,1.0,1.0,0.5485759186374524,1.0,1.0,1.0,0.8119066327656052
8788,5e5a77fb1990565b,True,1.0,1.0,0.8518909147419024,1.0,1.0,1.0,0.9382878811424593
8789,38f5cc0699195554,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8790,451b114eef365ee0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8791,bc8d49758c6b5612,True,1.0,1.0,0.9132517335662816,1.0,1.0,1.0,0.9638548889859507
8792,6762c1ac11a15adf,True,1.0,1.0,0.9497028859211554,1.0,1.0,1.0,0.9790428691338148
8793,0f5de425ef3555ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8794,f9c6e1eadcf45c37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8795,40d32b824b705cbc,True,1.0,1.0,0.8958547641348074,1.0,1.0,1.0,0.9566061517228364
8796,59baf497f88254c8,True,1.0,1.0,0.9754231992180341,1.0,1.0,1.0,0.9897596663408476
8797,10fcb2c79add5558,True,1.0,1.0,0.8806657400917556,1.0,1.0,1.0,0.9502773917048982
8798,323747032b285187,True,1.0,1.0,0.9844557214065152,0.0,1.0,1.0,0.576856550586048
8799,d0de8d6a350d55d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8800,2e6e9e72249a5980,True,1.0,1.0,0.8794547026732437,1.0,1.0,1.0,0.9497727927805183
8801,e98f83538a315982,True,1.0,1.0,0.9414433696453653,1.0,1.0,1.0,0.9756014040189022
8802,d02d0643d42c5d91,True,1.0,1.0,0.7944411401502887,1.0,1.0,1.0,0.9143504750626202
8803,807c1ce92e235b11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8804,0d93c2f3442752d9,True,1.0,1.0,0.9022474463478608,1.0,1.0,1.0,0.9592697693116087
8805,ba7553f511f653b3,True,1.0,1.0,0.6437229985997015,1.0,1.0,1.0,0.8515512494165423
8806,f205c912572b559e,True,1.0,1.0,0.9819525630471052,1.0,1.0,1.0,0.9924802346029605
8807,824cd4fff1e25cb4,True,1.0,1.0,0.9319536823370579,1.0,1.0,1.0,0.9716473676404407
8808,28cd9541bc35593f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8809,eb0095eae628560d,True,1.0,1.0,0.9416369037688626,1.0,1.0,1.0,0.975682043237026
8810,7cf4a1ba9b6054f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8811,641e208507255987,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8812,834a7c22e2c55c71,True,1.0,1.0,0.8648336467712489,1.0,1.0,1.0,0.943680686154687
8813,d37cdaefc82d5cb2,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8814,2ef80fbe7233514a,True,1.0,1.0,0.9555383311898388,1.0,1.0,1.0,0.9814743046624329
8815,7595830169065d37,True,1.0,1.0,0.9019867029507705,1.0,1.0,1.0,0.9591611262294878
8816,4ab74b20c99e5d20,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8817,059ce0fdfc67544c,True,1.0,1.0,0.8419826996363675,1.0,1.0,1.0,0.9341594581818198
8818,d2b6dcd76085519e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8819,c617243cb58658eb,True,1.0,1.0,0.9836553170698203,1.0,1.0,1.0,0.9931897154457584
8820,dc482250cdb35c9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8821,bd76dffbe3065854,True,1.0,1.0,0.9167422921401777,1.0,1.0,1.0,0.9653092883917407
8822,77fa15ffcefb580e,True,1.0,1.0,0.8117641394690835,1.0,1.0,1.0,0.9215683914454514
8823,e0c8f4849910501f,True,1.0,1.0,0.9848888684338306,1.0,1.0,1.0,0.9937036951807627
8824,69153018527e5315,True,1.0,1.0,0.8738199075295312,1.0,1.0,1.0,0.947424961470638
8825,c022ad6a9b6f5367,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8826,2a12546539045e5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8827,f2d7208949535747,True,1.0,1.0,0.673057695634564,1.0,1.0,1.0,0.863774039847735
8828,65451b2015ec58c7,True,1.0,1.0,0.7021491901476197,1.0,1.0,1.0,0.8758954958948415
8829,b04064e074f55bb0,True,1.0,1.0,0.9578360870474512,1.0,1.0,1.0,0.982431702936438
8830,16df188810315dc7,True,1.0,1.0,0.9241321525621656,1.0,1.0,1.0,0.9683883969009024
8831,236c1e1f86ec5e98,True,1.0,1.0,0.9988454089831348,1.0,1.0,1.0,0.9995189204096396
8832,15356a2c8fe1529f,True,1.0,1.0,0.9171841030553795,1.0,1.0,1.0,0.9654933762730747
8833,a7f5d22750b75466,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8834,7d59e0ea1e0d524b,True,1.0,1.0,0.6151912697340643,1.0,1.0,1.0,0.8396630290558601
8835,3a4b7b872e3452ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8836,63c33ef5af265f74,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8837,fefad5f7d3405512,True,1.0,1.0,0.9445848482636217,1.0,1.0,1.0,0.9769103534431757
8838,afcd7846a4f35622,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8839,0969be1cc6a85a76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8840,c52f491ebd5b521a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8841,cbe7b4e464235ca6,True,1.0,1.0,0.9442333645081005,1.0,1.0,1.0,0.9767639018783753
8842,e849e6a954285f60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8843,9e787f2f65a85f08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8844,6e9027bc59c857a9,True,1.0,1.0,0.9294664365889318,1.0,1.0,1.0,0.9706110152453883
8845,27cd5e04627e5258,True,1.0,1.0,0.8060793120185799,1.0,1.0,1.0,0.919199713341075
8846,cd67b6a868ed5745,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8847,ebb1e037f19b5c55,True,1.0,1.0,0.9715894850095957,1.0,1.0,1.0,0.9881622854206649
8848,1d359a03436458f0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8849,933141027c9e5fdc,True,1.0,1.0,0.9279296065164139,1.0,1.0,1.0,0.9699706693818392
8850,58dcca6583f6599e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8851,239cb4818dc458fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8852,f33a23766bcb55a6,True,1.0,1.0,0.5873703914890959,1.0,1.0,1.0,0.82807099645379
8853,258fd15174fb5e47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8854,51754449a4dd5f27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8855,a8d904be723d5ab9,True,1.0,1.0,0.7256044176267721,1.0,1.0,1.0,0.8856685073444884
8856,a8377f936650561b,True,1.0,1.0,0.9734905160586625,1.0,1.0,1.0,0.9889543816911095
8857,8e35889ee2cb559d,True,1.0,1.0,0.9783893496396098,1.0,1.0,1.0,0.9909955623498373
8858,21000f5c15845bf4,True,1.0,1.0,0.9226522668143303,1.0,1.0,1.0,0.9677717778393043
8859,173ccb0e08885b66,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8860,40688677dc5e5d16,True,1.0,1.0,0.9796076825511607,1.0,1.0,1.0,0.9915032010629835
8861,e74ca27f40755297,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8862,2389414c94075d6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8863,84ec7e450e205d8f,True,1.0,1.0,0.9587102102471494,0.0,1.0,1.0,0.5661292542696456
8864,7a7ff4cc1f1a501e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8865,dc26fde28bc65ef6,True,1.0,1.0,0.9468607132432196,1.0,1.0,0.0,0.9778586305180083
8866,52a632acca085891,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8867,54a295777c3a5d46,True,1.0,1.0,0.9421519704659185,1.0,1.0,1.0,0.9758966543607993
8868,205dd2add8b357f6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8869,1cddf5eb97425ac1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8870,66583dab627951a2,True,1.0,1.0,0.6878546027154463,1.0,1.0,1.0,0.8699394177981027
8871,cc4bccf7f7175ea3,True,1.0,1.0,0.9102641028458007,1.0,1.0,1.0,0.962610042852417
8872,58d40da0cce05d8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8873,a2fe72b034765149,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8874,8e84ecdbb84c5784,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8875,ab19982dd5cd57ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8876,845cd9cda6335f6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8877,60c5f18db58c54da,True,1.0,1.0,0.9475264264660823,1.0,1.0,1.0,0.9781360110275342
8878,eaa64f296ff85b61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8879,e83f4b6e1dd25c90,True,1.0,1.0,0.8993335131755336,1.0,1.0,1.0,0.9580556304898057
8880,54229e2cb94b5adb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8881,f5af09063e125bb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8882,f76d76bae0365a21,True,1.0,1.0,0.6109713397541863,1.0,1.0,1.0,0.8379047248975776
8883,b9c124bdb19956b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8884,3b0c5c39455b5d00,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8885,396c599d06e65f68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8886,9bfae11fe1af5b67,True,1.0,1.0,0.9409723300031653,1.0,1.0,1.0,0.9754051375013187
8887,d551f73a1e4251aa,True,1.0,1.0,0.9584547054675827,1.0,1.0,0.0,0.9826894606114928
8888,cf45427178d25b3d,True,1.0,1.0,0.999890281116059,1.0,1.0,1.0,0.9999542837983579
8889,d861e8c8589e5433,True,1.0,1.0,0.9173926955903239,1.0,1.0,0.0,0.9655802898293017
8890,fc5d32be7f785570,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8891,b8acb965678c5953,True,1.0,1.0,0.9112709450305732,1.0,1.0,1.0,0.9630295604294054
8892,d31b4eb761a15872,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8893,fc0a59dcf9d75219,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8894,63a10444501d5ead,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8895,e2ae96f479935b31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8896,27967352b2a95cbe,True,1.0,1.0,0.9579210892126004,1.0,1.0,1.0,0.9824671205052503
8897,5f2d040ee3bf5c6e,True,1.0,1.0,0.7857260778788435,1.0,1.0,1.0,0.9107191991161848
8898,7ffe3cd6cd995118,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8899,741d60ca8b7b5cb4,True,1.0,1.0,0.5028726847369543,1.0,1.0,1.0,0.7928636186403977
8900,a60e8e8afe675063,True,1.0,1.0,0.8100355800765484,1.0,1.0,1.0,0.9208481583652285
8901,c84475f2d8475f9d,True,1.0,1.0,0.9884144859081823,1.0,1.0,1.0,0.9951727024617426
8902,c5ae8b49dc6b54f6,True,1.0,1.0,0.8399910906322879,1.0,1.0,1.0,0.9333296210967866
8903,bb249c2d0c8a568c,True,1.0,1.0,0.9862640105131482,1.0,1.0,1.0,0.9942766710471451
8904,24e06c38547d5976,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8905,87df22d07dcb567c,True,1.0,1.0,0.9072248228405265,1.0,1.0,1.0,0.9613436761835527
8906,d3d7a91aff375fc5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8907,1b01f89fe48355b6,True,1.0,1.0,0.8010039675182727,1.0,1.0,1.0,0.917084986465947
8908,f994322c76145318,True,1.0,1.0,0.9277141378362217,1.0,1.0,1.0,0.9698808907650923
8909,0695553567185c3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8910,0e016d945ce25090,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8911,82291c12e1485f32,True,1.0,1.0,0.668988564834502,1.0,1.0,1.0,0.8620785686810425
8912,da83e9a4e38a5d6e,True,1.0,1.0,0.898420532967721,1.0,1.0,1.0,0.9576752220698838
8913,9410f817dff058c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8914,030706565b1f552d,True,1.0,1.0,0.9390751055240463,1.0,1.0,0.5,0.974614627301686
8915,8bc0584436b25488,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8916,12d426c6727d507a,True,1.0,1.0,0.645747440875663,1.0,1.0,1.0,0.8523947670315263
8917,f5ac458eab7b5ba5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8918,265a62af0b2954a5,True,1.0,1.0,0.7071931990519711,1.0,1.0,1.0,0.8779971662716547
8919,4e2c083182d75cc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8920,391a5c7303f05c39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8921,82bebb2c1ca55736,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8922,78a50eb4d40e5ffa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8923,e7756dc30c605482,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8924,8be5583b37785664,True,1.0,1.0,0.9907918454396966,1.0,1.0,1.0,0.9961632689332068
8925,359651aff6c55fc3,True,1.0,1.0,0.9085974206008205,1.0,1.0,1.0,0.9619155919170085
8926,d46b1d647640578f,True,1.0,1.0,0.9795074921109255,1.0,1.0,1.0,0.991461455046219
8927,e367d7a3c3b55302,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8928,4d098db703415f00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8929,57be56626c61528e,True,1.0,1.0,0.6092012586229753,1.0,1.0,1.0,0.8371671910929064
8930,2647308c0cbe519c,True,1.0,1.0,0.9518782383438703,1.0,1.0,1.0,0.9799492659766127
8931,dd32aebcb8e6550e,True,1.0,1.0,0.8759067118141669,1.0,1.0,1.0,0.9482944632559028
8932,444d8e18dcce5e49,True,1.0,1.0,0.9015567269006521,1.0,1.0,1.0,0.9589819695419384
8933,ffe92084016a5795,True,1.0,1.0,0.4751565121681237,1.0,1.0,0.0,0.781315213403385
8934,30d3af9350045c29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8935,b7b0c0f56613553b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8936,0b99739b06c455bf,True,1.0,1.0,0.9906571396825737,1.0,1.0,1.0,0.9961071415344058
8937,62462203db6b5ba5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8938,fcb6bd60c8905c79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8939,3458fad66b245ac3,True,1.0,1.0,0.9959528230608634,1.0,1.0,1.0,0.9983136762753597
8940,6cd6a10cb3595110,True,1.0,1.0,0.9815993863652933,1.0,1.0,1.0,0.9923330776522056
8941,3b3627c7892d5b5e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8942,fcdcb2e456bf5360,True,1.0,1.0,0.923884702333728,1.0,1.0,1.0,0.9682852926390533
8943,5d5cef2e5d6b5d6b,True,1.0,1.0,0.9547610048354281,1.0,1.0,1.0,0.9811504186814283
8944,6c28c001109f5718,True,1.0,1.0,0.9441003686279091,1.0,1.0,1.0,0.9767084869282954
8945,27244c34c9e355c2,True,1.0,1.0,0.9356399267949305,1.0,1.0,1.0,0.9731833028312211
8946,210a2cd8efe051af,True,1.0,1.0,0.9065199014718437,1.0,1.0,1.0,0.9610499589466016
8947,4fd0583319865636,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8948,01ace31ecf365cbb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8949,91c7e207e3395557,True,1.0,1.0,0.8987837771526747,1.0,1.0,1.0,0.9578265738136146
8950,a52bce0753d8563e,True,1.0,1.0,0.960105368069605,1.0,1.0,1.0,0.9833772366956688
8951,7d10959013575b2d,True,1.0,1.0,0.727440730377349,1.0,1.0,1.0,0.8864336376572287
8952,2d723f3d7b9458b8,True,1.0,1.0,0.7761972730497912,1.0,1.0,1.0,0.9067488637707464
8953,a28a7a914fbc5919,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8954,69fab78920a55a7a,True,1.0,1.0,0.5767722254568434,1.0,1.0,1.0,0.8236550939403514
8955,fd8949d5e40a54ea,True,1.0,1.0,0.9327097149774992,1.0,1.0,1.0,0.9719623812406247
8956,9d13fadd8afc5833,True,1.0,1.0,0.759523778353931,1.0,1.0,1.0,0.899801574314138
8957,3b53493dfe335ea6,True,1.0,1.0,0.8431747997743771,1.0,1.0,0.0,0.934656166572657
8958,de2c2bde3a615d75,True,1.0,1.0,0.8265907831323478,1.0,1.0,1.0,0.9277461596384783
8959,4b82ec1d991358e2,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8960,141d6f95ecf059c4,True,1.0,1.0,0.9193743949886115,1.0,1.0,1.0,0.9664059979119215
8961,bebbdf5c01b85cf1,True,1.0,1.0,0.8144993195629849,1.0,1.0,1.0,0.9227080498179104
8962,48d1f3140a8c5487,True,1.0,1.0,0.9818144047529019,1.0,1.0,1.0,0.9924226686470424
8963,7d99843a72555dd3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8964,9873c047e9155996,True,1.0,1.0,0.7897324684046847,1.0,1.0,1.0,0.912388528501952
8965,d5bf13024f755ee4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8966,ff137d1eea555686,True,1.0,1.0,0.8906574419095648,1.0,1.0,1.0,0.954440600795652
8967,f985ec5a35285901,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8968,4fd76c8d85845816,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8969,2f6ef141a25657e5,True,1.0,1.0,0.9476004576542411,1.0,1.0,1.0,0.9781668573559337
8970,0562702fac645702,True,1.0,1.0,0.9223651304370526,1.0,1.0,1.0,0.9676521376821053
8971,0614c017a1f65b80,True,1.0,1.0,0.7477696442856275,1.0,1.0,1.0,0.8949040184523448
8972,a1d5046565c75d87,True,1.0,1.0,0.9097393840935548,1.0,1.0,1.0,0.9623914100389812
8973,75570ebf4f3551c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8974,682660223761501d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8975,6919975cab1c5345,True,1.0,1.0,0.672343602696224,1.0,1.0,1.0,0.8634765011234267
8976,ff0ad146b37756e3,True,1.0,1.0,0.9635684454351127,1.0,1.0,1.0,0.9848201855979637
8977,8209b6700b535e8e,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
8978,fc450a5080d458e1,True,1.0,1.0,0.8490636718654476,1.0,1.0,1.0,0.93710986327727
8979,a1065191d3525bb1,True,1.0,1.0,0.9488705580136383,1.0,1.0,1.0,0.9786960658390159
8980,a7d3076a7b7b58b2,True,1.0,1.0,0.9766346107765627,1.0,1.0,1.0,0.9902644211569012
8981,dfa06e9592e65896,True,1.0,1.0,0.9892280907486362,1.0,1.0,1.0,0.9955117044785983
8982,955916fd66da5657,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8983,56783067f37c553f,True,1.0,1.0,0.7376363497392774,1.0,1.0,1.0,0.8906818123913656
8984,0114734fd69b598e,True,1.0,1.0,0.9715286114666741,1.0,1.0,1.0,0.9881369214444474
8985,d94860755c1f5594,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8986,3d1bf2cf5ad151c7,True,1.0,1.0,0.9450656305280408,1.0,1.0,1.0,0.9771106793866836
8987,814a2807af5f51f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8988,2ee2b26e0f20509d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8989,6801df96fcdd5bd9,True,1.0,1.0,0.9882131502360753,1.0,1.0,1.0,0.9950888125983647
8990,7da6ba784b8b5ff0,True,1.0,1.0,0.695545100979325,1.0,1.0,1.0,0.8731437920747188
8991,d497c1998ba75bb9,True,1.0,1.0,0.9094229284220187,1.0,1.0,1.0,0.9622595535091745
8992,5d003b19e1a25253,True,1.0,1.0,0.943000173698912,1.0,1.0,1.0,0.9762500723745466
8993,3328705b7cf0517a,True,1.0,1.0,0.7801985820087888,1.0,1.0,1.0,0.9084160758369952
8994,2de3f6af0a69509d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8995,131a036a111e54f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8996,56d552d6bb425954,True,1.0,1.0,0.961386409508071,1.0,1.0,1.0,0.9839110039616962
8997,543075ac6a275db3,True,1.0,1.0,0.8476223244025608,1.0,1.0,1.0,0.9365093018344003
8998,667ea4f79faf5baa,True,1.0,1.0,0.5876302971241776,1.0,1.0,1.0,0.8281792904684074
8999,d852a7b32d6c5448,True,1.0,1.0,0.9308021138115657,1.0,1.0,1.0,0.9711675474214857
9000,e9adc94d4e9c5fbb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9001,6ffc117437175255,True,1.0,1.0,0.9851645920978487,1.0,1.0,1.0,0.9938185800407703
9002,e91c1fdb29a858f3,True,1.0,1.0,0.9437966715842908,1.0,1.0,1.0,0.9765819464934545
9003,0924309bada05ea6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9004,7db790f4d8965df8,True,1.0,1.0,0.8263231018080744,1.0,1.0,1.0,0.9276346257533644
9005,19f8a93df08452b5,True,1.0,1.0,0.9410540786913382,1.0,1.0,1.0,0.9754391994547241
9006,e7dc959cb4745b66,True,1.0,1.0,0.9387116306900363,1.0,1.0,1.0,0.9744631794541818
9007,61573a0820cc553a,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9008,9a6e3e5d86dd5949,True,1.0,1.0,0.865559942977857,1.0,1.0,1.0,0.943983309574107
9009,5e4da70ec09f5282,True,1.0,1.0,0.47967427354973496,1.0,1.0,1.0,0.7831976139790563
9010,305eb53245715f7e,True,1.0,1.0,0.6291003694892885,1.0,1.0,1.0,0.8454584872872036
9011,9170b75b8a3f527f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9012,c46b2546f3565375,True,1.0,1.0,0.8494218787147045,1.0,1.0,1.0,0.9372591161311269
9013,e0dd84d2357d5ed8,True,1.0,1.0,0.9239726924426752,1.0,1.0,1.0,0.968321955184448
9014,238f1cddb9415996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9015,4bfd5690eb3d5c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9016,b51815625ee05f75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9017,4ccdd6c153335a2b,True,1.0,1.0,0.9381735276812195,1.0,1.0,1.0,0.9742389698671747
9018,5b1954a42c2455e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9019,0438474da1ac593d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9020,55992af369b95456,True,1.0,1.0,0.9778472790422796,1.0,1.0,1.0,0.9907696996009498
9021,b3b9745591dd569c,True,1.0,1.0,0.8128883661457429,1.0,1.0,1.0,0.9220368192273929
9022,179ca3af622e5e0d,True,1.0,1.0,0.893975680708632,1.0,1.0,1.0,0.9558232002952632
9023,52761f4f68355373,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9024,ead04653ed0c5545,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9025,f597ea9aeb7f512d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9026,d37afaf062ea5835,True,1.0,1.0,0.9535182624525793,1.0,1.0,1.0,0.9806326093552414
9027,f16753eac7825480,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9028,8c9e3fd944c051e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9029,d04049c3978354f0,True,1.0,1.0,0.5973662376787171,1.0,1.0,1.0,0.8322359323661321
9030,82521f61cf965167,True,1.0,1.0,0.7232435725482473,1.0,1.0,1.0,0.8846848218951031
9031,11aef9f936f45518,True,1.0,1.0,0.9769331646185802,1.0,1.0,1.0,0.9903888185910751
9032,dd951db716735c82,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9033,95329718628e5f7f,True,1.0,1.0,0.9760675804448902,1.0,1.0,1.0,0.9900281585187042
9034,58d69daf413c5d5a,True,1.0,1.0,0.6297246077042152,1.0,1.0,1.0,0.845718586543423
9035,41c7edfd989451cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9036,ad8e3279524854c3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9037,889aac2576295c91,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9038,6aaf052582e35b0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9039,be027cd33b835419,True,1.0,1.0,0.9031302815884531,1.0,1.0,1.0,0.959637617328522
9040,ddf3383ec8965d9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9041,3b2f051d7b9553e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9042,4a4a11299e125c20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9043,ca2552a32a0058bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9044,54a706251c0558d2,True,1.0,1.0,0.9539793837599587,1.0,1.0,1.0,0.9808247432333163
9045,71357a4fc5c65199,True,1.0,1.0,0.9673935250401826,1.0,1.0,1.0,0.9864139687667427
9046,90c5557d1eec55a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9047,f335a11369685b08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9048,4efe0ad78b655ecd,True,1.0,1.0,0.8887926421634538,1.0,1.0,1.0,0.9536636009014391
9049,d2a2e2498d505b76,True,1.0,1.0,0.9232367070915823,1.0,1.0,1.0,0.9680152946214927
9050,db36705ca2645415,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9051,57ec316cb2f65e46,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9052,5521dd071ee95c1a,True,1.0,1.0,0.9726554878820332,1.0,1.0,1.0,0.9886064532841804
9053,9e2706d88b3f553f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9054,d165c65009785ef9,True,1.0,1.0,0.9492130911002208,1.0,1.0,1.0,0.9788387879584253
9055,ef43bbb93f0d50eb,True,1.0,1.0,0.8839353711113686,1.0,1.0,1.0,0.9516397379630703
9056,e4b8bdb842ae567e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9057,911993e744795177,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9058,52c337a436ab5362,True,1.0,1.0,0.7319216796371586,1.0,1.0,1.0,0.888300699848816
9059,f154d2accd365815,True,1.0,1.0,0.9119178448046045,1.0,1.0,1.0,0.9632991020019185
9060,152a3fbb37155fa0,True,1.0,1.0,0.9433491175718842,1.0,1.0,1.0,0.9763954656549517
9061,94cabec7888a5bb3,True,1.0,1.0,0.9992908116595937,1.0,1.0,1.0,0.999704504858164
9062,6fe1f4f8dbcd57b5,True,1.0,1.0,0.9051345757262741,1.0,1.0,1.0,0.9604727398859475
9063,8d8f238bb7315004,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9064,575317389c085760,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9065,1bf4bffb864f5379,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9066,c4f590c6b7e85691,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9067,f407714273645434,True,1.0,1.0,0.877666292748696,1.0,1.0,1.0,0.9490276219786233
9068,a4f950bf8f9b590b,True,1.0,1.0,0.9211460166068285,1.0,1.0,1.0,0.9671441735861785
9069,9baf79c0513b5228,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9070,e69e63297ed85a68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9071,6ef9b5c13bb952cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9072,6648a1c53b8c5994,True,1.0,1.0,0.9315922835892647,1.0,1.0,1.0,0.9714967848288603
9073,947b3794a3275a2c,True,1.0,1.0,0.9218595279996773,1.0,1.0,1.0,0.9674414699998656
9074,e5f2eb158bc65167,True,1.0,1.0,0.7621754347313645,1.0,1.0,1.0,0.9009064311380687
9075,74cc0056b2c05248,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9076,ff60af032dbd5caa,True,1.0,1.0,0.6796112790505494,1.0,1.0,1.0,0.8665046996043956
9077,d607d27b421a562b,True,1.0,1.0,0.9870007412070735,1.0,1.0,1.0,0.9945836421696139
9078,2b52c607f324583e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9079,36e98388f7a35159,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9080,15ae8f60881b52ae,True,1.0,1.0,0.890302242942844,1.0,1.0,1.0,0.954292601226185
9081,a9956fd52aa15f39,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9082,5802564fbfb558f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9083,a82187d6e7805fa2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9084,accb5d206fd05911,True,1.0,1.0,0.9761643087788343,1.0,1.0,1.0,0.9900684619911809
9085,050667565815536a,True,1.0,1.0,0.9751842464755675,1.0,1.0,0.5,0.9896601026981532
9086,e49e37e5fed25c9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9087,21bd985c9d7155e5,True,1.0,1.0,0.8488889393030816,1.0,1.0,1.0,0.9370370580429507
9088,56c652d4f2715e43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9089,cc9a87182a05533d,True,1.0,1.0,0.9688185261982531,1.0,1.0,1.0,0.9870077192492722
9090,bc253d8424935910,True,1.0,1.0,0.9688298229341711,1.0,1.0,1.0,0.9870124262225713
9091,3f4cedf4897a568e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9092,97628f2e9ee55826,True,1.0,1.0,0.9901532378807841,1.0,1.0,1.0,0.9958971824503268
9093,6b521512edb15e2f,True,1.0,1.0,0.9998545794182272,1.0,1.0,1.0,0.999939408090928
9094,cfe730cbf7e55330,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9095,078bc1027dde5d1a,True,1.0,1.0,0.5951377820380149,1.0,1.0,0.0,0.8313074091825062
9096,8eb6e6b220755d3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9097,b15572e37ce95d98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9098,a8df71513975500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9099,9f839d5422315781,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9100,ed98d12e4c99536d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9101,cdac2937953e5398,True,1.0,1.0,0.9283745820330854,1.0,1.0,1.0,0.9701560758471189
9102,e726c3ae361058c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9103,22ec7d1614785b35,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9104,d83802157d9858d5,True,1.0,1.0,0.9218628529473232,1.0,1.0,0.0,0.967442855394718
9105,7a1b61727c255889,True,1.0,1.0,0.7103432106468085,1.0,1.0,1.0,0.8793096711028369
9106,bed7a2c445315bb7,True,1.0,1.0,0.9675990749606612,1.0,1.0,0.0,0.9864996145669421
9107,5041cdf76ecb5ee7,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9108,f2117260382b5d83,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9109,780eada83bbc57b1,True,1.0,1.0,0.8880923729739381,1.0,1.0,1.0,0.9533718220724742
9110,96c8893a610b51ba,True,1.0,1.0,0.8516147267802272,1.0,1.0,1.0,0.9381728028250946
9111,263f5537c4f85b38,True,1.0,1.0,0.9821510508754876,1.0,1.0,1.0,0.9925629378647866
9112,dc5bfa6f51225853,True,1.0,1.0,0.9025897459347672,1.0,1.0,1.0,0.9594123941394863
9113,00185dab0ba153b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9114,13ba9275e341525b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9115,07dd30b182de5fa5,True,1.0,1.0,0.9372411507901423,1.0,1.0,1.0,0.9738504794958925
9116,f3fd7b1cf6055ad5,True,1.0,1.0,0.8396497061238483,1.0,1.0,1.0,0.9331873775516035
9117,fd9b66480e895706,True,1.0,1.0,0.46248124080095054,1.0,1.0,1.0,0.7760338503337293
9118,fab1993d5d4759da,True,1.0,1.0,0.8769069567275555,1.0,1.0,1.0,0.9487112319698148
9119,00016f8b45c25a1d,True,1.0,1.0,0.8316796129748233,1.0,1.0,1.0,0.9298665054061764
9120,4bfd04f7517b5381,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9121,4e60581353585fdc,True,1.0,1.0,0.9619944361943162,1.0,1.0,1.0,0.9841643484142985
9122,35e9a9cf7fb85962,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9123,8d8806333d865527,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9124,1dc0a266d7ea5c61,True,1.0,1.0,0.7830221631348092,1.0,1.0,1.0,0.9095925679728372
9125,18538a3ac6c45eef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9126,9e9e33077f375062,True,1.0,1.0,0.3663755320540202,1.0,1.0,1.0,0.7359898050225083
9127,86aae04a66c45970,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9128,771b7e7196585f07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9129,c6f0769e0c465417,True,1.0,1.0,0.9210198734332745,1.0,1.0,1.0,0.9670916139305311
9130,29c3b3019c9e535a,True,1.0,1.0,0.9242875101780489,1.0,1.0,1.0,0.9684531292408538
9131,134a3394c9b756d9,True,1.0,1.0,0.9867723328106944,1.0,1.0,1.0,0.994488472004456
9132,a13d45e804265392,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
9133,993d17cce2685b9a,True,1.0,1.0,0.9603051495878003,1.0,1.0,1.0,0.9834604789949167
9134,5c5d006eb7b854c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9135,584a741051cd523f,True,1.0,1.0,0.980822588522077,1.0,1.0,1.0,0.9920094118841988
9136,649c1659d8975ae3,True,1.0,1.0,0.7517030344780793,1.0,1.0,1.0,0.896542931032533
9137,fdc43c8424a256ce,True,1.0,1.0,0.9657189418621069,1.0,1.0,1.0,0.9857162257758779
9138,6659724ab0a8566c,True,1.0,1.0,0.9831902186089875,1.0,1.0,1.0,0.9929959244204115
9139,700237dffc2d5be7,True,1.0,1.0,0.8961099483333445,1.0,1.0,1.0,0.9567124784722268
9140,b4176d2246d452ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9141,7fef3d49daa652cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9142,6347504b632c5be1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9143,77412f2abf325814,True,1.0,1.0,0.8766133547448803,1.0,1.0,1.0,0.9485888978103668
9144,cf4d1288c560569f,True,1.0,1.0,0.9990076296613024,1.0,1.0,1.0,0.9995865123588761
9145,bdb32e2af06e5bc9,True,1.0,1.0,0.8115619262077,1.0,1.0,1.0,0.9214841359198749
9146,3b1e0182cb145b8d,True,1.0,1.0,0.9030020867352363,1.0,1.0,0.5,0.9595842028063485
9147,80fdf1c45abd5c48,True,1.0,1.0,0.9506860687188105,1.0,1.0,0.0,0.9794525286328377
9148,998c6c28d1475e78,True,1.0,1.0,0.7027700066854544,1.0,1.0,1.0,0.8761541694522726
9149,7a2abf5475ac59ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9150,e7d1a48359b65c2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9151,68b64b027ed2512a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9152,98107116251650a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9153,a305b24487775cfc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9154,1abf52a927025259,True,1.0,1.0,0.9364312465464905,0.0,1.0,1.0,0.5568463527277043
9155,e453e4cb030955c7,True,1.0,1.0,0.9947424037990774,1.0,1.0,1.0,0.9978093349162823
9156,d514826bdd045d68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9157,fff1abbe76e55819,True,1.0,1.0,0.9538108607643975,1.0,1.0,1.0,0.980754525318499
9158,cfb9e8d047515e4c,True,1.0,1.0,0.8537504142843695,1.0,1.0,1.0,0.9390626726184873
9159,85c0017516e95fdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9160,a5ee1632a31556a1,True,1.0,1.0,0.7364972600287955,1.0,1.0,1.0,0.8902071916786648
9161,a23ebe50e290544b,True,1.0,1.0,0.9151765734345497,1.0,1.0,1.0,0.964656905597729
9162,af7ef7050e425cb9,True,1.0,1.0,0.9245556650816331,1.0,1.0,1.0,0.9685648604506806
9163,55d3d0c71390575b,True,1.0,1.0,0.9068391850365181,1.0,1.0,1.0,0.9611829937652159
9164,03269d4ad9e45809,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9165,cdd097ea065a5ff7,True,1.0,1.0,0.8500925598347622,1.0,1.0,1.0,0.9375385665978175
9166,d58c4ad27c525465,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9167,ae124de305ca5cb1,True,1.0,1.0,0.7919371097334723,1.0,1.0,1.0,0.9133071290556135
9168,c80072cd3e165a71,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9169,48ba976afe6a59c8,True,1.0,1.0,0.6113215392092977,1.0,1.0,1.0,0.8380506413372073
9170,d474e3bc97d253ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9171,86d5685d21d15ee9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9172,90c51d90c33b5cef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9173,88e6d9d5dd715516,True,1.0,1.0,0.6081200092239948,1.0,1.0,1.0,0.8367166705099978
9174,f01fa850d0455e68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9175,4a07aac45fc35fcf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9176,82ee38a271b15bb1,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
9177,281798a7d40559bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9178,4d13950871eb5917,True,1.0,1.0,0.9516765502479891,1.0,1.0,0.0,0.9798652292699955
9179,0cf7d096e8c05fed,True,1.0,1.0,0.9920801386939738,1.0,1.0,1.0,0.9967000577891557
9180,ea23b2bb8e5756b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9181,9c2063a3e137542a,True,1.0,1.0,0.8978870085771268,1.0,1.0,0.0,0.9574529202404696
9182,189e9c0a20085a38,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9183,109354a9d0eb5d4c,True,1.0,1.0,0.9233575607886557,1.0,1.0,1.0,0.9680656503286066
9184,7ac6ec682a515136,True,1.0,1.0,0.8845092354506269,1.0,1.0,1.0,0.9518788481044279
9185,8628470b20555c1d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9186,1559a9e324d6519d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9187,b3edadc19d8a5812,True,1.0,1.0,0.9291444191081633,1.0,1.0,1.0,0.970476841295068
9188,e02f26d0eb0152e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9189,f625dafc811b5c1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9190,caee3d86c00351e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9191,1a31ffd5dc39532f,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9192,b7784f3cdf6b5991,True,1.0,1.0,0.9527923365654274,1.0,1.0,1.0,0.9803301402355947
9193,c35e290a671a5084,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9194,9a2894f199095f96,True,1.0,1.0,0.9676538596338045,1.0,1.0,1.0,0.9865224415140852
9195,3bb527d97cee5163,True,1.0,1.0,0.9857558590935882,1.0,1.0,1.0,0.994064941288995
9196,c6e9b00edaa454da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9197,015593741e7050f7,True,1.0,1.0,0.9665404523506235,1.0,1.0,1.0,0.9860585218127597
9198,6cec94a1d70c5cf4,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9199,523ab1ffcace56f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9200,e22b4bce822a51fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9201,e9645135a4fe5739,True,1.0,1.0,0.9340936063462475,1.0,1.0,1.0,0.9725390026442698
9202,bcf92cdb596a5fa2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9203,ff4f691f82915561,True,1.0,1.0,0.9059595127026078,1.0,1.0,1.0,0.9608164636260866
9204,960d5334ae8f54a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9205,840de743ab1c50cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9206,7fa812aae88d5752,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9207,9949b537feb55564,True,1.0,1.0,0.9895688343164603,1.0,1.0,1.0,0.9956536809651917
9208,c16d0c6076ab5a85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9209,0bcae698fd905226,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9210,8dfef734a010531e,True,1.0,1.0,0.9763705033042362,1.0,1.0,1.0,0.9901543763767652
9211,3e44ba1b6a675c54,True,1.0,1.0,0.9344827304503757,1.0,1.0,1.0,0.9727011376876565
9212,6e738e56c7f854d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9213,3d400bec249a5f88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9214,f19a48878cfe5bb0,True,1.0,1.0,0.8658795094921881,1.0,1.0,1.0,0.9441164622884117
9215,33197ac2a7445bd7,True,1.0,1.0,0.8843636881392978,1.0,1.0,1.0,0.9518182033913741
9216,63fd66d1098f5c53,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9217,681dc1d77f125936,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9218,ed896606c8d658fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9219,918b6721bcf75d38,True,1.0,1.0,0.9658332110786579,1.0,1.0,1.0,0.9857638379494409
9220,11e7fdeb883b5381,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9221,aa2b8af510775368,True,1.0,1.0,0.9390092485848196,1.0,1.0,1.0,0.9745871869103415
9222,455f894b6e3b58ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9223,e0f45205e41155ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9224,150d706a5add549a,True,1.0,1.0,0.9413472068346577,1.0,1.0,1.0,0.9755613361811074
9225,8d0a07b3cb955714,True,1.0,1.0,0.9918380959949548,1.0,1.0,1.0,0.9965992066645645
9226,3d43337c0e6b5910,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9227,c195a8cb7ccb59fd,True,1.0,1.0,0.694395142932906,1.0,1.0,1.0,0.8726646428887109
9228,6f2e14d0955e5e5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9229,be0ac32b1590510e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9230,72779ff1ead25f44,True,1.0,1.0,0.7970716812058155,1.0,1.0,1.0,0.9154465338357566
9231,0ef7ecd9c0035467,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9232,2371a65f76025bfd,True,1.0,1.0,0.6789558375683632,1.0,1.0,1.0,0.866231598986818
9233,b22ea864484d514f,True,1.0,1.0,0.9602884724260999,1.0,1.0,1.0,0.9834535301775417
9234,ac2da3da332b5a04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9235,d05f1fb1af98505d,True,1.0,1.0,0.9397240304534413,1.0,1.0,1.0,0.9748850126889339
9236,8cec7d21f7dc540b,True,1.0,1.0,0.5421585292696659,1.0,1.0,1.0,0.8092327205290274
9237,579942d331b9571d,True,1.0,1.0,0.9166645279330331,1.0,1.0,1.0,0.9652768866387639
9238,de9dd93857cf5ab5,True,1.0,1.0,0.9276436804436394,1.0,1.0,1.0,0.9698515335181831
9239,df1a9e58ca1150cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9240,a1a8c4053bc7577e,True,1.0,1.0,0.9229438371835947,1.0,1.0,1.0,0.9678932654931645
9241,02e9f697f2d055ee,True,1.0,1.0,0.9011135150821243,1.0,1.0,1.0,0.9587972979508851
9242,60fe616f485b5589,True,1.0,1.0,0.9898868612252556,1.0,1.0,1.0,0.9957861921771899
9243,98c050c637ca5909,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9244,cbadd750cbd6581b,True,1.0,1.0,0.9308219453082838,1.0,1.0,1.0,0.9711758105451183
9245,06279fdb46815c6c,True,1.0,1.0,0.9517141607538306,1.0,1.0,1.0,0.9798809003140961
9246,66ca1ffcef4354e9,True,1.0,1.0,0.8840680734845399,1.0,1.0,1.0,0.9516950306185583
9247,2d365fc1fbd35aab,True,1.0,1.0,0.958316411684389,1.0,1.0,1.0,0.9826318382018288
9248,7c49f7aca6c05e2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9249,8f82805b2edb5a25,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9250,4fbfc7dc71db50e2,True,1.0,1.0,0.9603483106483008,0.0,1.0,1.0,0.5668117961034587
9251,b154733410575500,True,1.0,1.0,0.9704937442493436,1.0,1.0,1.0,0.9877057267705599
9252,6d72ae3e84185e81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9253,7c6e9037e7dd5e8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9254,6688db9c3a425bb6,True,1.0,1.0,0.8775991115820689,1.0,1.0,1.0,0.948999629825862
9255,fbf2eaa61abb5a2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9256,38b08f2868a75306,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9257,602e1bc4f8575d4e,True,1.0,1.0,0.8941597208355238,1.0,1.0,1.0,0.9558998836814682
9258,cfd45b3514125d2e,True,1.0,1.0,0.9543209110844476,1.0,1.0,1.0,0.9809670462851865
9259,6a9d9f877efb51e3,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9260,5624b4732b135079,True,1.0,1.0,0.926681559769787,1.0,1.0,1.0,0.9694506499040779
9261,e8bc2f6b295e5867,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9262,66b9427f41385b55,True,1.0,1.0,0.9568847084164619,1.0,1.0,0.0,0.9820352951735257
9263,a3df0f8925b251e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9264,fec2bf4f1842590c,True,1.0,1.0,0.778710353609195,1.0,1.0,1.0,0.9077959806704979
9265,043524c9126f5893,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9266,40884b7d89be5e0b,True,1.0,1.0,0.9675529684429286,1.0,1.0,1.0,0.9864804035178869
9267,d51f75f9ae88529a,True,1.0,1.0,0.9452971428177194,1.0,1.0,1.0,0.9772071428407164
9268,9e970e2a22da585c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9269,ebffacdb3be25252,True,0.0,1.0,0.0,1.0,1.0,1.0,0.0
9270,873e80bc10d156ea,True,1.0,1.0,0.6369421973097439,1.0,1.0,1.0,0.8487259155457266
9271,ae1ac5ca165a5b5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9272,5ff30edb240758c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9273,0c94bd3548525c31,True,1.0,1.0,0.9411419245564208,1.0,1.0,1.0,0.9754758018985087
9274,f77c053616475084,True,1.0,1.0,0.6667728401617214,1.0,1.0,1.0,0.861155350067384
9275,aca9ba55e052575b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9276,786c64badbb15a9c,True,1.0,1.0,0.582465425138227,1.0,1.0,1.0,0.8260272604742612
9277,f5dccbabc2f95bbd,True,1.0,1.0,0.9847680297287162,1.0,1.0,1.0,0.9936533457202984
9278,9e9baaa455b55c80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9279,1801a3d3fffc57f5,True,1.0,1.0,0.9816422412953987,1.0,1.0,1.0,0.9923509338730828
9280,1c25de3a1c805da1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9281,6360aa4dd01151c3,True,1.0,1.0,0.9123069331009083,1.0,1.0,0.0,0.9634612221253785
9282,50a5b2cbb4515594,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9283,661278fc8a9c57d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9284,a20a0a34d5e859ed,True,1.0,1.0,0.9520171374068789,1.0,1.0,1.0,0.9800071405861995
9285,099ba96d3bca51c3,True,1.0,1.0,0.5756356113673504,1.0,1.0,1.0,0.8231815047363961
9286,8e9e20dde3ed5f0d,True,1.0,1.0,0.9971020900410708,0.0,1.0,1.0,0.5821258708504461
9287,171ac85821875613,True,1.0,1.0,0.9611584284131743,1.0,1.0,1.0,0.9838160118388227
9288,175f0101f12750b1,True,1.0,1.0,0.8432056767271193,1.0,1.0,0.0,0.934669031969633
9289,990d981b1366595b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9290,3cf11c2988d25d2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9291,e41740b9529753af,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9292,1e0e26ffc2ae5b34,True,1.0,1.0,0.6828456931280151,1.0,1.0,1.0,0.867852372136673
9293,3ef16d00a16b5c94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9294,918d03455301591b,True,1.0,1.0,0.6457316363797106,1.0,1.0,1.0,0.8523881818248794
9295,1a6595a6c7cb5531,True,1.0,1.0,0.6857507786516291,1.0,1.0,1.0,0.8690628244381787
9296,2e1835a7c6445310,True,1.0,1.0,0.8963885484594922,1.0,1.0,1.0,0.9568285618581217
9297,9a50c3fce9d75d95,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9298,f71f0d4ca6db5d40,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9299,e1e8aae3165c5652,True,1.0,1.0,0.9510738824447076,1.0,1.0,1.0,0.9796141176852947
9300,035db9ac34715b07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9301,f21d5b2f9a5e5276,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9302,144116b6c1e35d3e,True,1.0,1.0,0.9827682974325191,1.0,1.0,1.0,0.9928201239302163
9303,baf744a3114f50d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9304,6363aa6d3d715e03,True,1.0,1.0,0.8238316046896185,1.0,1.0,1.0,0.9265965019540077
9305,c68a0ad53c105f0d,True,1.0,1.0,0.9256354388541407,1.0,1.0,1.0,0.9690147661892253
9306,564bb94f846e5fe1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9307,84c2b46556315af6,True,1.0,1.0,0.9641414520578304,1.0,1.0,0.5,0.9850589383574294
9308,6ed328b05b54553e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9309,c917da347a6e5d6d,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9310,d6eda165241a53b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9311,757c23c6819c589c,True,1.0,1.0,0.747105631674909,1.0,1.0,1.0,0.8946273465312121
9312,dbba0a418817539e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9313,91fbe6fb1a3d5717,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9314,0182731334355e48,True,1.0,1.0,0.9425127372922517,1.0,1.0,1.0,0.9760469738717715
9315,1b439c269a83590c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9316,844da9644e225af5,True,1.0,1.0,0.9987878808390908,1.0,1.0,1.0,0.9994949503496212
9317,c332bacddbfe53d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9318,aefd4ac2f4005309,True,1.0,1.0,0.8394266772507607,1.0,1.0,1.0,0.9330944488544836
9319,ac2e86e04c0a5287,True,1.0,1.0,0.9961293839184827,1.0,1.0,1.0,0.9983872432993678
9320,260efd01066156ab,True,1.0,1.0,0.9846770893636426,1.0,1.0,1.0,0.9936154539015177
9321,c2f9c48979255481,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9322,071d69045acb5971,True,1.0,1.0,0.968424667462625,1.0,1.0,1.0,0.9868436114427604
9323,4b259f30bb73511d,True,1.0,1.0,0.8947776003961997,1.0,1.0,0.0,0.9561573334984166
9324,d789efd527395984,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9325,de56fef875ac5a5e,True,1.0,1.0,0.9682588052982541,1.0,1.0,1.0,0.9867745022076059
9326,4cb4fba2908b5dbb,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9327,956e3aa8415b5712,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9328,dd43c6087aca5206,True,1.0,1.0,0.9901602917775127,1.0,1.0,1.0,0.9959001215739637
9329,e9a6f39362ba53a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9330,2e9c19d0168c58ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9331,ed7d26ad16065f5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9332,eb3c2a16d549564a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9333,5593db2f64115fbf,True,1.0,1.0,0.8414285675828015,1.0,1.0,1.0,0.9339285698261673
9334,85865789fb545e3c,True,1.0,1.0,0.9483275049084342,1.0,1.0,1.0,0.9784697937118475
9335,87c5cdc6c5a45ef2,True,1.0,1.0,0.9774112116825876,1.0,1.0,1.0,0.9905880048677448
9336,4aa06b58da9a56f8,True,1.0,1.0,0.9003752181390712,1.0,1.0,0.0,0.9584896742246131
9337,e095e7e21ab65691,True,1.0,1.0,0.8938251461699523,1.0,1.0,0.0,0.9557604775708134
9338,134699ce1ce455c4,True,1.0,1.0,0.9898260285985541,1.0,1.0,1.0,0.9957608452493975
9339,e247c988c28957fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9340,15faa071a7145ad6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9341,9483fae2cfc352eb,True,1.0,1.0,0.5348731370234541,1.0,1.0,1.0,0.8061971404264391
9342,aac7679545c75aed,True,1.0,1.0,0.9652491290115799,1.0,1.0,1.0,0.9855204704214916
9343,47f76d2da48f57ba,True,1.0,1.0,0.9711053987775737,1.0,1.0,1.0,0.9879605828239891
9344,6050bcf9baab54f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9345,5ad9f64f2d295e4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9346,645e36c611b552ce,True,1.0,1.0,0.9646805062880998,1.0,1.0,1.0,0.9852835442867082
9347,9bdda55e20a15705,True,1.0,1.0,0.9275471798547044,1.0,1.0,1.0,0.9698113249394602
9348,fa23f65e1638570e,True,1.0,1.0,0.9341658799843041,1.0,1.0,1.0,0.9725691166601266
9349,691a4ca60e745bea,True,1.0,1.0,0.954938637027941,1.0,1.0,1.0,0.9812244320949755
9350,69df428fe853580e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9351,e62a5092735359ee,True,1.0,1.0,0.8951320746010663,1.0,1.0,1.0,0.9563050310837776
9352,9ba21cb552c35238,True,1.0,1.0,0.7800141728816462,1.0,1.0,1.0,0.908339238700686
9353,556283de632c5226,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9354,5a4811a0bde955b3,True,1.0,1.0,0.9151971671889818,1.0,1.0,1.0,0.9646654863287424
9355,f642f93db71f5dfb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9356,6b0ff02cbbf25aa3,True,1.0,1.0,0.6517217384010333,1.0,1.0,1.0,0.8548840576670972
9357,79ecc8e6e5fa5dd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9358,4cee76c8118b5609,True,1.0,1.0,0.6815386094172459,1.0,1.0,1.0,0.8673077539238525
9359,505f4ccbd00d5e99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9360,13f7b495f8065eec,True,1.0,1.0,0.9344782209446626,1.0,1.0,1.0,0.9726992587269429
9361,c440ceb9353f50b6,True,1.0,1.0,0.936576138451114,1.0,1.0,1.0,0.9735733910212975
9362,480325e1f5085385,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9363,12fac37cef195384,True,1.0,1.0,0.9810034637926183,1.0,1.0,1.0,0.9920847765802576
9364,1f7910e143ab5300,True,1.0,1.0,0.9727920911128831,1.0,1.0,1.0,0.9886633712970346
9365,8794578fbb0e57f4,True,1.0,1.0,0.9756989577511,1.0,1.0,1.0,0.989874565729625
9366,3b6f7096a2cf5621,True,1.0,1.0,0.7474570527367086,1.0,1.0,1.0,0.8947737719736285
9367,1d3a143cf41f5d16,True,1.0,1.0,0.9717595538562219,1.0,1.0,1.0,0.9882331474400926
9368,cc1862b24d0157bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9369,db740574ddc053f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9370,59bb570b4290572d,True,1.0,1.0,0.8449719829827324,1.0,1.0,1.0,0.9354049929094718
9371,f75c8c639ded5924,True,1.0,1.0,0.8750948633717681,1.0,1.0,1.0,0.94795619307157
9372,14b25ce243865457,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9373,e9505f806d8d5998,True,1.0,1.0,0.9874561470546172,1.0,1.0,1.0,0.9947733946060904
9374,6ed01f269a835519,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9375,41f86f5fb97d505c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9376,07c46d77aba054ec,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9377,65ae67808d1f5de5,True,1.0,1.0,0.8906297802587447,1.0,1.0,1.0,0.9544290751078103
9378,7ebca95e877a557b,True,1.0,1.0,0.9748888958273282,1.0,1.0,1.0,0.9895370399280535
9379,aa74d194063c5d0b,True,1.0,1.0,0.9860691475016049,1.0,1.0,1.0,0.9941954781256687
9380,3ba2c46a8d445efd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9381,0a3da14f3cba564a,True,1.0,1.0,0.9595636815606887,1.0,1.0,1.0,0.9831515339836203
9382,a7705685069f5979,True,1.0,1.0,0.905404818576299,1.0,1.0,1.0,0.9605853410734578
9383,35b84fa433f0583f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9384,b5ee0c4a00765073,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9385,9baabb31eaac5335,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9386,6c8af7c93b5751c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9387,70428e7a613e55cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9388,0f31cc38f9f55c9a,True,1.0,1.0,0.9455013475664624,1.0,1.0,1.0,0.9772922281526927
9389,1ce780e012fc5d23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9390,1f06808c28765941,True,1.0,1.0,0.936923579492476,1.0,1.0,1.0,0.9737181581218649
9391,83a4e663032f5c9a,True,1.0,1.0,0.43885570439932625,1.0,1.0,0.0,0.7661898768330526
9392,373707159e77583c,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
9393,9e24f7a402a85804,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9394,da5ac44917dd5ca4,True,1.0,1.0,0.9770927024808003,1.0,1.0,1.0,0.9904552927003335
9395,49b8cbfbe63e5c09,True,1.0,1.0,0.9319291118386189,1.0,1.0,1.0,0.9716371299327579
9396,0f49301527005b0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9397,7aaa5ff3f0d255ef,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9398,81a0a6181d335250,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9399,973043f273bc5940,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9400,cf9b7b96f5a057d0,True,1.0,1.0,0.5958009293435194,1.0,1.0,1.0,0.8315837205597997
9401,1484455d33b85a75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9402,a45b1d5e36b35909,True,1.0,1.0,0.9727258335754012,1.0,1.0,1.0,0.9886357639897505
9403,86c1c1bcec395011,True,1.0,1.0,0.9846403035992897,1.0,1.0,1.0,0.993600126499704
9404,20c16675ba295725,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9405,caa0f73288d75ba7,True,1.0,1.0,0.9476225286185437,1.0,1.0,1.0,0.97817605359106
9406,931c9ec2bfa55d47,True,1.0,1.0,0.9130764006456564,1.0,1.0,1.0,0.9637818336023569
9407,fe9ad4d0e8d355e2,True,1.0,1.0,0.9506267261929412,1.0,1.0,1.0,0.9794278025803922
9408,bb783ab5850c5ee2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9409,02bfb6340c185b97,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9410,3216cf4d7e975148,True,1.0,1.0,0.957536347689753,1.0,1.0,1.0,0.9823068115373971
9411,03e24d87e7315809,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9412,0451b850addd591c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9413,cbc996c2f68c541c,True,1.0,1.0,0.9676933836666634,1.0,1.0,1.0,0.9865389098611098
9414,c400f7664ba35555,True,1.0,1.0,0.906923113702857,1.0,1.0,1.0,0.9612179640428571
9415,a924eaf3a0c35078,True,1.0,1.0,0.9167877397641828,1.0,1.0,1.0,0.9653282249017429
9416,11d28b80cd0a56d5,True,1.0,1.0,0.7218859568137087,0.0,1.0,1.0,0.467452482005712
9417,c9903c96ff4153fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9418,deb455f53c805643,True,1.0,1.0,0.8459268623535136,1.0,1.0,0.5,0.9358028593139641
9419,fc4811f1f2745645,True,1.0,1.0,0.9512207535161642,1.0,1.0,1.0,0.9796753139650685
9420,3ebe88aecd0c5d20,True,1.0,1.0,0.7325260524112404,1.0,1.0,1.0,0.8885525218380167
9421,5966bd50b16558ca,True,1.0,1.0,0.8555110127480492,1.0,1.0,0.5,0.9397962553116872
9422,6247bc8d9df7529d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9423,f559d26401125dbe,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9424,2575048779565f0b,True,1.0,1.0,0.7949165369604158,1.0,1.0,1.0,0.91454855706684
9425,c056dcf1096258a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9426,4ed6b1b83e0c5bbe,True,1.0,1.0,0.6321114290505978,1.0,1.0,1.0,0.8467130954377491
9427,af682242313853cb,True,1.0,1.0,0.8822184481336475,0.0,1.0,1.0,0.5342576867223531
9428,a48a9d9bb413549a,True,1.0,1.0,0.9978328787845254,1.0,1.0,1.0,0.9990970328268856
9429,b805c900794c53f5,True,1.0,1.0,0.9406977022965416,1.0,1.0,1.0,0.9752907092902255
9430,61d847c3a95f5032,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9431,875d89dc1f225205,True,1.0,1.0,0.9436103410198378,1.0,1.0,0.5,0.9765043087582658
9432,76df9fb807c9580a,True,1.0,1.0,0.884225764652138,1.0,1.0,0.0,0.9517607352717242
9433,1b6ca45027e3531c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9434,4256146a0b765876,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9435,e797167404675bfa,True,1.0,1.0,0.6576229687778764,1.0,1.0,1.0,0.8573429036574485
9436,b036f9ef53cd5536,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9437,cc57d9b7b5e85eb3,True,1.0,1.0,0.9547733841005059,1.0,1.0,1.0,0.9811555767085441
9438,f49e8b1837cd5b23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9439,9b10283b8df6565e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9440,30f959771e1e588d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9441,a2c2e046132e5596,True,1.0,1.0,0.8582312652763341,0.0,1.0,0.0,0.5242630271984725
9442,fd30fae9e4f35fa8,True,1.0,1.0,0.8701266896999893,1.0,1.0,1.0,0.9458861207083289
9443,63a48cda986b569b,True,1.0,1.0,0.9170319786214945,1.0,1.0,1.0,0.9654299910922894
9444,1854229ce0305578,True,1.0,1.0,0.8901412766396719,1.0,1.0,1.0,0.9542255319331966
9445,1d3cf448005f56c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9446,e2fe8539502a5fd1,True,1.0,1.0,0.9847753232695554,1.0,1.0,1.0,0.993656384695648
9447,26e5d2127cf9563d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9448,ee42b86599ca5632,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9449,69792eb6a5415c5f,True,1.0,1.0,0.7957206098446992,1.0,1.0,1.0,0.9148835874352913
9450,cec165c3246d5529,True,1.0,1.0,0.9466064723127529,1.0,1.0,1.0,0.9777526967969804
9451,1486e66f72ee562f,True,1.0,1.0,0.8960985864353249,1.0,1.0,1.0,0.956707744348052
9452,6151a6ef02ee5f8e,True,1.0,1.0,0.8839269162715183,1.0,1.0,1.0,0.9516362151131327
9453,b9db0f40e33853b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9454,489bb0ed93455b69,True,1.0,1.0,0.9425165712114522,1.0,1.0,0.5,0.976048571338105
9455,071b435a4f4057e0,True,1.0,1.0,0.9637896387729707,1.0,1.0,1.0,0.9849123494887378
9456,020ba7462c6f52b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9457,44cbdb68f39f579d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9458,409711b03072566a,True,1.0,1.0,0.9213097680810705,1.0,1.0,1.0,0.9672124033671127
9459,fe0c83d70ca456ae,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9460,2e586c7da7c55eb3,True,1.0,1.0,0.9292368864917345,1.0,1.0,1.0,0.9705153693715559
9461,b937ec3b9c845118,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9462,8d7e4421c3e45c99,True,1.0,1.0,0.8165861666025183,1.0,1.0,1.0,0.923577569417716
9463,8a7750196bc65a14,True,1.0,1.0,0.7641265086033396,1.0,1.0,1.0,0.9017193785847248
9464,418f3b3a155f5655,True,1.0,1.0,0.9392712899161326,1.0,1.0,1.0,0.9746963707983886
9465,1678ddd4a18b5fd8,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9466,38b7b1afe2bf516b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9467,4624907fdacb5038,True,1.0,1.0,0.9974535907882731,1.0,1.0,1.0,0.9989389961617805
9468,34b8a3355a255f29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9469,fb1d534ccf82583f,True,1.0,1.0,0.826639245590002,0.0,1.0,0.0,0.5110996856625009
9470,6f61120208385a02,True,1.0,1.0,0.9616990817168636,1.0,1.0,1.0,0.9840412840486931
9471,442b2cf63c6f570a,True,1.0,1.0,0.9129095909870125,1.0,1.0,1.0,0.9637123295779219
9472,f790e64181a15f5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9473,1309e3cfb6f25c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9474,f98bff8bb0675d96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9475,03ffae8f89f65f90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9476,ceea7304846852b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9477,97e5f17eb7235c14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9478,3f56f99e2cf15355,True,1.0,1.0,0.8640697805591111,1.0,1.0,1.0,0.9433624085662963
9479,a992bba6c1d054f3,True,1.0,1.0,0.9378471045914929,1.0,1.0,1.0,0.9741029602464554
9480,aa34b08bfad85fac,True,1.0,1.0,0.928354809580087,1.0,1.0,1.0,0.9701478373250362
9481,7ed4005bb9385a16,True,1.0,1.0,0.9835547599217246,1.0,1.0,1.0,0.9931478166340519
9482,4f37ec7f0ac75960,True,1.0,1.0,0.9344250484973956,1.0,1.0,1.0,0.9726771035405815
9483,a93fe1ec53155bf7,True,1.0,1.0,0.958611148716029,1.0,1.0,1.0,0.9827546452983453
9484,ab313e9e217c581b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9485,a120ebfcfb775487,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9486,81161847b27b5bad,True,1.0,1.0,0.7815250648834922,1.0,1.0,1.0,0.9089687770347884
9487,7f86145a2a8a514b,True,1.0,1.0,0.9494572608365931,1.0,1.0,1.0,0.9789405253485804
9488,5992423b009757f2,True,1.0,1.0,0.9239322275926652,1.0,1.0,1.0,0.9683050948302773
9489,3882f317a3f55e29,True,1.0,1.0,0.9564565114628027,1.0,1.0,1.0,0.9818568797761679
9490,944a55f58a59597f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9491,3b910accfc12560a,True,1.0,1.0,0.9831886996321515,1.0,1.0,1.0,0.9929952915133965
9492,85dd82b1048e5509,True,1.0,1.0,0.9564051875576209,0.0,1.0,1.0,0.5651688281490087
9493,d8c6268b250e585c,True,1.0,1.0,0.9614290638844877,1.0,1.0,1.0,0.9839287766185366
9494,e88e44d720f65e0e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9495,2a30c259f67c561d,True,1.0,1.0,0.9703307395126437,1.0,1.0,1.0,0.9876378081302682
9496,747f309bac56509f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9497,a71fec9cd7b65cf0,True,1.0,1.0,0.9282903207327269,0.0,1.0,1.0,0.5534543003053028
9498,5a2719c85ee9570c,True,1.0,1.0,0.9873375322708766,1.0,1.0,1.0,0.994723971779532
9499,a9e8e0a755d758a1,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9500,fc0acfe530ba5562,True,1.0,1.0,0.9070738177200983,1.0,1.0,0.0,0.9612807573833743
9501,e66b1160e38f5483,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9502,1ed469afe6545946,True,1.0,1.0,0.6824004859678063,1.0,1.0,1.0,0.8676668691532526
9503,52ab5e0a4e075cad,True,1.0,1.0,0.9028601436914855,1.0,1.0,1.0,0.9595250598714523
9504,0a954cc695e751ab,True,1.0,1.0,0.9484653202911293,1.0,1.0,1.0,0.9785272167879705
9505,c6851e9ed6b95ab0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9506,57a85d94e9c95004,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9507,8f4e4b81b2b15283,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9508,e775640dbaf45c91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9509,5e8d717cc46a5988,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9510,81286af2aa9c5e17,True,1.0,1.0,0.7435019661993902,1.0,1.0,1.0,0.8931258192497459
9511,8b8b41a9d00e5e32,True,1.0,1.0,0.9464087702796049,1.0,1.0,1.0,0.9776703209498354
9512,7229dee5d2685deb,True,1.0,1.0,0.9404476904845064,1.0,1.0,1.0,0.9751865377018776
9513,4b7b765455d1517c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9514,a38cf6735cfc5f54,True,1.0,1.0,0.8484389000057863,1.0,1.0,1.0,0.9368495416690776
9515,8354786ba35c5440,True,1.0,1.0,0.7631291532592457,1.0,1.0,1.0,0.901303813858019
9516,2cdba8acff3454a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9517,69124bf1a9185f06,True,1.0,1.0,0.7482249599964497,1.0,1.0,1.0,0.895093733331854
9518,c3bb1d6556d95d40,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9519,8d06ea883e7853a9,True,1.0,1.0,0.745286750797827,1.0,1.0,1.0,0.8938694794990946
9520,4f61c0897822586c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9521,08fcb3344bea538d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9522,7c42db62ed515a8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9523,38db478c95eb5079,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9524,88d3ee1e3b435a28,True,1.0,1.0,0.9974639222781891,1.0,1.0,1.0,0.9989433009492455
9525,f6b2a416f38d5609,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9526,47ece51118f95d1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9527,21128a317e82595f,True,1.0,1.0,0.9557479768948013,1.0,1.0,1.0,0.9815616570395006
9528,6c3bb8f40a9a533c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9529,3ae59f6099b65d31,True,1.0,1.0,0.8283503401483312,1.0,1.0,0.5,0.928479308395138
9530,f5442665da9f554c,True,1.0,1.0,0.857672566355218,1.0,1.0,0.5,0.9406969026480075
9531,e44b06b920d35486,True,1.0,1.0,0.9703923871464265,1.0,1.0,1.0,0.9876634946443444
9532,c8ab144242b05eba,True,1.0,1.0,0.9724047579652239,1.0,1.0,1.0,0.9885019824855098
9533,37c8a00c76905ffe,True,1.0,1.0,0.8640054678924551,0.0,1.0,1.0,0.5266689449551897
9534,7117e9fc77fd5606,True,1.0,1.0,0.8820422335876089,1.0,1.0,0.0,0.9508509306615037
9535,15d5078041dd5a4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9536,e22c42694be05703,True,1.0,1.0,0.7528644757922303,1.0,1.0,1.0,0.8970268649134292
9537,6632c49f6f675b7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9538,384def2e3f9657f6,True,1.0,1.0,0.7532134709091998,1.0,1.0,1.0,0.8971722795454999
9539,a25bc88dbb4f5f72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9540,a55fdc98ef8057e5,True,1.0,1.0,0.9347241743998184,1.0,1.0,1.0,0.9728017393332576
9541,21990e031d705957,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9542,67c138fc9ac459b5,True,1.0,1.0,0.9515310762066057,1.0,1.0,1.0,0.9798046150860857
9543,f5c6f00966f152ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9544,2be2e48e80985bee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9545,6c3a055d6ac15aa9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9546,8b5e10656ccb5269,True,1.0,1.0,0.9579553436245778,1.0,1.0,1.0,0.9824813931769074
9547,29a576f5351a5162,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9548,c01c5d45b97154d4,True,1.0,1.0,0.9932167037644088,1.0,1.0,1.0,0.9971736265685037
9549,0e0e30877d725664,True,1.0,1.0,0.8294528784283203,1.0,1.0,1.0,0.9289386993451334
9550,dac176e7b40c5671,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9551,48109ecc22f65d58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9552,0f3c4d7aee1e572c,True,1.0,1.0,0.6092944980379457,1.0,1.0,1.0,0.8372060408491441
9553,718ebae5b23855f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9554,a37f67a1fe095025,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9555,3502b30911d75ed8,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9556,76f053cb2f8851c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9557,d084fdb9e50258ba,True,1.0,1.0,0.9205545701785206,1.0,1.0,1.0,0.9668977375743836
9558,ebd8d87ff33b5b7a,True,1.0,1.0,0.9561356510327594,1.0,1.0,1.0,0.9817231879303164
9559,a0be9e4c6cc15ec7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9560,c9aa2159bc3a50a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9561,769a27bde35050d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9562,58788ce811c755b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9563,9c5d0ef404c65196,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9564,0f8d3b14831a5ccc,True,1.0,1.0,0.7711867941727486,1.0,1.0,1.0,0.9046611642386453
9565,08977ce458945f04,True,1.0,1.0,0.9850462124355243,1.0,1.0,1.0,0.9937692551814684
9566,802ea08c7ae1530a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9567,72a43a590e3758f8,True,1.0,1.0,0.95323707683213,1.0,1.0,1.0,0.9805154486800541
9568,bc2314763cfc545d,True,1.0,1.0,0.9231765033220259,1.0,1.0,1.0,0.9679902097175108
9569,33a43f22312c570d,True,1.0,1.0,0.8628698349623455,1.0,1.0,1.0,0.9428624312343107
9570,9389ef5de0935e29,True,1.0,1.0,0.950985193472744,1.0,1.0,1.0,0.9795771639469767
9571,3d8f52b9bae25a90,True,1.0,1.0,0.6482939559517756,1.0,1.0,1.0,0.8534558149799065
9572,3f31d5d096f957c9,True,1.0,1.0,0.3481118613908379,1.0,1.0,1.0,0.7283799422461824
9573,26de9e2da40c5b0c,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9574,434aa60fb0165165,True,1.0,1.0,0.8918454292859441,1.0,1.0,1.0,0.95493559553581
9575,44f6f13541dd526e,True,1.0,1.0,0.9267230463558509,1.0,1.0,1.0,0.9694679359816045
9576,6162470f2d0c5e13,True,1.0,1.0,0.7246045735418898,1.0,1.0,1.0,0.885251905642454
9577,9f699a1331785e57,True,1.0,1.0,0.8319572069654704,1.0,1.0,1.0,0.929982169568946
9578,74707039ce5550d1,True,1.0,1.0,0.9627666116276657,1.0,1.0,1.0,0.984486088178194
9579,1633456bc3ec569d,True,1.0,1.0,0.9328960770301672,1.0,1.0,1.0,0.972040032095903
9580,01ce9c82de0d5539,True,1.0,1.0,0.9675893278016809,1.0,1.0,1.0,0.9864955532507004
9581,8c384d60912b5f73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9582,f3f0ebe8d9185b69,True,1.0,1.0,0.9441434309124039,1.0,1.0,1.0,0.9767264295468351
9583,9580cc2199c55666,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9584,7d966991a14353b3,True,1.0,1.0,0.8924092489347143,0.0,1.0,1.0,0.5385038537227976
9585,b94fd2088a4f5688,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9586,ccdb6840a0445870,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9587,73bc5ba81812539f,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
9588,3296651e2cf0547d,True,1.0,1.0,0.12778638063890832,1.0,1.0,1.0,0.6365776585995452
9589,cd3b8dce1faa577f,True,1.0,1.0,0.9171896359997808,1.0,1.0,1.0,0.9654956816665754
9590,0dff39153a005f4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9591,75e25b5026885256,True,1.0,1.0,0.9510971836568041,1.0,1.0,1.0,0.9796238265236683
9592,6832568ebd835696,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9593,342f42c4b2855ffb,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9594,0192c3bca9ca5c67,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9595,70d9d518ad0f5382,True,1.0,1.0,0.796865265955706,1.0,1.0,1.0,0.9153605274815441
9596,dcff89b03b925c41,True,1.0,1.0,0.653049986174798,1.0,1.0,1.0,0.8554374942394992
9597,1666152446cc5da7,True,1.0,1.0,0.9234982279589479,1.0,1.0,1.0,0.9681242616495617
9598,48183678cb965e68,True,1.0,1.0,0.9545234267175755,1.0,1.0,0.0,0.9810514277989898
9599,c66aeafedcbd5140,True,1.0,1.0,0.9509188290261467,1.0,1.0,1.0,0.9795495120942278
9600,b5be2c625dcf54e2,True,1.0,1.0,0.9219025711725002,1.0,1.0,1.0,0.9674594046552084
9601,c738206669ed589c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9602,dde2ef92aa56546b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9603,ce978770a87253c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9604,b999dd3826b058a7,True,1.0,1.0,0.9044990884577744,1.0,1.0,1.0,0.9602079535240726
9605,cbf41000a2105ca1,True,1.0,1.0,0.9275898165451307,1.0,1.0,1.0,0.9698290902271379
9606,5e279bb4bb105df9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9607,bc842040229c5e52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9608,bd218550d4d35e5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9609,3623049267d35a95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9610,f2909a9ad9cb552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9611,a59bd481d324594a,True,1.0,1.0,0.9435503584678001,1.0,1.0,1.0,0.9764793160282501
9612,b54d370ffcf653ed,True,1.0,1.0,0.8536537358297482,1.0,1.0,1.0,0.9390223899290618
9613,b958e6967993560f,True,1.0,1.0,0.9035140948081859,1.0,1.0,1.0,0.9597975395034108
9614,5b0d99a97ff55fa5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9615,511741d6df93540d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9616,eb4bbe69b80d5f12,True,1.0,1.0,0.8836716847261589,1.0,1.0,1.0,0.9515298686358995
9617,71c32c511a445d13,True,1.0,1.0,0.7325688179111731,1.0,1.0,1.0,0.888570340796322
9618,1fc5ab19306f5a47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9619,62ebe5d1697f5b73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9620,49ee466685265a80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9621,e5bb04b7c6695184,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9622,9f528c7bfca6509b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9623,e7daf964463c530b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9624,d7f2f0a77e3e5b4d,True,1.0,1.0,0.9959961767169562,1.0,1.0,1.0,0.9983317402987316
9625,67dbad26dd165f16,True,1.0,1.0,0.8562455295749085,1.0,1.0,1.0,0.9401023039895452
9626,cb71a934523a5d4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9627,f79931e74df250f7,True,1.0,1.0,0.92737702714233,1.0,1.0,1.0,0.9697404279759708
9628,64d046ec9cee51d4,True,1.0,1.0,0.800748777593434,1.0,1.0,1.0,0.9169786573305975
9629,291f4ffb6dc754d2,True,1.0,1.0,0.8677790495289047,1.0,1.0,1.0,0.9449079373037103
9630,86dfdf03f928570a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9631,d7928caf300452e2,True,1.0,1.0,0.8365381107907889,1.0,1.0,1.0,0.9318908794961619
9632,28123c233d33567e,True,1.0,1.0,0.9158327441085038,1.0,1.0,1.0,0.9649303100452099
9633,4b499c985f02545f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9634,92471a550d745af1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9635,3c943ff450265afe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9636,1f174dcc44335ad6,True,1.0,1.0,0.9000450178558327,1.0,1.0,1.0,0.9583520907732636
9637,e0a1d14a2cea5d4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9638,303d7a8f1262569e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9639,ab9a263dea175465,True,1.0,1.0,0.7777419513566579,1.0,1.0,1.0,0.9073924797319407
9640,92bbb17b853a5aa2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9641,1e1913cd8d035225,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9642,3a8cbc5f12e25e1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9643,28c89352b09b55d4,True,1.0,1.0,0.9638052448196642,1.0,1.0,1.0,0.9849188520081934
9644,6b0d21782a3b5a22,True,1.0,1.0,0.6300581487181609,1.0,1.0,1.0,0.8458575619659005
9645,1148c72f141c532d,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
9646,5825e60bec9f59fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9647,31f2d9d9334d5a06,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9648,f4495a91b9fb505d,True,1.0,1.0,0.989112675442294,1.0,1.0,1.0,0.9954636147676226
9649,ffed00245f3f5d00,True,1.0,1.0,0.9092226038383951,0.0,1.0,1.0,0.545509418265998
9650,47f9e40a21f7510a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9651,4d6456183bd056bc,True,1.0,1.0,0.9390762465211787,1.0,1.0,1.0,0.9746151027171578
9652,9926034a82415038,True,1.0,1.0,0.934161978059636,1.0,1.0,1.0,0.9725674908581817
9653,7a5ad5a3fcd85c7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9654,6cad8c31d4725496,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9655,0ee2bbd11d4451c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9656,000d6961709c5904,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9657,1ff00d6929bb5569,True,1.0,1.0,0.9099688765082932,1.0,1.0,1.0,0.9624870318784554
9658,f199bfb931d65f4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9659,870da24dc798525e,True,1.0,1.0,0.944240224473984,1.0,1.0,1.0,0.9767667601974933
9660,17eb5d70d9f15c7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9661,4c59eeddd50e5866,True,1.0,1.0,0.6221559092665079,1.0,1.0,1.0,0.8425649621943783
9662,8c527efc3b3b5fa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9663,39215c6e71725031,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9664,ade66429cb58544c,True,1.0,1.0,0.8946273864262386,1.0,1.0,1.0,0.9560947443442661
9665,9c32ba9f42f75187,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9666,cc54b0f77c84506d,True,1.0,1.0,0.9560673886483183,1.0,1.0,1.0,0.9816947452701327
9667,b8a1d133723f5897,True,1.0,1.0,0.9037124867616642,1.0,1.0,1.0,0.95988020281736
9668,eb3e272209a4520f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9669,c2f56a56716f55e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9670,964c8941cfe558bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9671,2e508e23f47d5f96,True,1.0,1.0,0.9906610164920839,0.0,1.0,1.0,0.5794420902050349
9672,ab052def6aec532e,True,1.0,1.0,0.7745489242774491,1.0,1.0,1.0,0.9060620517822704
9673,7643b4b3f33d5910,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9674,697c73f258ef5745,True,1.0,1.0,0.8211223299233137,1.0,1.0,1.0,0.9254676374680474
9675,dc168a56b2755e21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9676,b86df9a9f50e525a,True,1.0,1.0,0.870445515944519,1.0,1.0,1.0,0.9460189649768829
9677,a8ef1b08315752f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9678,e4c83b8feafe5cb4,True,1.0,1.0,0.8483258767574398,1.0,1.0,1.0,0.9368024486489333
9679,205143f7ff4d5b4b,True,1.0,1.0,0.9661300942737251,1.0,1.0,1.0,0.9858875392807187
9680,aaf9003e92855b6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9681,6872fa29d1345d03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9682,0e198cad33c65494,True,1.0,1.0,0.9483243924732634,1.0,1.0,1.0,0.9784684968638597
9683,8683f3b4797f56e0,True,1.0,1.0,0.6948639239949652,1.0,1.0,1.0,0.8728599683312356
9684,78754f4862d65445,True,1.0,1.0,0.9690219494682819,1.0,1.0,1.0,0.9870924789451174
9685,7fb1c845280a55aa,True,1.0,1.0,0.913147340176234,1.0,1.0,1.0,0.9638113917400976
9686,24108688ab4856ab,True,1.0,1.0,0.936583018931471,1.0,1.0,1.0,0.973576257888113
9687,33fcb42a03535525,True,1.0,1.0,0.9587425947916859,1.0,1.0,1.0,0.9828094144965358
9688,315e61d0629c54d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9689,17aa66edae0e5214,True,1.0,1.0,0.40115496617603574,1.0,1.0,0.0,0.7504812359066815
9690,b7dc33b2e9195867,True,1.0,1.0,0.9393148956781973,1.0,1.0,0.0,0.9747145398659155
9691,178d9a3c6c6852a4,True,1.0,1.0,0.7687343955048421,1.0,1.0,1.0,0.9036393314603508
9692,fb8bef473d555fe3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9693,d9560f4ad686510f,True,1.0,1.0,0.9371092815110148,1.0,1.0,1.0,0.9737955339629227
9694,e0dbf07da5c55877,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9695,da6d3b6810995466,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
9696,4fd76f9d056d5fb3,True,1.0,1.0,0.9122289629299268,1.0,1.0,1.0,0.9634287345541361
9697,dbcee699816e524c,True,1.0,1.0,0.6343899665796491,1.0,1.0,1.0,0.8476624860748538
9698,0bd3bce35ed159be,True,1.0,1.0,0.9642527024661283,1.0,1.0,1.0,0.9851052926942202
9699,25cb9b6179435488,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9700,84a6257839b65f93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9701,83e42a2487695ac5,True,1.0,1.0,0.7320792443625062,1.0,1.0,1.0,0.8883663518177108
9702,ec5e157a5222534d,True,1.0,1.0,0.6948026193393269,1.0,1.0,1.0,0.8728344247247195
9703,f674a05cc42b5d4a,True,1.0,1.0,0.9841817251260687,1.0,1.0,1.0,0.993409052135862
9704,e0b9f01f36d75552,True,1.0,1.0,0.9596877436567808,1.0,1.0,1.0,0.9832032265236587
9705,31811172f43c5188,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9706,47bfcc64021a518d,True,1.0,1.0,0.9219555101554473,1.0,1.0,1.0,0.9674814625647697
9707,13b9787d163b5072,True,1.0,1.0,0.4621036495863046,1.0,1.0,1.0,0.7758765206609602
9708,cda381919f5e5dca,True,1.0,1.0,0.9612516841218768,1.0,1.0,0.0,0.9838548683841153
9709,5396af8f09455852,True,1.0,1.0,0.8904642547225985,1.0,1.0,1.0,0.9543601061344159
9710,53400e82ca375c5f,True,1.0,1.0,0.7173500475005397,1.0,1.0,1.0,0.8822291864585582
9711,3be53588a286557f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9712,ed19f6a36af757b7,True,1.0,1.0,0.8519647357507704,1.0,1.0,1.0,0.9383186398961544
9713,dda361f4db52537a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9714,ee7a9468bd475205,True,1.0,1.0,0.8580676981714503,1.0,1.0,1.0,0.940861540904771
9715,3a7818b46809570a,True,1.0,1.0,0.977744562707503,1.0,1.0,1.0,0.9907269011281263
9716,774006a654915196,True,1.0,1.0,0.8743605932566544,1.0,1.0,1.0,0.9476502471902727
9717,320446eca62c59fe,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9718,08ca490a89c4544e,True,1.0,1.0,0.9173498881235419,1.0,1.0,1.0,0.9655624533848091
9719,2943657d55dc5d65,True,1.0,1.0,0.9680484331672281,1.0,1.0,0.0,0.9866868471530118
9720,501de4adcf415443,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9721,7385c74727eb53b5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9722,f9ed38d9ddfa531e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9723,515b2946ba2457b5,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9724,a8a743157c605bfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9725,18973046d1215390,True,1.0,1.0,0.8745069135064212,1.0,1.0,1.0,0.9477112139610089
9726,30c52d38e4975fe7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9727,61b6aabef76153af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9728,866edd106b555de6,True,1.0,1.0,0.9203962658792879,1.0,1.0,0.5,0.9668317774497033
9729,1f1a5be0eaa35282,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9730,53f1331b9dd45ffa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9731,69ce68dff3ff566d,True,1.0,1.0,0.8016500499453998,1.0,1.0,1.0,0.9173541874772498
9732,faf6d9be89f0538c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9733,f669f89b3272514c,True,1.0,1.0,0.9899292188855153,1.0,1.0,1.0,0.995803841202298
9734,2e6dbcea86d555f4,True,1.0,1.0,0.9578632841106439,1.0,1.0,1.0,0.9824430350461016
9735,aec02ec2aec85c06,True,1.0,1.0,0.8904297209332913,1.0,1.0,1.0,0.9543457170555381
9736,cbcd554895c75231,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9737,e3eaafd948b15069,True,1.0,1.0,0.9646221529680034,1.0,1.0,1.0,0.9852592304033347
9738,430f1f445caf5b3e,True,1.0,1.0,0.950214293379544,1.0,1.0,1.0,0.97925595557481
9739,64a7186ab49b5cdc,True,1.0,1.0,0.9899880640487407,1.0,1.0,1.0,0.9958283600203086
9740,c5ff90667143574a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9741,7263ccb23351549b,True,1.0,1.0,0.8191326705011381,1.0,1.0,1.0,0.9246386127088075
9742,0f3cdfd8866b5915,True,1.0,1.0,0.8811643502228096,1.0,1.0,1.0,0.9504851459261706
9743,50eebed7d9655bb5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9744,0d3dd11b84c8518e,True,1.0,1.0,0.9842038059403625,1.0,1.0,1.0,0.9934182524751511
9745,d89e9c599cf5571b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9746,4300f964edbd5ce4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9747,5056ce4462ad5960,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9748,c7a1cded8d4652e2,True,1.0,1.0,0.9371540547463129,1.0,1.0,1.0,0.9738141894776303
9749,4f6abcc897955dfd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9750,024fd1e792395805,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9751,a70f950103b558b9,True,1.0,1.0,0.669364917049605,1.0,1.0,1.0,0.8622353821040022
9752,b090f02ef43f5d41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9753,bd9abb7104dc5408,True,1.0,1.0,0.9349637363946995,1.0,1.0,1.0,0.9729015568311249
9754,bb3926e0e90c5657,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9755,22642c0ae9605891,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9756,72cccfbb9c6f5e9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9757,7c2c92e3afdd555f,True,1.0,1.0,0.9396212584554864,1.0,1.0,1.0,0.9748421910231193
9758,bdb483626cc95b2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9759,277f191c94b952f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9760,016d8cf09d875f57,True,1.0,1.0,0.8847226838593988,1.0,1.0,1.0,0.9519677849414162
9761,eb86e67498595966,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9762,9b88dfaff2615c83,True,1.0,1.0,0.8832371066876499,1.0,1.0,1.0,0.9513487944531874
9763,f4458a9c09795afa,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9764,7e76a2b3918656f9,True,1.0,1.0,0.6290039722645023,1.0,1.0,1.0,0.8454183217768759
9765,4faa4706a50958e2,True,1.0,1.0,0.8840206841262266,1.0,1.0,1.0,0.9516752850525944
9766,e34d17f003a052f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9767,3ec3d2ab34f756e6,True,1.0,1.0,0.9527480253676531,1.0,1.0,1.0,0.980311677236522
9768,c86c1d9c6e9c58aa,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9769,d70f8a8eeeeb5e82,True,1.0,1.0,0.9823501145136571,1.0,1.0,1.0,0.9926458810473572
9770,0c3a4023a05d507c,True,1.0,1.0,0.9233599043346012,1.0,1.0,1.0,0.9680666268060838
9771,6d9b7998b38a52a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9772,32d85d373126537e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9773,42007c7edb945956,True,1.0,1.0,0.9315989857270915,1.0,1.0,1.0,0.9714995773862881
9774,3f54d4297dc459c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9775,580524859b485a1b,True,1.0,1.0,0.6435091350459613,1.0,1.0,1.0,0.851462139602484
9776,ae2c1faedb3356f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9777,a32383d18e5351cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9778,9d1bd4fa169c5ebe,True,1.0,1.0,0.8592964826104244,1.0,1.0,1.0,0.9413735344210101
9779,e63b6dfddfc855da,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9780,e694febcad5b5185,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9781,79c9f05d61955e2d,True,1.0,1.0,0.9221197964866764,1.0,1.0,1.0,0.9675499152027819
9782,9b7be67193ae5772,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9783,0f69087034985e9e,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9784,0cf22b3901945e24,True,1.0,1.0,0.9182935762340498,1.0,1.0,1.0,0.9659556567641875
9785,d81c4398a40b52b9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9786,498c6f15e5c856bb,True,1.0,1.0,0.6904456294949586,1.0,1.0,1.0,0.8710190122895661
9787,95d9b54f00325665,True,1.0,1.0,0.9793323147644717,1.0,1.0,1.0,0.9913884644851966
9788,6074e965781b510e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9789,9e290b24dff55dff,True,1.0,1.0,0.9278040525007086,1.0,1.0,1.0,0.9699183552086286
9790,1f095494fe755244,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9791,0573408e3cfb5130,True,1.0,1.0,0.7926040120621721,1.0,1.0,1.0,0.913585005025905
9792,8181a3050dfa51b4,True,1.0,1.0,0.915012483506245,1.0,1.0,1.0,0.9645885347942688
9793,09bf6cc1f6545219,True,1.0,1.0,0.9308131418937043,1.0,1.0,1.0,0.9711721424557102
9794,a5ad1e9de54e5ad0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9795,c67262b6c33b5b0f,True,1.0,1.0,0.9208904454635282,1.0,1.0,1.0,0.9670376856098034
9796,abcb112aeb3458cf,True,1.0,1.0,0.9792329447397108,1.0,1.0,1.0,0.9913470603082128
9797,847432a116d35db0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9798,a7fa674076175448,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9799,3b34e3fd5b9e5767,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9800,51b855943c3a54ee,True,1.0,1.0,0.9592619147979051,1.0,1.0,1.0,0.9830257978324605
9801,fa5edfd430ba550d,True,1.0,1.0,0.8589244285157893,1.0,1.0,1.0,0.9412185118815789
9802,99e4c28a82735b10,True,1.0,1.0,0.5894694638390241,1.0,1.0,1.0,0.8289456099329268
9803,5dca8b6e3d2a5c2d,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9804,61876d1f48505069,True,1.0,1.0,0.6904826266064427,1.0,1.0,1.0,0.8710344277526844
9805,3e4c9c9e67545b03,True,1.0,1.0,0.8274726259814236,1.0,1.0,0.0,0.9281135941589266
9806,2649eb9e1a445b29,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9807,d54eba5510dc5469,True,1.0,1.0,0.98820246057708,1.0,1.0,1.0,0.9950843585737834
9808,987f5dced605588a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9809,b432924be8c151d8,True,1.0,1.0,0.902128036146125,1.0,1.0,1.0,0.9592200150608855
9810,b023b7bcbab05bcb,True,1.0,1.0,0.9552378761296395,1.0,1.0,1.0,0.9813491150540165
9811,ca85e7b7b71559b3,True,1.0,1.0,0.9681534667643487,1.0,1.0,1.0,0.9867306111518119
9812,9eb02188c5505fe1,True,1.0,1.0,0.9031607218170143,1.0,1.0,1.0,0.9596503007570893
9813,7b73da0bb98b5e56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9814,17cac31ef9135faf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9815,9089d6dfa77e5488,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9816,dc096269aef55bf0,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
9817,2752876d0e005d74,True,1.0,1.0,0.8809551238925115,1.0,1.0,1.0,0.9503979682885465
9818,9ee3c3a666d35a5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9819,fd525d3c25b15c97,True,1.0,1.0,0.9584717719719414,1.0,1.0,1.0,0.9826965716549756
9820,5d12ad55fdd858e1,True,1.0,1.0,0.8961648200302457,1.0,1.0,1.0,0.956735341679269
9821,1ec7ff5bb8cf5477,True,1.0,1.0,0.9327259973325753,1.0,1.0,1.0,0.9719691655552397
9822,b42d7dc2a3975573,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9823,914113b241ca5e51,True,1.0,1.0,0.981492488006135,1.0,1.0,1.0,0.9922885366692228
9824,70bd598e1c305d92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9825,e9a71ddab0055f99,True,1.0,1.0,0.5390024892138117,1.0,1.0,1.0,0.8079177038390881
9826,66f664c031765c74,True,1.0,1.0,0.9064810440812373,1.0,1.0,1.0,0.9610337683671822
9827,80752a827b8253fe,True,1.0,1.0,0.8554109105717984,1.0,1.0,1.0,0.9397545460715827
9828,bcf787cdb66453f0,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9829,fdcbf84507845615,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9830,b38af8cb560c5295,True,1.0,1.0,0.7960177472996894,1.0,1.0,1.0,0.915007394708204
9831,98ae2c97a0375eaf,True,1.0,1.0,0.8732186254737889,1.0,1.0,1.0,0.9471744272807454
9832,c68108211dfa57e0,True,1.0,1.0,0.9108204182819083,1.0,1.0,1.0,0.9628418409507952
9833,e27870f87c3656b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9834,ad4698e8271356b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9835,216d5205e9745145,True,1.0,1.0,0.9648330462557039,0.0,1.0,1.0,0.5686804359398766
9836,e820310f7d0b5016,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9837,bf0e7609184e533b,True,1.0,1.0,0.8693691182222909,1.0,1.0,1.0,0.9455704659259546
9838,54e010de01625177,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9839,85cdfd35b2cb5692,True,1.0,1.0,0.9540388648012955,1.0,1.0,1.0,0.9808495270005398
9840,b14ac3255b3b520b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9841,49a0d29c7058501c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9842,8abfcd61303b52df,True,1.0,1.0,0.8695339036734536,1.0,1.0,0.0,0.9456391265306058
9843,f638ae3f35d25d55,True,1.0,1.0,0.9647436430547845,1.0,1.0,1.0,0.9853098512728269
9844,f001f00535065622,True,1.0,1.0,0.728592247264494,1.0,1.0,1.0,0.8869134363602059
9845,0fcb8c19983c51b6,True,1.0,1.0,0.9741857429673686,1.0,1.0,1.0,0.9892440595697369
9846,a9e622747fc45a0a,True,1.0,1.0,0.9974563344745883,1.0,1.0,1.0,0.9989401393644117
9847,662cb541b8db54a1,True,1.0,1.0,0.7848742369788095,1.0,1.0,1.0,0.9103642654078373
9848,86f148317f03504b,True,1.0,1.0,0.974074015453861,1.0,1.0,1.0,0.9891975064391088
9849,787484f52b4753b2,True,1.0,1.0,0.7762411628617024,1.0,1.0,1.0,0.9067671511923759
9850,032ae6630661521a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9851,2638cdfa752b5d7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9852,c3e80fd14bce51a0,True,1.0,1.0,0.80084221822888,0.0,1.0,1.0,0.5003509242620333
9853,ccd53fdd1b6e51b8,True,1.0,1.0,0.8744844756921091,1.0,1.0,1.0,0.947701864871712
9854,3ea7ba225643556d,True,1.0,1.0,0.9647068166595907,1.0,1.0,1.0,0.9852945069414961
9855,a92ed51516c358dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9856,f9505a84a7745537,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9857,312d2bf03023521a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9858,e62eeef3ef7055b9,True,1.0,1.0,0.9494107639589402,1.0,1.0,1.0,0.9789211516495584
9859,291ac232cc94582a,True,1.0,1.0,0.722095390700122,1.0,1.0,1.0,0.8842064127917175
9860,c61d55c28f3b538d,True,1.0,1.0,0.8137903280707558,1.0,1.0,1.0,0.9224126366961483
9861,594e39f9024a5835,True,1.0,1.0,0.8973494050117707,1.0,1.0,1.0,0.9572289187549045
9862,5ca0bd6bc8e258c9,True,1.0,1.0,0.7663353712463604,1.0,1.0,1.0,0.9026397380193169
9863,978a5c11fbff5589,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9864,8840042ede42578a,True,1.0,1.0,0.9954139715132707,1.0,1.0,1.0,0.9980891547971961
9865,025aab0da0e652b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9866,3838eb184c9d5989,True,1.0,1.0,0.8820242106194986,1.0,1.0,1.0,0.9508434210914577
9867,c9ddc670b1195efd,True,1.0,1.0,0.9525474811031778,1.0,1.0,1.0,0.9802281171263241
9868,d6daa3b927f45168,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9869,3bae0e44f3095a9c,True,1.0,1.0,0.9912400731645773,1.0,1.0,1.0,0.9963500304852406
9870,c5bec7e4a75f5ca1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9871,71246cbb6de459d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9872,8625ec015e075c02,True,1.0,1.0,0.9596005676521165,1.0,1.0,1.0,0.983166903188382
9873,b7bcc88d87ba59ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9874,f53ee13c32ac5bec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9875,d56cc988cfa250c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9876,fc58a8b4d619577d,True,1.0,1.0,0.883029146874388,1.0,1.0,1.0,0.951262144530995
9877,578adc6dc97d510f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9878,d33aaa347f795d0b,True,1.0,1.0,0.8474826763511548,1.0,1.0,1.0,0.9364511151463145
9879,52b2e626eca85976,True,1.0,1.0,0.6738556815272166,1.0,1.0,1.0,0.8641065339696735
9880,88126672803f56a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9881,94e4d365aeec5cec,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9882,5b3f41f636aa5136,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9883,0b66f76610bc5f63,True,1.0,1.0,0.9600226073789632,1.0,1.0,1.0,0.983342753074568
9884,2731fa425acf52f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9885,b66db24cee7957a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9886,d813c6a4706e5411,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9887,37a8f4466b8b5110,True,1.0,1.0,0.7426458563939219,1.0,1.0,1.0,0.8927691068308009
9888,43761f0721035214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9889,d7ba299450ae53e2,True,1.0,1.0,0.950867001764235,1.0,1.0,1.0,0.9795279174017647
9890,0145102e6c2f5803,True,1.0,1.0,0.9608554176770207,1.0,1.0,1.0,0.9836897573654252
9891,f7143ad20856584c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9892,1df82f9400b35ebb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9893,1b3ed6f1e9b8574d,True,1.0,1.0,0.6244890423969511,1.0,1.0,1.0,0.8435371009987297
9894,5250ee99c1f05d97,True,1.0,1.0,0.8728988170089194,1.0,1.0,1.0,0.9470411737537164
9895,b318cf82212f5443,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9896,3ad6a3f7a0f155f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9897,c46978b319c7533d,True,1.0,1.0,0.848831592699369,1.0,1.0,1.0,0.9370131636247372
9898,b90086e468f05378,True,1.0,1.0,0.9965835488651386,1.0,1.0,1.0,0.9985764786938077
9899,150c33d5cd005743,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9900,d7099c8643c95283,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9901,9ec45037796f541c,True,1.0,1.0,0.841756317090666,1.0,1.0,1.0,0.9340651321211109
9902,4bfb085c53cc522f,True,1.0,1.0,0.893466697348739,1.0,1.0,1.0,0.9556111238953079
9903,58863e0ecc6357c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9904,cb8b1f36617c50d4,True,1.0,1.0,0.9988013409226709,1.0,1.0,1.0,0.9995005587177795
9905,6c84b52f0d155cac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9906,690f682660e358dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9907,32399e644e53534a,True,1.0,1.0,0.9240871641733448,1.0,1.0,1.0,0.9683696517388937
9908,9284ea4dbd0c52ff,True,1.0,1.0,0.9179385737324335,1.0,1.0,1.0,0.9658077390551806
9909,c7b679fb61655f22,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9910,81b16700f22d5688,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9911,9e4128df16395eb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9912,eeeaf1937c015ab9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9913,b2f5adcdf3dd5227,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9914,dcb6ca8a732551eb,True,1.0,1.0,0.6753897288297859,1.0,1.0,1.0,0.864745720345744
9915,7ef6481e00005279,True,1.0,1.0,0.9796300165039636,1.0,1.0,1.0,0.9915125068766515
9916,1f55063084fd593c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9917,3e68b96c1d745820,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9918,e23fdb8f34b35d20,True,1.0,1.0,0.9553356827162671,1.0,1.0,1.0,0.9813898677984447
9919,ec68f8027f415301,True,1.0,1.0,0.9185182137602237,1.0,1.0,1.0,0.9660492557334265
9920,f6df3f934bdb598d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9921,62de32eb450356e0,True,1.0,1.0,0.9342290569715785,1.0,1.0,1.0,0.9725954404048244
9922,23803695a4c1547c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9923,3ceb5afc67975881,True,1.0,1.0,0.8843841025955109,1.0,1.0,1.0,0.9518267094147962
9924,115e8a71aafc5d3d,True,1.0,1.0,0.9498779578155344,1.0,1.0,1.0,0.9791158157564727
9925,8af8486e96a45fa4,True,1.0,1.0,0.9859430043077357,1.0,1.0,1.0,0.9941429184615566
9926,7fcd06d455d55572,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9927,923e4fcf3daa57f8,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
9928,4f8e1da188be5033,True,1.0,1.0,0.9018157400043855,1.0,1.0,1.0,0.9590898916684939
9929,8f67b84df6b75bd1,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9930,a689d4a215245104,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9931,6a2adb1da8dd53f3,True,1.0,1.0,0.9483727317643791,1.0,1.0,1.0,0.978488638235158
9932,c93008394b945625,True,1.0,1.0,0.9806735626702414,1.0,1.0,1.0,0.9919473177792671
9933,f322d71f14a35cfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9934,59b4bb47cf6656cf,True,1.0,1.0,0.9434540373024674,1.0,1.0,1.0,0.9764391822093614
9935,2754e05ff9d35719,True,1.0,1.0,0.9605490643786869,1.0,1.0,1.0,0.9835621101577862
9936,1b10cc004b735f40,True,1.0,1.0,0.6611904582168628,1.0,1.0,1.0,0.8588293575903595
9937,157c6c5b1b9d5608,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9938,9243ca15a76e552f,True,1.0,1.0,0.9662273179157157,1.0,1.0,1.0,0.9859280491315482
9939,16069af36de45703,True,1.0,1.0,0.41657420128894257,1.0,1.0,1.0,0.756905917203726
9940,e3ed22f3bc385b45,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9941,b81c602d68a25e90,True,1.0,1.0,0.8141692032555639,1.0,1.0,1.0,0.922570501356485
9942,334ddbed40095e07,True,1.0,1.0,0.9430436616993604,1.0,1.0,0.0,0.9762681923747335
9943,f64ec139a30958d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9944,9a0b762c08af59f8,True,1.0,1.0,0.9162181588970902,1.0,1.0,1.0,0.9650908995404542
9945,cc0668b663b25703,True,1.0,1.0,0.9779806337892512,1.0,1.0,1.0,0.9908252640788545
9946,8350f9ff4dcf5e4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9947,3bbe96de854e5ff3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9948,91081d9b9b0452b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9949,001b34b45b2f50e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9950,bd3e71c7666156ee,True,1.0,1.0,0.5630349649089821,1.0,1.0,0.0,0.8179312353787426
9951,f4d869c13a015a28,True,1.0,1.0,0.9567023693709688,1.0,1.0,1.0,0.9819593205712369
9952,d9b79e606e595700,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9953,59c6eefd08af59b9,True,1.0,1.0,0.9693831329014834,1.0,1.0,1.0,0.9872429720422847
9954,331a4a4334df5c34,True,1.0,1.0,0.9622605968768208,1.0,1.0,1.0,0.9842752486986752
9955,7d5f417c01fb5a87,True,1.0,1.0,0.9140247397326905,1.0,1.0,1.0,0.964176974888621
9956,6d7ca07eac51558e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9957,d3f00196d11c563c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9958,d559cac76f5a5a7d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9959,2c9ad43fb0cd5394,True,1.0,1.0,0.8928116246769914,1.0,1.0,1.0,0.9553381769487465
9960,ed95bd64d5a555c8,True,1.0,1.0,0.7927874132786465,1.0,1.0,1.0,0.913661422199436
9961,e49e9763e6ea5ffb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9962,55a63ecf2e985abe,True,1.0,1.0,0.9349292544044004,1.0,1.0,1.0,0.9728871893351668
9963,f5d9b1df3fef57ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9964,3f4013b6af2d5850,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9965,9d213c7b9ab4550d,True,1.0,1.0,0.9197597878557339,1.0,1.0,1.0,0.9665665782732225
9966,01b78ea52da8595a,True,1.0,1.0,0.9583083606641768,1.0,1.0,1.0,0.9826284836100737
9967,a998a0d0131f5208,True,1.0,1.0,0.9504942711446617,1.0,1.0,1.0,0.9793726129769423
9968,496b53024fb657ae,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9969,c44755b18af45385,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9970,ccd74f5377b85a36,True,1.0,1.0,0.8410631327232491,1.0,1.0,1.0,0.9337763053013538
9971,d392c806c0605f72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9972,47f29dad0bec52d2,True,1.0,1.0,0.6220439621743269,1.0,1.0,1.0,0.8425183175726362
9973,21b63f3e9c025da2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9974,bcf76bb937d35be9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9975,9a3778686fd058d2,True,1.0,1.0,0.9777649393902665,1.0,1.0,1.0,0.990735391412611
9976,e7da21c4ef4a5e3f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9977,829e3a1622565a63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9978,e194e033ee72504a,True,1.0,1.0,0.8667700373319069,1.0,1.0,1.0,0.9444875155549614
9979,5a5e81f1432a51a1,True,1.0,1.0,0.8362849151072076,1.0,1.0,1.0,0.9317853812946698
9980,6cd23fffac65568b,True,1.0,1.0,0.8746706520493724,1.0,1.0,1.0,0.9477794383539052
9981,006d30e1af265b1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9982,fc8a40e606a25836,True,1.0,1.0,0.9499736068488628,1.0,1.0,1.0,0.9791556695203596
9983,ea34282dc63d5a9a,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
9984,36a7254be1af5120,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9985,6496c4adf0f65e78,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9986,c93a302d2fb2508f,True,1.0,1.0,0.8926050284963483,1.0,1.0,0.0,0.9552520952068116
9987,e429babc45b05f4e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9988,60f8e416f5f457b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9989,3cc3567e89f95e0a,True,1.0,1.0,0.8984094225295179,1.0,1.0,1.0,0.9576705927206325
9990,f5f173ece87c5c11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9991,86641ef36dfc5c16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9992,f2a41314d1575761,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9993,5167871fd80b575d,True,1.0,1.0,0.975598889380827,1.0,1.0,1.0,0.9898328705753445
9994,9f44032dfc315223,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9995,005fcf3e9a125706,True,1.0,1.0,0.6393442304802603,1.0,1.0,1.0,0.8497267627001085
9996,b8d2227c06a351e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9997,02e3e6d3ecfc5240,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9998,3ca720caa0ff5082,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9999,2a5a7c87bce352a7,True,1.0,1.0,0.972549002798886,1.0,1.0,1.0,0.9885620844995359
10000,40d51aff75a85ab9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10001,65e41bd322a25dd1,True,1.0,1.0,0.5713727445288305,1.0,1.0,1.0,0.8214053102203461
10002,c2072dd6a3f85da0,True,1.0,1.0,0.7623080994740703,1.0,1.0,1.0,0.900961708114196
10003,da56fca2caff52e4,True,1.0,1.0,0.7982920206729849,1.0,1.0,1.0,0.9159550086137438
10004,f38ecbfea0075cca,True,1.0,1.0,0.9470975215993981,1.0,1.0,1.0,0.9779573006664158
10005,4c5c196977b255f5,True,1.0,1.0,0.743378877075467,1.0,1.0,1.0,0.8930745321147779
10006,d99e2e84c46f577d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10007,0ceeda78f4745942,True,1.0,1.0,0.7766463718368067,1.0,1.0,1.0,0.9069359882653361
10008,0d0972c70bd955cc,True,1.0,1.0,0.9057142057285292,1.0,1.0,1.0,0.9607142523868871
10009,6316ea076a0e597f,True,1.0,1.0,0.8936552784688746,1.0,1.0,1.0,0.9556896993620311
10010,015ef5e7f5a55db8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10011,0bdc177e43cf5df8,True,1.0,1.0,0.7960981441340472,1.0,1.0,1.0,0.9150408933891864
10012,edb0dbd58be650f3,True,1.0,1.0,0.9617373335447208,1.0,1.0,0.0,0.9840572223103004
10013,ae312bf769445e43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10014,6cd0498ce2d857f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10015,4dba0d7ebbf95639,True,1.0,1.0,0.9683509605446424,1.0,1.0,1.0,0.9868129002269344
10016,3eb063189dd15649,True,1.0,1.0,0.9744006488251935,1.0,1.0,1.0,0.9893336036771639
10017,8d1b3ba5749b5a76,True,1.0,1.0,0.9378724102744497,1.0,1.0,1.0,0.9741135042810208
10018,48b3dd8be2b554b6,True,1.0,1.0,0.8976320192552816,1.0,1.0,1.0,0.9573466746897007
10019,05f9443de2185b91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10020,e2209d1558d75150,True,1.0,1.0,0.9487510263987341,1.0,1.0,1.0,0.9786462609994725
10021,4588d3bc87cd5a49,True,1.0,1.0,0.7662206062631715,1.0,1.0,1.0,0.9025919192763214
10022,6058f9d8998e5a95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10023,e1db7cf1ba505f99,True,1.0,1.0,0.9552249536618352,1.0,1.0,0.5,0.9813437306924314
10024,ca5969a1b0775849,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10025,c943799f7b8c5f7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10026,ca58b2e039305479,True,1.0,1.0,0.8915972327373289,1.0,1.0,1.0,0.9548321803072204
10027,e5e0c85236f95d91,True,1.0,1.0,0.8754150574368638,1.0,1.0,1.0,0.9480896072653598
10028,984716e6e27e59ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10029,f558dbb8523f552f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10030,631249cc108f5e1e,True,1.0,1.0,0.9610083912129863,1.0,1.0,1.0,0.9837534963387443
10031,a0707360c69459d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10032,05d010f73fab576b,True,1.0,1.0,0.9113814319006586,1.0,1.0,1.0,0.9630755966252744
10033,5b4f392698d35a5f,True,1.0,1.0,0.9953409319495884,1.0,1.0,1.0,0.9980587216456618
10034,702cb8df08c15df6,True,1.0,1.0,0.9532167969772504,1.0,1.0,1.0,0.9805069987405209
10035,38c390af2fac51e0,True,1.0,1.0,0.9601732921046164,1.0,1.0,1.0,0.9834055383769235
10036,ef41e9c7f99d5d85,True,1.0,1.0,0.825674695157731,1.0,1.0,1.0,0.9273644563157212
10037,43fd9868f2ed549f,True,1.0,1.0,0.9307480635538802,1.0,1.0,1.0,0.9711450264807834
10038,b2229456008c518d,True,1.0,1.0,0.8263283280401256,1.0,1.0,0.5,0.9276368033500523
10039,666e41a5d36c50cc,True,1.0,1.0,0.9494300963321427,1.0,1.0,1.0,0.9789292068050596
10040,a460a03aab635f35,True,1.0,1.0,0.9559719597128103,0.0,1.0,1.0,0.5649883165470043
10041,71017c020a0b5a75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10042,3b6865082c225fe8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10043,a572393e361e5b6c,True,1.0,1.0,0.8773332209605178,1.0,1.0,1.0,0.9488888420668825
10044,91496ec9ca5f5d5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10045,9dd982b0637453c2,True,1.0,1.0,0.7199532989947587,1.0,1.0,1.0,0.8833138745811494
10046,7786cc7e34a05294,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10047,45441aede44b5547,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10048,98b99d5d44c05a5b,True,1.0,1.0,0.9821540682505263,1.0,1.0,1.0,0.9925641951043861
10049,18d232e64db55ba9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10050,48a6621d92dd5be3,True,1.0,1.0,0.8498627615324151,1.0,1.0,1.0,0.9374428173051731
10051,963591d88d6a53b6,True,1.0,1.0,0.9366837951568994,1.0,1.0,1.0,0.9736182479820413
10052,dcd3886f044a5e29,True,1.0,1.0,0.9394448431075879,1.0,1.0,1.0,0.9747686846281617
10053,fa80f505766d50fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10054,26b5e3878f2250ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10055,637b5b88f5a2566c,True,1.0,1.0,0.8920353806417675,1.0,1.0,1.0,0.9550147419340697
10056,1f5144778210505c,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10057,936c2cf5b8345663,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10058,6b72426a8dd155bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10059,49365bdfac13581d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10060,166d08e80654527d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10061,c87fe1d7a3bd57cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10062,09034d77d3b15c5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10063,25cbb9887e5d5752,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10064,117b147622605d6a,True,1.0,1.0,0.7861210113423698,1.0,1.0,1.0,0.9108837547259875
10065,6183ed1d16f05d11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10066,9a9b75516db85d76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10067,8d6583f3e3c15034,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10068,2a2308354f4c5aa2,True,1.0,1.0,0.9177980597525052,1.0,1.0,1.0,0.9657491915635438
10069,8df9b515d98e5c38,True,1.0,1.0,0.9744811299288163,1.0,1.0,1.0,0.9893671374703401
10070,e5224fa3a0f95b04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10071,1ee0c099f86a585e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10072,cbc1c1f392825ad6,True,1.0,1.0,0.9687727618661975,1.0,1.0,1.0,0.9869886507775822
10073,431840d399445a32,True,1.0,1.0,0.9071870198249594,1.0,1.0,1.0,0.9613279249270664
10074,355e4d5dc6c15b9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10075,a5a1e608305d53a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10076,b8ca1857a0f75fb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10077,c5b4ff1be8bb5113,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10078,58b6adc2f0495506,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10079,701f0be254de56dc,True,1.0,1.0,0.9259340101371089,1.0,1.0,1.0,0.969139170890462
10080,308908fd6d9a5631,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10081,09ce454826895686,True,1.0,1.0,0.9657776239120682,1.0,1.0,1.0,0.9857406766300284
10082,db026a1a1b6f5d3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10083,63b69a3c54e95277,True,1.0,1.0,0.6390601405584755,1.0,1.0,1.0,0.8496083918993648
10084,8322121dbb82511f,True,1.0,1.0,0.9713390761493674,1.0,1.0,1.0,0.9880579483955697
10085,3c8a95ec33f45af6,True,1.0,1.0,0.6786332970649694,1.0,1.0,1.0,0.8660972071104039
10086,f23073987e7956e3,True,1.0,1.0,0.8597800296251329,1.0,1.0,1.0,0.9415750123438054
10087,1bc892186af15042,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10088,0f7854f951905e69,True,1.0,1.0,0.8564203882917479,1.0,1.0,1.0,0.9401751617882282
10089,36899d67473c5c91,True,1.0,1.0,0.716888248000256,1.0,1.0,1.0,0.8820367700001066
10090,0fedf81df2db5b96,True,1.0,1.0,0.9644327379033947,1.0,1.0,1.0,0.9851803074597477
10091,d5b37b79dde85eb1,True,1.0,1.0,0.9339748173711306,1.0,1.0,0.5,0.9724895072379711
10092,25d6781d5063561a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10093,a247fa5eb7b454a4,True,1.0,1.0,0.9631542118865448,1.0,1.0,1.0,0.9846475882860602
10094,cbe5bb78a9be547e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10095,2f05406bcdd55a21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10096,6a8087fb9f3e5751,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10097,223d02be29c65e81,True,1.0,1.0,0.9946006749087902,1.0,1.0,1.0,0.9977502812119958
10098,e24e2c91fb5759dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10099,88466abb967954e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10100,8183cdc6ff5a5726,True,1.0,1.0,0.9361789980207926,1.0,1.0,1.0,0.9734079158419969
10101,7f20b37cfbb7573b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10102,8ab90aef703b50cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10103,131f0303c9e9582a,True,1.0,1.0,0.8740144641021008,1.0,1.0,0.0,0.9475060267092087
10104,9b91401bbfad5a3e,True,1.0,1.0,0.9706636191868815,1.0,1.0,1.0,0.9877765079945341
10105,6bc26fb97d7f5d48,True,1.0,1.0,0.5641372577459607,1.0,1.0,1.0,0.8183905240608169
10106,c332770f3439515e,True,1.0,1.0,0.9348552486412577,1.0,1.0,1.0,0.9728563536005241
10107,3137903199f35224,True,1.0,1.0,0.7224441792150005,1.0,1.0,1.0,0.8843517413395835
10108,94ec2c53ddbc5dae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10109,6d9063dd44bc55cc,True,1.0,1.0,0.948923281248625,1.0,1.0,1.0,0.9787180338535938
10110,f07e9b76d6e0503d,True,1.0,1.0,0.793837057363324,1.0,1.0,1.0,0.9140987739013849
10111,e0ae2ba5807f558a,True,1.0,1.0,0.9844260469141737,1.0,1.0,1.0,0.9935108528809057
10112,67debdeae60b5fa4,True,1.0,1.0,0.9480324178383329,0.0,1.0,1.0,0.5616801740993054
10113,7048a63246a75ea4,True,1.0,1.0,0.9975631405106502,1.0,1.0,1.0,0.9989846418794376
10114,1cac49b248b05705,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10115,6856c3ad77315d3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10116,aef8ab04144650cd,True,1.0,1.0,0.9661801873023493,1.0,1.0,1.0,0.9859084113759788
10117,6a383816e5c1568b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10118,424e3df76d475635,True,1.0,1.0,0.9907803770140612,1.0,1.0,1.0,0.9961584904225255
10119,13625214a30e5005,True,1.0,1.0,0.9787472067489025,1.0,1.0,1.0,0.9911446694787095
10120,dc8554c53a2a5afc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10121,6907c80d73775279,True,1.0,1.0,0.8606122138575693,1.0,1.0,1.0,0.9419217557739872
10122,618902d469b5516e,True,1.0,1.0,0.910532217800972,1.0,1.0,1.0,0.9627217574170718
10123,c77d485da6ce5075,True,1.0,1.0,0.8720208915435905,1.0,1.0,1.0,0.946675371476496
10124,fbf9670a3e82519c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10125,73f2ce543024548e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10126,87eae54f57ea5690,True,1.0,1.0,0.9712063840871423,1.0,1.0,1.0,0.9880026600363093
10127,0c625b3536f2553d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10128,db29291cd4ee5499,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10129,624602ce65455c07,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10130,3651c6423caa5145,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10131,c4284fce4a2f5213,True,1.0,1.0,0.9387188275924757,1.0,1.0,1.0,0.9744661781635315
10132,a669b18e5ecd575d,True,1.0,1.0,0.9381693814427318,1.0,1.0,1.0,0.9742372422678048
10133,981ab4a5d11b5090,True,1.0,1.0,0.9361155343958493,1.0,1.0,1.0,0.9733814726649372
10134,6a064f6f4529550a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10135,e2fe44045eac5b89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10136,14f07c5159ac566b,True,1.0,1.0,0.832242334390522,1.0,1.0,1.0,0.9301009726627175
10137,d55aac327e4451ba,True,1.0,1.0,0.8648374124912837,1.0,1.0,1.0,0.9436822552047014
10138,0d2ff90baf395430,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10139,68df055f82485e95,True,1.0,1.0,0.859517831940852,1.0,1.0,1.0,0.9414657633086883
10140,ee80a7cf312253e2,True,1.0,1.0,0.9059298161635814,1.0,1.0,0.0,0.960804090068159
10141,91b143f42de55e14,True,1.0,1.0,0.8402498820257499,1.0,1.0,1.0,0.9334374508440625
10142,d781ee7dce4a5351,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10143,70679dba8428549e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10144,78c26c7e63c3534c,True,1.0,1.0,0.6469081509927533,1.0,1.0,0.0,0.8528783962469806
10145,60729ba7537a5622,True,1.0,1.0,0.93041049226906,1.0,1.0,1.0,0.971004371778775
10146,2a10522631ab5a56,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10147,0d391852df3f5737,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10148,77071a33907c58f2,True,1.0,1.0,0.951717036178682,1.0,1.0,1.0,0.9798820984077841
10149,2914f532ca9e56ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10150,955af39177fe5ba1,True,1.0,1.0,0.9416970398036185,1.0,1.0,1.0,0.9757070999181744
10151,128ea9f2561d53d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10152,da0d775d13c956be,True,1.0,1.0,0.9398502265257841,1.0,1.0,1.0,0.9749375943857433
10153,e18ac69f49cf582f,True,1.0,1.0,0.9504030933480587,1.0,1.0,1.0,0.9793346222283578
10154,b2bdd6d761035ca4,True,1.0,1.0,0.9905132229815419,1.0,1.0,0.5,0.9960471762423091
10155,8be468b729aa5f1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10156,490f4995542058fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10157,ff4125f507e35f9b,True,1.0,1.0,0.788225259081449,1.0,1.0,1.0,0.9117605246172703
10158,bf0a29ccead65750,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10159,4ae7296f92115e83,True,1.0,1.0,0.869285709852714,1.0,1.0,1.0,0.9455357124386309
10160,f5eb7105d1d358c5,True,1.0,1.0,0.9266018310813634,1.0,1.0,1.0,0.9694174296172348
10161,465d43bf893d5e66,True,1.0,1.0,0.8614607977254941,1.0,1.0,1.0,0.9422753323856226
10162,972fa3a96b9f5301,True,1.0,1.0,0.8938325417353529,1.0,1.0,1.0,0.955763559056397
10163,a96b1d87c73555b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10164,a92bb2331b0e5485,True,1.0,1.0,0.9357492921465033,1.0,1.0,1.0,0.9732288717277097
10165,2072f71b7e8f5ece,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10166,e36e9da57e1e5e32,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10167,dad522fc9c405963,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10168,a27fe5d9685c5795,True,1.0,1.0,0.9886178725858465,1.0,1.0,1.0,0.9952574469107693
10169,e96c8f66dae15d60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10170,fce43d129a9154a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10171,1f2f210163c358f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10172,1ed8702288c15895,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
10173,9abf3af825a35a9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10174,a589b9ccbe3e5d1c,True,1.0,1.0,0.9189399301073332,1.0,1.0,1.0,0.9662249708780554
10175,c33832506a165cd3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10176,57a77b8c90465bc4,True,1.0,1.0,0.9921887446446449,1.0,1.0,0.0,0.996745310268602
10177,32e38b7677e15f69,True,1.0,1.0,0.9357964904260858,1.0,1.0,1.0,0.9732485376775357
10178,7f0309b4cbb85029,True,1.0,1.0,0.9415481206538352,1.0,1.0,1.0,0.9756450502724313
10179,7f572219da4e5fd4,True,1.0,1.0,0.9866204447145179,1.0,1.0,1.0,0.9944251852977158
10180,e1ca840974745c96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10181,de8957bb05ae5d5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10182,0d7cf272469a5a97,True,1.0,1.0,0.9576504670181536,1.0,1.0,1.0,0.9823543612575639
10183,56706b5fe8b4575f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10184,1252d1484b33558c,True,1.0,1.0,0.952126987535493,1.0,1.0,1.0,0.9800529114731221
10185,4dd4ae3362325296,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10186,1b00de050fdd5214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10187,13ff352834f25320,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10188,39b4d546300958ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10189,2c8a58b94332570d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10190,afd632f043e35a49,True,1.0,1.0,0.9793759464628624,0.0,1.0,1.0,0.5747399776928593
10191,1d198434c5f9569e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10192,e6dde7de045154c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10193,a87f744c67175bc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10194,6ae88d39556d57ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10195,a5be642219735a49,True,1.0,1.0,0.8161762324185828,1.0,1.0,1.0,0.9234067635077429
10196,5b265648c07a54b8,True,1.0,1.0,0.6350384000666897,1.0,1.0,1.0,0.847932666694454
10197,0df6f24a95e75544,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10198,94f5e53f2e205285,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10199,a815da9bf45d5b15,True,1.0,1.0,0.856598494125862,1.0,1.0,1.0,0.9402493725524425
10200,63768cbe8b2d5c65,True,1.0,1.0,0.6505106462166343,1.0,1.0,1.0,0.8543794359235978
10201,61c675d850d75cd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10202,e28e57068b0b5cf3,True,1.0,1.0,0.9884966657436648,1.0,1.0,1.0,0.9952069440598604
10203,3f82940c5aae5ab1,True,1.0,1.0,0.9166028422067578,1.0,1.0,1.0,0.9652511842528156
10204,96dd879c7e365dc9,True,1.0,1.0,0.9494657466861045,1.0,1.0,1.0,0.9789440611192103
10205,c6acf71b8b3b560c,True,1.0,1.0,0.9247481519075307,1.0,1.0,1.0,0.9686450632948045
10206,a37ac5585e74546d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10207,af6ce3c064fa5a56,True,1.0,1.0,0.9798616427197016,1.0,1.0,1.0,0.9916090177998756
10208,671dcd0d1c86592c,True,1.0,1.0,0.9675067992746211,1.0,1.0,1.0,0.9864611663644255
10209,28926b7190705b82,True,1.0,1.0,0.9275328059009428,1.0,1.0,1.0,0.9698053357920595
10210,3f2a3e63c3045c95,True,1.0,1.0,0.7353664215892856,1.0,1.0,1.0,0.8897360089955356
10211,5004df3161065742,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10212,df8bff51c1d95e09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10213,dafc83b1558053e9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10214,a2c3aa64478d533b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10215,c43312ea64bc5d28,True,1.0,1.0,0.9593287743330486,1.0,1.0,1.0,0.9830536559721036
10216,01fc240ee1d25c9e,True,1.0,1.0,0.9986199040968234,1.0,1.0,1.0,0.9994249600403431
10217,1586603a5a6353e6,True,1.0,1.0,0.9967663729557161,1.0,1.0,1.0,0.998652655398215
10218,53a22c2f65fd57d5,True,1.0,1.0,0.945271691039228,1.0,1.0,1.0,0.9771965379330116
10219,ddc1271ea57154bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10220,67628d15c5b45860,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10221,76cd37d3370f5d04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10222,1ee7868373355838,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10223,097d35208fcb587c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10224,3af9cb4d21e15e9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10225,2ec48f094e475d85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10226,bcea19eeb57f5cfa,True,1.0,1.0,0.898826072505069,1.0,1.0,0.5,0.9578441968771121
10227,83d9a73b7a3650c7,True,1.0,1.0,0.8683395622999808,1.0,1.0,1.0,0.9451414842916587
10228,16d3bf2e9bf75eb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10229,e530e78499a75539,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
10230,4e09d6c847dc5d3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10231,63bd566666b75e4a,True,1.0,1.0,0.8862115328864516,1.0,1.0,1.0,0.9525881387026881
10232,58a10d0c924050cf,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10233,3251e54ebe415e5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10234,0bcebe354a715163,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10235,f91b769af7815ea5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10236,4376d00ed2245c21,True,1.0,1.0,0.4040790920253065,1.0,0.0,0.0,0.5850329550105444
10237,3284cc6a78b05b9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10238,2c0f41d407295efa,True,1.0,1.0,0.4666118639818955,1.0,1.0,1.0,0.7777549433257898
10239,d945bc5c595d518d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10240,277c41e4b5d858f1,True,1.0,1.0,0.7764821180986883,1.0,1.0,1.0,0.9068675492077868
10241,d81b6324477757dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10242,1c4544c0876f5a08,True,1.0,1.0,0.9071011086393854,1.0,1.0,1.0,0.9612921285997439
10243,404a7bf372cb5eac,True,1.0,1.0,0.8265472535125312,1.0,1.0,0.0,0.927728022296888
10244,19c8d441cb445d87,True,1.0,1.0,0.988531270269503,1.0,1.0,1.0,0.995221362612293
10245,4885d99d4c3959b8,True,1.0,1.0,0.788405235405575,1.0,1.0,1.0,0.9118355147523229
10246,d9bb15db6f025acb,True,1.0,1.0,0.7931275876318092,1.0,1.0,1.0,0.9138031615132539
10247,2805fe41d7d9543a,True,1.0,1.0,0.9521033946304044,1.0,1.0,1.0,0.9800430810960018
10248,7dacba492564549f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10249,7a64a496ba815aa8,True,1.0,1.0,0.8656558471367017,1.0,1.0,1.0,0.9440232696402924
10250,684dc9c8167b5189,True,1.0,1.0,0.9337126162391681,1.0,1.0,1.0,0.9723802567663201
10251,55dab3d9ebd95046,True,1.0,1.0,0.9748060004279512,1.0,1.0,1.0,0.989502500178313
10252,63c145828c3b5fd8,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10253,0f186e17ed445c5a,True,1.0,1.0,0.888810216194561,1.0,1.0,1.0,0.9536709234144004
10254,4f2ac10c0fc1566a,True,1.0,1.0,0.9402167662571622,1.0,1.0,1.0,0.9750903192738175
10255,b29689efa40f54e0,True,1.0,1.0,0.9441113148687236,1.0,1.0,0.5,0.9767130478619682
10256,13c555e68671524f,True,1.0,1.0,0.9658057115423857,1.0,1.0,1.0,0.9857523798093274
10257,49f205ebb9d559c2,True,1.0,1.0,0.7945617811936535,1.0,1.0,1.0,0.9144007421640223
10258,be0ea3126c955eae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10259,507c91dd2444555e,True,1.0,1.0,0.9764765754004712,1.0,1.0,1.0,0.9901985730835298
10260,5ab5923ac60c5e8a,True,1.0,1.0,0.9490379863894403,1.0,1.0,1.0,0.9787658276622668
10261,d032dcd4015e5cee,True,1.0,1.0,0.9640644095988867,1.0,1.0,0.0,0.9850268373328696
10262,2a7b12a784c351c3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10263,271bd521cc6c50ae,True,1.0,1.0,0.9245699275664835,1.0,1.0,1.0,0.9685708031527014
10264,cb2db72bfca85119,True,1.0,1.0,0.7871257958326859,1.0,1.0,1.0,0.9113024149302857
10265,ead55e845b5f561d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10266,8187be48a9d95d91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10267,278885f077d65d53,True,1.0,1.0,0.9251429117987194,1.0,1.0,1.0,0.9688095465827997
10268,83f9ceae9dad56d9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10269,570967c07a8251a2,True,1.0,1.0,0.9715804457425401,1.0,1.0,1.0,0.9881585190593917
10270,d6bb49ff956f5b50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10271,402f952c89ae550c,True,1.0,1.0,0.9876698517114053,1.0,1.0,1.0,0.9948624382130856
10272,45c1c24ad1d35bfb,True,1.0,1.0,0.931077138420905,1.0,1.0,1.0,0.9712821410087104
10273,a9c368a110585b1a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10274,e0cd66542e715685,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10275,d345cd51380a5243,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10276,47510e3eddd950ad,True,1.0,1.0,0.8200498098160404,1.0,1.0,1.0,0.9250207540900167
10277,c052667192cb5ade,True,1.0,1.0,0.9870149975572932,1.0,1.0,1.0,0.9945895823155388
10278,695beb73604159b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10279,37b3d87596685948,True,1.0,1.0,0.936654891745552,1.0,1.0,1.0,0.9736062048939801
10280,1d7ff3e8eed15ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10281,fe22e2c812e65096,True,1.0,1.0,0.5501325995628564,1.0,1.0,0.0,0.8125552498178568
10282,57177f12c7045c13,True,1.0,1.0,0.554997910088359,1.0,1.0,1.0,0.8145824625368162
10283,b9e254f3d4a75454,True,1.0,1.0,0.9397663451665764,1.0,1.0,1.0,0.9749026438194068
10284,ec3c0587b1775b7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10285,b63793ec1e0350e6,True,1.0,1.0,0.9625209907876671,1.0,1.0,1.0,0.9843837461615279
10286,ba8e8393326d5652,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10287,be851166b6665891,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10288,06df6b00bdad5229,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10289,25e5bbbced86504c,True,1.0,1.0,0.9781506171667671,1.0,1.0,1.0,0.990896090486153
10290,9048dd95941958d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10291,82551627c2415e8e,True,1.0,1.0,0.6748251272315958,1.0,1.0,1.0,0.8645104696798316
10292,40ee16c17fc05cfb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10293,efeac78f0da05463,True,1.0,1.0,0.9405823003521201,1.0,1.0,1.0,0.9752426251467167
10294,37a2f90109f85bff,True,1.0,1.0,0.9166403092348697,1.0,1.0,1.0,0.965266795514529
10295,8224a14715c2577b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10296,70b8c89829d05f30,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10297,7272f8ee7e64591e,True,1.0,1.0,0.8913940374061391,1.0,1.0,1.0,0.9547475155858912
10298,c5510354351d5d5e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10299,3e42abec9c495419,True,1.0,1.0,0.944960712303003,1.0,1.0,1.0,0.9770669634595847
10300,67eac979dc2b5c12,True,1.0,1.0,0.9794885420657135,1.0,1.0,1.0,0.9914535591940473
10301,5aa4b6dc8f0759b5,True,1.0,1.0,0.7482111872084936,1.0,1.0,1.0,0.8950879946702056
10302,eaf08861a02351a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10303,1cb96199b6a45732,True,1.0,1.0,0.8683201423377627,1.0,1.0,1.0,0.9451333926407344
10304,03ca1900f09b5d20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10305,9986c0e5f88f547f,True,1.0,1.0,0.978139906856236,1.0,1.0,1.0,0.9908916278567649
10306,b4646fcc459d51df,True,1.0,1.0,0.920565608850737,1.0,1.0,0.5,0.9669023370211404
10307,d7b1349fb4775cc1,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10308,cbdda157b6705786,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10309,60cfc7f20f825d8a,True,1.0,1.0,0.8443268771098553,1.0,1.0,1.0,0.935136198795773
10310,b7d52a0a64825b14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10311,2184b01d59d4550c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10312,7ae0a03be0c357d2,True,1.0,1.0,0.9101092406225226,1.0,1.0,1.0,0.9625455169260512
10313,8220631d2c6a52f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10314,a4ab5ff4ba7259f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10315,b031e4b0aea8528b,True,1.0,1.0,0.4568619283785065,1.0,1.0,1.0,0.773692470157711
10316,613c9ac33f6951ca,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10317,9f547ab121b456e1,True,1.0,1.0,0.9653639830790286,1.0,1.0,1.0,0.9855683262829286
10318,6c903f55bc7650e1,True,1.0,1.0,0.9846796355363291,1.0,1.0,1.0,0.9936165148068037
10319,b7568427b45a57c9,True,1.0,1.0,0.9951189780742519,1.0,1.0,1.0,0.9979662408642715
10320,23ca661f3d7754c7,True,1.0,1.0,0.7942366134870431,1.0,1.0,1.0,0.9142652556196014
10321,c296ded44f9a509a,True,1.0,1.0,0.8264915321471463,1.0,1.0,1.0,0.9277048050613109
10322,46adda2ea05a50a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10323,fe2270288c1d5628,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10324,79ea7fb311c4574a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10325,08dad3e5005658df,True,1.0,1.0,0.9357241367790368,1.0,1.0,0.0,0.9732183903245986
10326,7caa2336614b5ad3,True,1.0,1.0,0.9915705936373986,1.0,1.0,1.0,0.9964877473489161
10327,04f8f8b4cf0c52e7,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10328,2972c31a52275dc1,True,1.0,1.0,0.9066815480683303,1.0,1.0,1.0,0.9611173116951376
10329,ac4c20c8dd0a5e68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10330,0b4dfcb47cb85e89,True,1.0,1.0,0.6401933224281149,1.0,1.0,1.0,0.8500805510117145
10331,0cb87152ed5e5ca1,True,1.0,1.0,0.9986149307177441,1.0,1.0,1.0,0.9994228877990601
10332,a8da6565d00e514a,True,1.0,1.0,0.9598252768553999,1.0,1.0,1.0,0.9832605320230833
10333,e966ed2a366b5bcb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10334,ba2ebab05dfd523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10335,cb3bbfd7864d53f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10336,3b6e03834b255849,True,1.0,1.0,0.9629059914744438,1.0,1.0,0.0,0.9845441631143516
10337,f6483f2f9126533f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10338,7d1fdeb7e341522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10339,e14711ef4d2f5000,True,1.0,1.0,0.9574945971824356,1.0,1.0,1.0,0.9822894154926815
10340,a65896c3c7be51ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10341,57fc7e48f73a5218,True,1.0,1.0,0.5915148770264947,1.0,1.0,1.0,0.8297978654277062
10342,58c61cbce5825c91,True,1.0,1.0,0.9996350374279148,1.0,1.0,1.0,0.999847932261631
10343,20a276a12f2150c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10344,dbb53601c8fb585f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10345,00685a5276625b57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10346,e0aee9e955b35c08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10347,9897a102ee075dee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10348,599c8b2bc9b252a7,True,1.0,1.0,0.832138248907174,1.0,1.0,1.0,0.9300576037113225
10349,68ca75d95a615a5d,True,1.0,1.0,0.9580198291004661,1.0,1.0,1.0,0.9825082621251943
10350,e045d3abc4e95f52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10351,e36849f8d9e15ce8,True,1.0,1.0,0.985388017659055,1.0,1.0,1.0,0.9939116740246062
10352,016d6a913efa5ff1,True,1.0,1.0,0.9321303721181107,1.0,1.0,1.0,0.9717209883825461
10353,49a53d11de6d5b1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10354,3aa165d52c2051e1,True,1.0,1.0,0.903287692227501,1.0,1.0,1.0,0.959703205094792
10355,ff9d7c14934b541e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10356,d26771df718251d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10357,15208e349fb854b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10358,e63d13e083695b1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10359,47cdeda07aeb5b19,True,1.0,1.0,0.9559724654652083,1.0,1.0,1.0,0.9816551939438368
10360,851a15966923546b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10361,1f54430427975391,True,1.0,1.0,0.8584591734418062,1.0,1.0,1.0,0.9410246556007525
10362,4b875117d12e5ef6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10363,fedeb108feed57c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10364,64cdae0a751357ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10365,0f2ee0e7661d5ccf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10366,6c996448c2e45ca1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10367,388391c4b8d45c36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10368,a2f75428b992536c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10369,22dcb62f62a15d42,True,1.0,1.0,0.8844558348705738,1.0,1.0,1.0,0.9518565978627391
10370,40726c708b17504a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10371,0663f1541eeb58b6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10372,6c737af6c9a752dc,True,1.0,1.0,0.9427735480852546,1.0,1.0,1.0,0.9761556450355228
10373,24edcd5e5b7f546a,True,1.0,1.0,0.9943265604799466,1.0,1.0,1.0,0.9976360668666443
10374,95bd905e3f685a28,True,1.0,1.0,0.955273363276526,1.0,1.0,1.0,0.9813639013652192
10375,f9f38dec4f2c58d7,True,1.0,1.0,0.9878249330197071,1.0,1.0,1.0,0.994927055424878
10376,dde50b95cefd5ecd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10377,5e02e80df7fe5f5b,True,1.0,1.0,0.8062028572196166,1.0,1.0,1.0,0.9192511905081736
10378,013ec5b715635a66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10379,430589fe41235469,True,1.0,1.0,0.9549588145496545,1.0,1.0,1.0,0.9812328393956893
10380,6092bab95402500f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10381,e8e49013253b5e7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10382,a07bb9058982503d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10383,2adba5d32c3a560f,True,1.0,1.0,0.9470355950847756,1.0,1.0,1.0,0.9779314979519897
10384,54718dd05cad553a,True,1.0,1.0,0.9518535841981011,1.0,1.0,1.0,0.9799389934158755
10385,77398398b6c550c2,True,1.0,1.0,0.9757147608953186,1.0,1.0,1.0,0.9898811503730495
10386,9d0ff46ac79e5e0b,True,1.0,1.0,0.8984683427178555,1.0,1.0,1.0,0.9576951427991064
10387,afa712d7affc5fbf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10388,cc2ab80d336a56e0,True,1.0,1.0,0.9062904001508592,1.0,1.0,1.0,0.9609543333961913
10389,decd6b1dd7f65e1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10390,56464bef8d91590f,True,1.0,1.0,0.9929031772298125,1.0,1.0,0.0,0.9970429905124218
10391,b53158c719675897,True,1.0,1.0,0.46286667189316144,1.0,1.0,1.0,0.7761944466221506
10392,411af42484ea5bb5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10393,19d7afdb02055502,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10394,50ffc42cec865b2e,True,1.0,1.0,0.8170561796135033,1.0,1.0,1.0,0.923773408172293
10395,1a9928bcc34451aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10396,f3493d3b23cd55c2,True,1.0,1.0,0.9715632222693029,1.0,1.0,1.0,0.9881513426122096
10397,569da35d0f00545a,True,1.0,1.0,0.7493914189356566,1.0,1.0,1.0,0.8955797578898569
10398,c18b1648f6045467,True,1.0,1.0,0.9873876479500422,1.0,1.0,1.0,0.9947448533125177
10399,fa861c2b864254dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10400,e89a30bba6345ada,True,1.0,1.0,0.9528215239757285,1.0,1.0,1.0,0.9803423016565537
10401,6ecc4586af155c50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10402,d7cc45e58d175329,True,1.0,1.0,0.5304188610793578,1.0,1.0,1.0,0.8043411921163991
10403,a0e0603db4105ad9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10404,deb63152bd9453e0,True,1.0,1.0,0.9148783143186574,1.0,1.0,1.0,0.9645326309661072
10405,0e2ed241aa315929,True,1.0,1.0,0.9909480144106282,1.0,1.0,1.0,0.9962283393377618
10406,0da1e53d70565ba4,True,1.0,1.0,0.8300037889193153,1.0,1.0,1.0,0.929168245383048
10407,5aed461803ae5673,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10408,7d32ec3f13b9525b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10409,7727bf26f5845499,True,1.0,1.0,0.9584313557054833,1.0,1.0,1.0,0.9826797315439514
10410,af8dc1b01446555a,True,1.0,1.0,0.9981259103107252,1.0,1.0,1.0,0.9992191292961355
10411,a35a1d0c099151cc,True,1.0,1.0,0.8921684321772193,1.0,1.0,1.0,0.9550701800738414
10412,940ba87d553456c3,True,1.0,1.0,0.9975055728918895,1.0,1.0,0.5,0.9989606553716207
10413,77bff1fe494e52dd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10414,bbc8e4799fe85548,True,1.0,1.0,0.9176618763436878,1.0,1.0,1.0,0.9656924484765366
10415,f228a1710d2f5ccd,True,1.0,1.0,0.8792634182365928,1.0,1.0,1.0,0.9496930909319138
10416,a58d5374dae0552a,True,1.0,1.0,0.9494044244609657,1.0,1.0,1.0,0.9789185101920691
10417,f3aaed259ab15dcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10418,7d22e4c9e8605ed2,True,1.0,1.0,0.9883628483066171,1.0,1.0,1.0,0.9951511867944238
10419,4eab329460d853f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10420,8a3c6c3502035e11,True,1.0,1.0,0.6778647394746703,1.0,1.0,0.5,0.8657769747811126
10421,0372bb63e704555a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10422,507a3844cf3051de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10423,d6b5646287065fa8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10424,90f8fafcb5715404,True,1.0,1.0,0.704555564561272,1.0,1.0,1.0,0.87689815190053
10425,850f844463075fb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10426,1c2e4c20931858f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10427,7fbe895b20a45dfb,True,1.0,1.0,0.9897828061141771,1.0,1.0,1.0,0.9957428358809072
10428,018ba0bc5f145074,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10429,e25ab8d2df785bf3,True,1.0,1.0,0.9569345274481398,1.0,1.0,1.0,0.9820560531033916
10430,4cc916aa782854a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10431,110d0ce0345d5113,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10432,3f5c9cc5b40a5ff5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10433,12f5053055935463,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10434,de0726643f515304,True,1.0,1.0,0.9658178760737178,1.0,1.0,1.0,0.9857574483640491
10435,e5d91842b228552a,True,1.0,1.0,0.980248920024791,1.0,1.0,1.0,0.991770383343663
10436,63980d0b4c9352c4,True,1.0,1.0,0.7767987788148621,0.0,1.0,0.5,0.4903328245061926
10437,fde793c65573590a,True,1.0,1.0,0.8771109462657689,1.0,1.0,1.0,0.9487962276107371
10438,ba7da1b0100054f4,True,1.0,1.0,0.9304802841857595,1.0,1.0,1.0,0.9710334517440664
10439,6bd962139e2658da,True,1.0,1.0,0.9787243437550516,1.0,1.0,1.0,0.9911351432312715
10440,d444aa6b0d4a5573,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10441,66329b9ed3785e0e,True,1.0,1.0,0.8674245397826396,0.0,1.0,1.0,0.5280935582427665
10442,a681a147f3375cac,True,1.0,1.0,0.9599380749454719,1.0,1.0,1.0,0.9833075312272799
10443,687da3cabde458b5,True,1.0,1.0,0.9719882460700591,1.0,1.0,1.0,0.9883284358625245
10444,09d9a0cd32c25dee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10445,19611832f7595b10,True,1.0,1.0,0.7805435056547588,1.0,1.0,1.0,0.9085597940228162
10446,bc551b5cc30b5ef5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10447,2070f12707d95924,True,1.0,1.0,0.9505656664853475,1.0,1.0,1.0,0.9794023610355614
10448,e4237030b1b75a8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10449,253ec4fb977d52d6,True,1.0,1.0,0.9834372624161267,1.0,1.0,1.0,0.9930988593400528
10450,0f83bb5cecbe56df,True,1.0,1.0,0.9931547562026604,1.0,1.0,1.0,0.9971478150844417
10451,b435be7b7b1b5dd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10452,a99338e1112e5f65,True,1.0,1.0,0.925860952111139,1.0,1.0,1.0,0.9691087300463078
10453,a1eab14904fc5807,True,1.0,1.0,0.8392032510475204,1.0,1.0,1.0,0.9330013546031335
10454,742119ab3b9753a7,True,1.0,1.0,0.9635151720743905,1.0,1.0,1.0,0.9847979883643294
10455,ae6eb93043f25a20,True,1.0,1.0,0.931101943745263,1.0,1.0,1.0,0.9712924765605262
10456,ef51ebb0662159d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10457,5856cd24d07c5b79,True,1.0,1.0,0.8641384244246876,1.0,1.0,1.0,0.9433910101769531
10458,2d0c8a7a065e5995,True,1.0,1.0,0.9866244329640812,1.0,1.0,1.0,0.9944268470683673
10459,4a9a5d2dcc045ec4,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10460,15bfed200b0d570e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10461,5b3bc72c557a5a17,True,1.0,1.0,0.8041026251733573,1.0,1.0,1.0,0.9183760938222322
10462,0b2bdcb48c3e561a,True,1.0,1.0,0.9907970900132101,1.0,1.0,1.0,0.9961654541721708
10463,e3cd93e027285031,True,1.0,1.0,0.9557167951930793,1.0,1.0,1.0,0.9815486646637831
10464,6548b286c3365867,True,1.0,1.0,0.9995640441938878,1.0,1.0,1.0,0.9998183517474533
10465,e45023fbb46857d6,True,1.0,1.0,0.8892430980896129,1.0,1.0,1.0,0.9538512908706721
10466,9a00d37375a95d7e,True,1.0,1.0,0.38736361143973735,1.0,1.0,1.0,0.7447348380998906
10467,81aa7cde0f3f5b68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10468,eadc0f19b54352ae,True,1.0,1.0,0.9407231426562613,1.0,1.0,1.0,0.975301309440109
10469,3a7fa6d4bfb65f4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10470,779852a1160f56f9,True,1.0,1.0,0.7468854209233627,1.0,1.0,1.0,0.8945355920514011
10471,9b16e4fea2c25446,True,1.0,1.0,0.9860697214249211,1.0,1.0,1.0,0.9941957172603838
10472,659373708e8e5a4f,True,1.0,1.0,0.8132496202908747,1.0,1.0,1.0,0.9221873417878644
10473,87b2c0e49070537f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10474,c70cfaf737215fca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10475,54d9604b5b265c99,True,1.0,1.0,0.912417744604455,1.0,1.0,1.0,0.9635073935851896
10476,54b1308d42085066,True,1.0,1.0,0.9337621615798167,1.0,1.0,1.0,0.9724009006582569
10477,4d2fceb0b30f59cd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10478,5085749584aa5377,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10479,dd8205f11d7a5918,True,1.0,1.0,0.9815738378030482,1.0,1.0,1.0,0.9923224324179367
10480,f969cc5d3bc95470,True,1.0,1.0,0.9443723700571862,1.0,1.0,1.0,0.976821820857161
10481,52fae9c4f2025dc3,True,1.0,1.0,0.8456110631089578,1.0,1.0,1.0,0.9356712762953991
10482,125a155883e55be7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10483,02b68b9cc51f506a,True,1.0,1.0,0.9654352353199592,1.0,1.0,1.0,0.9855980147166497
10484,5862cc032cf45893,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10485,6c64511810415244,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10486,fe4bac0ae9bc5639,True,1.0,1.0,0.7635979684046429,1.0,1.0,1.0,0.9014991535019345
10487,0a649534cf715ba2,True,1.0,1.0,0.9010861999893613,1.0,1.0,1.0,0.9587859166622339
10488,6e3cf172a2755fae,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10489,71ae69a9499e559c,True,1.0,1.0,0.927100924532811,1.0,1.0,1.0,0.9696253852220046
10490,93dab1bad99e58f7,True,1.0,1.0,0.9322746058185016,1.0,1.0,1.0,0.971781085757709
10491,dde59a501b7f5f15,True,1.0,1.0,0.8716817945780813,1.0,1.0,1.0,0.9465340810742005
10492,58366177d30259f5,True,1.0,1.0,0.967435488590639,1.0,1.0,1.0,0.9864314535794328
10493,39fde97003dd540e,True,1.0,1.0,0.645200609125723,1.0,1.0,1.0,0.8521669204690513
10494,e072351fbbfd5765,True,1.0,1.0,0.7015052087183483,1.0,1.0,1.0,0.8756271702993118
10495,c4e83619721455b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10496,aab517c2e5e75245,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10497,c1686b2e1a4e5149,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10498,d93e31dfb0c25be5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10499,52a862ac6c845dbb,True,1.0,1.0,0.9522684443660653,1.0,1.0,0.0,0.9801118518191938
10500,561e8ca2d7395a7a,True,1.0,1.0,0.9264982159968702,1.0,1.0,0.0,0.9693742566653626
10501,7c4757c2c9675f2b,True,1.0,1.0,0.8662806840201317,1.0,1.0,1.0,0.9442836183417215
10502,af052c91de0f5295,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10503,828cf870f41a50ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10504,26e5c3fb8af15012,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10505,06067b68f2655a55,True,1.0,1.0,0.6851187106298334,1.0,1.0,1.0,0.8687994627624306
10506,52a92230f3245182,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10507,5c5a8066ceae51bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10508,a0f695da4a815955,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10509,56b80cb2ca2c5983,True,1.0,1.0,0.6580667105850413,1.0,1.0,1.0,0.8575277960771005
10510,ba13a6004a0c5f8d,True,1.0,1.0,0.6856367619249583,1.0,1.0,1.0,0.8690153174687326
10511,2b4fee42169a54a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10512,866f7eb093ac5244,True,1.0,1.0,0.8410770317018694,1.0,1.0,1.0,0.9337820965424456
10513,3276f87a152651f0,True,1.0,1.0,0.9899658047986094,1.0,1.0,1.0,0.9958190853327539
10514,0220967816915e94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10515,da0aac1f6c225eca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10516,de1662269d685ce0,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10517,38b01bebf6df5fb8,True,1.0,1.0,0.9117149689291263,1.0,1.0,1.0,0.963214570387136
10518,ff44394af7265df3,True,1.0,1.0,0.8546894224820538,1.0,1.0,1.0,0.9394539260341891
10519,5496f69033515dd4,True,1.0,1.0,0.9609525224806147,1.0,1.0,1.0,0.9837302177002561
10520,73ba0e501a005971,True,1.0,1.0,0.9706442749205534,1.0,1.0,1.0,0.987768447883564
10521,b287d1e7b2965ba1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10522,5f4ad64db9ac5419,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10523,f51a75fadd695f06,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10524,bcdf72879fff5ab1,True,1.0,1.0,0.8177756098737204,1.0,1.0,1.0,0.9240731707807169
10525,93bbe5e3e6cd5411,True,1.0,1.0,0.8444165172102217,1.0,1.0,1.0,0.9351735488375924
10526,c1ea7d700faa5fee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10527,c719960a45715a9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10528,3265a706c55157b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10529,06a1f481118057b2,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10530,c2a93dd3494b5702,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10531,0994517bde3c5188,True,1.0,1.0,0.9993399081767765,1.0,1.0,1.0,0.9997249617403235
10532,1b7b7697be9c5dc5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10533,d67eda0cf1305a71,True,1.0,1.0,0.9734861461605554,1.0,1.0,1.0,0.9889525609002314
10534,8fe203611a555812,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10535,54ab49005da25b3e,True,1.0,1.0,0.7563321267580925,1.0,1.0,1.0,0.8984717194825386
10536,6e575fd36c4d5de3,True,1.0,1.0,0.9523953050290216,1.0,1.0,1.0,0.9801647104287591
10537,adfc4abb1c4d50b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10538,4cc1186b46d85ec4,True,1.0,1.0,0.9143328778061717,1.0,1.0,1.0,0.9643053657525714
10539,67094a5dcc8c5ff6,True,1.0,1.0,0.9154448831318437,1.0,1.0,1.0,0.9647687013049349
10540,f3509f572c4f5bbb,True,1.0,1.0,0.8963877423500782,1.0,1.0,1.0,0.9568282259791993
10541,a3dd6d539acc5c9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10542,520e72270acb562a,True,1.0,1.0,0.9051272697139038,1.0,1.0,1.0,0.9604696957141265
10543,52d4fbbe8bd551dc,True,1.0,1.0,0.931578215302705,1.0,1.0,1.0,0.9714909230427938
10544,f33405d075755825,True,1.0,1.0,0.8579238649800712,1.0,1.0,1.0,0.9408016104083631
10545,4d4ef3ee372d5afc,True,1.0,1.0,0.9469773398192828,1.0,1.0,1.0,0.9779072249247012
10546,9e4c1639be465a8a,True,1.0,1.0,0.9931402601094466,1.0,1.0,1.0,0.9971417750456028
10547,6c84787939055fe8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10548,1ef49bbbadd55818,True,1.0,1.0,0.908870322765535,1.0,1.0,1.0,0.9620293011523063
10549,7cead15dfaab593e,True,1.0,1.0,0.9520229793740311,1.0,1.0,1.0,0.9800095747391797
10550,6361bbead79c5ac2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10551,8f0f7125a2e856b8,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10552,00c893a01244562c,True,1.0,1.0,0.8572518964749032,1.0,1.0,1.0,0.9405216235312096
10553,0af18cfd826c5086,True,1.0,1.0,0.9597043530767405,1.0,1.0,1.0,0.9832101471153085
10554,767995ca4ab75a14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10555,ad0701a39edd5c5a,True,1.0,1.0,0.9044838250213976,1.0,1.0,1.0,0.9602015937589158
10556,728988dc8a8b502a,True,1.0,1.0,0.8901359181458998,1.0,1.0,0.0,0.9542232992274583
10557,e80df2a74bfd5a22,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10558,8e00c08f68af5357,True,1.0,1.0,0.959112919064847,1.0,1.0,1.0,0.9829637162770196
10559,c6fc9d4d4dec5609,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10560,1ed850327b905ebd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10561,a622f6b5e06f52d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10562,a7409a64ac2b5a94,True,1.0,1.0,0.9512607122254717,1.0,1.0,1.0,0.9796919634272799
10563,8937c2f7a7ac5507,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10564,e46762b07ca45b74,True,1.0,1.0,0.5672653399272984,1.0,1.0,1.0,0.8196938916363744
10565,1a6043a86e7056a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10566,991f13bf4e7f590e,True,1.0,1.0,0.9609516898468345,1.0,1.0,1.0,0.9837298707695145
10567,9d8312bf37795d27,True,1.0,1.0,0.9742365517247281,1.0,1.0,1.0,0.9892652298853033
10568,d8d39177bd96593d,True,1.0,1.0,0.9361206352996624,1.0,1.0,1.0,0.9733835980415261
10569,e4ae770961c15455,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10570,4f466c389dce58e4,True,1.0,1.0,0.9636428240312419,1.0,1.0,1.0,0.9848511766796841
10571,7d71a7025fde56f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10572,48321ca34be254e5,True,1.0,1.0,0.9784844699121227,1.0,1.0,1.0,0.9910351957967177
10573,ee9615c4b10d5ec9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10574,3cdaaa2bcfd55b68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10575,668835640c6057e0,True,1.0,1.0,0.888959743354302,1.0,1.0,1.0,0.9537332263976258
10576,d89a663c15da5ce2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10577,cc9afc95afab5758,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10578,02c896df120754ba,True,1.0,1.0,0.8854319556108039,1.0,1.0,1.0,0.9522633148378349
10579,f2695c7680505b79,True,1.0,1.0,0.9322890600422835,1.0,1.0,1.0,0.9717871083509514
10580,6c8d2b130c4d5288,True,1.0,1.0,0.9784407820455366,1.0,1.0,1.0,0.9910169925189735
10581,92729339932751f6,True,1.0,1.0,0.9873609203476947,1.0,1.0,1.0,0.9947337168115394
10582,bc1489ef42185fa1,True,1.0,1.0,0.838678326729279,1.0,1.0,1.0,0.9327826361371997
10583,20cc0fdb7e2d5c3f,True,1.0,1.0,0.9837973244763496,1.0,1.0,1.0,0.993248885198479
10584,3a7b323176855920,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10585,b555e2488dc7531e,True,1.0,1.0,0.7072370594330696,1.0,1.0,1.0,0.8780154414304456
10586,cfaa12a747e45fb4,True,1.0,1.0,0.6504579438370387,1.0,1.0,1.0,0.854357476598766
10587,64a52073ea395752,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10588,e1b645135dae5fe9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10589,14976ab056005044,True,1.0,1.0,0.7221492356986349,1.0,1.0,1.0,0.8842288482077646
10590,7755fb23f28f5b2f,True,1.0,1.0,0.856473725483518,1.0,1.0,1.0,0.9401973856181325
10591,000926dda92d592d,True,1.0,1.0,0.8727284575352834,1.0,1.0,1.0,0.9469701906397013
10592,9b8fa6b5b4505d22,True,1.0,1.0,0.9530983628921228,1.0,1.0,1.0,0.9804576512050511
10593,73ce0b2145845c71,True,1.0,1.0,0.5670907160904861,1.0,1.0,1.0,0.8196211317043692
10594,115d3d7bdadf52f8,True,1.0,1.0,0.919103487095113,1.0,1.0,1.0,0.9662931196229637
10595,8d0d984d4e2a5363,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10596,91795d835c905882,True,1.0,1.0,0.9772305615194954,1.0,1.0,1.0,0.9905127339664563
10597,93a208914ea85781,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10598,1f67195591a95027,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10599,0d1800f960bf5d51,True,1.0,1.0,0.9371827342932645,1.0,1.0,1.0,0.9738261392888603
10600,5b7700fa99d95a94,True,1.0,1.0,0.9647510287754304,1.0,1.0,1.0,0.9853129286564294
10601,abb2ccc5501c58f3,True,1.0,1.0,0.7724626623314621,1.0,1.0,1.0,0.9051927759714425
10602,4c721a83046651e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10603,e0190f0059145fc6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10604,cd5c67041095597b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10605,c12b3554dcd655c0,True,1.0,1.0,0.9811142095097412,1.0,1.0,1.0,0.9921309206290587
10606,88c2643d470951b3,True,1.0,1.0,0.7785555401900354,1.0,1.0,1.0,0.9077314750791814
10607,61138bee69015264,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10608,9c3e55179e8b57b9,True,1.0,1.0,0.9400276604031552,1.0,1.0,1.0,0.9750115251679814
10609,51a384b48ace570a,True,1.0,1.0,0.9467554016316445,1.0,1.0,1.0,0.9778147506798519
10610,73b1bfef98ae5664,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10611,06737d2244bd53cc,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10612,8172f888cc1f5c0f,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10613,81b86d3bfe9758ac,True,1.0,1.0,0.9475267107052338,1.0,1.0,0.5,0.9781361294605141
10614,2d84ae5e1fa85f94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10615,dc50a0853e295e88,True,1.0,1.0,0.9312364400873901,1.0,1.0,1.0,0.9713485167030793
10616,2403645ef4fe5b10,True,1.0,1.0,0.9655559273528698,1.0,1.0,1.0,0.9856483030636958
10617,d6359d514f13511a,True,1.0,1.0,0.8599038157455792,1.0,1.0,0.5,0.9416265898939913
10618,2b352a08cb3b59ea,True,1.0,1.0,0.922303530995589,1.0,1.0,1.0,0.967626471248162
10619,611576c7588c543b,True,1.0,1.0,0.9715578811594606,1.0,1.0,1.0,0.9881491171497752
10620,347dccaf607055a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10621,66dd7339f01b58c2,True,1.0,1.0,0.9969498854992754,1.0,1.0,1.0,0.9987291189580314
10622,cb53746741b25730,True,1.0,1.0,0.9768284598820287,1.0,1.0,1.0,0.990345191617512
10623,7b7a36c1491a54e2,True,1.0,1.0,0.7993306485939997,1.0,1.0,1.0,0.9163877702474998
10624,4104c86ea5425c40,True,1.0,1.0,0.9378358136841118,0.0,1.0,1.0,0.5574315890350466
10625,39bbb12794ca56a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10626,dfa220d6e64f5d84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10627,f1d33f8016b153ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10628,b1b2eb47b045566c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10629,08226b91e42858de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10630,f9ff7b08b88e5365,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10631,6e59104beb995339,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10632,c710ccf4dffd58a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10633,b5e3abde704b54c8,True,1.0,1.0,0.8266889323049268,1.0,1.0,1.0,0.927787055127053
10634,7c7e92d50f92564b,True,1.0,1.0,0.840801477396899,1.0,1.0,1.0,0.9336672822487079
10635,7e7acb8e97a9520d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10636,649b2096884957a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10637,9d02128f653455a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10638,193ee69c47495e07,True,1.0,1.0,0.9599146094811555,1.0,1.0,1.0,0.9832977539504815
10639,70e50d9b18305fa4,True,1.0,1.0,0.8289263206821408,1.0,1.0,1.0,0.9287193002842254
10640,ddaf241c401e560a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10641,cfc9186dc53b5d4a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10642,f9b16eaee3b956a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10643,4750f239602d5627,True,1.0,1.0,0.9751302239460659,1.0,1.0,1.0,0.9896375933108607
10644,f620e6d6c13b53b7,True,1.0,1.0,0.5690744586845904,1.0,1.0,0.0,0.8204476911185793
10645,e34c3d18bc405ace,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10646,14f29b916f44585a,True,1.0,1.0,0.8903097430134732,1.0,1.0,1.0,0.9542957262556139
10647,172506ac332d5af5,True,1.0,1.0,0.8722806554065593,1.0,1.0,1.0,0.9467836064193996
10648,63ab092351905a60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10649,c9ab8a82cfa054ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10650,ee82b0fc7b2a5208,True,1.0,1.0,0.9381049998245968,1.0,1.0,1.0,0.9742104165935821
10651,6bd6995e2a275d91,True,1.0,1.0,0.9162158706638494,1.0,1.0,1.0,0.9650899461099373
10652,3a161e0999b15823,True,1.0,1.0,0.9532331137068916,1.0,1.0,1.0,0.9805137973778715
10653,8d3c8a698ac65342,True,1.0,1.0,0.9938653073192895,1.0,1.0,1.0,0.997443878049704
10654,8671b777d49e5dea,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10655,ad781cbf672a5485,True,1.0,1.0,0.9839352259235858,1.0,1.0,1.0,0.9933063441348274
10656,04cdd9195f885ac6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10657,d74dbc89af495c84,True,1.0,1.0,0.8184828008713455,1.0,1.0,1.0,0.9243678336963939
10658,cb91b17626f85892,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10659,da9ee145e2b05480,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10660,d86683ee976e5889,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10661,f8b8b8ee49205def,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10662,a19a97133a285e39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10663,6795e4cf76f55755,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10664,75a1c2654839522e,True,1.0,1.0,0.8373547385716927,1.0,1.0,1.0,0.9322311410715386
10665,5a3a4277dc785511,True,1.0,1.0,0.9355959245516166,1.0,1.0,1.0,0.9731649685631737
10666,de664d2cb249576d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10667,8e393929643f5c97,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10668,d70f77951917593a,True,1.0,1.0,0.7320021922242013,1.0,1.0,1.0,0.8883342467600839
10669,8b794f146fda58da,True,1.0,1.0,0.9280815551856375,1.0,1.0,1.0,0.970033981327349
10670,310fcecd57a95e06,True,1.0,1.0,0.9629154480382185,1.0,1.0,1.0,0.9845481033492577
10671,23993a36d4e75a1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10672,3012e1628f7d5d3a,True,1.0,1.0,0.7131850272711655,1.0,1.0,1.0,0.8804937613629856
10673,540098f126795a8c,True,1.0,1.0,0.9590862616811299,1.0,1.0,1.0,0.9829526090338042
10674,045f4ecec234564b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10675,0af68cc78d085fdb,True,1.0,1.0,0.9889646144840079,1.0,1.0,1.0,0.9954019227016699
10676,86bc41537b2e5bb5,True,1.0,1.0,0.9790255283480365,1.0,1.0,0.0,0.9912606368116818
10677,0c3f741051575a36,True,1.0,1.0,0.9752538611765574,1.0,1.0,1.0,0.9896891088235655
10678,c766d336f81858c5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10679,7a8c81a7cd1256e0,True,1.0,1.0,0.9990970715812012,1.0,1.0,1.0,0.9996237798255004
10680,73c897c7de1454af,True,1.0,1.0,0.7839578902349533,1.0,1.0,1.0,0.9099824542645639
10681,dbd94883f7865af6,True,1.0,1.0,0.9975570777571156,1.0,1.0,1.0,0.9989821157321316
10682,d6015087928d57e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10683,ccfe1da323ed53a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10684,1e527ab20dd55310,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10685,e52f4dccf26f55a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10686,2615f45588965f4c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10687,d4c431871c755ba3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10688,4cf809416df6527e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10689,9bb5a81e7fad549a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10690,dfd27e2c5d7f50fb,True,1.0,1.0,0.9332577571767914,1.0,1.0,1.0,0.9721907321569964
10691,33e4d8b62def5fbc,True,1.0,1.0,0.9765117281421156,1.0,1.0,1.0,0.9902132200592147
10692,971d199e8b9b5e71,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10693,8aec77f33ddb5ac8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10694,9d6f5aa2a3a25966,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10695,aacc2ed7ba2859c5,True,1.0,1.0,0.8704754828053035,1.0,1.0,1.0,0.9460314511688764
10696,c08cd52346155301,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10697,b3899f957ebe5684,True,1.0,1.0,0.9107025241185476,1.0,1.0,1.0,0.9627927183827282
10698,3eef6c6972dd538f,True,1.0,1.0,0.9615956322021116,1.0,1.0,1.0,0.9839981800842131
10699,c78f87b2bd4151d4,True,1.0,1.0,0.97025396983437,1.0,1.0,1.0,0.9876058207643208
10700,b7febc4ae909501b,True,1.0,1.0,0.9649572815764184,1.0,1.0,1.0,0.9853988673235077
10701,815ff18b70a75b8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10702,01ff2ecc002851a1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10703,edcad0bfc4b15515,True,1.0,1.0,0.9784738444345331,1.0,1.0,1.0,0.9910307685143888
10704,d2c9ae71df055417,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10705,e7ae612e880e5d5f,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10706,b6eb541d3faf53f2,True,1.0,1.0,0.9681342166715031,1.0,1.0,1.0,0.986722590279793
10707,c04902b5c32056e0,True,1.0,1.0,0.8690929335943163,1.0,1.0,1.0,0.9454553889976318
10708,bf613de6319c5473,True,1.0,1.0,0.9372994934905451,1.0,1.0,1.0,0.9738747889543937
10709,5e4f0ddf24da5f97,True,1.0,1.0,0.9651098287722913,1.0,1.0,1.0,0.9854624286551213
10710,e9c2b75226b85cfe,True,1.0,1.0,0.9958631138735524,1.0,1.0,1.0,0.9982762974473136
10711,8f976b493bbc59b4,True,1.0,1.0,0.9898332348653957,1.0,1.0,1.0,0.9957638478605816
10712,d42e15faa6375e18,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10713,c67e9184504951c5,True,1.0,1.0,0.8570321727322769,1.0,1.0,1.0,0.9404300719717821
10714,024d89a3e1e752dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10715,989ce8f4205654d3,True,1.0,1.0,0.7322862217299789,1.0,1.0,1.0,0.8884525923874912
10716,03296a9251995268,True,1.0,1.0,0.6917848040223226,1.0,1.0,1.0,0.8715770016759677
10717,8551466c8066505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10718,569f53e485335820,True,1.0,1.0,0.9820825564632565,1.0,1.0,1.0,0.9925343985263568
10719,12030460794b563e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10720,17da0f4b109154d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10721,c0a12f1497045322,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10722,6f5b0bae72eb5307,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10723,9ebcea6ba47651f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10724,fb8731e672c45a13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10725,21f64c6cfe835cbe,True,1.0,1.0,0.861322989510137,1.0,1.0,1.0,0.9422179122958904
10726,dac5a6aa183b5e73,True,1.0,1.0,0.4441340272676582,1.0,1.0,1.0,0.768389178028191
10727,9ed1a37904015782,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10728,65b16bfce348521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10729,ff86cfb959e1545e,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10730,906ad81ffb6953a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10731,522b72a25cbb5ef9,True,1.0,1.0,0.8941385662648971,1.0,1.0,1.0,0.9558910692770404
10732,5d5d1442b83d5c5c,True,1.0,1.0,0.5825334034108038,1.0,1.0,1.0,0.8260555847545016
10733,4a29aee6f5bd5073,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10734,60e98c18f487568c,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
10735,331882a4388559b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10736,aabb4c5a82d65945,True,1.0,1.0,0.998720602430209,1.0,1.0,1.0,0.9994669176792538
10737,20911cdf7e285a63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10738,02ff5ce64ad75584,True,1.0,1.0,0.8369403250075782,1.0,1.0,1.0,0.9320584687531577
10739,0cd0aaeb35c95094,True,1.0,1.0,0.7505532248157927,1.0,1.0,1.0,0.896063843673247
10740,f6ab99e351c95b45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10741,0a44947ca9e85579,True,1.0,1.0,0.9255708268263986,1.0,1.0,1.0,0.9689878445109995
10742,ff91d9e01e4259b1,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10743,906ffee6860e524a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10744,b92aaa468aa25958,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10745,0c91824ce1e65b6e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10746,8dae886e0ed1501c,True,1.0,1.0,0.9588909635161629,1.0,1.0,1.0,0.9828712347984011
10747,349b80a3d95e5f6e,True,1.0,1.0,0.9286264223990278,1.0,1.0,1.0,0.9702610093329284
10748,9b3eda2685e75099,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10749,77a891db719c5273,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10750,6376b9b848385361,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10751,b8d114f0304d5f87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10752,880d9918a2635d59,True,1.0,1.0,0.9569941927967429,1.0,1.0,1.0,0.9820809136653095
10753,df140a20f6b55c9b,True,1.0,1.0,0.9870971313058531,1.0,1.0,1.0,0.9946238047107722
10754,4ceacfb6be565ab3,True,1.0,1.0,0.9798522675958643,1.0,1.0,1.0,0.9916051114982768
10755,223cdeaddc525446,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10756,0e81b2ebbb30575e,True,1.0,1.0,0.9035430703287496,1.0,1.0,1.0,0.959809612636979
10757,b435ec4c5baa5a2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10758,9a2c4c75f3785517,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10759,1fa7d30105dd5ebd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10760,24817ec41ccb5f01,True,1.0,1.0,0.7621457648982447,1.0,1.0,1.0,0.9008940687076019
10761,09da6a53016b5333,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10762,cd6e2fc752755753,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10763,fc14b78a566f5620,True,1.0,1.0,0.9872228287689092,1.0,1.0,1.0,0.994676178653712
10764,777328bf3a3d5e15,True,1.0,1.0,0.9609406114074736,1.0,1.0,1.0,0.983725254753114
10765,1198cf572c315f9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10766,6871543e963f5bdf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10767,fd38927a12a152fa,True,1.0,1.0,0.9411393303719688,1.0,1.0,1.0,0.9754747209883203
10768,7f5f77992cd859ef,True,1.0,1.0,0.7147090783793816,1.0,1.0,1.0,0.8811287826580756
10769,4738ed6a4f665c01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10770,ce28bbe99d7f5f43,True,1.0,1.0,0.8160898889096279,1.0,1.0,1.0,0.9233707870456783
10771,1f6d3d52a6685c15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10772,06eaba80b0bf50f0,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10773,a489c23d292e56fa,True,1.0,1.0,0.912987528877261,1.0,1.0,0.0,0.9637448036988587
10774,5422a7cee0d35e47,True,1.0,1.0,0.9316752071648785,1.0,1.0,1.0,0.9715313363186994
10775,dc05b41a768b5015,True,1.0,1.0,0.9530408453793607,1.0,1.0,1.0,0.9804336855747335
10776,2f421d857f32510e,True,1.0,1.0,0.8435867739577836,1.0,1.0,1.0,0.9348278224824099
10777,c90d3a1a568a59d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10778,c84db99f6a4f51ae,True,1.0,1.0,0.9144875104505821,1.0,1.0,1.0,0.9643697960210759
10779,e30d715817b7524a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10780,c6aec764d6d059e9,True,1.0,1.0,0.9421676636143687,1.0,1.0,1.0,0.9759031931726536
10781,da2fb85306b2560c,True,1.0,1.0,0.690787614168209,1.0,1.0,1.0,0.8711615059034203
10782,20ec6765e35d5cd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10783,cebdffcaf8595c9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10784,33baec8b94e15a39,True,1.0,1.0,0.9252537850933696,1.0,1.0,1.0,0.9688557437889042
10785,c6c1dab6af9858f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10786,cc7707ad6d0d5346,True,1.0,1.0,0.9952941787708042,1.0,1.0,0.0,0.9980392411545017
10787,a5db7f072b0a58d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10788,0dc54a8c8203567b,True,1.0,1.0,0.80518127351828,0.0,1.0,1.0,0.50215886396595
10789,e6dc564e1a3a588e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10790,25e9d76574075cee,True,1.0,1.0,0.5799308582894703,1.0,1.0,1.0,0.824971190953946
10791,69a1f3e84f6758b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10792,fc9b5914f47e58fe,True,1.0,1.0,0.9647978253170972,1.0,1.0,1.0,0.9853324272154572
10793,81b8a8b98a655f0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10794,bc667a4fc0f454d7,True,1.0,1.0,0.5947866208629009,1.0,1.0,1.0,0.8311610920262087
10795,247490a783f25c47,True,1.0,1.0,0.9783801202380876,1.0,1.0,0.0,0.99099171676587
10796,ae33fa122ac45a10,True,1.0,1.0,0.9959110784882362,1.0,1.0,1.0,0.9982962827034317
10797,e14abaa91ad3511b,True,1.0,1.0,0.6881467410040458,1.0,1.0,1.0,0.8700611420850191
10798,68a3518b15a75c25,True,1.0,1.0,0.9527425902538732,1.0,1.0,1.0,0.9803094126057804
10799,6bf9b9cf5ae25aba,True,1.0,1.0,0.9653858672001808,1.0,1.0,1.0,0.9855774446667421
10800,60216ba3ee9557d9,True,1.0,1.0,0.944048733215074,1.0,1.0,1.0,0.9766869721729474
10801,333a4f8a12dc564d,True,1.0,1.0,0.9170267743085817,1.0,1.0,1.0,0.9654278226285756
10802,95a4b51d1d865ba0,True,1.0,1.0,0.8087403923868783,1.0,1.0,1.0,0.920308496827866
10803,aba3b771ef0054c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10804,2ca33fd04f805478,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10805,ba7d6b30a3a15384,True,1.0,1.0,0.9090589132624867,1.0,1.0,1.0,0.9621078805260361
10806,bd7154fc2b1f548b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10807,2e5e4be9579d568d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10808,d37242b32b51586b,True,1.0,1.0,0.9576085857467351,1.0,1.0,1.0,0.9823369107278063
10809,c2ce362b9cf95fee,True,1.0,1.0,0.8274185310276397,1.0,1.0,1.0,0.9280910545948499
10810,cf7d3181a516574a,True,1.0,1.0,0.9992919799684468,1.0,1.0,1.0,0.9997049916535196
10811,1113bc93478c56fe,True,1.0,1.0,0.9385151748582629,1.0,1.0,0.0,0.9743813228576096
10812,b628faa4178d5eaf,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10813,fd75eff84fb15543,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10814,49a747ca28cd5d5f,True,1.0,1.0,0.963187672734949,1.0,1.0,1.0,0.9846615303062287
10815,b5d72ce63e11581b,True,1.0,1.0,0.9633741627118105,1.0,1.0,1.0,0.9847392344632544
10816,f9c41d66eb3c5d86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10817,d1ba8c31750e5cbd,True,1.0,1.0,0.8925908493755065,1.0,1.0,1.0,0.9552461872397945
10818,98045d12586d50b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10819,5ca8a2941e3f56c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10820,e92c94f8bdcc54c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10821,4543b41a1fec5a97,True,1.0,1.0,0.813914567515287,1.0,1.0,1.0,0.9224644031313695
10822,b7c1448b395e56c6,True,1.0,1.0,0.947750032698323,1.0,1.0,1.0,0.9782291802909681
10823,7dac1567fa8d574c,True,1.0,1.0,0.986833560133808,1.0,1.0,1.0,0.9945139833890867
10824,42eef0001e6c5498,True,1.0,1.0,0.7343377357209528,1.0,1.0,1.0,0.8893073898837303
10825,7f19b2fd14435b73,True,1.0,1.0,0.8234758009151649,1.0,1.0,1.0,0.9264482503813186
10826,e3a04835bb6357ad,True,1.0,1.0,0.7040322502357054,0.0,1.0,1.0,0.46001343759821056
10827,3d86e3fc3499578f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10828,7682ed33c75a5116,True,1.0,1.0,0.9796755063254935,1.0,1.0,0.0,0.9915314609689556
10829,93614dfd833d5423,True,1.0,1.0,0.5357521123675332,1.0,1.0,1.0,0.8065633801531389
10830,e9ed7dbcb6365ea2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10831,f28c522b8a0155cc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10832,cf07d06219ef5cd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10833,1a0605b15ce0596b,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10834,ecf0448cf58a54fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10835,3260b9e0a6ac5b8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10836,9d4e4e721d77503e,True,1.0,1.0,0.9612313800066521,1.0,1.0,1.0,0.983846408336105
10837,fe5247f772d15ec0,True,1.0,1.0,0.9623310734486725,1.0,1.0,1.0,0.9843046139369469
10838,7d70562315ff5bc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10839,0165d0814e905c1c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10840,f4544174530b5715,True,1.0,1.0,0.9586989093364312,1.0,1.0,1.0,0.9827912122235131
10841,b7bd6325ead95dd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10842,24cad1842cf15f29,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10843,5ebe40763ac05b5c,True,1.0,1.0,0.9476078137257898,1.0,1.0,1.0,0.9781699223857458
10844,73e4db7c9a4d5076,True,1.0,1.0,0.9192764111232531,1.0,1.0,1.0,0.9663651713013555
10845,f8f1d3aa1a30553d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10846,dd25fc02c23c537b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10847,9c63a8a78f3251d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10848,eabbb4546a145980,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10849,f964ec80acf557bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10850,6b68c09f87b85dc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10851,dadaa10f428c501e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10852,f1041299a1a059f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10853,3ea43d5abad05188,True,1.0,1.0,0.9193880371266794,1.0,1.0,1.0,0.9664116821361164
10854,ec3a67acceec55cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10855,7f02ca014f7253db,True,1.0,1.0,0.7858644338490466,1.0,1.0,1.0,0.9107768474371026
10856,301f483843535f89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10857,6bacccc5dd3652c3,True,1.0,1.0,0.39344061877358216,1.0,1.0,1.0,0.7472669244889926
10858,789eca1c50f85cb4,True,1.0,1.0,0.5083966510310016,1.0,1.0,1.0,0.7951652712629174
10859,47e005481cf0579d,True,1.0,1.0,0.9458791821599872,1.0,1.0,1.0,0.977449659233328
10860,33cef4cafef9503b,True,1.0,1.0,0.995486117578763,1.0,1.0,1.0,0.9981192156578179
10861,069c47e25ca55ef5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10862,6666f491ef505a49,True,1.0,1.0,0.9322972997851533,1.0,1.0,1.0,0.9717905415771472
10863,23beee726a59557a,True,1.0,1.0,0.9235972373590859,1.0,1.0,1.0,0.9681655155662859
10864,0a2a71c0b34c5f10,True,1.0,1.0,0.9778881513384797,1.0,1.0,1.0,0.9907867297243665
10865,085f9a1ec71b50c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10866,132307b3c1a55f97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10867,c55b4a959c2d5b8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10868,515fefed28a65a88,True,1.0,1.0,0.836558172626687,1.0,1.0,1.0,0.9318992385944528
10869,3c462254687e5ef8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10870,ef97c6e9f11b59a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10871,2f67d7af0e0d51a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10872,b7453f77be5b53df,True,1.0,1.0,0.8941549541491705,1.0,1.0,1.0,0.9558978975621543
10873,06b2df49f0455bd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10874,65b19795c92c5d77,True,1.0,1.0,0.9341032427087024,1.0,1.0,1.0,0.9725430177952926
10875,1537a74401845849,True,1.0,1.0,0.629521860849289,1.0,1.0,1.0,0.8456341086872037
10876,80cbc88e2410561e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10877,c0c3f6eb7f445755,True,1.0,1.0,0.8187696549289742,1.0,1.0,1.0,0.924487356220406
10878,938ceea80dd85b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10879,982671de6e755ca0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10880,f7a5f237abcd5b04,True,1.0,1.0,0.9034690794288118,1.0,1.0,1.0,0.9597787830953383
10881,2dfc1e8df2ef5da1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10882,50628427853659fc,True,1.0,1.0,0.9563508917351603,1.0,1.0,0.5,0.9818128715563169
10883,df5915c3464e569e,True,1.0,1.0,0.9141911146913196,1.0,1.0,1.0,0.9642462977880498
10884,c39df8b835525d97,True,1.0,1.0,0.9542332195911263,1.0,1.0,1.0,0.9809305081629693
10885,6cdf58d03f8e5493,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10886,b989e46aae3a5332,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10887,736e79c663bf5310,True,1.0,1.0,0.9457195397725862,1.0,1.0,1.0,0.9773831415719109
10888,8ac66bedd6d057d2,True,1.0,1.0,0.5763730519316647,1.0,1.0,1.0,0.8234887716381936
10889,01add9e74d3c5053,True,1.0,1.0,0.9663881439975017,1.0,1.0,1.0,0.9859950599989591
10890,6a101cae21b1532d,True,1.0,1.0,0.9802167068972377,1.0,1.0,1.0,0.9917569612071824
10891,7b4383b378035cb7,True,1.0,1.0,0.8977105252897679,1.0,0.0,1.0,0.7907127188707367
10892,24179dca21ec5427,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10893,7e862e783690532d,True,1.0,1.0,0.9414698280548766,1.0,1.0,1.0,0.9756124283561985
10894,8dac96b2393f5de9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10895,d5f582e6945d5bc3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10896,c02bb4d7993e5bbb,True,1.0,1.0,0.7957638717687391,1.0,1.0,1.0,0.9149016132369746
10897,abdf3c37dc03596c,True,1.0,1.0,0.9232278698761279,1.0,1.0,1.0,0.9680116124483865
10898,6ea317e632e850f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10899,69d75ac905035187,True,1.0,1.0,0.9679669255290355,1.0,1.0,1.0,0.9866528856370982
10900,bff155acea525206,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10901,8d069310b22a5716,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10902,eb81d53204735bcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10903,039cc112267b5d97,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10904,bfc7b627dfdf5f58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10905,c5e4f3c361b252c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10906,ca62812a55ce5f0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10907,e8850900bade58f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10908,63a80bcca90b5dec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10909,76b3e192b5e45727,True,1.0,1.0,0.9527368869500279,1.0,1.0,1.0,0.9803070362291783
10910,6c6a6b002f715d03,True,1.0,1.0,0.8932410168714726,1.0,1.0,1.0,0.9555170903631135
10911,e1b3e5e086a05ff9,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10912,20162e17faf656f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10913,39cf3b9137615a6b,True,1.0,1.0,0.9303505675802056,1.0,1.0,1.0,0.970979403158419
10914,dad96574decb5a68,True,1.0,1.0,0.8762104303913787,1.0,1.0,1.0,0.9484210126630744
10915,d94271077f7a5432,True,1.0,1.0,0.9255035506555479,1.0,1.0,0.0,0.968959812773145
10916,919aa2aa25a951f4,True,1.0,1.0,0.9627229768678641,1.0,1.0,1.0,0.9844679070282766
10917,208247acd8ca5e2c,True,1.0,1.0,0.8613804697800255,1.0,1.0,1.0,0.942241862408344
10918,91fc00df56ae5aca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10919,825663ce94fe5df1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10920,03c50783a77551a2,True,1.0,1.0,0.962838764681884,1.0,1.0,1.0,0.984516151950785
10921,0f6d159f5f0c52d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10922,52ed9777731d5ba8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10923,582a4716d1bd55bc,True,1.0,1.0,0.9919675902115092,1.0,1.0,1.0,0.9966531625881289
10924,f582317803e65752,True,1.0,1.0,0.8146327652402654,1.0,1.0,1.0,0.9227636521834439
10925,b5b7e0338624532b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10926,947518978dcd5005,True,1.0,1.0,0.8604741576098507,1.0,1.0,0.0,0.9418642323374377
10927,5a80299213875068,True,1.0,1.0,0.9949214469028951,1.0,1.0,1.0,0.9978839362095396
10928,44a4f1048fcc57ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10929,a67f68a6c9e85668,True,1.0,1.0,0.9408143399354681,1.0,1.0,1.0,0.9753393083064451
10930,5ab14dca42a058d9,True,1.0,1.0,0.8618916662830884,1.0,1.0,1.0,0.9424548609512868
10931,9e77d9cf35e05d55,True,1.0,1.0,0.9878944437764503,1.0,1.0,1.0,0.9949560182401876
10932,8013f74ddcf055db,True,1.0,1.0,0.9421842484752323,1.0,1.0,0.0,0.9759101035313469
10933,0012a35a78a151b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10934,f3a61425920f57a7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10935,b1e0acd51fbf5895,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10936,637b2eb74b0d5144,True,1.0,1.0,0.9120614024428314,1.0,1.0,0.5,0.9633589176845131
10937,65bed9b54a335206,True,1.0,1.0,0.9238992944987479,1.0,1.0,1.0,0.9682913727078116
10938,d4c4bdedcfd25465,True,1.0,1.0,0.9595743665407807,1.0,1.0,1.0,0.9831559860586586
10939,6f07313e88ab56fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10940,4b347fca93c65596,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10941,ed01297783a05dba,True,1.0,1.0,0.861238877123343,1.0,1.0,0.5,0.9421828654680596
10942,382c08ff59d5504b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10943,33f9f166f07350f1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10944,c69051fe82a95f3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10945,b845e97a49a75cd0,True,1.0,1.0,0.8090033836235254,1.0,1.0,1.0,0.9204180765098022
10946,a5f411a2c379503d,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10947,f4da372227475285,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10948,fa937665dc4a5d08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10949,c9e050ae7be45001,True,1.0,1.0,0.9085321093303966,1.0,1.0,1.0,0.9618883788876653
10950,2dd2bd50fcc458d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10951,40843dcbac9d5c2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10952,866fab78f1da518b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10953,924f7c86a30b55c7,True,1.0,1.0,0.9177079059757431,1.0,1.0,1.0,0.965711627489893
10954,c2790319345a58cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10955,c840eac7d70e5877,True,1.0,1.0,0.8960199764225788,1.0,1.0,1.0,0.9566749901760745
10956,0cdeb48fac9d5292,True,1.0,1.0,0.9398012616778314,1.0,1.0,1.0,0.974917192365763
10957,869ee63671f65126,True,1.0,1.0,0.9773386273527802,1.0,1.0,1.0,0.9905577613969917
10958,86feb30b850f5ff2,True,1.0,1.0,0.9748835810829547,1.0,1.0,1.0,0.9895348254512312
10959,689b619dfd3652c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10960,b11b571fd6a35e9e,True,1.0,1.0,0.8555644391943034,1.0,1.0,1.0,0.9398185163309597
10961,3e5b0593a3e75d29,True,1.0,1.0,0.9804760238696517,1.0,1.0,1.0,0.9918650099456882
10962,b4f362c0d9015d07,True,1.0,1.0,0.8252617610437155,1.0,1.0,1.0,0.9271924004348815
10963,94f5959417f75349,True,1.0,1.0,0.9442458700686233,1.0,1.0,1.0,0.976769112528593
10964,0045af58281456a0,True,1.0,1.0,0.9717871186169221,1.0,1.0,1.0,0.9882446327570508
10965,632a1b53a6875b22,True,1.0,1.0,0.801569540556583,1.0,1.0,1.0,0.9173206418985762
10966,299e19fc72e65ac5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10967,9c63c33c198e5aa9,True,1.0,1.0,0.9926035260527324,1.0,1.0,1.0,0.9969181358553052
10968,12177b43d67d51a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10969,6387e5c4dd2f5e2a,True,1.0,1.0,0.9101298791493718,1.0,1.0,1.0,0.9625541163122383
10970,863e343b2fe45cc1,True,1.0,1.0,0.8792996127032435,1.0,1.0,1.0,0.9497081719596848
10971,860be3b6be785f37,True,1.0,1.0,0.9481954353770301,1.0,1.0,1.0,0.9784147647404292
10972,43d3d40d9f3b5266,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10973,fc0a60a9d8245aea,True,1.0,1.0,0.7523379276345099,1.0,1.0,1.0,0.8968074698477125
10974,86877e183c4e5864,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10975,9881bb008f61514a,True,1.0,1.0,0.9823953330653609,1.0,1.0,1.0,0.992664722110567
10976,78a98ffdcd4b558a,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10977,f93bfd9479fd52ee,True,1.0,1.0,0.9737396989790986,1.0,1.0,1.0,0.9890582079079578
10978,51fd85d11ea75120,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10979,1ebd95c73644569f,True,1.0,1.0,0.6188321386810265,1.0,1.0,1.0,0.841180057783761
10980,7a91cd530cac57fc,True,1.0,1.0,0.9813882484188923,1.0,1.0,1.0,0.9922451035078718
10981,bfdf115b602357a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10982,81464a4119075069,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10983,49074bfb7c9e5c26,True,1.0,1.0,0.8190558224015475,1.0,1.0,1.0,0.9246065926673115
10984,7f396948993153fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10985,d7c74666773f5575,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10986,54db5162fc6c563c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10987,5317b890d3e45958,True,1.0,1.0,0.9149646606902357,1.0,1.0,1.0,0.9645686086209316
10988,bdf99b84030a5a0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10989,e4fdad547c9a54a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10990,77ae9dba6f05550d,True,1.0,1.0,0.8765679036964009,1.0,1.0,1.0,0.9485699598735003
10991,ac6472ee06855dd3,True,1.0,1.0,0.9965166669851836,1.0,1.0,1.0,0.9985486112438265
10992,8ea9276bf0ee55f5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10993,d767dfeed9965477,True,1.0,1.0,0.9808511306268587,1.0,1.0,1.0,0.9920213044278577
10994,14f724bc59705bb4,True,1.0,1.0,0.9404962576149574,0.0,1.0,1.0,0.5585401073395656
10995,0fc626b8de655cc7,True,1.0,1.0,0.960369790040331,0.0,1.0,1.0,0.5668207458501379
10996,650ed02359615f58,True,1.0,1.0,0.9368545196128968,1.0,1.0,1.0,0.9736893831720405
10997,6b580c6ff00b511f,True,1.0,1.0,0.995133622051829,1.0,1.0,1.0,0.9979723425215954
10998,1c064ec24fa15900,True,1.0,1.0,0.8721524555922804,1.0,1.0,1.0,0.9467301898301169
10999,4763f30d505c5ea6,True,1.0,1.0,0.9533425766456755,1.0,1.0,1.0,0.9805594069356981
11000,01f3a4a21dc2582f,True,1.0,1.0,0.943978267072895,1.0,1.0,1.0,0.976657611280373
11001,42dc421e37c154e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11002,8bb0f6034d505f75,True,1.0,1.0,0.913655441350682,1.0,1.0,1.0,0.9640231005627843
11003,a20beaedf66b59f3,True,1.0,1.0,0.8868049186647603,1.0,1.0,1.0,0.9528353827769834
11004,ffd68c5733d35ebc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11005,3cfa3f1b82885efa,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11006,b9f4efacc7695435,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11007,b7648a9b27e7574e,True,1.0,1.0,0.8876919054941497,1.0,1.0,1.0,0.9532049606225623
11008,37d89f35328e55b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11009,44de6aa3d6955912,True,1.0,1.0,0.9581151398150581,1.0,1.0,1.0,0.9825479749229409
11010,c2ddfc9b18815c97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11011,afb6f330e8665731,True,1.0,1.0,0.8163541688581765,1.0,1.0,1.0,0.923480903690907
11012,ac2f5c84d6fc5cdf,True,1.0,1.0,0.9544518169722549,1.0,1.0,1.0,0.9810215904051063
11013,da928b52410d5da6,True,1.0,1.0,0.5093244996213023,1.0,1.0,1.0,0.7955518748422094
11014,96c3433ef79a5478,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11015,a756084987b256e5,True,1.0,1.0,0.9660404836315858,1.0,1.0,1.0,0.9858502015131606
11016,1647fbd477655958,True,1.0,1.0,0.9166796804474611,1.0,1.0,1.0,0.9652832001864421
11017,520f3dc854275784,True,1.0,1.0,0.9798319491516202,1.0,1.0,1.0,0.9915966454798418
11018,d637ce98fc5353be,True,1.0,1.0,0.9952140988133192,1.0,1.0,1.0,0.9980058745055498
11019,7a140c5865295d91,True,1.0,1.0,0.9709496395973265,1.0,1.0,1.0,0.9878956831655527
11020,257773cfd41d59d5,True,1.0,1.0,0.9168849847958227,1.0,1.0,1.0,0.9653687436649262
11021,5e80270349cb530c,True,1.0,1.0,0.822038038409826,1.0,1.0,1.0,0.9258491826707608
11022,a9af1e73c9575428,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11023,2a06b778a64b545e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11024,52cad7d83eb65e75,True,1.0,1.0,0.7368609854435977,1.0,1.0,1.0,0.8903587439348324
11025,492a64b807da5cfb,True,1.0,1.0,0.7664133543407331,1.0,1.0,1.0,0.9026722309753055
11026,7f00cbbc74695c32,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11027,82f70d5f3a11576d,True,1.0,1.0,0.9477707361876418,1.0,1.0,1.0,0.9782378067448508
11028,3a8a83bdb2c05a02,True,1.0,1.0,0.9329822998210257,1.0,1.0,1.0,0.9720759582587606
11029,bc88b69c56ec5a0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11030,81de41d688185082,True,1.0,1.0,0.8650340655523321,1.0,1.0,1.0,0.9437641939801384
11031,11568fab86df5183,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11032,11182a0af9c95c8c,True,1.0,1.0,0.9755350412857249,1.0,1.0,1.0,0.9898062672023853
11033,8367526c1c4c5bfd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11034,bd28f12ef0295020,True,1.0,1.0,0.9146202621068461,1.0,1.0,0.0,0.9644251092111858
11035,cf34e1f8d98f56ee,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11036,27c0f4e2b49b5c08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11037,ac73220f793d522e,True,1.0,1.0,0.9749757029309741,1.0,1.0,1.0,0.9895732095545725
11038,0d2e670274c65f81,True,1.0,1.0,0.7292307362621778,1.0,1.0,1.0,0.8871794734425741
11039,0599b72c60335651,True,1.0,1.0,0.9023290953395419,1.0,1.0,1.0,0.959303789724809
11040,5af27ca0b8135d9d,True,1.0,1.0,0.9598834897763194,1.0,1.0,1.0,0.9832847874067997
11041,7e3d6e037fbc506c,True,1.0,1.0,0.9450475036417628,1.0,1.0,1.0,0.9771031265174012
11042,6322316826a2547a,True,1.0,1.0,0.9255059563194652,1.0,1.0,1.0,0.9689608151331105
11043,a5de46cebb7d5260,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11044,5d2ee89308f958be,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11045,4d6e0b4cf60f5e98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11046,24a036d6f97d5a50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11047,83671631057f50a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11048,450df2d719cb5c88,True,1.0,1.0,0.9276175604336329,1.0,1.0,1.0,0.9698406501806804
11049,a38db8b9731f50b6,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11050,e6e4e254f1c55405,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11051,ada676e1203d5ad7,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11052,b0ec3fbe5d07514d,True,1.0,1.0,0.9796328838695489,1.0,1.0,1.0,0.991513701612312
11053,a3b663577f605feb,True,1.0,1.0,0.8624083772330631,1.0,1.0,1.0,0.9426701571804429
11054,18492b6ce9905b13,True,1.0,1.0,0.9715705465257388,1.0,1.0,1.0,0.9881543943857244
11055,d2f121776fd05b4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11056,e8c4f72606fb5cb0,True,1.0,1.0,0.9747229586619748,1.0,1.0,1.0,0.9894678994424894
11057,0ad9939a6b875bf8,True,1.0,1.0,0.5492940821070671,1.0,1.0,1.0,0.8122058675446113
11058,24c278846879520f,True,1.0,1.0,0.8756178852317387,1.0,1.0,1.0,0.9481741188465578
11059,83a9fe7e03fd5755,True,1.0,1.0,0.6601467228858819,1.0,1.0,1.0,0.8583944678691174
11060,111174636b57539b,True,1.0,1.0,0.9204971766250889,1.0,1.0,0.0,0.966873823593787
11061,613181e5c29d526a,True,1.0,1.0,0.8959217625967159,1.0,1.0,1.0,0.9566340677486315
11062,51b0141596d15905,True,1.0,1.0,0.6725160633912233,1.0,1.0,1.0,0.863548359746343
11063,012432bd62b85f80,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11064,cb61b4237ad25a7c,True,1.0,1.0,0.9506143308189235,1.0,1.0,1.0,0.9794226378412182
11065,9d22457757985690,True,1.0,1.0,0.9333203930932089,1.0,1.0,1.0,0.9722168304555038
11066,1526b1720d35559e,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11067,a28e9a19b6a05733,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11068,6201f6d1b5f65431,True,1.0,1.0,0.5034578277833612,1.0,0.0,1.0,0.6264407615764005
11069,03d1885be4355a79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11070,798f1981bb285b09,True,1.0,1.0,0.5914971912515703,1.0,1.0,1.0,0.8297904963548209
11071,41890b20b92953b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11072,618e368153135092,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11073,63ec12363eef5e89,True,1.0,1.0,0.8684906712427706,1.0,1.0,1.0,0.9452044463511543
11074,37769b4b04c65713,True,1.0,1.0,0.889391587478596,1.0,1.0,1.0,0.9539131614494151
11075,fb2a6578f15d5ff5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11076,1da970c8d7ac55b0,True,1.0,1.0,0.9328903429867671,1.0,1.0,1.0,0.972037642911153
11077,77dce92bdc8752d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11078,0503cc398e2656be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11079,f67e431f781659eb,True,1.0,1.0,0.9252568244043282,1.0,1.0,1.0,0.96885701016847
11080,173b456bbf29598f,True,1.0,1.0,0.9236989659796401,1.0,1.0,1.0,0.9682079024915167
11081,7b3e1c9932625243,True,1.0,1.0,0.637403221217943,1.0,1.0,1.0,0.8489180088408096
11082,a08ed58ddc6d53b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11083,815153cb27f95a7c,True,1.0,1.0,0.790297275909158,1.0,1.0,0.5,0.9126238649621491
11084,e36edd3aedf05e30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11085,f1bdf7e4e9f5534e,True,1.0,1.0,0.8451900228582847,1.0,1.0,1.0,0.9354958428576187
11086,8ff8a3cf55355131,True,1.0,1.0,0.8214578466369512,1.0,1.0,1.0,0.9256074360987295
11087,2f233e4005e05c1e,True,1.0,1.0,0.9395901019418621,1.0,1.0,1.0,0.9748292091424426
11088,6e813b55dcb35df7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11089,d0bf0c6c025c5c8c,True,1.0,1.0,0.5257121039523948,1.0,1.0,1.0,0.8023800433134979
11090,eb9fd90de700597b,True,1.0,1.0,0.8934955378541527,1.0,1.0,1.0,0.9556231407725636
11091,bd0dd422fbc152e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11092,7326774073dd5f7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11093,1b963a72d0cf5320,True,1.0,1.0,0.908006084709632,1.0,1.0,1.0,0.9616692019623466
11094,c841c36b56fb53f2,True,1.0,1.0,0.670622877495337,1.0,1.0,1.0,0.8627595322897238
11095,80ae852346955098,True,1.0,1.0,0.6777134122150754,1.0,1.0,1.0,0.8657139217562815
11096,e5ab81a4896751e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11097,c2fdffb4c2915577,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11098,d2440edd19d954b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11099,e40b2bf57fa5576f,True,1.0,1.0,0.9528325858819289,1.0,1.0,1.0,0.9803469107841369
11100,eac61acb69665f21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11101,a9c6cd5519815308,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11102,7b22018666ac5b0e,True,1.0,1.0,0.9951821323029572,1.0,1.0,1.0,0.9979925551262321
11103,a7a7c9782f3951a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11104,b1b1e99705dc5afc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11105,94e8a92d53635c38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11106,5c46c17f514b5153,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11107,af34277ea53e5f77,True,1.0,1.0,0.9801837706945967,1.0,1.0,1.0,0.9917432377894153
11108,4b000a2bc6fe5305,True,1.0,1.0,0.9225605769368466,1.0,1.0,1.0,0.967733573723686
11109,b5be372c45f05a96,True,1.0,1.0,0.9672610509454995,1.0,1.0,1.0,0.9863587712272914
11110,d74f4eda6af854c4,True,1.0,1.0,0.912391887378668,1.0,1.0,1.0,0.9634966197411116
11111,69baa41122b45e43,True,1.0,1.0,0.9544920725159329,1.0,1.0,1.0,0.9810383635483054
11112,3fa1e0c2313358ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11113,39f81c49a1ba5f41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11114,4999981a1cac596e,True,1.0,1.0,0.9686100714063838,1.0,1.0,1.0,0.9869208630859932
11115,98b148d419725caa,True,1.0,1.0,0.8269291291180471,1.0,1.0,1.0,0.9278871371325197
11116,055e7b577c645e2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11117,67339e7fe4135722,True,1.0,1.0,0.818409122765613,1.0,1.0,1.0,0.924337134485672
11118,d4187db8dc625207,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11119,87a4e023d9315796,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11120,2b40b4ee692d52a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11121,0992d669b9a25a25,True,1.0,1.0,0.9692918155476399,1.0,1.0,1.0,0.98720492314485
11122,ffb89fa44ab351b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11123,887e4d57da835b12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11124,f86adcbec849574a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11125,5d1312c4f2aa5bbf,True,1.0,1.0,0.9879806368186892,1.0,1.0,1.0,0.9949919320077871
11126,d894554636eb52f4,True,1.0,1.0,0.8581561906215871,1.0,1.0,1.0,0.9408984127589947
11127,b6589175626f5510,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11128,e80197fe19435d28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11129,89ca9afebf9b5229,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11130,4827434c5d3659cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11131,3f64ff364b585a3b,True,1.0,1.0,0.9603939567305267,1.0,1.0,0.5,0.9834974819710528
11132,5b707d3c85dd5ff0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11133,143989e6ed115458,True,1.0,1.0,0.9857447115096221,1.0,1.0,1.0,0.9940602964623425
11134,888d1fb945ed5982,True,1.0,1.0,0.7372943048803318,1.0,1.0,1.0,0.8905392937001383
11135,d4374a032e28535e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11136,9d7108a109a2571f,True,1.0,1.0,0.7149470534216439,1.0,1.0,1.0,0.8812279389256851
11137,2ad04beca6e65771,True,1.0,1.0,0.9596413293920325,1.0,1.0,1.0,0.9831838872466802
11138,9313777d021e5255,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11139,c932b69d2fed5f3c,True,1.0,1.0,0.9654559529585162,1.0,1.0,1.0,0.9856066470660485
11140,1de80c2e4aca5f33,True,1.0,1.0,0.9147017793642856,1.0,1.0,1.0,0.964459074735119
11141,3b8bc6ec37105767,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11142,e536fdecd7ba54a5,True,1.0,1.0,0.9106120716038217,1.0,1.0,1.0,0.9627550298349258
11143,01d53ccf583c5a49,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11144,f016e2b6ac155a30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11145,69ddc43178e9572a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11146,4aab1b32b1ad58aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11147,7f3a478c21ce55f9,True,1.0,1.0,0.9585429898124087,1.0,1.0,1.0,0.9827262457551703
11148,47fae9a1708b5101,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11149,3361cb5b061556d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11150,9d423dea34235b41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11151,f18ef27ec008527a,True,1.0,1.0,0.8965893500420015,1.0,1.0,1.0,0.9569122291841673
11152,da026eb9dcf75339,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11153,f082cf21642c5cbc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11154,6f045b164624549f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11155,ab8f5b7368a45a6d,True,1.0,1.0,0.9434033378454363,1.0,1.0,1.0,0.9764180574355984
11156,7feaf6410f1854a8,True,1.0,1.0,0.9602044765842336,1.0,1.0,1.0,0.9834185319100973
11157,e0e228212a655d7f,True,1.0,1.0,0.9588523889070262,1.0,1.0,1.0,0.9828551620445941
11158,ada00fe35a595d6b,True,1.0,1.0,0.9584453879314545,1.0,1.0,1.0,0.9826855783047727
11159,c5709bf1224a5401,True,1.0,1.0,0.9896280322135146,1.0,1.0,1.0,0.9956783467556312
11160,801f4878074a5a59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11161,550045c2be39530a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11162,b5f57f5a6b5b5244,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11163,5c4d8dfcb0aa5541,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11164,14b4283d229a5e3d,True,1.0,1.0,0.8691256771752114,1.0,1.0,0.5,0.9454690321563382
11165,482601c870805c11,True,1.0,1.0,0.9639336546038367,1.0,1.0,1.0,0.9849723560849318
11166,f641cb06f2175d36,True,1.0,1.0,0.9532772932267936,1.0,1.0,1.0,0.9805322055111639
11167,24593b75ebb35271,True,1.0,1.0,0.9361774208230558,1.0,1.0,1.0,0.9734072586762732
11168,4413dc9f17ab56b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11169,6e344e75ca4e543e,True,1.0,1.0,0.8220586225925627,1.0,1.0,1.0,0.9258577594135678
11170,30e29966db9156ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11171,4126aeb4289c593c,True,1.0,1.0,0.7327449759843463,1.0,1.0,1.0,0.8886437399934776
11172,153dfbd3d4355809,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11173,acfe9f2fe77c5b79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11174,65612a858cc756b3,True,1.0,1.0,0.9646343580050954,1.0,1.0,1.0,0.9852643158354564
11175,ce23b8e489255237,True,1.0,1.0,0.9861581222425371,1.0,1.0,1.0,0.9942325509343904
11176,3f85ed22ffdf5683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11177,f66d06ec0f355fac,True,1.0,1.0,0.896234482160438,1.0,1.0,0.5,0.9567643675668491
11178,934c8ac938ad5dca,True,1.0,1.0,0.9159427808961654,1.0,1.0,1.0,0.9649761587067355
11179,ee9a7d622e33569a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11180,86b0e721370e5f56,True,1.0,1.0,0.8829277969622324,1.0,1.0,1.0,0.9512199154009302
11181,028613e11f415422,True,1.0,1.0,0.9211852898865004,1.0,1.0,1.0,0.9671605374527085
11182,4cf608d9de4e5349,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11183,cdf6bdc01f055c77,True,1.0,1.0,0.9649338326619457,1.0,1.0,1.0,0.9853890969424773
11184,8601b9cf8c6852f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11185,a1bfecf3560e5aa3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11186,23b4e574c41a57bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11187,d6396ef1c0c55d33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11188,fe41706ad44652b0,True,1.0,1.0,0.660905421378746,1.0,1.0,1.0,0.8587105922411441
11189,60abcfb4e1c756d8,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11190,ad8f9de7692d5f59,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11191,2af5b66260bf5795,True,1.0,1.0,0.9184880173792628,1.0,1.0,1.0,0.9660366739080262
11192,71729b03a1e95896,True,1.0,1.0,0.7517483410858729,1.0,1.0,1.0,0.8965618087857804
11193,05d6d7d83b97547c,True,1.0,1.0,0.8728701901285852,1.0,1.0,1.0,0.9470292458869105
11194,a9359dafbcdd5af6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11195,deb8de65573253b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11196,6d4a26f442705f49,True,1.0,1.0,0.9559363879683539,1.0,1.0,1.0,0.9816401616534808
11197,680c8d90658556da,True,1.0,1.0,0.6337973539125502,1.0,1.0,1.0,0.8474155641302293
11198,616ead76f75f5b62,True,1.0,1.0,0.7386332395034748,1.0,1.0,1.0,0.8910971831264479
11199,dfb6fbca92bb5183,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11200,f84498af5b4f55eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11201,fb00299d62585308,True,1.0,1.0,0.9728924750990419,0.0,1.0,1.0,0.5720385312912675
11202,df11795878cb5419,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11203,82c9641923725260,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11204,ea91c9a3a75f514c,True,1.0,1.0,0.9441336386210301,1.0,1.0,1.0,0.9767223494254292
11205,f86eb011b333505e,True,1.0,1.0,0.9426363418387963,1.0,1.0,1.0,0.9760984757661652
11206,59bf40c427da5eb1,True,1.0,1.0,0.5175239543663039,1.0,1.0,0.0,0.7989683143192933
11207,ff60c00aba8b554e,True,1.0,1.0,0.9351261545278642,1.0,1.0,1.0,0.9729692310532768
11208,471d0206688f5e3b,True,1.0,1.0,0.7184909772682044,1.0,1.0,1.0,0.8827045738617518
11209,c63b3d251ef85a13,True,1.0,1.0,0.9310304893173319,1.0,1.0,1.0,0.9712627038822216
11210,15959d7a3d3a53f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11211,0eb72de48c875897,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11212,5c872773198c5689,True,1.0,1.0,0.684518276619361,1.0,1.0,1.0,0.8685492819247337
11213,1e751703427e5a3c,True,1.0,1.0,0.9440405173862594,1.0,1.0,1.0,0.9766835489109414
11214,17b0992157365222,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11215,b2c6c9741b7b5638,True,1.0,1.0,0.8179439471348585,1.0,1.0,1.0,0.9241433113061911
11216,4eff4682a7795fe1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11217,c51da2f899b55508,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11218,a6e7189b4bd35946,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11219,731f133ce3055d30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11220,d5fc95fa66025d7a,True,1.0,1.0,0.7718229480565633,1.0,1.0,1.0,0.9049262283569014
11221,ea32cdfc9478501d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11222,6410f5684be757b5,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11223,fb54b190735e579f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11224,fb3eed693c845412,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11225,94c0ff5134d45dd1,True,1.0,1.0,0.7679285859571952,1.0,1.0,1.0,0.9033035774821646
11226,09027c0129cd568b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11227,4bc54773ae245d10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11228,31ac916bb888562a,True,1.0,1.0,0.8334211948693853,1.0,1.0,0.0,0.9305921645289105
11229,9c1f46770f2655b1,True,1.0,1.0,0.7777331432885765,0.0,1.0,1.0,0.49072214303690687
11230,0ac560549a495626,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11231,d9422fc7065e5b62,True,1.0,1.0,0.6163466055536516,1.0,1.0,1.0,0.8401444189806883
11232,26e8589d8c485726,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11233,433a4b88d64350dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11234,cd7e4f70ce8e539b,True,1.0,1.0,0.8175666615463814,1.0,1.0,1.0,0.9239861089776588
11235,cd284af1ade75426,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11236,131c6cc5af9c58b6,True,1.0,1.0,0.9372452811705247,1.0,1.0,0.5,0.9738522004877187
11237,ec64154dcf525edb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11238,9d9762d42ff5561d,True,1.0,1.0,0.948210576551973,1.0,1.0,1.0,0.9784210735633221
11239,2db75185de1d5763,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11240,3e8c8729205850ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11241,b52b4358ca335eb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11242,959a7f2070f551e9,True,1.0,1.0,0.7360489431866221,1.0,1.0,1.0,0.8900203929944258
11243,9dc5a17094e0569d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11244,42d2414f92c651bf,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11245,b83ed953a4105ddc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11246,fbb8f13bd26a5eee,True,1.0,1.0,0.9187025372130921,1.0,1.0,1.0,0.9661260571721217
11247,6916caadd44a5806,True,1.0,1.0,0.9440506680245567,1.0,1.0,1.0,0.9766877783435653
11248,fe132c4b31ff5fc7,True,1.0,1.0,0.7721078543355858,1.0,1.0,1.0,0.9050449393064941
11249,56a1470952cb57a0,True,1.0,1.0,0.9889417132803049,1.0,1.0,1.0,0.9953923805334602
11250,f530d03c88b652a7,True,1.0,1.0,0.9320170938981889,1.0,1.0,1.0,0.9716737891242454
11251,653d8cea5acd5614,True,1.0,1.0,0.9765703877736877,1.0,1.0,1.0,0.9902376615723698
11252,a806a92596d6570b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11253,f8682fec1c2e5c59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11254,8f8ccbd6ffcb54b9,True,1.0,1.0,0.8054140198449787,1.0,1.0,1.0,0.9189225082687411
11255,b80d3fb49fc858d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11256,e97db5c7da675b13,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11257,f2b83fb414eb5cf0,True,1.0,1.0,0.9222916581601637,1.0,1.0,0.0,0.9676215242334015
11258,aa09b515e34356f4,True,1.0,1.0,0.6323062591971469,1.0,1.0,1.0,0.846794274665478
11259,b97a9b788ef8540c,True,1.0,1.0,0.9957429290383472,1.0,1.0,1.0,0.9982262204326448
11260,18d63cca5ad554d2,True,1.0,1.0,0.9205812083450008,1.0,1.0,1.0,0.966908836810417
11261,5ee6495d99475e62,True,1.0,1.0,0.8233063817027793,1.0,1.0,0.0,0.9263776590428247
11262,e26d616b5c4b5642,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11263,68aac08d307653e5,True,1.0,1.0,0.8588376550484398,1.0,1.0,1.0,0.9411823562701832
11264,f1ceb70bd72a5048,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11265,8651cc01649b5d5b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11266,2b10974c7f7e5444,True,1.0,1.0,0.561645470217556,1.0,1.0,1.0,0.817352279257315
11267,6a833f3690205bac,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11268,f65f43d44343500b,True,1.0,1.0,0.9900259964687331,1.0,1.0,1.0,0.9958441651953054
11269,0fa603b5789956f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11270,66a0abcb3eac57df,True,1.0,1.0,0.832040289637383,1.0,1.0,1.0,0.9300167873489095
11271,28ef9307f6035143,True,1.0,1.0,0.5274203087545801,1.0,1.0,1.0,0.8030917953144083
11272,68d46e380acc5f56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11273,7f890846214d583a,True,1.0,1.0,0.9958595440889668,1.0,1.0,1.0,0.9982748100370694
11274,0c81f22d5e0658de,True,1.0,1.0,0.9929665127338931,1.0,1.0,1.0,0.9970693803057888
11275,e3c90a2ce83f5d9f,True,1.0,1.0,0.8748933607765352,1.0,1.0,1.0,0.9478722336568897
11276,96eed7e55d4c5f8b,True,1.0,1.0,0.8963702004394618,1.0,1.0,1.0,0.9568209168497758
11277,c5af9333bf63510d,True,1.0,1.0,0.9335341929339348,1.0,1.0,1.0,0.9723059137224729
11278,7eb4ec2ae9fe5702,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11279,3d744662757d5ca2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11280,6781255a85605dd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11281,483bb60b0a0451e6,True,1.0,1.0,0.9608752382437742,1.0,1.0,1.0,0.9836980159349059
11282,355835bced0c591f,True,1.0,1.0,0.7218123176797302,1.0,1.0,1.0,0.8840884656998876
11283,ed0c080a65445565,True,1.0,1.0,0.9846573621437146,1.0,1.0,1.0,0.9936072342265477
11284,f03963c1aacd54f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11285,53414ba6577d5923,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11286,a61948a5dada537e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11287,e26de26a56dd5d21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11288,7bf4d5a2cad05f50,True,1.0,1.0,0.9132548727113645,1.0,1.0,0.0,0.9638561969630685
11289,4e734888d8465563,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11290,bbc1735031c25ff7,True,1.0,1.0,0.6727880205274805,1.0,1.0,1.0,0.8636616752197837
11291,7db2c53b0e9e5971,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11292,22b526a96ad65c88,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11293,ad6af1cce80c5983,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11294,d242cc91d5ef57b7,True,1.0,1.0,0.8910494462345683,1.0,1.0,1.0,0.9546039359310701
11295,008844070af456e3,True,1.0,1.0,0.8943351541397448,1.0,1.0,1.0,0.9559729808915604
11296,a2d180a344d15054,True,1.0,1.0,0.6412180527691765,1.0,1.0,1.0,0.850507521987157
11297,e0657b3fd2ac5c55,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11298,e3608421b9825fbd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11299,c2156c6760fd55b5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11300,0ab7e69f15735883,True,1.0,1.0,0.9139858073677487,1.0,1.0,1.0,0.9641607530698953
11301,feb7748995f55bdd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11302,4c629e2da77a50c7,True,1.0,1.0,0.9763034710096724,1.0,1.0,1.0,0.9901264462540302
11303,ba72861df9725061,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11304,2002780575295bdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11305,574aa2eca31057d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11306,16d4835b75b05efb,True,1.0,1.0,0.8187405359852927,1.0,1.0,1.0,0.9244752233272053
11307,4e2f593274aa5417,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11308,d978a6878e7b5e8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11309,2818ed317df9550a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11310,c3976331b5e456d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11311,03b33d7830ba522b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11312,9464277f29025ad8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11313,87124bde96ba59b1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11314,fb311858e737556d,True,1.0,1.0,0.6543455633973487,1.0,1.0,1.0,0.8559773180822287
11315,e2de3bfda0725acc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11316,75e0217f16f459c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11317,54292820fab05539,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11318,49ae6840ff7f5e91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11319,1edf90bb34fc5d3f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11320,248288deae795ad8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11321,c8aeadf284a05f44,True,1.0,1.0,0.849405576831947,1.0,1.0,0.0,0.9372523236799779
11322,11ba25cefa3b5a5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11323,24df13e119aa5d5d,True,1.0,1.0,0.8951439409455741,1.0,1.0,0.5,0.9563099753939892
11324,1d6a5273610a56e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11325,ed534c3b8d86515e,True,1.0,1.0,0.8896921969428091,1.0,1.0,1.0,0.9540384153928372
11326,5cc24961cbed5fd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11327,8f273271b9eb537e,True,1.0,1.0,0.91310088888184,1.0,1.0,1.0,0.9637920370341
11328,bdb2a3cdeadc51c7,True,1.0,1.0,0.8988295386735374,1.0,1.0,0.5,0.9578456411139739
11329,fa7555f0099f5c59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11330,2a9a3fe02d46551c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11331,94683fc69ce4599c,True,1.0,1.0,0.5677587979092499,1.0,1.0,1.0,0.8198994991288542
11332,d1e4600c80ab519a,True,1.0,1.0,0.638734685504754,1.0,1.0,1.0,0.8494727856269808
11333,3b4031def0f45d96,True,1.0,1.0,0.24988449006611915,1.0,1.0,0.5,0.6874518708608829
11334,d20dc707981f56e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11335,07419a24b8e05171,True,1.0,1.0,0.9896284129663273,1.0,1.0,1.0,0.9956785054026364
11336,516c42e0454456b6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11337,8b2a7b6817795ae7,True,1.0,1.0,0.9928160010185033,1.0,1.0,1.0,0.997006667091043
11338,068a26b124475a4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11339,c9cf4a630abf5bc7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11340,bf1f3fe1ca935bba,True,1.0,1.0,0.8585474845979986,1.0,1.0,1.0,0.9410614519158328
11341,b1a5c303ca3f5607,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11342,6f81927cafa65005,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11343,5a064a908e64596b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11344,bdd67f08ac585568,True,1.0,1.0,0.8957412163012728,1.0,1.0,1.0,0.9565588401255303
11345,7b5a966f89f35abe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11346,ec2d4139247f5375,True,1.0,1.0,0.9468200557594144,1.0,1.0,1.0,0.9778416898997561
11347,e0b46b7248a75fc9,True,1.0,1.0,0.9114456926813936,1.0,1.0,1.0,0.9631023719505807
11348,f665cf888bbd5595,True,1.0,1.0,0.8307441227445869,1.0,1.0,1.0,0.9294767178102447
11349,af94f29d37e55b02,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11350,72be63ed04f15f97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11351,8fdb21d863c5504b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11352,4d9c7a900c6c5081,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11353,664106f910475a53,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11354,6042c6249f31509b,True,1.0,1.0,0.6532726651600227,1.0,1.0,1.0,0.8555302771500095
11355,21b8742127e7523c,True,1.0,1.0,0.9558722880702681,1.0,1.0,1.0,0.9816134533626117
11356,76dceae4c9c353b5,True,1.0,1.0,0.6960220447083816,1.0,1.0,1.0,0.8733425186284923
11357,564b7ca4f210501e,True,1.0,1.0,0.6716160487778066,1.0,1.0,1.0,0.8631733536574194
11358,ad0beea498f15978,True,1.0,1.0,0.9478245138748533,1.0,1.0,1.0,0.9782602141145222
11359,3a3297d21e905b02,True,1.0,1.0,0.8776351825552603,1.0,1.0,1.0,0.9490146593980251
11360,cd89b212efe9585a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11361,b2fb8aee62dc5b09,True,1.0,1.0,0.716016150146904,1.0,1.0,1.0,0.8816733958945434
11362,fffe18f189075204,True,1.0,1.0,0.953996610642756,1.0,1.0,1.0,0.9808319211011484
11363,283ae14565b85cc3,True,1.0,1.0,0.9419341790458959,1.0,1.0,0.5,0.9758059079357899
11364,24b9908a6761529b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11365,d20659149c14557c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11366,b0902109adea5e0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11367,3716402a783c5689,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11368,f5c4d4a66e13514d,True,1.0,1.0,0.7255675677267468,1.0,1.0,1.0,0.8856531532194779
11369,dffc6ff890745dbe,True,1.0,1.0,0.8230775225478048,1.0,1.0,1.0,0.9262823010615854
11370,b5025be9867f503e,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
11371,2774b2c338a3500c,True,1.0,1.0,0.9398164164816998,1.0,1.0,1.0,0.9749235068673748
11372,8ba84ea2cc4a5ead,True,1.0,1.0,0.9151169119887793,1.0,1.0,1.0,0.9646320466619914
11373,cca534b6970f5c8e,True,1.0,1.0,0.848060322030681,1.0,1.0,1.0,0.9366918008461171
11374,6fdea0636809523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11375,667ad9e70e1d525c,True,1.0,1.0,0.8656822829567545,1.0,1.0,1.0,0.9440342845653144
11376,77424ed925b45c77,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11377,407ff7eab601527c,True,1.0,1.0,0.9893779704663321,1.0,1.0,1.0,0.9955741543609719
11378,6950076b024c51db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11379,225eb6e22af55972,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11380,16ac515a3ba45d76,True,1.0,1.0,0.9227914466078542,1.0,1.0,0.0,0.9678297694199393
11381,6fe17a5e4d755f59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11382,874ce413a47e5c30,True,1.0,1.0,0.9687584812203196,0.0,1.0,1.0,0.5703160338417999
11383,1947a9758e045ce9,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11384,d58159872a0d58b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11385,4da3c27db2495e9e,True,1.0,1.0,0.21274182291200638,1.0,1.0,1.0,0.6719757595466693
11386,fa7793ced9cc559e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11387,3984225e4458525b,True,1.0,1.0,0.8494999801866332,1.0,1.0,1.0,0.9372916584110972
11388,b3aebfbff38e596f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11389,6771ec6dba275364,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11390,cacf768cc27e5574,True,1.0,1.0,0.8925763488840833,1.0,1.0,1.0,0.955240145368368
11391,96c003cecfbd5a91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11392,835d1fae4f5b5e45,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11393,d02fff0452445952,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11394,3ef7a107ecc75162,True,1.0,1.0,0.9435430087500182,1.0,1.0,1.0,0.9764762536458408
11395,5bdef7e091525742,True,1.0,1.0,0.965015188650969,1.0,1.0,1.0,0.9854229952712371
11396,b662afef6f935725,True,1.0,1.0,0.8885588318644186,1.0,1.0,1.0,0.9535661799435079
11397,8a249b6f42f35ca2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11398,72781f1cbd405769,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11399,dc6df220730c599a,True,1.0,1.0,0.8811409904693043,1.0,1.0,1.0,0.9504754126955435
11400,dc145331696d5400,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11401,7f0cd8a968f45cf9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11402,26710ebfab6d528c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11403,44c38912946e580e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11404,69f1c6885a4859c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11405,fe74f3d6f5ea5283,True,1.0,1.0,0.9898891514532607,1.0,1.0,1.0,0.9957871464388587
11406,608913faecb959b4,True,1.0,1.0,0.9505156487822478,1.0,1.0,1.0,0.9793815203259366
11407,ab51ce190cca5673,True,1.0,1.0,0.9086517819555727,1.0,1.0,1.0,0.9619382424814886
11408,ba8af38306035c11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11409,c95f789949355567,True,1.0,1.0,0.8921525719377077,1.0,1.0,1.0,0.9550635716407115
11410,88b50c0011ba516b,True,1.0,1.0,0.7321722765149388,1.0,1.0,1.0,0.8884051152145579
11411,40e9f6044a485b14,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11412,abbfc957d5545f53,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11413,7c33d9bd65e956e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11414,d928098371595be7,True,1.0,1.0,0.9354686761329473,1.0,1.0,1.0,0.9731119483887282
11415,b3e8baac7b4d5e4a,True,1.0,1.0,0.9290528808884484,1.0,1.0,1.0,0.9704387003701869
11416,022cc20c8dd45bc5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11417,74b5ee27fa1b5612,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11418,0f422a003dab525e,True,1.0,1.0,0.9633410143585416,1.0,1.0,1.0,0.9847254226493923
11419,660e14c77a1c550b,True,1.0,1.0,0.6757686234034901,1.0,1.0,1.0,0.8649035930847875
11420,6edc8f2bcb3054be,True,1.0,1.0,0.9588910663840385,1.0,1.0,1.0,0.9828712776600161
11421,a1848a01a20b5224,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11422,a49be33c358b5cb4,True,1.0,1.0,0.7152959335097024,1.0,1.0,1.0,0.8813733056290426
11423,069c6a5e408653ab,True,1.0,1.0,0.94979992281508,1.0,1.0,1.0,0.97908330117295
11424,d1c5fed75ec951fa,True,1.0,1.0,0.9755065256720256,1.0,1.0,1.0,0.9897943856966774
11425,592abdaa0cb25437,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11426,bf2bd235d7225732,True,1.0,1.0,0.9553357678530908,1.0,1.0,1.0,0.9813899032721212
11427,35119c815b1b59ef,True,1.0,1.0,0.9002107345500965,1.0,1.0,1.0,0.9584211393958736
11428,f0cdcc3967335c01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11429,e76e7c89a8935276,True,1.0,1.0,0.9488755009463642,1.0,1.0,1.0,0.9786981253943184
11430,a48870c447ef5fe5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11431,c77dbdd287825d1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11432,39168e35ed085e11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11433,3d776c43acfd5327,True,1.0,1.0,0.9633076005821768,1.0,1.0,1.0,0.9847115002425736
11434,b8cc094c43575a31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11435,1f9d4228103950f8,True,1.0,1.0,0.8612866790160525,1.0,1.0,1.0,0.9422027829233551
11436,7b8d8487706f501e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11437,1c03788c47b75b6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11438,e3a97e3004795b39,True,1.0,1.0,0.8207197509748183,1.0,1.0,1.0,0.9252998962395077
11439,5d68b0c80cab59c4,True,1.0,1.0,0.9300598617387434,1.0,1.0,0.5,0.9708582757244765
11440,fbc91394092b5dbb,True,1.0,1.0,0.9578385011256266,1.0,1.0,1.0,0.9824327088023445
11441,25000ee050145f13,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11442,3f11b8c2347f5714,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11443,83b935eff1815935,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11444,e2080118123b5cc8,True,1.0,1.0,0.9504769830087523,1.0,1.0,1.0,0.97936540958698
11445,b12faa3892185d8f,True,1.0,1.0,0.8381261536137816,1.0,1.0,1.0,0.9325525640057424
11446,d09ecc45a5685873,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11447,37430d1c47995fdd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11448,7ca54b5a28ae5667,True,1.0,1.0,0.7574255310202344,1.0,1.0,1.0,0.8989273045917643
11449,7015bc44f34252f4,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
11450,d044b887d646511b,True,1.0,1.0,0.9283931081703378,1.0,1.0,1.0,0.9701637950709742
11451,b11d39291cd55ed7,True,1.0,1.0,0.9508334043001355,1.0,1.0,1.0,0.9795139184583898
11452,0bb13e6e40385c18,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11453,6a5c90faa1cc5f03,True,1.0,1.0,0.9953937479639032,1.0,1.0,1.0,0.998080728318293
11454,b26b54b014205d5c,True,1.0,1.0,0.7585295685704235,1.0,1.0,1.0,0.8993873202376764
11455,e6db7be94a175aec,True,1.0,1.0,0.9408024954423494,1.0,1.0,1.0,0.975334373100979
11456,ee741b93dca35dd4,True,1.0,1.0,0.9447915409859772,1.0,1.0,1.0,0.9769964754108238
11457,62108a4000e85dae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11458,ccd6fe2d044e5309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11459,6ce0bfddedef5981,True,1.0,1.0,0.9980378086188525,1.0,1.0,1.0,0.9991824202578551
11460,b20a2f0ea9135457,True,1.0,1.0,0.9508597960540771,1.0,1.0,1.0,0.979524915022532
11461,90797642e4065c3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11462,2133a31c391f5108,True,1.0,1.0,0.9345413081755531,1.0,1.0,1.0,0.9727255450731471
11463,36c9f5ba92385cee,True,1.0,1.0,0.8945531737674614,1.0,1.0,1.0,0.9560638224031089
11464,93574a28917b5395,True,1.0,1.0,0.8203667063291127,1.0,1.0,1.0,0.925152794303797
11465,21b98219003453af,True,1.0,1.0,0.8069287658332792,1.0,1.0,1.0,0.9195536524305329
11466,1c1086a1254c5c9e,True,1.0,1.0,0.9786343529206064,1.0,1.0,1.0,0.9910976470502527
11467,d68e0b255e055d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11468,96b5b1c350745a73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11469,0e272e003af65a71,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11470,ee4a2e2de70a510b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11471,68bbcb5f42845480,True,1.0,1.0,0.9390232062304001,1.0,1.0,1.0,0.974593002596
11472,03ad57c205da56f2,True,1.0,1.0,0.9397598271175202,1.0,1.0,0.0,0.9748999279656334
11473,e658c60a7b705bea,True,1.0,1.0,0.9368295228617468,1.0,1.0,1.0,0.9736789678590613
11474,42032a0cedd95dc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11475,3466b16cf2c95855,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11476,ba86b1fc40075e26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11477,baf11c6f018d56f9,True,1.0,1.0,0.7945434535761208,1.0,1.0,1.0,0.914393105656717
11478,e97cd418ab4c5691,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11479,dd2d7e23754e58d3,True,1.0,1.0,0.9610808478162958,1.0,1.0,1.0,0.9837836865901233
11480,99dae52a2a6451da,True,1.0,1.0,0.9582977470477484,1.0,1.0,1.0,0.9826240612698952
11481,b868adf3ec2e56a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11482,fc844eb140035b27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11483,87b32a1aeeb85613,True,1.0,1.0,0.96070763347167,1.0,1.0,1.0,0.9836281806131959
11484,bb6cb09beb1e5e3f,True,1.0,1.0,0.9365681836541099,1.0,1.0,1.0,0.9735700765225458
11485,f9d9a2a2e2d25a8c,True,1.0,1.0,0.9831922676958651,1.0,1.0,1.0,0.9929967782066105
11486,9c193ab1a07454e3,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
11487,a1ce49c5eeb75711,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11488,7b2f3235b4cb5374,True,1.0,1.0,0.6363452486569577,1.0,1.0,1.0,0.8484771869403991
11489,ae97dc76df0952f2,True,1.0,1.0,0.992061980390926,1.0,1.0,1.0,0.9966924918295526
11490,e13b89a8813159df,True,1.0,1.0,0.6471584497671944,1.0,1.0,1.0,0.8529826874029977
11491,a1fa084b258b5672,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11492,051b3ee34e3b59ec,True,1.0,1.0,0.9520713736508329,1.0,1.0,1.0,0.9800297390211803
11493,3e0d470196605588,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11494,ea60e66a13335f6e,True,1.0,1.0,0.8747259571205119,1.0,1.0,1.0,0.9478024821335467
11495,3aa8e5d80d5d5d9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11496,352ef6e0384c5938,True,1.0,1.0,0.9676694119614152,1.0,1.0,1.0,0.9865289216505898
11497,729c7f95c12f5dd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11498,2db50cd1c1ea5837,True,1.0,1.0,0.8322776617000214,1.0,1.0,1.0,0.930115692375009
11499,3c0e4d6b508d5e10,True,1.0,1.0,0.9939636975644361,0.0,1.0,1.0,0.5808182073185151
11500,18ca4d6e9c0a576b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11501,20728d3e677b593d,True,1.0,1.0,0.6367364380903102,1.0,1.0,1.0,0.8486401825376292
11502,21d65485fa3c55e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11503,0e6a9b4fe9ec5443,True,1.0,1.0,0.8704961044789298,1.0,1.0,1.0,0.9460400435328875
11504,9f03709a3c1e5725,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11505,f40843145ae35cd8,True,1.0,1.0,0.63617854672161,1.0,1.0,1.0,0.8484077278006709
11506,b1649a41e6155dd2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11507,346f28fb35365c73,True,1.0,1.0,0.8389116574911413,1.0,1.0,1.0,0.9328798572879755
11508,aa4ec42ec7425de0,True,1.0,1.0,0.9292306340111018,1.0,1.0,0.0,0.9705127641712924
11509,8d068ed41e335268,True,1.0,1.0,0.8535410668354821,1.0,1.0,1.0,0.9389754445147842
11510,8ec53979117552c7,True,1.0,1.0,0.7085517676467781,1.0,1.0,1.0,0.8785632365194909
11511,61f8e636db175a83,True,1.0,1.0,0.789092770161796,1.0,1.0,1.0,0.912121987567415
11512,6b977574e52a5f1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11513,34336b5c8ad1562e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11514,48a547f135595df8,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11515,190e931f7a7a52dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11516,976ec6840abe5733,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11517,badd4b6320d05d87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11518,427ee2e0d1c05699,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11519,019b86fe2e215b6e,True,1.0,1.0,0.8170434017441599,1.0,1.0,1.0,0.9237680840600667
11520,1c0c94dbcd5359fc,True,1.0,1.0,0.7026590101218978,1.0,1.0,1.0,0.8761079208841241
11521,25bf69b0667152fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11522,ae01be6a753e5f98,True,1.0,1.0,0.9747548803511478,1.0,1.0,1.0,0.9894812001463116
11523,0bc2eec7ad2c5599,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11524,744f8d8edaf859fe,True,1.0,1.0,0.6959324853446094,1.0,1.0,1.0,0.8733052022269207
11525,aa843e4d6d3b5fc3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11526,c239a3efe5df5739,True,1.0,1.0,0.8568113028866575,1.0,1.0,1.0,0.9403380428694407
11527,f7341516d74658fc,True,1.0,1.0,0.9639522446655931,1.0,1.0,1.0,0.9849801019439971
11528,b069ef19c0ba5887,True,1.0,1.0,0.9933116453062685,1.0,1.0,1.0,0.9972131855442785
11529,1c047acccbcb548f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11530,50a5cd7410e85782,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11531,4080e46653b05c94,True,1.0,1.0,0.9511131392595226,1.0,1.0,1.0,0.9796304746914677
11532,40c06c252a275c50,True,1.0,1.0,0.6959451795520113,1.0,1.0,1.0,0.8733104914800047
11533,b2b73ef16f0a5a9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11534,eea52ed765aa5977,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11535,a0f499d0aab45bab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11536,c1e612a123d059d7,True,1.0,1.0,0.9835384369767973,1.0,1.0,1.0,0.9931410154069988
11537,812b2b639eb759f4,True,1.0,1.0,0.9340637362951978,1.0,1.0,1.0,0.9725265567896657
11538,a0ff0b74063659a2,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11539,ef886d0dee3e534c,True,1.0,1.0,0.957950312580015,0.0,1.0,1.0,0.5658126302416729
11540,93ec10a2fdc35c9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11541,5a7acfd6f26553f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11542,22e04303d53f54f5,True,1.0,1.0,0.9920936229837731,1.0,1.0,1.0,0.9967056762432388
11543,645e303a25a65190,True,1.0,1.0,0.918299615494477,1.0,1.0,1.0,0.9659581731226988
11544,60dfaa1afc395c5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11545,9320c42b53b052f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11546,97eca45f93285d17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11547,45c6be97d810541f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11548,2428ecd565d05b50,True,1.0,1.0,0.9004427159920751,1.0,1.0,1.0,0.9585177983300314
11549,ffac18af5cea540a,True,1.0,1.0,0.7217596215235257,1.0,1.0,1.0,0.8840665089681358
11550,e036ba13ad4d5784,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11551,6d83f0adc26e5ee5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11552,847ac59d6cce5bc4,True,1.0,1.0,0.8920481706661785,1.0,1.0,1.0,0.9550200711109077
11553,5671f9e107965dc3,True,1.0,1.0,0.8712396750852837,1.0,1.0,1.0,0.9463498646188682
11554,4145cfd5d9b659fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11555,9411f5b779cb5d09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11556,c5727dc4f8665554,True,1.0,1.0,0.9570673635684762,1.0,1.0,1.0,0.9821114014868652
11557,5fd68bb785b258ef,True,1.0,1.0,0.9707926596539393,1.0,1.0,1.0,0.9878302748558081
11558,4a07defcfe7f57fb,True,1.0,1.0,0.9900241822168535,1.0,1.0,0.0,0.9958434092570223
11559,13c76ba40a5e5987,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11560,2e1c1db92800578d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11561,0b0a419d29cf5e9a,True,1.0,1.0,0.9490860892726913,1.0,1.0,1.0,0.9787858705302881
11562,66e75a9c2da75db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11563,3d325eb7d07c587f,True,1.0,1.0,0.5107140806841732,1.0,1.0,1.0,0.796130866951739
11564,35c98e62401f5c7e,True,1.0,1.0,0.9594913462666315,1.0,1.0,1.0,0.983121394277763
11565,65caa24efb4556af,True,1.0,1.0,0.7518614120130965,1.0,1.0,1.0,0.8966089216721236
11566,cf693fb497155dee,True,1.0,1.0,0.8588839098365562,1.0,1.0,1.0,0.9412016290985651
11567,e3d3be1bc77e517e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11568,be7c407443f15fec,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11569,7da863f64a5f5e90,True,1.0,1.0,0.9489467623975556,1.0,1.0,1.0,0.9787278176656482
11570,c4fad4d040a75b90,True,1.0,1.0,0.9991930066043854,1.0,1.0,1.0,0.9996637527518272
11571,b11eb5c328075b94,True,1.0,1.0,0.8550789268651549,1.0,1.0,0.0,0.9396162195271479
11572,b5991c2d51f65715,True,1.0,1.0,0.945540662013786,1.0,1.0,1.0,0.9773086091724107
11573,a90de87b906d51e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11574,8612b2c9d3875ac2,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11575,1b2bf4aef1465325,True,1.0,1.0,0.7883665852600388,1.0,1.0,1.0,0.9118194105250161
11576,2ee34c8975525f5c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11577,918a76140b9a5f92,True,1.0,1.0,0.9151150032019169,1.0,1.0,1.0,0.964631251334132
11578,c83d1e0923295d5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11579,0e04335474bf5b6e,True,1.0,1.0,0.8625356810263451,1.0,1.0,1.0,0.9427232004276438
11580,af2f022a0d685312,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11581,36f96e28725c5f5e,True,1.0,1.0,0.9924405030607695,1.0,1.0,1.0,0.9968502096086539
11582,3296619ed0855e31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11583,37c15bc4d99a5365,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11584,f191de4360a35ad8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11585,003ead1914c051d7,True,1.0,1.0,0.9674736346759747,1.0,1.0,1.0,0.9864473477816561
11586,0839e30e439d511f,True,1.0,1.0,0.90388289016112,1.0,1.0,1.0,0.9599512042338
11587,17607267e8155496,True,1.0,1.0,0.9788788343702757,1.0,1.0,1.0,0.9911995143209481
11588,da64267c15aa5531,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11589,70847cda9b3d5b07,True,1.0,1.0,0.8869574196565869,1.0,1.0,1.0,0.9528989248569113
11590,8b93118c77d25b5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11591,1aa15402bceb5743,True,1.0,1.0,0.9036662098064501,1.0,1.0,1.0,0.9598609207526875
11592,c65fbb9cff2a59e5,True,1.0,1.0,0.9503164887318257,1.0,1.0,1.0,0.979298536971594
11593,ceedeccf36c35c11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11594,3e6526b2f7755050,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11595,38b4ff11393c5dec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11596,76476276b198570d,True,1.0,1.0,0.9150890685901999,1.0,1.0,1.0,0.9646204452459166
11597,a7aa2b49e81b5d4f,True,1.0,1.0,0.9828968871759725,1.0,1.0,1.0,0.9928737029899884
11598,d79874fa9ba4558e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11599,1fe2f21f53c05378,True,1.0,1.0,0.7548391047957479,1.0,1.0,1.0,0.8978496269982283
11600,d184c07f6a0a5aaf,True,1.0,1.0,0.9885185578806529,1.0,1.0,1.0,0.9952160657836053
11601,2957826433915ff9,True,1.0,1.0,0.916765479714637,1.0,1.0,1.0,0.9653189498810987
11602,5bb280e3aebe5a67,True,1.0,1.0,0.9989321820931888,1.0,1.0,0.5,0.999555075872162
11603,ba86ae71bc105215,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11604,7fd8acb62ee556d0,True,1.0,1.0,0.9356571803565666,1.0,1.0,1.0,0.973190491815236
11605,be43454e5a4f5a2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11606,acd0bceedc6852c2,True,1.0,1.0,0.9832917443443365,1.0,1.0,1.0,0.9930382268101402
11607,4de864abe4f255bd,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11608,5bdeb71025415ed9,True,1.0,1.0,0.7195584141830089,1.0,1.0,1.0,0.8831493392429204
11609,ada396669cec56ef,True,1.0,1.0,0.7082395904686103,1.0,1.0,1.0,0.8784331626952543
11610,1665bb5ab9d55dca,True,1.0,1.0,0.736420337040039,1.0,1.0,1.0,0.8901751404333496
11611,b1e10e4f03155c70,True,1.0,1.0,0.9578842825524384,1.0,1.0,0.5,0.9824517843968493
11612,2352aa62dbbe58d2,True,1.0,1.0,0.6490696065083621,1.0,1.0,1.0,0.8537790027118176
11613,bb22d36aec8e53df,True,1.0,1.0,0.7675416953173227,1.0,1.0,1.0,0.9031423730488845
11614,69bedd73861656f1,True,1.0,1.0,0.9765213556088693,1.0,1.0,0.0,0.9902172315036956
11615,f9c8ec6aefc05be4,True,1.0,1.0,0.6764350850019563,1.0,1.0,1.0,0.8651812854174817
11616,c0f364f8ed645542,True,1.0,1.0,0.9628554634194499,1.0,1.0,1.0,0.9845231097581042
11617,2d8b8e77af38568f,True,1.0,1.0,0.9208212765890712,1.0,1.0,1.0,0.9670088652454464
11618,b1dd380dd5425b49,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11619,dd9143b12b155b15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11620,669972d5c4c55872,True,1.0,1.0,0.43293385869251083,1.0,1.0,1.0,0.7637224411218795
11621,8b8ea705c7fd5e8a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11622,ef35eef8e3ae56ef,True,1.0,1.0,0.8020852351695117,1.0,1.0,1.0,0.9175355146539633
11623,22021c2141625fce,True,1.0,1.0,0.9295479887064124,1.0,1.0,0.5,0.9706449952943386
11624,12ace39c31df5dd8,True,1.0,1.0,0.9957757788983563,1.0,1.0,1.0,0.9982399078743152
11625,6fcec1c4552351ed,True,1.0,1.0,0.941069007892251,1.0,1.0,1.0,0.9754454199551046
11626,f3c6560a01e55c94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11627,289a58bd2ab6512b,True,1.0,1.0,0.6396251460233703,1.0,1.0,1.0,0.8498438108430709
11628,752255614d7f569a,True,1.0,1.0,0.9860813504224648,1.0,1.0,1.0,0.994200562676027
11629,2908ea54e9955267,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11630,d5a0b92fbf8b51df,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11631,4a7156af749e54fc,True,1.0,1.0,0.9554719107044168,1.0,1.0,1.0,0.9814466294601737
11632,5c55fbcddea45f87,True,1.0,1.0,0.6859244779019874,1.0,1.0,1.0,0.8691351991258282
11633,4023c5e9f11e5056,True,1.0,1.0,0.9571949938454529,1.0,1.0,1.0,0.9821645807689388
11634,1679f30058f75db4,True,1.0,1.0,0.9248465033550843,1.0,1.0,1.0,0.9686860430646185
11635,d89c9a87852151d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11636,faf7e71648b65503,True,1.0,1.0,0.6299498877410222,1.0,1.0,1.0,0.845812453225426
11637,ac6b7fc70fc25a1a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11638,2d2a1f08e4895258,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11639,11182f26946650bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11640,4a66983ed3545869,True,1.0,1.0,0.8750763531893583,1.0,1.0,1.0,0.9479484804955659
11641,69dcc80901db5a29,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11642,d9435ec2640f586f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11643,367ee5f18e345a72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11644,7140077d03e25c2c,True,1.0,1.0,0.7428610294587232,1.0,1.0,1.0,0.8928587622744679
11645,d496c44726c35e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11646,cecf3adea347569b,True,1.0,1.0,0.943189912307388,0.0,1.0,1.0,0.5596624634614117
11647,8875d7f59f045de3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11648,d3193f2f5983500f,True,1.0,1.0,0.9911970461088141,1.0,1.0,1.0,0.9963321025453391
11649,076f6be5815b547f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11650,213870b088245664,True,1.0,1.0,0.6182898845668076,1.0,1.0,1.0,0.8409541185695032
11651,2fb54b28d0c55807,True,1.0,1.0,0.9427458760672788,1.0,1.0,1.0,0.9761441150280329
11652,08c1c8fbe5435208,True,1.0,1.0,0.9673428137325196,1.0,1.0,1.0,0.9863928390552165
11653,92fe6ff13c005ee3,True,1.0,1.0,0.9573687933268294,1.0,1.0,1.0,0.9822369972195123
11654,e11b470ae6285663,True,1.0,1.0,0.9835058891095003,1.0,1.0,1.0,0.9931274537956251
11655,1e0c13bae35a50b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11656,8e9c1bb8232c5a14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11657,9e522849163c53b8,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11658,534942a69dea5054,True,1.0,1.0,0.8681776807911186,1.0,1.0,1.0,0.945074033662966
11659,caaf011808a15c9e,True,1.0,1.0,0.9457851939533768,0.0,1.0,1.0,0.560743830813907
11660,9e3c4f7d62315b95,True,1.0,1.0,0.9802886758951155,1.0,1.0,1.0,0.9917869482896314
11661,08b8808b5cf351c3,True,1.0,1.0,0.6853286985684652,1.0,1.0,1.0,0.8688869577368606
11662,6326d00e52115da4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11663,926ea834d8f256d5,True,1.0,1.0,0.9689271271632376,1.0,1.0,1.0,0.9870529696513489
11664,9b4a82c95856552f,True,1.0,1.0,0.8079318952852956,1.0,1.0,1.0,0.9199716230355399
11665,912bc19c43a15d8d,True,1.0,1.0,0.9532594150020055,1.0,1.0,1.0,0.9805247562508356
11666,c2466f5ae7a25ad8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11667,fb8df4568d585efa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11668,71057ab084a75ce6,True,1.0,1.0,0.9488042706297549,1.0,1.0,1.0,0.9786684460957312
11669,fd513762a5ea5dd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11670,67b05cf704325e6b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11671,774432c5e7b25128,True,1.0,1.0,0.8510312987494566,1.0,1.0,0.5,0.9379297078122736
11672,db36572d530a5ed3,True,1.0,1.0,0.9522605169015144,1.0,1.0,1.0,0.9801085487089644
11673,b657fb1afb7c54f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11674,b4d40a7532c05cd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11675,d4e058ec6a795ef1,True,1.0,1.0,0.9035847068952976,1.0,1.0,1.0,0.959826961206374
11676,6eac35cd4c6e53b0,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11677,d9f878bd57425c2c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11678,eeba0804c2645281,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11679,e698c7da1faf53f5,True,1.0,1.0,0.8605689615379948,1.0,1.0,1.0,0.9419037339741645
11680,440690fa94cb50d5,True,1.0,1.0,0.7639446420045266,1.0,1.0,1.0,0.9016436008352194
11681,e8daa33268685b31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11682,7cb9260c8be35c5c,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11683,350ef3908a9c5db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11684,6dc36068505c5de2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11685,bf1064685f045d97,True,1.0,1.0,0.952345276212404,1.0,1.0,1.0,0.9801438650885016
11686,abba9d81ee9054ec,True,1.0,1.0,0.760104221284985,1.0,1.0,1.0,0.9000434255354105
11687,b890de4c4ff65ddb,True,1.0,1.0,0.892234481230025,1.0,1.0,0.5,0.9550977005125105
11688,51259bf89422548a,True,1.0,1.0,0.9231031080076652,1.0,1.0,1.0,0.9679596283365272
11689,d5a79b89fb985129,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11690,d07fa319e6045a3d,True,1.0,1.0,0.8864434188444908,1.0,1.0,1.0,0.9526847578518712
11691,be6f90f06bc35be3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11692,cdf704c535245f57,True,1.0,1.0,0.8858374246767468,1.0,1.0,1.0,0.9524322602819778
11693,b36d274e71b3566b,True,1.0,1.0,0.9312329459405714,1.0,1.0,1.0,0.9713470608085714
11694,767ce55e55515539,True,1.0,1.0,0.9141905167732703,1.0,1.0,1.0,0.9642460486555292
11695,55bc862799d350f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11696,bff12156468e5f16,True,1.0,1.0,0.9438400428302894,1.0,1.0,1.0,0.976600017845954
11697,e7c778d603885f57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11698,e194cef299cf5264,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11699,4646c3058d13526c,True,1.0,1.0,0.969381482797784,1.0,1.0,1.0,0.9872422844990766
11700,53b9b277e6305400,True,1.0,1.0,0.9197341055592773,1.0,1.0,1.0,0.9665558773163655
11701,f55fd99d0cd65b58,True,1.0,1.0,0.7585913196580993,1.0,1.0,1.0,0.8994130498575413
11702,83ec4461559c5388,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11703,0d09772186295ff0,True,1.0,1.0,0.9430576148962319,1.0,1.0,1.0,0.9762740062067632
11704,f4eec162c14e5bfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11705,f414059fffd45057,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11706,cbd14310b3885779,True,1.0,1.0,0.9874678644579934,1.0,1.0,1.0,0.9947782768574972
11707,2efcd18376fb51b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11708,09e4d1d929535af0,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11709,35eba76323535988,True,1.0,1.0,0.9572354459554355,1.0,1.0,1.0,0.9821814358147648
11710,81917c1e1a9b5cdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11711,a79297e78d8857b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11712,b76b03503cf95c02,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11713,c3cdc9086b1a55f6,True,1.0,1.0,0.6722024699315992,1.0,1.0,1.0,0.863417695804833
11714,6486c6ab411c5baf,True,1.0,1.0,0.9262775287015899,1.0,1.0,1.0,0.9692823036256625
11715,65fed1ea595559ba,True,1.0,1.0,0.7880200301292584,1.0,1.0,1.0,0.9116750125538576
11716,325989552f0d5845,True,1.0,1.0,0.7037507640496619,1.0,1.0,1.0,0.8765628183540258
11717,ca8a417f32d859ba,True,1.0,1.0,0.9452608083767405,1.0,1.0,1.0,0.9771920034903085
11718,3f5d3b68c1a156ed,True,1.0,1.0,0.9076694570095263,1.0,1.0,1.0,0.961528940420636
11719,3346340e1c275766,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11720,0004474e9e3f5470,True,1.0,1.0,0.6476522211985273,1.0,1.0,1.0,0.8531884254993863
11721,cda41068b4b65ae0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11722,000bf168dd5159af,True,1.0,1.0,0.9116059920805418,1.0,1.0,1.0,0.9631691633668925
11723,4d8c41cf686957d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11724,ae07a1ea49135359,True,1.0,1.0,0.9137033880376906,1.0,1.0,1.0,0.9640430783490377
11725,5a918026bb9253a5,True,1.0,1.0,0.7615977435028944,1.0,1.0,1.0,0.9006657264595394
11726,96d7b6bf87f45e33,True,1.0,1.0,0.9937764631170997,1.0,1.0,1.0,0.9974068596321248
11727,a984f0459c1055d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11728,74cf2bc3433f59dd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11729,f713c584fcfe5824,True,1.0,1.0,0.9351484886323501,0.0,1.0,1.0,0.5563118702634792
11730,7d40448fd04e5e28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11731,afbf26b6d3bb5bee,True,1.0,1.0,0.829252681581929,1.0,1.0,1.0,0.9288552839924704
11732,bc60aa8501245df7,True,1.0,1.0,0.9678858457954959,1.0,1.0,1.0,0.98661910241479
11733,81353cb7d48a5728,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11734,804236dcfffa523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11735,1b1f22e9af535f9f,True,1.0,1.0,0.6054456117747976,1.0,1.0,0.5,0.8356023382394989
11736,30d60ce25f4d552e,True,1.0,1.0,0.8382041555361561,1.0,1.0,1.0,0.9325850648067316
11737,d68d495f8f605301,True,1.0,1.0,0.8985203307109316,1.0,1.0,1.0,0.9577168044628882
11738,b227439005885966,True,1.0,1.0,0.5758879128607018,1.0,1.0,1.0,0.8232866303586258
11739,d243aa8117495932,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11740,6895a6d7719f5b3e,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
11741,52094c2441105f4d,True,1.0,1.0,0.9390015460742851,1.0,1.0,1.0,0.9745839775309522
11742,d7a0ac2136015985,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11743,32013abf6afd5d2e,True,1.0,1.0,0.9048715643173231,1.0,1.0,1.0,0.9603631517988847
11744,735587b14e39568c,True,1.0,1.0,0.9667863983481061,1.0,1.0,1.0,0.986160999311711
11745,62b0d1b0d5b35c44,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11746,0386351e2a11529e,True,1.0,1.0,0.9504859328938052,1.0,1.0,1.0,0.9793691387057523
11747,5fde0c8c8f4b5ecb,True,1.0,1.0,0.7007321287471328,1.0,1.0,0.5,0.8753050536446386
11748,3123935b28265c80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11749,f05325ffb9425a4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11750,c43a415dd7d2585d,True,1.0,1.0,0.9845458155169102,1.0,1.0,1.0,0.9935607564653792
11751,fd9dc6fb2e145ef4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11752,f0e0408bae9b5037,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11753,25d82b3bc5bf5637,True,1.0,1.0,0.8889298975299744,1.0,1.0,1.0,0.9537207906374894
11754,6b7c5199f84e5aac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11755,d60ec6837413567c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11756,159b8a11bd775e91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11757,2e34ba0896d75c28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11758,16e5aafc056f5e1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11759,ed166d61f7435477,True,1.0,1.0,0.9203613322612436,1.0,1.0,1.0,0.9668172217755182
11760,36e1ce5794595e73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11761,bf8c5276f9a6539d,True,1.0,1.0,0.8540924089792831,1.0,1.0,0.0,0.9392051704080346
11762,4e19d097005e55b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11763,b657c9d393895b93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11764,b762ea96cfa75157,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11765,b6b0722747565854,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11766,b9d45c43c2fd5165,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11767,be9298a106f552af,True,1.0,1.0,0.9333818156197798,1.0,1.0,1.0,0.9722424231749084
11768,e76c53ede9205ba9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11769,3ece2b5bbf095290,True,1.0,1.0,0.9820610217708208,1.0,1.0,1.0,0.992525425737842
11770,e5de42748cb65962,True,1.0,1.0,0.839345054970261,1.0,1.0,1.0,0.9330604395709421
11771,cdd72f4a568a55a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11772,597a23643be958dc,True,1.0,1.0,0.9570873151275063,1.0,1.0,1.0,0.982119714636461
11773,0d7f280bf979592b,True,1.0,1.0,0.6722112406279912,1.0,1.0,1.0,0.863421350261663
11774,c707d147a5655289,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11775,3fe4d3672285579c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11776,47d7aecedea25a0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11777,b462af5600bf5f88,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11778,3afb7780247f51bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11779,ed8384b107d95d89,True,1.0,1.0,0.8742601202765444,1.0,1.0,1.0,0.9476083834485601
11780,4e496bfdb6b95697,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11781,29770ed8cd49511e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11782,669bad5f20bd5256,True,1.0,1.0,0.9617706618657769,1.0,1.0,1.0,0.9840711091107405
11783,42b065f7e76d50ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11784,429cd9dc9d2154a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11785,770c714d82535180,True,1.0,1.0,0.9579854451413178,1.0,1.0,1.0,0.982493935475549
11786,5143553713f05db3,True,1.0,1.0,0.7864058397989784,1.0,1.0,1.0,0.9110024332495743
11787,d42d0a93b7185161,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11788,52cb88473a965bac,True,1.0,1.0,0.8903835418990972,1.0,1.0,1.0,0.9543264757912905
11789,3978c2d5fb6e5f5a,True,1.0,1.0,0.9237915407470371,1.0,1.0,1.0,0.9682464753112655
11790,695990349fc551a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11791,ea1b4fddc18d51bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11792,cfdeb32366475b04,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11793,3e5647cd8d1a50c2,True,1.0,1.0,0.7415430760962911,1.0,1.0,1.0,0.8923096150401214
11794,2cc43d98cfa55ab6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11795,d5a5e1b5588b56d5,True,1.0,1.0,0.9528308669300177,1.0,1.0,1.0,0.980346194554174
11796,462ba3dea9fb590b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11797,1b4af0da5a485c17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11798,566cac9a7c0358ce,True,1.0,1.0,0.9081384473157224,1.0,1.0,1.0,0.9617243530482176
11799,94ac0f71d5615e4c,True,1.0,1.0,0.9680763944138446,1.0,1.0,1.0,0.9866984976724353
11800,00c6aecefec9576c,True,1.0,1.0,0.7033688180758796,1.0,1.0,1.0,0.8764036741982831
11801,59f118e966905d1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11802,e44a31dd99af5556,True,1.0,1.0,0.9675943379132843,1.0,1.0,1.0,0.9864976407972018
11803,22a9f8694d425753,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11804,99e0c0250e6e54c5,True,1.0,1.0,0.9305431029908421,1.0,1.0,0.0,0.9710596262461841
11805,062a9e3dd60955ce,True,1.0,1.0,0.9778542592344717,1.0,1.0,1.0,0.9907726080143632
11806,6743ebcc6f5259b8,True,1.0,1.0,0.6272943544296479,1.0,1.0,1.0,0.8447059810123533
11807,881f60d0faa35c17,True,1.0,1.0,0.8270588731848447,1.0,1.0,1.0,0.9279411971603521
11808,deff279b0c815e5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11809,92e33be532965ecf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11810,ee9ddfe6625b5969,True,1.0,1.0,0.9882347834970389,1.0,1.0,1.0,0.9950978264570995
11811,cadeb92fe01652e3,True,1.0,1.0,0.9272330722905432,1.0,1.0,1.0,0.9696804467877262
11812,5cea066f5bc9523b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11813,a5cde0f1dace5561,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11814,c940e807dd6b53c8,True,1.0,1.0,0.9276341736632119,1.0,1.0,1.0,0.9698475723596717
11815,5237b49651b35ffb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11816,366c7e46b0415253,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11817,a5ddad9bbb505316,True,1.0,1.0,0.8829220497652905,1.0,1.0,1.0,0.9512175207355377
11818,c2ed826b31065c66,True,1.0,1.0,0.9365073643411579,1.0,1.0,1.0,0.973544735142149
11819,2f4a5f8093b25fae,True,1.0,1.0,0.9684976634063058,1.0,1.0,0.5,0.9868740264192941
11820,65d05fc646de5ce6,True,1.0,1.0,0.8992875859694713,1.0,1.0,1.0,0.9580364941539464
11821,f727c5fa1e735d2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11822,89b3b0779b8d57fa,True,1.0,1.0,0.9340822443235532,1.0,1.0,0.5,0.9725342684681472
11823,e64d11cc39c753ba,True,1.0,1.0,0.999036505352791,1.0,1.0,1.0,0.9995985438969962
11824,90551e9098aa5b12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11825,67fee242b1a35834,True,1.0,1.0,0.9786298352210746,1.0,1.0,1.0,0.9910957646754478
11826,cd008a1ed571512f,True,1.0,1.0,0.79321768146249,1.0,1.0,1.0,0.913840700609371
11827,b387a02b67e45a4b,True,1.0,1.0,0.9979054532411191,1.0,1.0,1.0,0.9991272721837996
11828,388e7bfc1d1957b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11829,297a54df537c5317,True,1.0,1.0,0.9827671941778849,1.0,1.0,1.0,0.9928196642407854
11830,9b0a5826d2d357d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11831,61e104b6c5d35dc6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11832,b6131f42e3c05ea1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11833,3b5ea54bfd575d68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11834,0a2b9bb1214f5e2f,True,1.0,1.0,0.9947049738949558,1.0,1.0,1.0,0.9977937391228983
11835,a46bfe77eed85821,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11836,f1e870d5d8275cac,True,1.0,1.0,0.9098034717009875,1.0,1.0,1.0,0.9624181132087447
11837,44230a68f8305c14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11838,ce8cc7a247f651be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11839,38a75ff02ee95756,True,1.0,1.0,0.9771822417260075,1.0,1.0,1.0,0.9904926007191698
11840,f75d3314a8c85955,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11841,5a13ac37ca725a30,True,1.0,1.0,0.8782487857249083,1.0,1.0,1.0,0.9492703273853783
11842,07846b829b3a575e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11843,dc39a0845cde5b42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11844,4ddab8ee947255d9,True,1.0,1.0,0.6013774457938962,1.0,1.0,1.0,0.83390726908079
11845,73c6bf15d3cc58e4,True,1.0,1.0,0.9546906665516021,1.0,1.0,0.5,0.9811211110631675
11846,367ead111dcb5764,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11847,01876d7aa6f55554,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11848,33c84d1650d45e15,True,1.0,1.0,0.8831747294109339,1.0,1.0,1.0,0.9513228039212226
11849,61be266ee38a5891,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11850,9021c431095f520f,True,1.0,1.0,0.9140439261963952,1.0,1.0,1.0,0.964184969248498
11851,35e457e286ab5db5,True,1.0,1.0,0.7185733261017698,1.0,1.0,1.0,0.8827388858757375
11852,6492ae3886505280,True,1.0,1.0,0.9268778419100561,1.0,1.0,1.0,0.96953243412919
11853,b0546b8af0f95c05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11854,330e7ebc96d05251,True,1.0,1.0,0.9405624300352204,1.0,1.0,1.0,0.9752343458480085
11855,570ba391cb6158c2,True,1.0,1.0,0.7509117497908415,1.0,1.0,1.0,0.8962132290795172
11856,eae658a09ef152a9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11857,b17966d55b335270,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11858,7884402f265258ff,True,1.0,1.0,0.9610980393719021,1.0,1.0,1.0,0.9837908497382926
11859,27ff47ea8aea59cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11860,ba09d23c78b95a66,True,1.0,1.0,0.9778543120133764,1.0,1.0,1.0,0.9907726300055734
11861,3f80c1a045a056e4,True,1.0,1.0,0.9680900826510396,1.0,1.0,1.0,0.9867042011045998
11862,3304abff82cb5f6d,True,1.0,1.0,0.92670758740277,1.0,1.0,0.5,0.9694614947511542
11863,d1bae9e7d9785598,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11864,6215ad2b225e5b1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11865,030c27139f7d57a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11866,d12bf3c2e5ab5f74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11867,55a241ed2c5a553b,True,1.0,1.0,0.7915566400943834,1.0,1.0,1.0,0.9131486000393264
11868,0ae4ce0255695d31,True,1.0,1.0,0.7074075242924913,1.0,1.0,1.0,0.8780864684552047
11869,f105b1f7e3a65303,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11870,bf1db71f1cc35b98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11871,d777782391de54bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11872,0ddc4576607e561e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11873,0b7ee9446b7f541e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11874,fc1b6762387f5209,True,1.0,1.0,0.932948648200902,1.0,1.0,1.0,0.9720619367503759
11875,79bb6b3243f151a6,True,1.0,1.0,0.9713075618428038,1.0,1.0,1.0,0.9880448174345015
11876,7515bed58abd5f21,True,1.0,1.0,0.9861772257729843,1.0,1.0,1.0,0.9942405107387434
11877,fa1f681041595461,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11878,8a843c4264a35d16,True,1.0,1.0,0.9334267844266234,1.0,1.0,1.0,0.9722611601777599
11879,6747e9a7ad2f5643,True,1.0,1.0,0.9006170339307381,1.0,1.0,0.5,0.9585904308044743
11880,943cbb2398a150b4,True,1.0,1.0,0.9872980618450087,1.0,1.0,1.0,0.9947075257687535
11881,fc4bdb76d30553b0,True,1.0,1.0,0.9990526418038905,1.0,1.0,1.0,0.9996052674182877
11882,1c542cec168557e3,True,1.0,1.0,0.8152286659538736,1.0,1.0,1.0,0.9230119441474472
11883,038948dd9db85d2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11884,ea9e97a691b45397,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11885,91d37a0aabe95056,True,1.0,1.0,0.8823203167853154,1.0,1.0,1.0,0.9509667986605481
11886,d30c567171635154,True,1.0,1.0,0.94413979482277,1.0,1.0,1.0,0.9767249145094875
11887,fc4982439fef5cb2,True,1.0,1.0,0.9954550488404299,1.0,1.0,1.0,0.9981062703501792
11888,52e0d1590e0e529d,True,1.0,1.0,0.7455480287049919,1.0,1.0,1.0,0.8939783452937466
11889,f203a01d3a8055f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11890,530df64bb4b5533f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11891,35d07990fee95985,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11892,0bee5ed0a0a957fd,True,1.0,1.0,0.9743608440696728,1.0,1.0,1.0,0.9893170183623637
11893,514964ba4d115d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11894,3c99fcb4ef8c5382,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11895,3370b43bf64151a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11896,3d20913330f152ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11897,73e3a1a2ed275417,True,1.0,1.0,0.8686965953921121,1.0,1.0,1.0,0.9452902480800467
11898,9efa05c9731a51d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11899,3e41024d080454b5,True,1.0,1.0,0.7212577691247398,1.0,1.0,1.0,0.8838574038019749
11900,9fe07284cb3f5e0a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11901,b6b5f3cc01a05f83,True,1.0,1.0,0.7167118142450469,1.0,1.0,1.0,0.8819632559354362
11902,eeae24d38eb15e0a,True,1.0,1.0,0.5403231738022048,1.0,1.0,1.0,0.8084679890842521
11903,62735179d4f258ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11904,a3f2ea7187975b13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11905,8b1aea091a6f5a16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11906,8fccd42a7937508a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11907,563ef3c44a5a528e,True,1.0,1.0,0.6588063010964709,1.0,1.0,1.0,0.8578359587901963
11908,3c542be991515ccd,True,1.0,1.0,0.8177733061422545,1.0,1.0,1.0,0.9240722108926059
11909,07dc9de3dd855653,True,1.0,1.0,0.5254279259172845,1.0,1.0,1.0,0.8022616357988687
11910,c70300305bb9547e,True,1.0,1.0,0.972997510884609,1.0,1.0,1.0,0.9887489628685872
11911,2d6a04ea9ef55fd5,True,1.0,1.0,0.9969631398734378,1.0,1.0,1.0,0.9987346416139324
11912,ea21c4b17b865a4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11913,970cfee3bc7d5e3d,True,1.0,1.0,0.9930388306462392,0.0,1.0,1.0,0.5804328461025997
11914,d25a0ab96d165b78,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11915,e8edb3108f41545c,True,1.0,1.0,0.9103795615220046,1.0,1.0,1.0,0.9626581506341685
11916,53a7531622255064,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11917,0a672fa6dbb95d68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11918,17a015f4ef9b56d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11919,6246c97eee435b98,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11920,906587437cf95447,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11921,1a46cad936c05c2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11922,9d7ec713a2fb5e44,True,1.0,1.0,0.8389475393408965,1.0,1.0,1.0,0.9328948080587068
11923,9436b4c35a125beb,True,1.0,1.0,0.9266516828844511,1.0,1.0,0.5,0.9694382012018545
11924,315ac5cd44ad5d1e,True,1.0,1.0,0.9591827891558783,1.0,1.0,1.0,0.9829928288149493
11925,9f8764247caa5e71,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11926,43e7125800a6532c,True,1.0,1.0,0.9777757393282598,1.0,1.0,1.0,0.990739891386775
11927,84b38cdaa93e5dcd,True,1.0,1.0,0.9791745798990731,1.0,1.0,1.0,0.9913227416246139
11928,ce0c8678bc8559b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11929,f5d967a1fedb5e3b,True,1.0,1.0,0.8302598595230724,1.0,1.0,1.0,0.9292749414679468
11930,1b65613f0242544a,True,1.0,1.0,0.6612899123895107,1.0,1.0,1.0,0.8588707968289628
11931,45408d0676b7570c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11932,a99b2322093b5c13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11933,280321506e7c5f52,True,1.0,1.0,0.9420517458035094,1.0,1.0,0.5,0.9758548940847955
11934,c3ed0328b37b586b,True,1.0,1.0,0.9575477574773635,1.0,1.0,1.0,0.9823115656155682
11935,6fc2a1e0a7915147,True,1.0,1.0,0.8779452973050825,1.0,1.0,1.0,0.9491438738771176
11936,dec31dc25db65e6c,True,1.0,1.0,0.7091162614832427,1.0,1.0,1.0,0.8787984422846845
11937,0e2f2cb6712550b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11938,e6289d35e92c56b9,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11939,acc47057bb3d556d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11940,2a359c1d62ed5843,True,1.0,1.0,0.8829173686870567,1.0,1.0,1.0,0.9512155702862737
11941,d21b22d6c0405ad7,True,1.0,1.0,0.8966937715975516,1.0,1.0,1.0,0.9569557381656465
11942,e6c32a1387c554cf,True,1.0,1.0,0.8913974670673825,1.0,1.0,1.0,0.9547489446114094
11943,85028441255156b3,True,1.0,1.0,0.8968445806557809,1.0,1.0,1.0,0.9570185752732421
11944,59504d2ffda35a72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11945,fbe0e54ef79254bb,True,1.0,1.0,0.7313482868353939,1.0,1.0,1.0,0.8880617861814141
11946,23f357c023c2584f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11947,3151813685fe5b1d,True,1.0,1.0,0.9823682081501928,1.0,1.0,1.0,0.9926534200625804
11948,bbb5018d017754d0,True,1.0,1.0,0.8556385065746437,1.0,1.0,1.0,0.9398493777394349
11949,3a54e9d3717d5760,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11950,ec097e80d5565caa,True,1.0,1.0,0.9855913806589629,1.0,1.0,1.0,0.9939964086079013
11951,d5b18d6105c25004,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11952,ab120237801f549a,True,1.0,1.0,0.919262916282086,1.0,1.0,1.0,0.9663595484508692
11953,ba2973ad6189568b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11954,6c1a4bb1d99b52a3,True,1.0,1.0,0.922068502998531,1.0,1.0,1.0,0.9675285429160546
11955,536a4f2c870d5e58,True,1.0,1.0,0.9496846355464093,1.0,1.0,1.0,0.9790352648110039
11956,5b7d7e1a42c95cd7,True,1.0,1.0,0.9339576589550772,1.0,1.0,1.0,0.9724823578979489
11957,420d59a27cb053ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11958,87d3c1135ac85583,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11959,4c53f29ce2365ef1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11960,2944ba8cf77c5ad9,True,1.0,1.0,0.6839540394926928,1.0,1.0,1.0,0.8683141831219553
11961,01e3dbb4fbcd5781,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11962,69e0bc4a585d504a,True,1.0,1.0,0.9878534712081278,1.0,1.0,1.0,0.9949389463367199
11963,58c018c299d05214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11964,f9d772498ab656d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11965,6d72d039fb9a551b,True,1.0,1.0,0.8682485893230916,1.0,1.0,0.0,0.9451035788846215
11966,f40172a8fb1a54ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11967,65a5be18fdb7508d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11968,ab8034dd8873524b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11969,0698ddce973b50ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11970,192220ae5c0a54a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11971,559e3fe66db15d66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11972,4eaf35cea96d5dd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11973,d903d26195085adb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11974,50702dbe2f785ae5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11975,2daa400892ce5a95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11976,2d2b781181f156dc,True,1.0,1.0,0.8187168418891263,1.0,1.0,1.0,0.9244653507871359
11977,e90d6c211deb5f05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11978,7a3e0625f3c751ce,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11979,fa6480e0a896514c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11980,a60202554bf55ef1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11981,3d6703caa0c951a8,True,1.0,1.0,0.8265447013575075,1.0,1.0,1.0,0.9277269588989615
11982,e44b9b8654a15bfd,True,1.0,1.0,0.9236107426806903,1.0,1.0,1.0,0.9681711427836209
11983,b77b106f469055bd,True,1.0,1.0,0.9337317375052294,1.0,1.0,1.0,0.9723882239605123
11984,efd6ba6db6db5f6c,True,1.0,1.0,0.8895730615981289,1.0,1.0,1.0,0.953988775665887
11985,bd5e1c226cca5d3e,True,1.0,1.0,0.8738586990461596,1.0,1.0,1.0,0.9474411246025666
11986,7f3ebea7b3415f87,True,1.0,1.0,0.9011145868104941,1.0,1.0,1.0,0.9587977445043725
11987,b09d0393d8095685,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11988,884826032461520d,True,1.0,1.0,0.9814403422454013,1.0,1.0,1.0,0.9922668092689172
11989,e617fe519ab754dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11990,3067f3d3d5a75989,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11991,fbe5169b7fc85137,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11992,303948f28d5b52ab,True,1.0,1.0,0.9864820622299949,1.0,1.0,1.0,0.9943675259291646
11993,8712b89ee20152e4,True,1.0,1.0,0.5772768946897867,1.0,1.0,0.0,0.8238653727874111
11994,4f099d4882445433,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11995,69e8a01f073d5080,True,1.0,1.0,0.8992308615618574,1.0,1.0,1.0,0.9580128589841074
11996,0334cae9f1ef56ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11997,c20397c103e65d12,True,1.0,1.0,0.9249710080651741,1.0,1.0,1.0,0.9687379200271559
11998,baeb667505f850af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11999,a3ece675f714527b,True,1.0,1.0,0.5719039107598177,1.0,1.0,1.0,0.8216266294832574
12000,3e96578a903d59d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12001,2b201c0ffa245b8b,True,1.0,1.0,0.8244549627716579,1.0,1.0,1.0,0.9268562344881909
12002,50fef67a5a9a5a4b,True,1.0,1.0,0.9479856351598795,1.0,1.0,1.0,0.9783273479832832
12003,0e7f0228aa865b5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12004,114a946faf305345,True,1.0,1.0,0.9823382183613033,1.0,1.0,1.0,0.9926409243172097
12005,14c80c1211bc5df8,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
12006,b605703d3fb05725,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
12007,236914bd075052ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12008,78e0e3e1292d5431,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12009,63573ea2fdb85b0e,True,1.0,1.0,0.8094576679786079,1.0,1.0,1.0,0.9206073616577534
12010,61d8eb4fd2395520,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12011,31a522ae1ee151bf,True,1.0,1.0,0.9858315366866414,1.0,1.0,1.0,0.9940964736194339
12012,3d6f193fad315d97,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
12013,f2e0d7e15fa253f0,True,1.0,1.0,0.7505208956868016,1.0,1.0,1.0,0.8960503732028341
12014,967a6f50c73c5eb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12015,2218fd73bd8d54da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12016,ccaf88fb91a25119,True,1.0,1.0,0.8867092722256928,1.0,1.0,1.0,0.9527955300940386
12017,6062e3ace278511a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12018,42559fd839fa54b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12019,25d56d0a299a50fb,True,1.0,1.0,0.775509373721428,1.0,1.0,1.0,0.9064622390505951
12020,11ee697033a159a9,True,1.0,1.0,0.9888497003780135,1.0,1.0,1.0,0.9953540418241723
12021,49d0c7d110f15c0e,True,1.0,1.0,0.7909165413972562,1.0,1.0,1.0,0.9128818922488567
12022,a0ce26a6f335530d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12023,b6e039ab90075f16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12024,f57582f9a7dc511c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12025,b3c7b9fbf4655722,True,1.0,1.0,0.8695835851843022,1.0,1.0,1.0,0.9456598271601259
12026,8cbb22946ab55633,True,1.0,1.0,0.9954999414499343,1.0,1.0,1.0,0.9981249756041392
12027,3266d9113ede5f3c,True,1.0,1.0,0.9211532959095241,1.0,1.0,1.0,0.9671472066289684
12028,7bb715f6c245555e,True,1.0,1.0,0.9786322192726558,1.0,1.0,1.0,0.9910967580302733
12029,0f23b65ea5a6556e,True,1.0,1.0,0.6943762172230868,1.0,1.0,1.0,0.8726567571762862
12030,f5edba52c4545fe3,True,1.0,1.0,0.8077068538719531,1.0,1.0,1.0,0.9198778557799804
12031,1b5606e475d554f7,True,1.0,1.0,0.9210016200798382,1.0,1.0,1.0,0.9670840083665992
12032,0cb51b0d4e285c55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12033,0beacadfbc4553ea,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
12034,f0d1419c24b85651,True,1.0,1.0,0.5528815064297765,1.0,1.0,1.0,0.8137006276790736
12035,c473976e5a2f5111,True,1.0,1.0,0.9027317173689843,1.0,1.0,0.0,0.9594715489037435
12036,cfd47fe44d355d32,True,1.0,1.0,0.9574987480882643,1.0,1.0,1.0,0.9822911450367767
12037,85570db66d605000,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12038,e68ddf5be41355dc,True,1.0,1.0,0.9497145436414572,1.0,1.0,1.0,0.9790477265172738
12039,61d114c5cfb25663,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12040,32648fe3eaa45ed1,True,1.0,1.0,0.9411379221413573,1.0,1.0,1.0,0.9754741342255655
12041,c9628d0526bb58c5,True,1.0,1.0,0.899920198531191,1.0,1.0,1.0,0.9583000827213296
12042,56a5e83ad14c558a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12043,a66018d8ad8f594d,True,1.0,1.0,0.9845400563720773,0.0,1.0,1.0,0.5768916901550322
12044,0d63314a528159c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12045,cc65333a2182508c,True,1.0,1.0,0.9835908138671563,1.0,1.0,1.0,0.9931628391113151
12046,5a90354cbaa45cc2,True,1.0,1.0,0.6705056360620191,1.0,1.0,1.0,0.862710681692508
12047,222a07b15e165f6f,True,1.0,1.0,0.896043519208029,0.0,1.0,1.0,0.5400181330033454
12048,645f5f6b94345fc3,True,1.0,1.0,0.7663967984025243,1.0,1.0,1.0,0.9026653326677184
12049,6f4f660648e15c84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12050,d2dd81d9f7665fde,True,1.0,1.0,0.988525673365175,1.0,1.0,1.0,0.995219030568823
12051,cc5e04be1f105d15,True,1.0,1.0,0.9775515358941467,1.0,1.0,1.0,0.9906464732892278
12052,e8d9bf10ffc95001,True,1.0,1.0,0.9902656196373529,1.0,1.0,1.0,0.9959440081822303
12053,ea7d8f38a0a05149,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12054,2391f12d7e6a5e7f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
12055,1b54d7f77eca559b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12056,00abc794f8ce5195,True,1.0,1.0,0.7816548188099808,1.0,1.0,1.0,0.9090228411708253
12057,7fcf6a30139b5d3e,True,1.0,1.0,0.8782310810202246,1.0,1.0,1.0,0.9492629504250937
12058,565e485cbedb506f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12059,7d74fbed5a8c534c,True,1.0,1.0,0.9214781788064165,1.0,1.0,1.0,0.9672825745026735
12060,8bebc6662b36505f,True,1.0,1.0,0.7204858917471302,1.0,1.0,1.0,0.883535788227971
12061,865dfd5f72fa599b,True,1.0,1.0,0.9835947350743134,1.0,1.0,1.0,0.9931644729476305
12062,e7c691d409295501,True,1.0,1.0,0.9708755910775986,1.0,1.0,1.0,0.987864829615666
12063,ba4d9a1f0ac15364,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12064,96f6cde1205e5865,True,1.0,1.0,0.9279456546109489,1.0,1.0,1.0,0.9699773560878954
12065,ee8a391c71ab5f5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12066,62515ff6d52a5e89,True,1.0,1.0,0.9063809181488899,1.0,1.0,1.0,0.9609920492287042
12067,bc23c66181b15e25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12068,db723debaec15d81,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
12069,6929a902435e56b0,True,1.0,1.0,0.9872572427862054,1.0,1.0,1.0,0.9946905178275856
12070,a243657871795ce2,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12071,c4c2c95cc8a358d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12072,6a13232f3c97575a,True,1.0,1.0,0.9654897646047215,1.0,1.0,1.0,0.9856207352519673
12073,fce6a1ea8fce5644,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12074,8d3ac506e17050ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12075,eccba8e0ad6651c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12076,d534aec3a5085c3b,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
12077,69a3d7249bc85849,True,1.0,1.0,0.9378926989537971,1.0,1.0,1.0,0.9741219578974155
12078,f41cf739059453a4,True,1.0,1.0,0.9529197486855576,1.0,1.0,1.0,0.9803832286189823
12079,67077701cdd85c9d,True,1.0,1.0,0.8952246471925296,1.0,1.0,1.0,0.9563436029968874
12080,534efc35151f543d,True,0.5,1.0,0.9994216465042609,1.0,1.0,1.0,0.4998795096883877
12081,4ffa52567be45f39,True,1.0,1.0,0.8417368043027905,1.0,1.0,1.0,0.9340570017928295
12082,01e4bff700f15523,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12083,88538f4b41cc5d4a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
12084,ba3cdbcd0c3f5e49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12085,d8acd89d5cc95e9a,True,1.0,1.0,0.7458171079269458,1.0,1.0,1.0,0.8940904616362274
12086,1f381d3a242b54f0,True,1.0,1.0,0.9699802736236611,1.0,1.0,1.0,0.9874917806765255
12087,a5851164f3ee5b71,True,1.0,1.0,0.8492326579051517,1.0,1.0,1.0,0.9371802741271464
12088,f68c27c86c235646,True,1.0,1.0,0.9810711061658854,1.0,1.0,1.0,0.9921129609024523
12089,c8bf35e6c9065d83,True,1.0,1.0,0.894242726891473,1.0,1.0,1.0,0.9559344695381138
12090,dc2279179bb25d08,True,1.0,1.0,0.9709211275183162,1.0,1.0,1.0,0.9878838031326317
12091,70a70a9054d75d9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12092,61a9157ac995542c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12093,02ecdf935f895a86,True,1.0,1.0,0.9632905650613836,1.0,1.0,1.0,0.9847044021089099
12094,1c3e7aa7df415acb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12095,7b7d556d563f5ac4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12096,516cb0d01d1f5b32,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12097,59c3714116c25a7c,True,1.0,1.0,0.9497157067628497,1.0,1.0,1.0,0.9790482111511873
12098,322023693f1f5f55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12099,0f7a1388a17f5654,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12100,f264f464b21753de,True,1.0,1.0,0.9471955062388264,1.0,1.0,1.0,0.977998127599511
12101,b113e988ede45a4f,True,1.0,1.0,0.8906924617065435,1.0,1.0,0.0,0.9544551923777265
12102,1834f4fb0ca15b93,True,1.0,1.0,0.9417151787424507,1.0,1.0,0.5,0.9757146578093545
12103,d55a7602f48e582b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12104,09436f14d3185748,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12105,5c3080b50d365629,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12106,2a49d54f73775909,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12107,69dec5959d7d53a9,True,1.0,1.0,0.7006266237308363,1.0,1.0,1.0,0.8752610932211818
12108,4b3a1e85619e557f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12109,718c914ede2f5229,True,1.0,1.0,0.8999511117141956,1.0,1.0,1.0,0.9583129632142482
12110,bb2645c10ec25a6b,True,1.0,1.0,0.9871204142588464,1.0,1.0,1.0,0.994633505941186
12111,6a5d6dff67a45a95,True,1.0,1.0,0.9160802088797845,1.0,1.0,1.0,0.9650334203665768
12112,7346e23546d15b29,True,1.0,1.0,0.8872211875497582,1.0,1.0,1.0,0.9530088281457326
12113,b1ae78ae6e005119,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12114,8d27cb5d1d1e5ad1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12115,49f0872dbe1958e6,True,1.0,1.0,0.9573884214234549,1.0,1.0,1.0,0.9822451755931062
12116,dbd898b3533f5ac5,True,1.0,1.0,0.7850622999680701,1.0,1.0,1.0,0.9104426249866959
12117,ef1c8f5af4525791,True,1.0,1.0,0.9963145551357089,1.0,1.0,1.0,0.998464397973212
12118,2c58e549903354fc,True,1.0,1.0,0.9323595680783054,1.0,1.0,1.0,0.9718164866992939
12119,1c45a4d22fcc5b2e,True,1.0,1.0,0.9530938746264586,1.0,1.0,1.0,0.9804557810943577
12120,bedb83878e215e4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12121,12b32c24d2cf5309,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12122,21cd38e3128a5285,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12123,985e562ded345da4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12124,98e3abe2a38c5156,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
12125,9c100482944751b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12126,6004740a8a8052f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12127,f140d31943145068,True,1.0,1.0,0.8902232624461087,1.0,1.0,1.0,0.9542596926858785
12128,3b0cda86b999528c,True,1.0,1.0,0.9447001595389567,1.0,1.0,1.0,0.9769583998078986
12129,e859a9e666c15716,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12130,21ce6f815188587a,True,1.0,1.0,0.9592212612422855,1.0,1.0,1.0,0.9830088588509523
12131,7606dcaf85735093,True,1.0,1.0,0.7772571916679516,1.0,1.0,1.0,0.9071904965283132
12132,be85b447a33b59f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12133,61984566807c5b11,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
12134,afa37504b1da59bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12135,b1cb5523e43b594a,True,1.0,1.0,0.9326506809602991,1.0,1.0,1.0,0.9719377837334578
12136,773005dea0fc53ab,True,1.0,1.0,0.9059480399371364,1.0,1.0,1.0,0.9608116833071402
12137,bde1cb24aeb45289,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12138,76615d386ce6519e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12139,8294a047fcda5698,True,1.0,1.0,0.9156191453107579,1.0,1.0,1.0,0.9648413105461492
12140,6639fa7905a3599b,True,1.0,1.0,0.7174130403840044,1.0,1.0,1.0,0.8822554334933352
12141,fdb658e4941855a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12142,97080182e9a455b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12143,9135a6d270475c7f,True,1.0,1.0,0.963326445722099,1.0,1.0,1.0,0.9847193523842078
12144,8693307093e0553b,True,1.0,1.0,0.9718145476652512,1.0,1.0,1.0,0.988256061527188
12145,b523d101fb0958c3,True,1.0,1.0,0.8437159909605342,1.0,1.0,1.0,0.9348816629002226
12146,average,True,0.9885147373620945,0.9846039848509798,0.9205869402809594,0.9547176025028816,0.9990943520500576,0.9442203194467315,0.9373408229761329


==> anc/server_snapshot_20260902/experiments/U48/navtest/paired_full_v1_20260827/final_report.json <==
{
  "baseline_csv": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/navtest/paired_full_v1_20260827/baseline/2026.08.27.16.54.27.csv",
  "baseline_csv_sha256": "c8da17d93a9c306a4b84049cb4a51b0e1fa3c8871b3547c85afb14c4b300657b",
  "baseline_mean": {
    "comfort": 0.9992590153136836,
    "drivable_area_compliance": 0.9822163675284044,
    "driving_direction_compliance": 0.946978429112465,
    "ego_progress": 0.9139305281931596,
    "no_at_fault_collisions": 0.9906965256051375,
    "score": 0.9368964378524364,
    "time_to_collision_within_bound": 0.9625391075251112
  },
  "candidate_csv": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/navtest/paired_full_v1_20260827/candidate/2026.08.27.16.54.08.csv",
  "candidate_csv_sha256": "782608eaddca1307330a017eb3f151f355f359e1ed949989c92e317963194664",
  "candidate_mean": {
    "comfort": 0.9990943520500576,
    "drivable_area_compliance": 0.9846039848509798,
    "driving_direction_compliance": 0.9442203194467316,
    "ego_progress": 0.9205869402809594,
    "no_at_fault_collisions": 0.9885147373620944,
    "score": 0.9373408229761327,
    "time_to_collision_within_bound": 0.9547176025028816
  },
  "candidate_minus_baseline": {
    "comfort": -0.00016466326362588507,
    "drivable_area_compliance": 0.0023876173225753335,
    "driving_direction_compliance": -0.002758109665733575,
    "ego_progress": 0.006656412087799892,
    "no_at_fault_collisions": -0.0021817882430429773,
    "score": 0.0004443851236965812,
    "time_to_collision_within_bound": -0.00782150502222954
  },
  "decision": "NO_GO",
  "fixed_sha_halves_score_delta": [
    0.003390124225833596,
    -0.002501353978440433
  ],
  "gates": {
    "all_12146_valid_paired": true,
    "both_fixed_halves_positive": false,
    "candidate_pdms_at_least_0p94": false,
    "paired_pdms_positive": true,
    "safety_means_nonnegative": false
  },
  "launch_lock": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/navtest/paired_full_v1_20260827/launch_lock.json",
  "launch_lock_sha256": "da0f6c47cbfaf45e39b1e2d6300f4ee67e12e4146fe7f96f04308c04759561e8",
  "metric": "official NAVSIM-V1 PDMS",
  "scenario_count": 12146,
  "schema": "Drive-JEPA.U48.V1.official-paired-result.v1",
  "score_delta_counts": {
    "negative": 2320,
    "positive": 3915,
    "zero": 5911
  },
  "score_formula_verified": "no_at_fault_collisions * drivable_area_compliance * (5*ego_progress + 5*time_to_collision_within_bound + 2*comfort) / 12",
  "status": "PASS",
  "token_set_sha256": "8d42fef68542f095d0e03894fdaf38babfdc89f3fd7cdc26080c3a6009cb4108"
}


==> anc/server_snapshot_20260902/experiments/U48/navtest/paired_full_v1_20260827/launch_lock.json <==
{
  "baseline_checkpoint": "/root/autodl-tmp/unilatent_drivejepa/navsim_workspace/exp/Drive-JEPA-cache/drive_jepa_perception_based_agent_vitl.ckpt",
  "baseline_checkpoint_sha256": "b3e1d4ab723715be07c8266a7dfbd58abffed6990d654afcf5fbcd8cd97eeb34",
  "candidate_checkpoint": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/export/u48_selected_full.ckpt",
  "candidate_checkpoint_sha256": "78209651aa5d2602794f412738095ac003e695e39cc1aa0d8a5fbf309f0ffe87",
  "expected_scenarios": 12146,
  "export_metadata": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/export/u48_selected_full.json",
  "export_metadata_sha256": "c5b0e382fb4e65b02bc57df3cef4440e42dbc2f7548e016ef5f0caa1530d153e",
  "metric_cache": "/root/autodl-tmp/unilatent_drivejepa/navsim_workspace/exp/Drive-JEPA-cache/metric_cache",
  "navtest_outcomes_read_before_launch": false,
  "official_evaluator_files_byte_exact": true,
  "official_repo": {
    "head": "e230a75d80d02aacb5be5efb75a7ca8acb9546a9",
    "path": "/root/autodl-tmp/unilatent_drivejepa/repos/Drive-JEPA",
    "tree": "bb3ea090eb895e1263cd34a28c1f27b465ad5b52"
  },
  "paired_arms": [
    "selected_candidate",
    "official_v1_baseline"
  ],
  "schema": "Drive-JEPA.U48.V1.navtest-launch-lock.v1",
  "selection_lock": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/selection/u45_u47.lock.json",
  "selection_lock_sha256": "7793918a1899ed9aa5334387ff867216c66311a24f534f9330e645e3eabd5661",
  "split": "navtest",
  "status": "LOCKED",
  "u12_repo": {
    "head": "9a0f7635e4d0f68dea3f9aba0cafa1619466ae0a",
    "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U12_V1/repo",
    "tree": "4ab6893b71624edf683fd3ef1e856dea1f92f04a"
  },
  "workers_per_arm": 4
}


==> anc/server_snapshot_20260902/experiments/U48/selection/u45_stop_evidence.json <==
{
  "authoritative_prefix_rows": 500,
  "authoritative_prefix_sha256": "850e2b214ea98e2f5b485753490d92710a461be799668eae2390da075dd0d583",
  "candidates": [
    {
      "checkpoint": "/root/autodl-tmp/unilatent_drivejepa/experiments/U45/formal/b32_lr3e5_bca2/planning_step0100.pt",
      "checkpoint_sha256": "bcac79f0af5695d407b17a3d56da670e0e36bca3407af79ad11f2f0109344a1c",
      "proposal_diversity_mean": 4.46400889983544,
      "run": "U45",
      "step": 100,
      "validation_common_planning_loss": 1.0015280377284483
    },
    {
      "checkpoint": "/root/autodl-tmp/unilatent_drivejepa/experiments/U45/formal/b32_lr3e5_bca2/planning_step0500.pt",
      "checkpoint_sha256": "8dd70d0bf50a8e6af97b579335f81b63986c37270ba069ee7343465872f1dcd1",
      "proposal_diversity_mean": 4.532784076837393,
      "run": "U45",
      "step": 500,
      "validation_common_planning_loss": 1.0175741242432117
    }
  ],
  "checkpoints": {
    "0": {
      "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U45/formal/b32_lr3e5_bca2/planning_step0000.pt",
      "sha256": "2a61e7c782be95d5f8cfa4930ac3bbdb470be0b90b4edbfa4ab9ca5ac2e4d9c0"
    },
    "100": {
      "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U45/formal/b32_lr3e5_bca2/planning_step0100.pt",
      "sha256": "bcac79f0af5695d407b17a3d56da670e0e36bca3407af79ad11f2f0109344a1c"
    },
    "200": {
      "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U45/formal/b32_lr3e5_bca2/planning_step0200.pt",
      "sha256": "f3c3ae82acbda195ede530998dfb10b1f7e6e864e449c3267d2cc061b7521074"
    },
    "300": {
      "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U45/formal/b32_lr3e5_bca2/planning_step0300.pt",
      "sha256": "aa2d805979dbe5cffe1028f5bd5b3e958669b04fe1143d32087c14c274a15d67"
    },
    "400": {
      "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U45/formal/b32_lr3e5_bca2/planning_step0400.pt",
      "sha256": "b49998ceafedd931b12f0094f221b6a9bde451d5fd2d77c9561a93ba21ae421d"
    },
    "500": {
      "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U45/formal/b32_lr3e5_bca2/planning_step0500.pt",
      "sha256": "8dd70d0bf50a8e6af97b579335f81b63986c37270ba069ee7343465872f1dcd1"
    }
  },
  "common_contract": {
    "official_checkpoint_sha256": "b3e1d4ab723715be07c8266a7dfbd58abffed6990d654afcf5fbcd8cd97eeb34",
    "phase_a_steps": 35,
    "repo_head": "9a0f7635e4d0f68dea3f9aba0cafa1619466ae0a",
    "repo_tree": "4ab6893b71624edf683fd3ef1e856dea1f92f04a",
    "u31_manifest_sha256": "4dc0c8a2a274c01e0b030e8b1d7cca9518c96ccd835ce234d4a7828c58805d45",
    "u31_selection_sha256": "0729dc1f872ee7106ac776860b2bf1939cceab78f3ee7c0506a5838340ea96ca"
  },
  "completed_steps": 500,
  "cpu_only": true,
  "eligible_steps": [
    100,
    500
  ],
  "evaluated_steps": [
    100,
    250,
    500
  ],
  "evaluations": {
    "100": {
      "common_planning_loss": 1.0015280377284483,
      "future_score_teacher_loss": 0.0,
      "future_temporal_loss": 0.0,
      "proposal_diversity_mean": 4.46400889983544,
      "samples": 386
    },
    "250": {
      "common_planning_loss": 1.0200757099908577,
      "future_score_teacher_loss": 0.0,
      "future_temporal_loss": 0.0,
      "proposal_diversity_mean": 4.449857051555927,
      "samples": 386
    },
    "500": {
      "common_planning_loss": 1.0175741242432117,
      "future_score_teacher_loss": 0.0,
      "future_temporal_loss": 0.0,
      "proposal_diversity_mean": 4.532784076837393,
      "samples": 386
    }
  },
  "navtest_metric_cache_opened": false,
  "navtest_outcomes_read": false,
  "phase_b_steps": "/root/autodl-tmp/unilatent_drivejepa/experiments/U45/formal/b32_lr3e5_bca2/phase_b_steps.jsonl",
  "phase_b_steps_full_sha256": "5c1c8ef6466521bffd2e5953090054c910ef89d9b5c97abe1b2ebe460bc6bf09",
  "reason": "deliberate stop after exact step500: U31 validation worsened after step100",
  "rejected_resume_tail": {
    "max_step": 533,
    "min_step": 501,
    "reason": "non-bit-exact resumed trajectory; excluded from selection and deployment",
    "rows": 60
  },
  "retained_steps": [
    0,
    100,
    200,
    300,
    400,
    500
  ],
  "run": "U45",
  "run_dir": "/root/autodl-tmp/unilatent_drivejepa/experiments/U45/formal/b32_lr3e5_bca2",
  "schema": "Drive-JEPA.U48.V1.U45-early-stop-evidence.v1",
  "status": "VERIFIED_EARLY_STOP",
  "writer_sha256": "4ada33b28989a9a7d53c3e3c3a437f0840c614d13c4da12c561a5e05ef093abd"
}


==> anc/server_snapshot_20260902/experiments/U48/selection/u45_u47.lock.json <==
{
  "candidates": [
    {
      "checkpoint": "/root/autodl-tmp/unilatent_drivejepa/experiments/U45/formal/b32_lr3e5_bca2/planning_step0100.pt",
      "checkpoint_sha256": "bcac79f0af5695d407b17a3d56da670e0e36bca3407af79ad11f2f0109344a1c",
      "early_stop_evidence": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/selection/u45_stop_evidence.json",
      "early_stop_evidence_sha256": "2a3aec7d7f03c0161da0ad500bba100996ad38626f1dfdbb636b794099eff6a7",
      "proposal_diversity_mean": 4.46400889983544,
      "run": "U45",
      "step": 100,
      "validation_common_planning_loss": 1.0015280377284483
    },
    {
      "checkpoint": "/root/autodl-tmp/unilatent_drivejepa/experiments/U45/formal/b32_lr3e5_bca2/planning_step0500.pt",
      "checkpoint_sha256": "8dd70d0bf50a8e6af97b579335f81b63986c37270ba069ee7343465872f1dcd1",
      "early_stop_evidence": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/selection/u45_stop_evidence.json",
      "early_stop_evidence_sha256": "2a3aec7d7f03c0161da0ad500bba100996ad38626f1dfdbb636b794099eff6a7",
      "proposal_diversity_mean": 4.532784076837393,
      "run": "U45",
      "step": 500,
      "validation_common_planning_loss": 1.0175741242432117
    },
    {
      "checkpoint": "/root/autodl-tmp/unilatent_drivejepa/experiments/U47/formal/b64_lr3e5_bca2/planning_step0100.pt",
      "checkpoint_sha256": "bf65712e724dc7ee440a9bf173b6b7ec1ea857172c70e121db496720b532e44a",
      "proposal_diversity_mean": 4.544741834912982,
      "run": "U47",
      "run_report": "/root/autodl-tmp/unilatent_drivejepa/experiments/U47/formal/b64_lr3e5_bca2/final_report.json",
      "run_report_sha256": "e7038e1223cd558f6472266e13711f1e0733e39538adb60b0f41a3b056471198",
      "step": 100,
      "validation_common_planning_loss": 1.0171587278127003
    },
    {
      "checkpoint": "/root/autodl-tmp/unilatent_drivejepa/experiments/U47/formal/b64_lr3e5_bca2/planning_step0500.pt",
      "checkpoint_sha256": "e84ad040c8712820fe9a2d714900df5a53cba6c0d32ae109dbd56e4cb5b07ff3",
      "proposal_diversity_mean": 4.515075479234968,
      "run": "U47",
      "run_report": "/root/autodl-tmp/unilatent_drivejepa/experiments/U47/formal/b64_lr3e5_bca2/final_report.json",
      "run_report_sha256": "e7038e1223cd558f6472266e13711f1e0733e39538adb60b0f41a3b056471198",
      "step": 500,
      "validation_common_planning_loss": 1.004952052981829
    },
    {
      "checkpoint": "/root/autodl-tmp/unilatent_drivejepa/experiments/U47/formal/b64_lr3e5_bca2/planning_step1000.pt",
      "checkpoint_sha256": "b0e00cd19022c34dd58adcc699245215af916df009839e45dcb1457bd206228f",
      "proposal_diversity_mean": 4.615649223327637,
      "run": "U47",
      "run_report": "/root/autodl-tmp/unilatent_drivejepa/experiments/U47/formal/b64_lr3e5_bca2/final_report.json",
      "run_report_sha256": "e7038e1223cd558f6472266e13711f1e0733e39538adb60b0f41a3b056471198",
      "step": 1000,
      "validation_common_planning_loss": 1.0398547838640164
    }
  ],
  "common_contract": {
    "official_checkpoint_sha256": "b3e1d4ab723715be07c8266a7dfbd58abffed6990d654afcf5fbcd8cd97eeb34",
    "phase_a_steps": 35,
    "repo_head": "9a0f7635e4d0f68dea3f9aba0cafa1619466ae0a",
    "repo_tree": "4ab6893b71624edf683fd3ef1e856dea1f92f04a",
    "u31_manifest_sha256": "4dc0c8a2a274c01e0b030e8b1d7cca9518c96ccd835ce234d4a7828c58805d45",
    "u31_selection_sha256": "0729dc1f872ee7106ac776860b2bf1939cceab78f3ee7c0506a5838340ea96ca"
  },
  "development_input": {
    "logs": 16,
    "outcome_role": "checkpoint selection only",
    "rows": 386,
    "split": "U31 val"
  },
  "eligible_steps_by_run": {
    "U45": [
      100,
      500
    ],
    "U47": [
      100,
      500,
      1000
    ]
  },
  "navtest_metric_cache_opened": false,
  "navtest_outcomes_read": false,
  "schema": "Drive-JEPA.U48.V1.checkpoint-selection-lock.v1",
  "selected": {
    "checkpoint": "/root/autodl-tmp/unilatent_drivejepa/experiments/U45/formal/b32_lr3e5_bca2/planning_step0100.pt",
    "checkpoint_sha256": "bcac79f0af5695d407b17a3d56da670e0e36bca3407af79ad11f2f0109344a1c",
    "early_stop_evidence": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/selection/u45_stop_evidence.json",
    "early_stop_evidence_sha256": "2a3aec7d7f03c0161da0ad500bba100996ad38626f1dfdbb636b794099eff6a7",
    "proposal_diversity_mean": 4.46400889983544,
    "run": "U45",
    "step": 100,
    "validation_common_planning_loss": 1.0015280377284483
  },
  "selection_rule": "minimum U31 held-16-log validation common_planning_loss over the exact saved/evaluated candidates (early-stopped U45 {100,500}; completed U47 {100,500,1000}); stable run/step/SHA tie break",
  "status": "LOCKED"
}


==> anc/server_snapshot_20260902/experiments/U49/calibration/metric_rerank_b64_lr1e5_bb7c/final_report.json <==
{
  "allowed_names": [
    "scorer.pred_area.mlp.0.bias",
    "scorer.pred_area.mlp.0.weight",
    "scorer.pred_area.mlp.1.bias",
    "scorer.pred_area.mlp.1.weight",
    "scorer.pred_area.mlp.3.bias",
    "scorer.pred_area.mlp.3.weight",
    "scorer.pred_area.mlp.4.bias",
    "scorer.pred_area.mlp.4.weight",
    "scorer.pred_area.mlp.6.bias",
    "scorer.pred_area.mlp.6.weight",
    "scorer.pred_col_agent.mlp.0.bias",
    "scorer.pred_col_agent.mlp.0.weight",
    "scorer.pred_col_agent.mlp.1.bias",
    "scorer.pred_col_agent.mlp.1.weight",
    "scorer.pred_col_agent.mlp.3.bias",
    "scorer.pred_col_agent.mlp.3.weight",
    "scorer.pred_col_agent.mlp.4.bias",
    "scorer.pred_col_agent.mlp.4.weight",
    "scorer.pred_col_agent.mlp.6.bias",
    "scorer.pred_col_agent.mlp.6.weight",
    "scorer.pred_score.mlp.0.bias",
    "scorer.pred_score.mlp.0.weight",
    "scorer.pred_score.mlp.1.bias",
    "scorer.pred_score.mlp.1.weight",
    "scorer.pred_score.mlp.3.bias",
    "scorer.pred_score.mlp.3.weight",
    "scorer.pred_score.mlp.4.bias",
    "scorer.pred_score.mlp.4.weight",
    "scorer.pred_score.mlp.6.bias",
    "scorer.pred_score.mlp.6.weight",
    "u7_future_score_rollout.residual_down.weight",
    "u7_future_score_rollout.residual_up.weight"
  ],
  "batch_size": 64,
  "decision": "NO_GO",
  "evaluations": {
    "0": {
      "collision": 0.9961140155792236,
      "comfort": 1.0,
      "drivable": 0.9948186278343201,
      "final_score_bce": 0.31831108952433335,
      "fixed_halves_pdm": [
        0.9703107476234436,
        0.9552567005157471
      ],
      "oracle_pdm": 0.992933988571167,
      "pdm_score": 0.9627837538719177,
      "progress": 0.9335233569145203,
      "samples": 386,
      "sub_score_bce": 0.7049340114692332,
      "ttc": 0.9870466589927673
    },
    "10": {
      "collision": 0.9961140155792236,
      "comfort": 1.0,
      "drivable": 0.9948186278343201,
      "final_score_bce": 0.3186944267601547,
      "fixed_halves_pdm": [
        0.9683130383491516,
        0.9554448127746582
      ],
      "oracle_pdm": 0.992933988571167,
      "pdm_score": 0.9618788957595825,
      "progress": 0.933942437171936,
      "samples": 386,
      "sub_score_bce": 0.6641018631544755,
      "ttc": 0.984455943107605
    },
    "25": {
      "collision": 0.9961140155792236,
      "comfort": 1.0,
      "drivable": 0.9948186278343201,
      "final_score_bce": 0.3193396498193395,
      "fixed_halves_pdm": [
        0.9670504331588745,
        0.9558807611465454
      ],
      "oracle_pdm": 0.992933988571167,
      "pdm_score": 0.9614655375480652,
      "progress": 0.9355410933494568,
      "samples": 386,
      "sub_score_bce": 0.6083195005673818,
      "ttc": 0.9818652868270874
    },
    "50": {
      "collision": 0.9961140155792236,
      "comfort": 1.0,
      "drivable": 0.9948186278343201,
      "final_score_bce": 0.320187623482294,
      "fixed_halves_pdm": [
        0.9656163454055786,
        0.9557996988296509
      ],
      "oracle_pdm": 0.992933988571167,
      "pdm_score": 0.96070796251297,
      "progress": 0.9363136291503906,
      "samples": 386,
      "sub_score_bce": 0.5296174843694262,
      "ttc": 0.9792746305465698
    }
  },
  "fixed_halves_pdm_delta": [
    -0.00469440221786499,
    0.0005429983139038086
  ],
  "frozen_after": "1bac151e045564beb011a1e54ff76ce2a9dc71ee7a1a7c63b9738b9cb070666b",
  "frozen_before": "1bac151e045564beb011a1e54ff76ce2a9dc71ee7a1a7c63b9738b9cb070666b",
  "gates": {
    "both_fixed_halves_positive": false,
    "collision_nonnegative": true,
    "comfort_nonnegative": true,
    "frozen_state_unchanged": true,
    "held_pdm_positive": false,
    "ttc_nonnegative": false
  },
  "initial_checkpoint": {
    "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U45/formal/b32_lr3e5_bca2/planning_step0100.pt",
    "sha256": "bcac79f0af5695d407b17a3d56da670e0e36bca3407af79ad11f2f0109344a1c",
    "source_evaluations": {
      "0": {
        "common_planning_loss": 1.064853191425791,
        "future_score_teacher_loss": 0.0,
        "future_temporal_loss": 0.0,
        "proposal_diversity_mean": 4.587395833088801,
        "samples": 386
      },
      "100": {
        "common_planning_loss": 1.0015280377284483,
        "future_score_teacher_loss": 0.0,
        "future_temporal_loss": 0.0,
        "proposal_diversity_mean": 4.46400889983544,
        "samples": 386
      }
    },
    "step": 100
  },
  "lr": 1e-05,
  "navtest_outcomes_used_for_training_or_selection": false,
  "no_checkpoint_saved": true,
  "peak_allocated": 4353753088,
  "peak_reserved": 8124366848,
  "runner_sha256": "bb7cce3c3ce92d68766878995f1c798ccbf0449a050d99ae1da8d8977755bac9",
  "runtime_seconds": 474.1170685812831,
  "schedule": {
    "batch_size": 64,
    "hash": "df278160805d1238f4674d9793830da274259d1bc1be4abe15922206dd4f5300",
    "log_exposure_imbalance": 0,
    "log_exposure_max": 40,
    "log_exposure_min": 40,
    "logs": 80,
    "steps": 50
  },
  "schema": "Drive-JEPA.U49.V1.metric-aligned-reranker.v1",
  "status": "PASS",
  "steps": 50,
  "sub_score_weight": 1.0,
  "u12_helper_sha256": "e0dfaf83b6728298b6b82a70775d2976fbfed06b898433747dea3db2b6df9d49",
  "u31": {
    "cpu_preloaded_pinned": true,
    "future_teacher_fields_present": false,
    "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U31/data_v1_balanced_cap32/cache_manifest.json",
    "rows": 2682,
    "seconds": 42.03611817397177,
    "selection_path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U31/data_v1_balanced_cap32/manifest.json",
    "selection_sha256": "0729dc1f872ee7106ac776860b2bf1939cceab78f3ee7c0506a5838340ea96ca",
    "sha256": "4dc0c8a2a274c01e0b030e8b1d7cca9518c96ccd835ce234d4a7828c58805d45",
    "train": 2296,
    "train_logs": 80,
    "val": 386,
    "val_logs": 16
  },
  "u43_helper_sha256": "bca22e314b453b3a8e26145e8d4aefe3708daf90daac4b0323befe12738cafb8"
}


==> anc/server_snapshot_20260902/experiments/U49/calibration/metric_rerank_b64_lr1e5_bb7c/steps.jsonl <==
{"final_score_bce": 0.31275463104248047, "gradients": {"scorer": 482.50827822089195, "u7_future_score_rollout": 0.711695946753025}, "loss": 1.0102825164794922, "step": 1, "sub_score_bce": 0.6975278258323669}
{"final_score_bce": 0.27144521474838257, "gradients": {"scorer": 465.3324189335108, "u7_future_score_rollout": 0.4106333088129759}, "loss": 0.9538634419441223, "step": 2, "sub_score_bce": 0.6824182271957397}
{"final_score_bce": 0.29390737414360046, "gradients": {"scorer": 473.0369630008936, "u7_future_score_rollout": 0.38717368245124817}, "loss": 0.9817243814468384, "step": 3, "sub_score_bce": 0.6878169775009155}
{"final_score_bce": 0.3297426700592041, "gradients": {"scorer": 452.67395877838135, "u7_future_score_rollout": 0.39881908893585205}, "loss": 1.017538070678711, "step": 4, "sub_score_bce": 0.6877953410148621}
{"final_score_bce": 0.2982184886932373, "gradients": {"scorer": 472.3846338391304, "u7_future_score_rollout": 0.46052410267293453}, "loss": 0.9819962382316589, "step": 5, "sub_score_bce": 0.6837777495384216}
{"final_score_bce": 0.2774021625518799, "gradients": {"scorer": 471.72674326598644, "u7_future_score_rollout": 0.4606259874999523}, "loss": 0.9519189596176147, "step": 6, "sub_score_bce": 0.6745167970657349}
{"final_score_bce": 0.2872732877731323, "gradients": {"scorer": 454.59038327634335, "u7_future_score_rollout": 0.389205290004611}, "loss": 0.9590843915939331, "step": 7, "sub_score_bce": 0.6718111038208008}
{"final_score_bce": 0.3264290690422058, "gradients": {"scorer": 467.5016619861126, "u7_future_score_rollout": 0.5944246221333742}, "loss": 1.0024609565734863, "step": 8, "sub_score_bce": 0.6760319471359253}
{"final_score_bce": 0.3029813766479492, "gradients": {"scorer": 439.71443267166615, "u7_future_score_rollout": 0.45390249602496624}, "loss": 0.961824893951416, "step": 9, "sub_score_bce": 0.6588435173034668}
{"final_score_bce": 0.30515509843826294, "gradients": {"scorer": 451.3869979530573, "u7_future_score_rollout": 0.4503776915371418}, "loss": 0.9684875011444092, "step": 10, "sub_score_bce": 0.6633324027061462}
{"final_score_bce": 0.29505735635757446, "gradients": {"scorer": 447.2399698346853, "u7_future_score_rollout": 0.37773463129997253}, "loss": 0.9509744048118591, "step": 11, "sub_score_bce": 0.6559170484542847}
{"final_score_bce": 0.2937338352203369, "gradients": {"scorer": 427.02196592092514, "u7_future_score_rollout": 0.45979588106274605}, "loss": 0.9402657747268677, "step": 12, "sub_score_bce": 0.6465319395065308}
{"final_score_bce": 0.3121247887611389, "gradients": {"scorer": 479.3164701759815, "u7_future_score_rollout": 0.8727761656045914}, "loss": 0.9701235294342041, "step": 13, "sub_score_bce": 0.6579987406730652}
{"final_score_bce": 0.2939375638961792, "gradients": {"scorer": 433.6069609820843, "u7_future_score_rollout": 0.4277991522103548}, "loss": 0.9371050596237183, "step": 14, "sub_score_bce": 0.6431674957275391}
{"final_score_bce": 0.2849009037017822, "gradients": {"scorer": 445.58319744467735, "u7_future_score_rollout": 0.4748624563217163}, "loss": 0.9232219457626343, "step": 15, "sub_score_bce": 0.638321042060852}
{"final_score_bce": 0.263253390789032, "gradients": {"scorer": 432.9410993307829, "u7_future_score_rollout": 0.3905569389462471}, "loss": 0.8903713822364807, "step": 16, "sub_score_bce": 0.6271179914474487}
{"final_score_bce": 0.29226547479629517, "gradients": {"scorer": 422.34504137933254, "u7_future_score_rollout": 0.4547219928354025}, "loss": 0.9222723841667175, "step": 17, "sub_score_bce": 0.6300069093704224}
{"final_score_bce": 0.30533459782600403, "gradients": {"scorer": 441.34208984673023, "u7_future_score_rollout": 0.434831690043211}, "loss": 0.937379002571106, "step": 18, "sub_score_bce": 0.6320444345474243}
{"final_score_bce": 0.28580188751220703, "gradients": {"scorer": 422.768990367651, "u7_future_score_rollout": 0.4614564850926399}, "loss": 0.9093708992004395, "step": 19, "sub_score_bce": 0.6235690116882324}
{"final_score_bce": 0.3228285014629364, "gradients": {"scorer": 440.8982857763767, "u7_future_score_rollout": 0.5056227706372738}, "loss": 0.9485033750534058, "step": 20, "sub_score_bce": 0.6256749033927917}
{"final_score_bce": 0.32484206557273865, "gradients": {"scorer": 435.2585172355175, "u7_future_score_rollout": 0.6158172134310007}, "loss": 0.9483036994934082, "step": 21, "sub_score_bce": 0.6234616637229919}
{"final_score_bce": 0.32114219665527344, "gradients": {"scorer": 429.0377010256052, "u7_future_score_rollout": 0.5223572291433811}, "loss": 0.9371995329856873, "step": 22, "sub_score_bce": 0.6160573363304138}
{"final_score_bce": 0.31563600897789, "gradients": {"scorer": 424.9222357869148, "u7_future_score_rollout": 0.43805685453116894}, "loss": 0.9298191070556641, "step": 23, "sub_score_bce": 0.6141830682754517}
{"final_score_bce": 0.302558958530426, "gradients": {"scorer": 416.2916629612446, "u7_future_score_rollout": 0.5146727003157139}, "loss": 0.9111427664756775, "step": 24, "sub_score_bce": 0.6085838079452515}
{"final_score_bce": 0.2842685580253601, "gradients": {"scorer": 410.4395279288292, "u7_future_score_rollout": 0.4161653760820627}, "loss": 0.886515200138092, "step": 25, "sub_score_bce": 0.6022466421127319}
{"final_score_bce": 0.3138143718242645, "gradients": {"scorer": 415.64459551870823, "u7_future_score_rollout": 0.6845385767519474}, "loss": 0.9170379638671875, "step": 26, "sub_score_bce": 0.6032235622406006}
{"final_score_bce": 0.2924664616584778, "gradients": {"scorer": 419.85647071897984, "u7_future_score_rollout": 0.4536840692162514}, "loss": 0.8853517174720764, "step": 27, "sub_score_bce": 0.5928852558135986}
{"final_score_bce": 0.3174917697906494, "gradients": {"scorer": 413.7858172506094, "u7_future_score_rollout": 0.5637058429419994}, "loss": 0.9122248888015747, "step": 28, "sub_score_bce": 0.5947331190109253}
{"final_score_bce": 0.31309810280799866, "gradients": {"scorer": 391.49813774228096, "u7_future_score_rollout": 0.4698223117738962}, "loss": 0.9049750566482544, "step": 29, "sub_score_bce": 0.5918769240379333}
{"final_score_bce": 0.3104705214500427, "gradients": {"scorer": 397.9593469053507, "u7_future_score_rollout": 0.4488425813615322}, "loss": 0.8985669016838074, "step": 30, "sub_score_bce": 0.5880963802337646}
{"final_score_bce": 0.28910577297210693, "gradients": {"scorer": 392.22471833229065, "u7_future_score_rollout": 0.39226714707911015}, "loss": 0.8676860928535461, "step": 31, "sub_score_bce": 0.5785803198814392}
{"final_score_bce": 0.32203057408332825, "gradients": {"scorer": 382.8495167195797, "u7_future_score_rollout": 0.3855838142335415}, "loss": 0.9066277742385864, "step": 32, "sub_score_bce": 0.5845972299575806}
{"final_score_bce": 0.30062615871429443, "gradients": {"scorer": 393.33732002973557, "u7_future_score_rollout": 0.4685389418154955}, "loss": 0.8770805597305298, "step": 33, "sub_score_bce": 0.5764544010162354}
{"final_score_bce": 0.3502234220504761, "gradients": {"scorer": 390.9399841725826, "u7_future_score_rollout": 0.5298351384699345}, "loss": 0.9296956062316895, "step": 34, "sub_score_bce": 0.5794721841812134}
{"final_score_bce": 0.3179855942726135, "gradients": {"scorer": 413.757920563221, "u7_future_score_rollout": 0.6526216398924589}, "loss": 0.8925216794013977, "step": 35, "sub_score_bce": 0.5745360851287842}
{"final_score_bce": 0.3203190565109253, "gradients": {"scorer": 423.33355593681335, "u7_future_score_rollout": 0.7603910565376282}, "loss": 0.8904244303703308, "step": 36, "sub_score_bce": 0.5701053738594055}
{"final_score_bce": 0.28011101484298706, "gradients": {"scorer": 406.662399366498, "u7_future_score_rollout": 0.5248116180300713}, "loss": 0.8353064656257629, "step": 37, "sub_score_bce": 0.5551954507827759}
{"final_score_bce": 0.34861403703689575, "gradients": {"scorer": 400.71942788362503, "u7_future_score_rollout": 0.8071614094078541}, "loss": 0.9213473200798035, "step": 38, "sub_score_bce": 0.5727332830429077}
{"final_score_bce": 0.317892849445343, "gradients": {"scorer": 372.64259600639343, "u7_future_score_rollout": 0.44111065566539764}, "loss": 0.8834149241447449, "step": 39, "sub_score_bce": 0.5655220746994019}
{"final_score_bce": 0.25577443838119507, "gradients": {"scorer": 398.74796494841576, "u7_future_score_rollout": 0.5283206105232239}, "loss": 0.7957203388214111, "step": 40, "sub_score_bce": 0.5399459004402161}
{"final_score_bce": 0.29187485575675964, "gradients": {"scorer": 390.9975756406784, "u7_future_score_rollout": 0.5670419074594975}, "loss": 0.8423571586608887, "step": 41, "sub_score_bce": 0.5504823327064514}
{"final_score_bce": 0.25657421350479126, "gradients": {"scorer": 393.1125562787056, "u7_future_score_rollout": 0.5373027920722961}, "loss": 0.7913167476654053, "step": 42, "sub_score_bce": 0.534742534160614}
{"final_score_bce": 0.3103247582912445, "gradients": {"scorer": 377.264333486557, "u7_future_score_rollout": 0.45105347223579884}, "loss": 0.8555192947387695, "step": 43, "sub_score_bce": 0.5451945066452026}
{"final_score_bce": 0.31571298837661743, "gradients": {"scorer": 371.8571095764637, "u7_future_score_rollout": 0.5920837000012398}, "loss": 0.8581202626228333, "step": 44, "sub_score_bce": 0.5424072742462158}
{"final_score_bce": 0.2725505828857422, "gradients": {"scorer": 388.9370010048151, "u7_future_score_rollout": 0.5419153347611427}, "loss": 0.8016480803489685, "step": 45, "sub_score_bce": 0.5290974974632263}
{"final_score_bce": 0.26922839879989624, "gradients": {"scorer": 379.39628353714943, "u7_future_score_rollout": 0.5074128471314907}, "loss": 0.7946850061416626, "step": 46, "sub_score_bce": 0.5254566073417664}
{"final_score_bce": 0.2932608723640442, "gradients": {"scorer": 378.33496820926666, "u7_future_score_rollout": 0.6760233044624329}, "loss": 0.8263978958129883, "step": 47, "sub_score_bce": 0.5331370234489441}
{"final_score_bce": 0.33578866720199585, "gradients": {"scorer": 370.8743286430836, "u7_future_score_rollout": 0.5285543724894524}, "loss": 0.8695195317268372, "step": 48, "sub_score_bce": 0.5337308645248413}
{"final_score_bce": 0.34004369378089905, "gradients": {"scorer": 367.15490078926086, "u7_future_score_rollout": 0.6468476392328739}, "loss": 0.8761447668075562, "step": 49, "sub_score_bce": 0.5361011028289795}
{"final_score_bce": 0.30310824513435364, "gradients": {"scorer": 369.8144890367985, "u7_future_score_rollout": 0.622261106967926}, "loss": 0.8268487453460693, "step": 50, "sub_score_bce": 0.5237404704093933}


==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/byteorder <==
little

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/101 <==
ћn?"i?l?Âc?ì`:?_3?'æo?s?ôìm?;•H?Cl?F>k?‰Œe?"N?κs?Io?h?âSm?"^f?µÍH?&4t?
Õs?Ûh?ÒHi?zaX?ås?+sn?§6h??m?­;f?N<k?MÓj?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/103 <==
Ýl?#Qp?á'm?S¨^?»h[?¥NZ?ý;a?D^p?ÂýY?‡C?	þg?P'Y?XEU?q;_?"×m?	D[?xdX?Aõj?LÄi?–X?ûu^?²§s?žf?Ø\?jºX?oø\?·kZ?½}b?rX_?I=]?0'j?ðú\?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/105 <==
ºÁu?w?6Ús?xÈ`?k?qh?Dþq?Ž²t?iÿf?"~:?ҝn?$gh?á_?ùæk? Bw?&¹o?¾qa?"®m?Ê-l?ÛQh?ÅSv?ì]x?×0l?f'e?¹pK?@îs?'l?ºàf?3m?"Fj?w?-³i?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/107 <==
´ú>MÖ>¨lG?ó¤Í>ȑ•>©Ë='çW?†©º>ãR>ñ1E?'M?õ^?DŒ\?æW–>®*E?_äY?*Î]?.ÏZ?.R2?!Z> ?W?°,?ù±é>¨^]?¸šK?úbZ?.>_?ˆîZ?»¾S?§jz>ך?¢	X?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/11 <==
<B?)?Ø¡I?ýzZ?$€Œ>ö­>X‰a?ä°%?Vµ>Ì@?6Ÿe?Žôc?Ûd?ì?Å M?æfa?ëôb?f›`?ߞS?å¯f>«$J?ŒI?ßû>?'¹c?05W?SV?¨.c?¥
`?4åc?	?g×'?c?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/111 <==
éaD?cn>¬èÈ=ë¼Q?xƒ=±é(?‰.Y?ú;?æ©>±Ø@?~4Y?*f]?"çY?Î+5?¹¶T?'[?d[?ՓL?<¥E?Ǧ=S'[?ÛÃ?4K;?§([?Ò¡Q?½^]?œp]?ü?\?W€W?É-	?KJ=³U?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/113 <==
~@ý=‹¯Ú=ž—7?£ª]?J(N>Y#%?Ý6S?-Ó=њ™<Ðò8?YHË>M,P?‰{Y?"V?4ï?|>H?¼ V?*·O?<*\?Ðz=½$C?ó±c>öí™=Ú>Z?æT?Gª>?†K?5D?°iU?*¶<}F?¨»U?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/115 <==
ú-›>Lùº=ÀËU>r&¥>ÐÙ=éL'<¨zU?´>ª='ÔF?ÚRF?Ì´Y?#n[?›žÍ<å&?LOT?®úZ?—<;?Ohê=	…=:xF?ü1­>"â–>Xe[?pHJ?æxN?ÀDY?o1R?
V?î½í=c>KX?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/119 <==
Éc?­9?hë[?ÞF?a?žŽe?»‡c?x¸C?`õP?	ì2?'`?(`\?˜ùL?]µd?SZ?9üg?kUN?Ï[?‰G]?Ÿ€Q?jf^?W?DŸV?réZ?´òD?íÜ`?ý²b?*"X?{êe?q>;?ˆ/d?5©b?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/121 <==
ˆ¼Y?Ü^?êR?/*D?""G?òR?§a?Ï!E?³Þ7?i--?iå`?oa?­ÆR?ãK?FV?¬ºe?ÁŠZ?"1I?ì§O?åC?nXX?
{Z?>`O?!…a?ÒA?VEX?
^f?§8\?Dd?R4??ͯ>?Pd?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/123 <==
–z?K	|?Obg?™­J?›Ýd?íjC?Ri|?çs{?NÝl?±­S?¾áw?Éhw?ÚXm? r!?|?­gz?úr?s¡]?
-?¯r?Ú¬}?ÛU}?Mr?B^v?Ülf?Kx|?ˉx?‡Üg?[{?ÆxI?ú}q?x?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/125 <==
"x@?YXb?Ôb?KEB?—òY?ës\?ËQN?ñü?5éU?ÒØ8?-îL?£H?g{??úCX?3-O?'T?	©@?£œX?-VR?6ËI?î˜@?L'f?ÏzB?npG?¸F?~JJ?yøL?kN?žR?Ý2R?3d?;L?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/127 <==
'BX?×X#?WZS?a"<?à(Ú>2Ž/?ÑT[?ì_N?N¼L?ûã$?‡®_?"_?µêZ?æié>¬(S?†8]? ß^?LyT?ÆX#?–È?ÊnU?MT?Ê´N?¶]a?]T0?=ŸU?&¿]?/]Z?ô\?w~I?)?¨ƒ\?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/129 <==

ù8?xa9>áÀ´>Ìâ?^%=d=ç"3?"?"?5*;?hC?bQ;?QN?½é®=l©ó>êÝ.?±'H?I[?×£´=$ˆÐ=•ã?
ë>MK'?½àE?g8I?›?#‡1?éQ??Ó¶7?øc ?ŠËÆ=AÝ9?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/131 <==
"#4?j>hd<?ÕÝt?—­="ˆ?ƒl?¹bœ>ø¼=¤ÃQ?Œ
b?qÉq?ñ>m?B]O?\"`?%in?\Œn?ÔYm?rY?ᮝ<íkS?Ëèô>|a?=Õp?`uk?¿Ña?ýµo?ê#o?4Wo?€œ¦>¦
?z»o?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/133 <==
µÄ>	ßå<€†ö>–~n?ÓjÌ;÷">"£j?v=&ë‡="»A?ëGR?q¡r?¬m?Ü+I?ÇX?NÆm?û'n?Zëk?ŒO?‰a;ˑ2?W:¥=#c?Ap?"$d?ctY?6Öq?Î.m?–q?©h>Z
[>,øq?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/135 <==
â?²Û<µÌ§>t'f?q÷<œ=¤•.?\¢ˆ=_=€':?É;%?µd?gg?vÍÐ>Ø?>ËD?3ºd?ns&?ÜM?ƒ­;æ÷µ>ô'>㻾>4$e?ÚêR?²?^|U?¿&F?–9??⒑>='Ì=@X?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/137 <==
ËïŸ> ò<˜óö>Ûïp?éØ÷;(-¿>Új?@ƒé<ƒ'z;Ng'?"¡M?A•n?\]k?q¥I?Ü?]?	Ön?hÜk?îl?Z"E?'Tµ:܊?"5å= n)>ll?œÀf?P÷J?ž4n?â¹f?ôm?-=Óè">^Wl?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/139 <==
ÞjK?ÑÕ>\[?Xbl?!ï>½B?èm?+I?¥ÿª>`??ÎUl?nPd?sZ_?vQ?gp?hSe?<_?bmo?N—e?B€>TÕl?¦ N?ïŠ
?õc?+ÐX?ÞUi?Ke?Þvk?j?j?·N?ƒSS?4-g?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/141 <==
£s->M€?<p?Xé?s(_<°!=g~?W§;´C½;ž?&Qi>¥'?ÖS?3r¿=hvØ=ô?fh?LÔ`?·d`?J6D;–J?ˆ>×Äó=ŋ?d×?Õà>_?OÎ~?s…?¤?¯Ul?ɀ?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/143 <==
ÝP$?ø^=©õ^?Vz?é#<€<|	|?3Œ§<Úɪ<¦S?Øõ¼=¼ø}?¨Î}?­ý§="X
>5–|?êþ}?›Í@?[>?²ãŠ;-áo?)؞>¶–=Qü}?*,?U,p?®½}?<y?«Ã}?Æw`?­k?¡Æ}?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/145 <==
'b²>nK–<~ ®>"¼r?X2~;¬¾<ÕP)?Ṕ=¨·<Ý??>¿K?=Ho?Gàr?«ñ>NÅö>ZáI?Uq?Ê]?±Þ%?ß4É:°Ç©>&…ë=rÊ¥>:în?µÖ_?T(?~Z?i³h?­'N?ùñ¸=£å¬=T7d?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/147 <==
XL~?et|?ÖHy?(ZZ?O°x?µ|?xÏ~?­Úy?Ò«3?Õ'?I|~?®Ò}?ëo?àÈ~?ˆþ~?K?žÈu?y?E?ÛEq?ÃÁ}?Ò7|?!æP?T{?¤g?žŒ}?ÁÑ~?-~z?´Ú~?<*?p÷z?bS~?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/149 <==
³è>ÒX<:£Ï>w6r?Ïè";vW =ÁY?ÈÜÏ=Òp"=3@?ÚÈI?TÍs?qr?T ?
o??ôød?E q?Yc?`´??BÛÕ:Ã?QoÁ=öpÇ>ùÀr?GËg?{z;?Ú!n?
l?1j?ya/>>£tp?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/15 <==
܃x?
ßu?'$r?ÀR_?)b?€³Z?·ïl?—{?ÍDz?í9?	r?É4e?%_?'x\?âu?æYi?½ã_?‰æp?õ®i? ?k?ÊÛq?|ûz?Žèq?Rlb?aP?LFn?R£g?"©i?2i?ëw?*.q?áÛe?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/155 <==
ê×D>Àą;š[‰>ú¿r?ÃØR;åÖS>Ùô=?bŠ%<ÝÂÙ:yd:?uä>ÇÇq?-*n?N©G?¡ý7?¶È\?4Zo?Ë]?c»??¿s:²i/>‰'u<Öò>˜õp?©Ãc?€Œ>Wk?Ä]?Ãc?ž(^<,5õ=ßn?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/157 <==
´$u?S"x?DÕq?-ÝT?èp?Mt?ª~?Í÷q?<ïE?2U?ÿw?y1}?\Žr?¡°{?zíz?Ã~?¸Rw?½n?" z?N(j?'=|?su?$¥R?Œr{?1TU?3|?åe}?ûþo?ÀÃ}?D¹A? r?³v}?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/159 <==
äÀz? ßw?ÏDs?¯e^?åŽo?Òu?-q~?:w?²cJ?ÞV?Òy?S}?Jâp?Nz?,I|?»~?Äñu? ‹q?C|?"Ìe?«ÿ|?Õw?`?;z?iW?[S|?èW}?í…t?¬ö}?ŒÅ-?gør?­š}?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/165 <==
ñB'>ze¿;f·Æ>À's?¬Œ;t">ía?#ß<Âxƒ;/M+?cA??Š2q?Tl?O›L?½®^?Nxj?˜âl?Ìd?$s6?gÓ:ßìÚ>±ƒ=	R>ßIo?¥(i?"Ð?Œ*o?ë¬d?\»l?&ó7=÷I'>S»n?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/17 <==
«|y?BŒu?RÊq?ÕE`?ßËf?=l]?f+k?yd|?J8y?Tf8?X]t?ãõc?S[?ä·^?Áhs?OÞg?y`?Ë*r?j?ú%j?ý~o?W{?r?‡_a?/J?rök?îže?ùpk?‡ng?^ñv?¡²p?õ§e?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/173 <==
;v~?£¾x?ú{?{ÓV?.Ko?êw?LÖ~?
y?']
?Ø6$? h~?ÐAw?Ãc?ėz?™??Íh?­Â{?Rë~?-k^?(Ü}?Õs|?È/w?¯p?o?îs}?=:}?:P{?åE~?Bd(?'—y?#óz?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/175 <==
±Îu?Y´o?3l?éÌ@?Âdf?["p?Áæq?þn?'œ`?Ò<5?ûRp?$[?À
O?Íe?«&u?q/g?¦˜R?o?l?¨_c?ýËQ?iw?Vþw?4b0?txW?zè=?Xr?c¬_?ÙZ?Pàg?u¹J?õ"r?š_?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/177 <==
e>ž>…f=Žhc?7Ñ?…]<Ip¶=Wb~?¬°Ø;ᢰ;›~?¨Ÿ{>W{?]?ËÇ>\†>ò~?6]?ó{c?qp?›0k;.¿q?pÇ#>=§×= †?8U?0{m?Jt?—}?X^?¬"×>š'a?Zj?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/179 <==
nEÔ>Mƒ <Gª®>ùùq?JÄ;´T=i?k^°=: Ú<Âp5?'>'?ë.e?M[n?™šÛ>tðÉ>ڇ5?Á‹h?n9?)à?E[;KEŽ>cnJ>ð]§>ñd?¥`\?‹ï>­5J?!ŽW?h72?z©#>ÁpÏ=íUN?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/181 <==
˗ò>…<ß5÷>ßÅw?Xf-<b>fKV?èu=<‰QD?&ÖS?zp?To?71?¦y7?0Kc?Ìín?'nV?̀@?â1;/?òèP>Xá¨>&œo?·àm?Å*?ÞÅg?"Hi?´e?Lå>2¨^>íÀj?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/183 <==
<ªø>1<;a?O<~?âú;Йq<Ts?wŽã;àÕR<ž}?T¡'>{?.‰{?¢¤=ä¨>'Ty?æ›{?œþF?Ÿ2M?8%h;QÓo?å–k=éŠ9=Áñ{?Ÿi|?þðn?Ø2{?ǐx?Ù©{?ؼ?*•?'|?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/185 <==
7"?Ÿ£¡=}é?Våm?"Ô¬<šŠÏ>"GQ?¢³6>I{=–
6?J[Q?ù%j?ði?× ?Þ/?=¢]?Ç}h?i‡K?)?£íç;+D%?Áüã>4?zµi?À.]?†F?ª!a?
9a?џ_?8ì>([š>f?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/187 <==
°Kr?Æn?$n??E[?«ce?V{k?¾Î|?óÙn?n[,?¢$?ÿ¾t?e…{?î¨s?ß+p?®…x?hN|?ç¤w?¹n? r?M€[?öS{?Êr?9,Z?ªrz?@4?mÐz?»Îz?úõh?x¢|?¨0?›Ll?Xš{?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/189 <==
xtx=›"Ñ;¥ù™>€r?QI<…Ž˜>&k?¾òé;öÃ;;ód?•>×üx?>Gt?2V(?pCð>Ÿ*c?	Âv?
c?ª|]?â
;ž´=&…ú;[Ã_=BAy?Ì3n?ep>¶Gv?«
[?\õn?i¶|<j><y?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/191 <==
DÚ(?[.>ý?MÏn?"i7=yoè>k-I?!>k]>°p6?aO?Îáj?bi?×w'?û%?ˆŸ[?/³i?í2N?'Ô-?ÿ50<¾M$?âh??½/j?Q0[?NC?¡½a?ùÌ_?ó\?ÕPþ>,d½>@ge?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/193 <==
?E§|?ßµ{?;]V?³©|?›Æ|?Y}?4(~?WH?9.'?Ux~?A`m?ðFS?íü~?¿²}?þ´}?µZ?#)z?͙?ñÒt?×
~?Ÿ^~?1¢t?Ze?"õb?'ˆ}?ÿIt?t6z?ý†x?f%X?¬á}?çon?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/195 <==
gã}?Ø|?›"z?hàH?ñy?2 {?þHz?P\}?a<?Æ"?¸ú{?,°d?8L?~?=|?""x?ü°P?´jz?é?DÂu?Jã{?q\}?øÎc?«É[?žð^?bez?¶|k?OÅr?†s?X¦B?>}?¨;f?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/197 <==
vt|?ð@e?mF{?íê^?ò|¡>&Ss?Ց{?ki?"à=?hò$?ÌB{?Ú`m?g\S?":c?ÀE|?4‹{?x]?äŒ{?dos?ÆüO?s»|?}?Fïo?=¥b?¶k?|?"t?b¶r?'v?zÅS?:P{?@q?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/199 <==
"Õ~?ëñ:?ìLM?!9k?">Ù6Ô>L|?(ˆh?qY1?–p?¸P?¥t?T9z?ú;?2³|?àïV?Kz?Ñ¢~?¼Q?šëì>¢[?Z7y?'|?"ö|?Éi?K"M?vËj?6~?5}?áøZ?,ü0?®Ä}?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/201 <==
wµ^?Â}T>!uV>N Ð=sL>Òø>e"?O.f?
qP?¡Ð">ã/d?F`?~~c?ʎ3>¬a?òV?öV?®ú<Nv§>'k=ôE?²–G?ܨR?»÷;?FΉ>´'V?÷$Z?È>œì>$1F?.@¥=NÊô>

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/207 <==
œÂy?#®z??|?q$N?HÓh?NÕr?âUl?ul|?¦zg?;–8?µÙt?‡¥[?rïR?¾`?Âu?'¡g?7ÜT?aÞ{?M{?[O`?²x?'a~?
™`?$$W?\?¸`t?}Ô`?=îj?§Èc?Af?
œz?Ëf^?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/21 <==
Ïp?¯¥[?ZØR?2»^?çÔ(?U8)?êr?ÇUq?>h?bKB?]k?¤Èj?™ña?Îã%?®m?vðo?ڄf?¾rX?‹¾:?‡A?át?¹"o?{"h?ýªi?3	U?s?¦Îl?ã¥b?šôo?¸_?¦‡K?ïÎm?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/211 <==
m{}?3?4þ>HË>@"k=r—Þ<¾à}?Ñv?oZn?cÍ6?ë:{?ôµ|?C½z?˜«ü=ý\x?"ëz?Zo|?9]0?ÛÍÔ=.9þ>ûz?Cr?Í>{?Pž}?nß?âmu?åÌ}?ÓZ?L|?fy?
°>‡ò}?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/213 <==
WGx?q?œ¯u?+*>?ÛÊ'?â`]?‰åq?w‰x?by=B2?Ns?[üZ?œCR?sþ>Þ,w?êPf?òT?àÝr?prq?¶<y?g†}?ͼT?5»V?U#<?av?{:_?ád`?…f?S–b?'Js?™—a?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/215 <==
ègC?8UY? =$?ښf?Mˆ>mõ–>	=]?i=?};É>Î8B?*of?Êö_?J{]?÷?û/c?ž²]?ð#]?SÞa?Ûe<?Û*N?»Z?vf?{¦Ô>Á]?-Y?£&X?ee_?ãµh?a¾_?[§>JœÛ>o)a?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/217 <==
"~?™]$?"&9?^ko?ÿPš>È"$?6éz?Œøb?ÏQ?ä`?(y~?–Úw?òÕs?;&?º{?J›l?˛w?$x?ìaL?+¢–>EVR?Jr?éÊ{?ë{?$¾k?=^?C…t?iò{?#)|?É´Y?ƒŸ?ÀÑ|?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/219 <==
2d}?²—}??;´X?ۜ|?ò¸~?.}?)ó}?šƒ^?ÕÞ0?×F|?›Ðl?œ‰[?.?qÂ{?9l{?B;a?ƒ;~?ó"?Ʋw?-~?J´~?«|t?nãe?qTe?uã}?<!t?9"x?Œy?i)S?ÈÍ~?šp?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/223 <==
Ù¿.?×;F=6?áj?­S<:Td>Y‡f?ÁÀ?ž«>ï"E?vNM?ß$k?Ãüg?™µ
?ð*Z?ƒh?¦Úg?½¥N?.}.?t1¾>jC?"¸‡>£Ý>\ôi?~m^?ÑY?ÊCj?M'f?â2k?Y´¯>ÈMQ>XGk?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/225 <==
;~~?Ú}?S'{?æÏY?)wz?‰+}?‡‡~?-c}?¥žG?#?Œn}?T~v?ƒ»c?"ª~?LÝ|?×ä}?Uk?8{?Òa?ºÓs?¿~?Jè|?ln?Sq?±i?ä}}?°Ôy?«ùw?Á|?9CW?;Ü|?¨ïx?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/227 <==
ýªz?°t?~t?zn?æwi?ò÷t?S]p?aGz?c|s?ÞC?6Rv?L¶i?`3d?V~q?‡Ks?©k?od?Ëw?ì{v?Lõf?̚p?Råy?þs?×Gg?C®d?:?p?ïl?E£o?"m?ìYs?ì«r?i\i?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/229 <==
Ú}?¹?ò>áá~?\õX?ÐAa?¦'q?±Ú}?,o?V}§>Ù+??Ó|?¥'i?Ü4O?åÌW?¿;~?u/~?Ò4R?U?o}?
<Ú>ê¨z?
?Wxq?zö_?£¬z?ý\{?àxs?ÿ­}?TYz?
;?Íz~?–Ùr?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/23 <==
ýÆw?
Vv?—…q?µ(`?Ae?hÃZ?ìk?@Ã{?vx?G"9?²Æs?J»d?Kô]?›Y[?βt?šuh?<ˆa?
r?g‰h?¸bj?ª»o?Ët{?áp?DÊb?,ËL?Hl?GNg?¦ój?©ðh?B"t?âÇp?úAf?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/233 <==
þ~?k#?Qï{?Èü~?ƒ<n>+%?mö~?w?oE?ø%{?ž?‹7?S‡}?¯SV?֒~?ðò|?·¥~?™—?¥%~?«÷Ÿ>Ño?C{?#Ô|?ë]?,¦~?£Ür?sM~?ý?£?Îq?RR?0N?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/235 <==
>/}?´]#?Sô?Î:X>0¥Ð=Ϭ¸<Ñ\~?õv?ƒUq?˜‹<?™ôz?.t|?»{?<=Ew?Ý[|?þn|?V7>?Áf¦=ßß?8${? s?¼°{?(Í}?aÝ>†ïv?¬!}?u+K?UP}?Íw?¿çÅ>7~?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/237 <==
 '%?.Χ=lœ>÷to?ü[>Nôß=`3_?¡j?ìԔ>³©L?ã0?añr?­Òm?O?¶W?Éag?/üm?ÝJ?†Ì?ª£>°à>'Õ®=Ö]?cîp?Íi?ºÓ?}âp?RÃj?+Ân?ûuÄ>³Ðæ=ùr?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/239 <==
4~?GdB?#i?¬gR=ʉÇ>àE(=A•~?Læ{?Xj?‡ÿ??å8~?M±}?^€~?q^m>|Æ{?÷|?Ã\~?»y?Z(=Í?"||?'{z?×{?X?Üþ>*rz?zk}?`m?:~?fšx?¡×E?ýú~?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/241 <==
@V?ƒwh?êÕf?˜gc?Á!_?áf?"Ž^?Waa?üvS?ß½5?ù9^?Q2?Aé+?·ùh?"{q?ÁOC?á--?u\c?'ýl?u•L?£hn?
Öl?24?aà.?®K?²‡L?Þ¦@?#-^?‹¶I?¢#=?Äk?:	I?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/243 <==
Ióx?ølz?ŗ{?ˆNv?¬'q?•x?!u?³B|?‰ãu?'xA?­ûy?I(m?«{e?å2y?@Ëx?K
p?½ÿg?iH|?(}?Xïp?ßx?oÑ{?
q?".j?¡k?bÕu?Szo?±Ws?Ðq?"t?z?4Ýl?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/245 <==
¤f?ýÏ[?ñi?]ûS?{5c?fRk?Vr?]?ÜÁO?Ât/?Õâi?‡l?õ[?ù—k?<£k?Ûßr?y`?N9g?j…i?üLQ?Ö?u?/øh?¸ÔT?h?T¯P?'"r?´ân?¯-d?2ªo?©B?`g?Wk?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/247 <==
&0~?»á?"öw?¥1u?·>m>¬M?U*?8{f?QB.?ðDu?Å£?@í~?ÈÖ{?ÁwQ?«ª~?«Æ|?'Ó}?yY?íy?á̗>ã`u?«üv?˜O{?f!?{‹~?»Kr?]&~?(?z@?Ñâ[?ªüQ?M?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/249 <==
§¶:?ׇ(?1½O?éhD?é¡+?ƜK?eöR?aH?[ó-?‰æ0?ÊY?¼L]?&TT?œoN?…°_?Ûa?«#X?KðU?K?‡W?§`?víT?Oâ!?
ÏX?µ@B?a? ß`?	†Y?Ë(V?ü,?WK?ìŸS?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/25 <==
u‡+?È1?؂A?{PO?Ãöz>¸Cˆ>O³J?û·%?Áô>9s:?·×^?•V?0Z?yê>xÄE?n×I?ZgZ?Ù\?DL?™°">	ê?ÑbI?T»-?"[?&7P?Í</?¨ŠQ?ð]?üxV?™	?Èc?r–Z?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/251 <==
ja?'Hj?ÔX\?ŽY?2RV?d<?Ýém?"}j?¯è)?åí+?¤Rt?™…=?_ê9?ÿžB?
r?SñS?_¢;?M•m?!"^?²H]?¤¢t?
zs?Ðñ.?<^4?¯YH?øOd?Ðh4?dåj?¶Ó\?Zo ?÷Y?û×Z?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/253 <==
Ž¥w?øóz?t¤~?oõ~?ôyv?žÀ~?vz?º›z?'r?°e?]•{?È+u?8s?]É|?w^~?(ws?Z÷r?£F?ð?ïÆp?i5|?Ã|?K+o?1Õt?!z?Ímy?:q?Í}?áÜy?Ð'b?VÌ}?^ùu?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/255 <==
~>?º®=èä-?¬s?@šé<®>zÐm?_è=v!=´}2?Œóm?Ègp?d¢k?Å$O?…¼o?µÂm?'¯l?ÿPo?FhY?ÅÞ;TÔ;?ªìa>¤Ê?ã÷n?=-k?I»]?nÉo?vLq?ž~o?Ø^>=Áû>0
p?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/259 <==
¿fd?øÕl?˜¥b?¦š-?k'R?b¿??í'w?y\d?a;N?‡°?d¢`?åÒp?ñ:Y?²ÐF?öu?9v?õd?Û¥c?oÈH?¢ºX?ˁx?­œp?½[A?6k?©"?súu?[r?—L?Rkt?#?6©]?Y±r?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/261 <==
̆o?r¡m?äWb?sc<?f½C?p
!?˛v?/ƒp?°õP?²«?â¤k?km?wÕU?œH0?[Ót?¹t?_Td?üÎf?8®D?lÖQ?¡Uw?eþu?®ŠM?Ïaj?+í+?¸ìs?ñ9q?«JZ?-Úr?J­?'ÿ[?©|q?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/263 <==
Âi?«~'?ûm?iYr?Né=€T?ev?؄.?åèÝ>ÖI?}ÕV?†"z?}¯s?ýx?ŸŒm?âz?ßQv?9²u?Gw?Ó¤=jH[?'üT?̌'?Ay?uäk?[©p?Rúz?ín?v×z?rm!?~äm?}z?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/267 <==
/¼	?Í.8?U}H?¹Ÿ??aô>÷+Þ>±R?"î>?7o'? Â'?1L?î¬U?Ÿ€R?V>?!"O?cFQ?XÙU?˜×P?%B>?+ì?ºQM?`*N?ù±ë>øÏU?`÷-?†ÄI?9S?ÇeT?›‰S?ˆÅê>±C)?"éT?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/269 <==
Öt?Á?"9b?U"v?pÒÐ>Ü01?÷w?õ|s?Òe?[èW?¹—w?	q?bl?F8_?mœt?#'u?=m?Oèw?zs?9°??ßjw?'O?ði?Ýo?þp?ø|x?"Jt? 3v?2bu?s½h?"F?xs?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/27 <==
¹y?Fßi?êÇi?®,a?·"J?¤-E?FHs?ÕÍw?ÿr?ÈTE?­~p?cn?pÕd?örH?6Üs?ì[q?´j?fk?qŠ^?¼	Y?°ct?@~x?Â^v?˜Œm?…ØR?ö(u?®po?Ød?>q?vMx?:£e?oEo?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/271 <==
Ùd?r‹,=%âa?zÌk?k¬<™å>Ý¿q?<–='À=ô­R?Ò_c?ü^j?Ï6f?ܗd?¿s?͚o?›ñg?no?þg?Ö{,<šlt?—:?ûÿF?¦j?òhj?¥¼s?'ñl?»uh?m	o?èö?|>@?³Gm?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/273 <==
b?¨ky?g¤?hç?~—ñ>Ôäg>î?²þ.<b,+?~X?ZÜF?'ð?áì?ØE5?õo>?1ò?;í?6?%±_?CY<áâ?¬þk?rÕ?î?‡¡?{ï?×ð?BÍ?¯ñ?¡ƒ?›Ñ~?1ï?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/275 <==
`Cs?¬ÐF>ËÂ2?š[t?BÊ>Ê?û‡m?†å^?E¤?BÌX?÷]?·ëu?Ð=o?ifN?ƙW?¸Vv?ˆTs?ç`q?F™\?ûHÿ>'B?D;?YøJ?õSu?Op?Ë h?ù"w?q?!»v?#2?Ô06?†w?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/281 <==
¬«?7çx?c¡|?W0g?üw?†ž{?2?²Y?fcÁ>»#?O{?áÛ~?eâr?–Y{?«¦?ז?ïÐz?Gß}?è5?÷n?ÂA{?Cb~?
?¬~?÷gq?Ø~?gª?þ ~?"?]1¹>}Á}?Ìm?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/283 <==
úçU>rV¿>¤¥ÿ>ë?tt¡>û?¥>©e
?ȓ>L?j>²?¢ÉÊ>àö?p­(?ÈMß>yÀ?7U?±È? P	?qv?¥ÍŽ>DH?Ù1¸>i°>M??19?ù'??å?Tò>ЧÅ>ùg?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/285 <==
†uf?És7?—p?Z±u?$5_>ë¸L?,9o?sFÑ>©­'>‰pN?ÑD?ý{?ˆkv?†z?Sªl?Ix?Íy?7îs?˜*v?4ö¸<'ã7?K_?þº!?¨Žz?	xd?îµi?3qz? h?ŒRx? xî>)8n?ª?z?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/287 <==
"2>)™=©e?Io?=8Ò=(uØ=øx?ùš>­ï>Jyn?JûÝ>9¤t?Fs?N<»>šrD?ÐRx?†øs?YãØ>w™?¿­§=˜Rx?1Š>ÖÐj>Ø«s?9hq?ñºz?Ÿv?l4?‡1w?Õâ|>ôWm>JÓv?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/29 <==
uKy?³›r?aŒo?†ê^?Ãñ]?÷¨X?êçl?}{?±y?Ê7?Iþp?ïÃd?Ru]?XªY?†àr?"?i?'_?VYn?…g?Õc?!Lq?Pöx?«t?¡b?:M?3>m?:g?åog?qi?šUy?^Ãm?ã·e?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/291 <==
3&Y?Óüè<p]%?,Qk?é¬È<-=É®t?äW}=öúÁ=â%^?ÇÂB?¤0m?Üùh?'Ü4?2s?oqr?%uj?âÿQ?àfD?«˜<J×u?/$ó>õ†?ÿl?Ònj?Â+v?^o?|7l?Xr?3Ð>/¨>¹Po?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/293 <==
Ÿo>|Ø>¦¢	?ÓM&?®HÅ>šÆÇ>`M!?ìõ•>óÝz>?ǑÌ>‹X%?äÎ8?u‹ÿ>åì?‰´?f0?ôë
?ÂF?úwª>u/??ÜÌ>+(>¬(?=?ý"?ë;?7?¨ ?²|,>-¦é>¬?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/295 <==
A?ø·~?e/u?ªR?"¬{?¤p|?[Ý~?j»~?'iy?*?Ÿ~?»p?¢ß`?43?@.?¬ô}?òOf?ûût?Ì:?Mlw?uY?J½{?œa|?k?¹f\?m?®w? ‡r?ÿª{?¯|?ú{?P2u?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/3 <==
‹Äx?̤t?±Ps?‹Ëb??a?^Z?·ek?)|?	Éy?x6?{$q?Î>b?óc\?/|b?§¢s?ðªg?«Û]?ž~r?" m?áj?;Ín?ûz?Ãõq?5 `?;N?ÀÏl?JÞe?7Éh?cg?×¥w?Í8r?:Rc?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/301 <==
"¸?jJy?s~?ö£S?bðx?Ò}?±~?Ç?÷¢>#7)?q?Øy?xw[?çáz?ס?¨?Û»g? |??»@i?‰}?j?9˜"?åv?«Ùb?k?'Ñ~?ö×|?Ag?.¿?ûÙ~?œ^}?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/305 <==
œéé>>9=Âg_?Ïl?³g=Zq×=áàt?+²¶=^üê=¿úa?²Í3?k?øi?R>?ŠDn?ô»s?‹g?œðZ?®Ðc?	þÒ<š¨u?…ó%?á	?>{h?Êm?ØÚw?ØÇn?ØÑ^?Ð8p?ç@ù>Ú%?/ßn?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/31 <==
=X‡>€vz?<'x?3I:?&Öt?:|u?LŒ}?ZcÎ>Dµ=TZ+?§Au?mC|??žT?»Sz?Ùr}?Ý¡}?õ"k?ws?Øz?Òk?ì+~?²ex?▥=Fft?|	
?߂}?o|?–€i?¨|?ˆlŠ=õww?lc}?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/311 <==
HÌ~?1'd?y}?Öp?à¾r?Uó{?ðx?"Ë|?­÷ >ÍÖ?7!?%y?Òúw?~Sv?ÿø}?g`~?˜o|?l'~?¬0?æFC?'š\?"?#
?ä/?n?Εo?—Q?i?ÉL~?‰³>ò™~?ÔO?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/313 <==
w;\?zZ=fÃ?IŸo?P'Ü<D=€!t?žåU>Éo°==NT?²æa?ó*o?6l?Ò?Âs?u0r?´²m?–f?Ø¥#?€'Ø<lát?ñq¢>dsn?æÝn?é§m?Kït?dþp?Œi?¼}r?V|A?eÅR>q?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/315 <==
õ	(?=ú>¶Ðt?º'u?ti"=Ð2g?ŽOz?û?™+<?ƒ…J?1˜M?ò¤w?D3o?soy?÷w?0=z?3Ér?!&v?Øìw?8NŠ>	—q?d›`?#îF?Bv?{ n?ãÿy?ªy?Âjn?(z?a÷E?!ßq?â™x?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/317 <==
'F}?§ëz?ÑÃu?@`?ILt?HÊw?Ž	?¡
z?TÀo?G?6_}?K~?·cs?VÐ|?˜}?t!?G"y?òˆt?O¥|?oOn?Cf}?=¾w?}©w?ë"}?m^?åt~?É?цv??%Âu?«2x?aÎ~?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/319 <==
ϵG>°Šý>áX???5?N¤ç>Jä>nú;?"/>ûµ>eÂ?
-»>Þ!:?M²C?ˆ'?·ý$?Éu8?::C?¢m?&*?ŽfÙ>.5?‰—Î>­>ä2@?*'"?Ë32?8?ã©?Û<?û/>­ä?|+=?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/321 <==
"µ?f?{R|?:êQ?~?iC~?;—~?ǂ?äy?\)?åH?Ѐl?%\?¦ª?¶?}?Ç]b?|?'›?'|?Á"?eà~?'¸z?Yêg?;C`?ñN?·%u?j{?Ȑy?aÀs?«~?@r?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/325 <==
±>?p¸=CºO?̄n?¯^º>)w6?¢Rz?K¦>8§¤>œe?ØX?¨w?#Ôw?œ­A?¹dk?žÅy?Pzu?¹GW?ÚJH?,‡ð=<¿c?ÝÃ?xØN?lu?–¾h?[z?px?g«C?ÀÄx?.)?t',?Éw?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/331 <==
Æ:?e"E?ß!}?•_U?cèM?t.y?ôÀ~?>"{?Z)2?šö&?ZÜ~?^p?â¡[?ÄFj?áÊ~?ëR}?‰{a?bG}?²|?ƒ??}?eN~?®b|?‰h?<t?‰~?fz?ºÊ|?{{?þ[l?þ‹}?èVv?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/333 <==
.Z1?Ú¯¸> '`?qŽ}?¸â'>íã<?ötJ?ajö>J%-=)ÿu?7Sú>_6}?‹m~?µ`?ˆ%?Ûµu?Öw~?Y*?`f?2M>ÇOÚ>½gð>}º>Íø}?>u?ÇÏ+?n!{?áà?²Rw?9ì? æA?ˆCy?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/335 <==
Ò#p?fit?¥u?¹%X?Æûe?6
c?«@f?ý»q?óTk?p":?[t?S
J?S5?J¢e?œór?ãµ_?s=?Áfu?&+o?df?)ªn?¹uy?h"d?)«<?'>?
!i? §K?Ãs?r[\?‡ùk?ååo?@Q?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/339 <==
ùËm?LŒ?ÿ"y?Äÿu?-€T?â{?Vy?1Gg?ù!!?>=?Päu?w?ùn?êäz?¹´{?~Íz?yr?Pqz?€Tz?VK_<}ËL?t"p?ûÎm?R¼u?w{o?s?¦y?âs?¶ñz?µX?'G|?©y?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/341 <==
}?>¾}?Jßy?{W?5u?óg?N?q:?ãY~?ÞE? œw?2Õ~?ès?ÂTh?QF?&q?Š<|?ŸIv?n?Èv?!‡?¨?å2}?	£}?[«W?WŸ?[)?ì¨l?0¿~?XÚ~?¤r|?€~?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/345 <==
0{}?Å×:?q"}?oô?¯'>Ÿ¶À=uô?àL'<Ï^B?œá?Xón?Nø?÷?N"Œ>Qó>D÷?÷?M??cè?øÐK?›î?W'y?•ïD?Ž÷?÷í?[ô?nø?/ñ?.÷?;?K]~?âö?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/347 <==
TR?ôÆt?Yuv?ÿ±g?Ñlt?Ÿšy?¿Š~?[-~?ߥR?I$?÷"?Η?+$z?D;|?p!?½-?0C~?Aëz?•~?(g?îXx?Óü{?z?•u?/=k?ù|?o?(¥~?ÆY?xd?´¿y?‡?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/349 <==
@*`?œ ?:j?u?ª"?V¡0?›w?¥³6?ìñ8?or_?šct?¨p?w8h?e?àIx?äÄs?2k?èÂv?Ô´s?"y±>;Qv?øäl?Ð,F?JÚn?ÆFp?Ìw?0êr?¬u?õt?¥BH?™K?*r?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/35 <==
FÌ?%ˆ}?¾!~?Ml?W~? ?øª?ì­?&¹=ö×?üÇ?õK?µút?K?°Ù?ÉÆ?z?™%?lÉ??9o?{»~?
†?}µ2>ü}?5…u?ö…?é©?Î}?ѽ?‡,Á='V~?u…?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/351 <==
g¤W?¡ >t?Kt?é®>¤	k?ñØy?"œÇ>Á¤>om?V†K?¿÷t?ݽo?¡z}?q5z?Ç@w?¦¯p?gm?
.y?ŠÁ<ØG|?=R?VîÕ>s?%ƒy?À…{?h×u?s)q?ø¯v?má>B|?ŽÒt?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/353 <==
ÜY?o³="[j?gNv?—_w<—+?Èv?±g—>òÐ:?ÿßC?¡Ÿr?z?³Öq?çi?Ÿw?ÅTz?qÌv?8@x?³}u?ÏÙC<±X?ɺ@?-0y?¤'y?ós?WÕq?uÒz?)x?LËz?Š:p?H´Q?.Õz?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/355 <==
^±{?2Š`?Ï'??P92?—?39ë>·x?û¼|?]˜y?Ê}<?›s?§"s?8Gn?!SÏ>¤áx?3óv?r?®²H?Uºï>ÖÖ6?Ú1y?mƒx?û&b?…7s?¶žK?1·w?ÅPu?Áœb?Óv?ó;?EçH?*1u?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/357 <==
{Šô>¯?¡ky?û|t?Mj?3L{?¾yy?'÷?s€?ªøC?ðph?ƒgr?W	i?z<{?bWz?°nw?z6m?Àkv?B x?_Ê¢<]Xv?[ð? o`?õcp?3ob?,zz?R7u?Éig?–úv?Þ6?÷'{?<"t?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/359 <==
æÌ{?mÐv?¨tq?VÇE?#^n?e)p?#r|?ly?ٝ>°(?55z?½{?uæo?2y?&ôz?iK|?(>w?Sj?Ü$u?©ak?er{?x?

G?Lày?Ev(?Î{?žz?Ff?¨Ž{?»~;>\r?Íý{?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/361 <==
UŽ?+5?R€{?âÇW?÷}?=_~?ñÚ~?"q?n9y?.à)?od?:Ån?Ê®^?Ԝ?¶É~?Å7}?5še?ID|?.'?3º{?¤š?:~?Þ+v?hmj?"
f?p?`¨x?]É|?Œ·{?ù¥t?£ß}?c«u?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/363 <==
…°[?aà?»@2?;>m?¬€¨>Ñ~?}âr? ¨F?œ$?Oia?Ó¼e?<t?õŠl?5?ëbQ?…:u?Wp?"Úe?O€N?<yk>àØ_?oy;?%5=?MÚr?.€p?+³m?@Çu?èím?Ý3v?p$?3&?Iu?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/365 <==
íg?LtÈ>[·?#ô?Y	&>Ïea=í?ë&{<†U?·â? .|?.ö?ö?¿	?©vQ?éó?2ö?óç/?‹ ?q¬1?,à?'|?;J?Nö?ãì?<ë?†õ?Mò?¯ó?@¸?ƒ~?—ó?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/367 <==
ÿqU?Dý6? Ê7?~7¡>øäö>ÃÏ¿>҉@>èr[?
E?Ÿðð>¡\?úù(>x¶=>ƒ/¥>l›¹>N+>ÿ"">ð;?ö`?ÈÚ?áE'>^ó_?ùÛ;?W‹
>7†>…šS>$§>htQ?kA#>¿¥>??š?>

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/369 <==
8í=?!ë¯>¸3]?PÎm?á ;@2'?Ûmv?9yë>¬J>@La?^}7?º×l?éßd?9nz?¡Qv?û·t?k8g?ÐZq?æ÷v?í¨=y?7Aù>Zý?G7j?s?8y?æ§p?gZ?ROr?&~	?ít?5§n?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/37 <==
}FÏ>_Lv?ú•v?®`?àl?ÁCm?íùv?T"û>í9‰>aÁ ?{d?"¡o?ò`?ëj?ï
{?Xås?Úxh?ír?bp?ÂR`?+z?üÂn?³Y>ݬn?¥BA? u?òŒp?]l?õ,s?Ö!>¼¨v?úÁr?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/373 <==
ð'
?X#­=
¥&?V4r?´'Ù>"öÆ>=au?í?õæÁ>ÿnE?÷?e¬u?—²p?GD`?¸z]?@Ðv?Q÷r?NRp?CŠZ?yÀ¹>É6P??[`
?¾½t?Z1j?(·o?ß^v?\m?½óv?M	Ø>n°0?P}v?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/375 <==
àt-?áÇV?(Òy?7ºw?°?	|?IÅz?J±D?™H
?·dA?Õp?sºu?'Ñn?Úáz?&£z?#‰y?¿ÿp?¾y??£y?Í=<g%n?ÀÏU? .t?äÝs?k?'Èy?x?˜0p?·y?ŸÔS?èÃ{?§mw?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/379 <==
©ÂD?.™>Kv\?$Ol?êc¶=ÈM>'w?Ó{?ßÃ>F5C?'sK?¤Þp?ñûh?]å_?}_w?ú\v?§k?8b?Ûm?®q¨<Ó}c?Õ¯?dg?7Vn?tm?™:u?ʂs?æèY?
tv?	&?P<?O&u?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/381 <==
ñ?ï5ë>Áy?×Lt?$']?Ò|?>tz?î¹?¥gÎ>'<E?rh]?à2v?Ñ¿k?¯{?·¢z?™jz?ý
o?Àu?*<x?ª"æ;‹!l?µ®?ǧP?fs?Ã.f?BËx?l›x?3-i?N/z?èRJ?æ.|?uéw?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/383 <==
 Ð&?ɐK=ÊaX?YZt?Ϗ^>eUb?¡e?É^½>òí4>ݵ=?-l?Û~x?©Ñt?‰8r?±±d?›Nu?'Šv?CŠs?¢ßn?;ñL<å$?Ï'ÿ>ïü>[Hx?=ëk?)¥]?¬w?äp?
q?Ç´Ä>$†n?Eýv?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/385 <==
Jß\?<á?ò,\?kv?¿sô>¡Ìc?òFv?ì?¶<]ü>7'[?"w1?Ìæ{?ìqw?#Év?#­i?â{?¯ˆy?
u?ë;m?®ø>ɂZ?r9?íê>ø§z?˙g?(n?1;|?F
l?¹|? M?ÎÛn?–Ô{?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/387 <==
!Øh?Š´c?Sãd?~åL?ÎáK?ëÃ:?q`?‡-k?x^^?¢W(?À¿k?"çN?tJ???*Àm?IÛX?*^J?ïÜi?$f[?M?n+i?'Vo?|«W?ó/P?^×4?V§^?WR?öšc?¡(X?IsT?UG_?ŠT?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/389 <==
¦}?v}?étx?Ãh?Ãsw?ÿz?ð‡?

{?@MV?Š<?¥l~?š,~?êÚo?¥0~?n~?ft?ØÅx?äßx?¹x}?ìÜl?Â?nä{?2/i?.¶|?¿¤d?Kk?/ú~?Z{?L?Ü|S?Æøz?7œ~?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/39 <==
,Þ?
ð~?Ö:~?i?»Ý~?°I?I­?ßµ?£='?DÈ?"c?Cœv?k}?câ?ØÌ?m|?b	?£Ï?Ó/u?#.?»u?(ë=c¶~?qr?²•?¢?ks?7»?Dä§=¸æ~?þƒ?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/391 <==
Nª ?vé`?êáe?ý‹Y?õä=?Œ:?è`l?¯9@?¤"'?ÇgT?éŠm?ô8r?r?ªÛO?Vg?È£l?Ãs?7×j?¥a?ºê3?ä¯d?pd?Øè?¬Âs?ûð^?"De?©n?VQj??o?q@¬>¢[?ëhq?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/395 <==
õ‹?(õt?é?üæ?™¤? +V=Âá?Àó
<¡Ú?zÒ?.ÏT?4ë?×ä?Å2;?Ž…=?Tè?…å?Iêr?ŠF~?§Ó4?Ûâ? j?:KF?ré?•Å?¯æ?"í?ÍÉ?é?œb~?¦|~?Ýå?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/397 <==
iñt?å©y?SÒr?áÜ[?t?mŽv?,o}?Sw?©¨8?'?¬œx?¸y?Mb?õ~x?=	{?Î.}?Xql?£m?St?ÿb?É{?"0x?ïÛU?î¶t?ÒßV?æm|?Q%|?
r?÷4}?ì.?1Èw?á|?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/399 <==
Ðé?(Çg?[p?+Ø??T?.¿?±n?Ôg3?˜bó>/?MÀ[?Ïeg?·¾`?¦»6?¯ps?ál?Ñke?µj?¨®d?ÔµS?ü6t?ú­_?L°Ì>ØÃg?ю??~˜n?GÛj?8Ø^?áÿk?뙊>^$l?Lnj?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/401 <==
Ž2Q? ef?ÓÀk?¨²`?ƒN?%WN?'{d?©\g?'LD?Gº ?ëÖh?¯¡\?­aX?õ‡b?k?p!c?X¥S?4üj?îj?´|P?¨f?Vi?,x2?©¨W?
eK?Žb?Ö5^?ìc?ž1^?c%&?›‡e?^àZ?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/405 <==
'T?	Šö<ÞR)?‡àt?Y¸ >3ºö>Îùu?î?ÔÁ?rU?(q^?äEu?¶Hp?̦;?Vœb?Ëw?›r?üPo?<¿R? ï»>÷`?ÔÑâ>¿ìc?Ft?9;p?{Cs?,nv?Õzs? -w?ªJ?Qd#?tCv?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/407 <==
ìo??r?…u?ӗ`?ä¨a?í\?zìq?Ós?So?00?msi?6t?ÏWj?·áj?ÑÔw?(Îu?óÕp?öÖo?Cˆn?âZ?]Dv?8Þw?Eœb??o?sL?Å%x?ìÁv?\?Fq?Çìh?ƒp?-ãm?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/409 <==
÷o?fv?ÜÄt?zÍl?üSe?Ár\?j€v?Mwq?º¬l?'7<?pøh?c'o?˜Èj?C2e?¬+x?Û£s? Óm? r?X#q?Ñh?%Qx?Zìv?Ûë^?¹;o?E]?šõt?ØÁp?´•c?6¦s?¾Y?W	r?À‹q?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/41 <==
åÞê>Êt?¨šs?ìa[?![h?Ëb?fÓw?8?«ó©>ãT?µÄg?Ñ0p?G/c?Lé^?—y?ºÉu?%g?½nm?
áe?•)R?–Áy?}Š[?áx>Ñ@n?;?ÜÇw?>s? Ìf?´Ôs?X‹$>íu?vür?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/411 <==
߯µ>¸q_?•+g?\?sXS?–qN?²óc?èº>?aÙ'?ND?ïH?Ôij?òi?k]?f?_h?ڛk?>¬f?:ée?CGP?)&d?,ôT?šœ>²±j?ýFM?
Hg?øi?¡²b?bØf?ý‰r>Mie?L>g?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/413 <==
;ôe?Eº?¹
<?(F?†»×=n"'?Çêg?+O?2F?¨=.?éÜc?$ªg?"]_?ˆ€V>'q\?S/_?J4b?_W?û€Ö>ú(j>ò"]?àÑX?NòV? »d?­CA?&
]?c?-š\?Gh?DßU?àh?i&d?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/415 <==
åNj?x?F%w?Éçd?DÄq?vn?Ý<t?Ăp?È«k?DY7?	žq?Ëm?'í^?MCn?£Ûx?RDr?‰"d?´çs?A9t?FJo?Œry?ó=y?'¸*?lAj?¼¶O?oäu?eWo?Íäg?²o?@½!?lx?Ù¤m?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/417 <==
pF?­¥Z?_e?{M?2w1?^/?vG?ØO?ZŸK?R¤?Ù|^?'a.?Ö³0?'?LÈ_?õ;?1Æ,?c¦i?:¦R?"YA?kP?æf?Ì
?þ¿6?ê$?Aó:?‰˜1?) _?‰‹>?-I?Ì.M?¸<?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/425 <==
mN}?pOx?"?}?õ¯?UG?@Q4?Ql?&Æ÷;°åt?6ü{?ÍÔ?Àà?©Ü?ÆÀx?ƒWe?ºµ?yÜ?žr?ˍV?Q5j?²Q~?G€r?–%5??Û?°b}?ªI?¿Õ?~Ú}?õÎ?#§~?é}?ïÖ?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/427 <==
!£{?‹4z?™m!?'¯n?<h?¶3Ç>,"o?ñ>n?V§x?üFS?µ*X?îRu?Êq?¸},?‰›G?!Šu?){r?$Be?MD?¶Un?@…H?*7{?²nv?«žt?ÄÓn?§£g?ç©v?Ø@j?/Ëu?…v?æƒ
?j?v?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/429 <==
`~~?P?3³~?'ï?
]?£/??ˆØ?‡¸Ê;Õj?\¿?ªuD?@÷?ó?pP?ӎK?óñ?*õ?˜ìf?ß?COÝ<À¼?xš}?þþS?Òö?ãÜ?œ×?òö?"à?1ò?z€?Â}?|õ?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/43 <==
Ð+{?".á>ýX?€'?bïp?wU{?cÜ?=ht>sžV>ˆ~?¥Ža?ãÊ?-}?Êóz?zl?Í?¢¢?»z?ô•?½*= Ø?—(?"'[?À?,´?ÇÝ?pÙ?·Õ~?³Ö?èNo?=?…Ô?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/431 <==
²u?Ðõw?Á¾u?\5g?=Å^?õáE?ÂKu?\y?†"x?äÿ5?`ùk?÷Þo?Yýf?L O?Š¤y?ºµs?¤ÿl?ðps?'çm?ø–c?fÀx?}÷y?ÂRg?,½n?8ˆP?².w?¿'r?Fg?eks?)Äi?%nq?ºq?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/433 <==
ur|?ScX?åÉ}?µì?D</?þ'©>9ã?o¹';d)y?èt?T¤:?Æõ?)ñ?êh?Ðo"?‹ñ?íï?8O?Œe{?p–$?œ¼?õy?u§?ô?Ü®?Gã?võ?º?Gó?Ñ~?îä~?{ô?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/435 <==
â¼}?ø…v?ãh?-nY?kK?`¡0?؀}?^Tw?Ǒz?˜¥C?	Fy?²$z?aÊs?½p@?íe~?1|?·w?"€w?²~V?¡Jb?}~?Ë~?Ñÿ{?hÃy?ã\?}6~?¢¬{?¯Ét?
_|?ï|?y¥d?b]z?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/437 <==
k°?F~?°7|? »u?FJy?"ò{?AÂ?5|?PÖT?£c?»?õÆ?ËÝ|?DH?òª?¡Ð?bÏ~?	ö}?Ò§?Ðäs?(´~?è¯}?
og?I?öÌs?%^?µÝ?'Š?%Ü?-eV?)}?‹Ô?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/439 <==
³o?÷fd?-i?<a]?<BU?/£D?"@`?øÑI?ë×@?¦N?¯"U?Ãi?ÿ»h?EsU?‰¬h?wÊd?·,k? êk?b?È«W?Š
^?p{\?"?.Bh?—KW?"ób?]'g?b*a?.c?y–ì>ód?=§c?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/441 <==
"ro?VÌn?–‰p?2=^?TŸV?5ÂR?enp?|¨f?ýQc?êh?´zi??)t?Ro?ߺd?¦Os?	¤u?s¶p?‰k?Ãhj?ÄkP?žr?Lt?{ßf?ȏp?®?G?36v?õu?ûú]?YÑo?Š¡_?d¼l?¤?o?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/443 <==
Îím?œv?ë(t?±»k?¾\?\H?‹­t?ž»q?¦·o?ùW.?ú±h?0m?)oh?ÆYZ?AÇx?—q?ö¹k?)ìq?
Ún?ïf?^=v?Ö|v?¹ä^?Fm?ÛÁ[?UFs?†ïm?NSf?'fq?SC]?ûap?èHo?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/445 <==
an?«þp?P\p?Åë`?LN?¹;?ÚHu?
i?êüf?l /?â>h?ÉWs?]^k?:N?Ðu?~u?»p?§°n?¼sl?'¡Q?ÇÍv?½ãt?'ã`?Ìq?1ƒM?ÃÊv?†üt?Qa?'ot?5×`?Ü$l?ƒŠq?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/447 <==
Å¢U?ë.?¥ý;?§)?q²=E?DéW?¸îW?f²F?Ô0?KU?f˜\?ð*_?Rž=Ù6E?¤ÉP?]?«Q?¤m7>»£Š>ÂÜO?øÊK?š¾C?9]?OèA?ÜN?q¯W?ÝRP?*!^?Í'F?±s?FY?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/449 <==
X¨c?ßÅm?kn?­Ð^?ŠÍS?oxD?'ËU?\gk?mîn?r¬A?űc?\Vü>?gqR?.Fq?™É?hs?Ú¤i?Lg?˜p^?OtZ?5¶p?qØF?©±5?ZäU?Ny?áð?ä°^?¾O?õÌP?Ïùh?ÞQ?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/45 <==
úá?kd?`
}?Öhd?ð}?Ü{~?³¹?ó¦?a"=ið?¶Í??BQu?Cl?ïÚ?º?ŽÎ{?—¢|?€t?Rúz?Ôf?Q?úãê=Â;~?:íh?»‡?j˜?]Ó~?έ?q›¾={…~?²?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/451 <==
¿{?åæ{?"Bu?íÝf?ÄYv?xSz?Ú?¦¥x?‹1ý>j ?¦}?…h~?‰n?«}?ï~?Z?€¥x?¯`t?‡Ã|?£ëk? •|?<Áy?̌?¤j}?Õoe?â!~?–<?¨y?HA?Ÿ?Úuz?Kæ~?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/453 <==
K‡/?¸vE>v2u?°õm?ö©6=´
n?‰t?•ïæ>2§?¼a?'8?Ÿi?/?`?Ÿ›z?*¢v?äp?jd?" l?Ê%l?¡hÉ=!îx?º?>?¡n?=­f?€áp?E w?Ðpk?q8l?½`o?fAn?¬M{?"çk?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/455 <==
êÊn?¥Ê«=Y0f?\Zs?ïè>Dfi?è`w?~ˆT>Kf?ãuS?z?:?	ƒl?ù©e?þùx?àðv?ws?0Yh?Ÿ9u?&kq?ÍÚ;>*:l?*Ã?-…t?fúi?(No?aUy?šín?P¥n?@¨r?i?'Óp?H~n?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/457 <==
?¾o?y§k?|³s?"l?|E?Kã_?ØÝv?ç
_?ìP'?';X?]2t?˜q?K)j?ʪl?x?>ét?rm?
Þr?/‰p?©!6?<x?kùx?0 ?áÆo?'g?F-v?bs?›ºn?Ɔt?Öw>dp?'"r?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/461 <==
âÀj?0æq?r?"Èa?cD?ÖB?¡qn?!i?LFa?Å(?؍d?âÓd?i_?ƒŠR?¥q?§j?Ž²c?½Èk?²k?óò[?\•p?ïßr?¸)X?#h?¥S?ØDl?³©g?³–a?Míl?(Z?rvk?Rtl?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/465 <==
æq?·X=ÄNH?ÁZr?0C
?,Î>$y?4Êe?ð?ìûT?ø©M?Yq?[i?{&q?åu?e²w?›j?̖u?3÷m?óS>@^?Z
â>6u?¨ûn?Îp?™®x?¡Ýs?¿r?Œw?bªg?×BE?8s?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/467 <==
އi?ûL=?'y?Å7?Æa?Rt?ùÿr?þÒ^?A¦ø>²Á;?Õ³r?O_?üÞE?]?0u?š¢s?܊N?Œ-z?…¶v?]ë,?âzs?vux?´Àf?ÐðX?Z?n3v?3Bh?ážu?a^m?:0G?¼Ýy?Üc?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/469 <==
Ëhx?½=p>\Ñ%?¸÷t?ԃ?Zœp>«w?8_l?bB?	SQ?.Ó4?¹pv?mq?•He?²–k?thy?¼jr?û1t?Kºj?U?-³;?•¹ã>½	x?ìöt?n?Ko?›Âw?|r?Â|y?hVo?&u?À°w?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/47 <==
ª~?…å~?»t?ñPb?¼¬y?}z?¦±?‹|?ñå¦=V²?ǹ?S"?O®r?	?Àµ?¹¯?,Õz?B–u?;É~?Ùx?zE?‰@|?ävî=f*~?Kf`?jh?@v?;~?ü"?èã¬=°£z?=‡?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/485 <==
S?·?Z?¬$?ZÅp?­¸7?CK†>Ô:q?O>?£t.?±iC?¤H?z¯t?É&m?ãM?-Mm?Ä3w?¬Õo?~Cg?ô;R?Sš>?Úç2?³ÉU?ºÅ!?Xyr?™•l?Úqf?"¸v?o?0Xw?"Õ?ºÃê>À@v?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/487 <==
ÈÌ?	é~?¡{|?ë)l?"½|?@­}?-Ý?¥Æ~?—
?6-?†Í?çÎ?6¢z?)y?ýÎ?œê?¼~?َ}?‡›?'x?¾5?|'}?Á`?¯'?sÎn?°?©ì?ŒO?¡ì?'ö?e0}?Ôá?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/489 <==
>ðk?þ"`?"k?ÒÃ[?PŠ?æˆ?ݤj?pr?[¡n?'x*?øad?T?#{S?+R ?N÷j?¼\?'W?~üi?§NZ?nL?ƞl?êWq?ÞË\?;a?Ó¯K?k±\?å«U?¿Û^?܁h?'_?@´T?چi?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/491 <==
A"q?²õy?^Bs?6Y?öxt?
w?ÎHy?MYp?¬žc?&³*?^aq?CÛw?Î_?å|?Hùu?^Ë}?ãbj?è'r?Ñ@{?lz_?d‹q?Åör?l/l?g"r?xU?7Y}?Ð{?Wr?eìz?R'^?kÖu?×=x?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/495 <==
—s?Y"{?)Ëv?-f?ns?ê;l?Ev?Žp?[b?Æ
@?ÄRn?3m?|ac?ÔXo?c8z?blr?1Th?ýp?MCq?Ÿnp?#ßz?{‡x?f¹h?•k?æ)Y?™­w?àµp?
Öd?»<r?è£`?¿y?ã*n?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/497 <==
2¯D?×xç>G0?)íÄ>þN>'Z?Žz#?¸É#?S}?ð¤*?×âR?£5O?W(R?}•™=ùr4?H?VþQ?†'J?AÇW=›^">òz=?0³K?!,)?"lF?H¸?\??'.K?êŽO?JO.?'7?BuÆ>Í_1?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/499 <==
eNk?L® ?G¶~?§6~?}|?Ýàx?Ӛ~?Ba¤>Öd?ÛÃ{?«i?~@~?y'~?–g~?œŠv?}~?¨h~? eq?Q
y?E|>GÒ~?Íþ{?B?œM~?3n~?Y¸~?e>~?0ù}?²m~?š~c?kÖ~?zE~?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/5 <==
±v?&tl?íc?ùæd?¸¤I?€î>?™7q?ÕÖv?'¿s?xwD?žxp?ÏÖk?×d?ÿöD?ðbo?°¹o?òVh?~"h?I¡S?¼^?%t?lJt?U?o?âÖk?ßX?iŠq?ã¹m?'#g?à"o?ù
o?]³d?g¿m?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/501 <==
{?Q2)?ÀZ?±M?aýÊ=TBÅ<¬\K?Zì?¼T&?àÈ,?¼S?‹'W?ôéM?ߘø=ÎL?ë\?ý§R?ê7\?C›>«šö>¨8P?©ñX?$>?
ÎU?
¬I?V4[?!x[?Ȋ]?5šL?háÄ>B4?ªP?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/505 <==
{Ðr?&C?LÉQ?ù?ÔO>¨€Ò=¯;?ðk?j"g? â+?5•j?Bºk?·üZ?r>wo?Ûh?
þa?Ý(Z?'`—>ØÚü>"K`?áÔh?€Êk?‰·I?í9?ûÕl?IIj?ç°^?ñ;+?Sêj?VY/?¸/?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/507 <==
ºu?tZx?j¤v?AÊg?8m?þôd?ÿ)v?&Dq?4d?Œ>?¥¾o?2Pn?>åd?…q?
cy?þ@s?Yýi?ÓÌp?-¯r?™h?†Tz?åÍx?.qm?é²l?†óY?'w?'Tq?ªg?™nr?Î4c?í¦x?¬¼n?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/509 <==
ÛÍd?I4?b›i?mž[?§0L?$\?OËo?^¹]?#GS?=*?Hõj?{%j?¼i\?	%f?éj?ºÄr?Y¥a?AÕi?wcl?ÏJ?ºq?4²d?U?Üßi?^æW?Ht?òzp?óf?…2o?÷20?Oi?o«k?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/51 <==
º,>Þ0{?ÿÓd?&39?Ër?2Ón?°/?ç:È>¤=÷Ç	?ܒy?´h~?(…f?ˆw?Dô}?Š/?%žt?"1Z?üÊo?Sæk?¼…~?z0s?ÞË£=/ò{?žx,?Cß~?½¿~??(j?úî~?¥=¨êo?°#?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/511 <==
.€d?˜fc?¯~v?šI?¡ÍF?'Ù?Վw?äSd?¦ªü>)œ+?á@q?5 s?é¿]?Ó'?K€v?¼ùw?ag?äs?ÿ½=?öî+?˚y?*u?OwU?úCn?
V?YBy?R:w?AÇk?Ìt?§7?^o?gq?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/515 <==
#¾m?ñi?8^?WáQ?Œ9U?¢V?5üm?h0h?¯"|>wy¡>e|s?jq?†€d?|¸n?ÿl?ŒŒo?ôðl?5d?‡Zi?pY?f?à>b?r%º>Ê®q?º4H?óIh?ÈÆq?©sl?öûq?Í3Ž>^C[?švv?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/517 <==
¥¤Y?*ïX>e!ú>ù£i?Æ> ZY>'p?Ž5+?Ô¯?M›V?4…]?do?gÑh?Fä¿>kJ]?9do?ö®k?سG?Ce?rp>ß^[?áþ?-š8?Ápn?Ÿg?`Ãk?£"o? ºf?…q?{¨ê>]l•>b4p?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/519 <==
v«?H2g?°­a?Mía?£óY?¾-`?D$x?Z§K?ñÓ>Ð7?o?w?HŸs?*Qj?%'i?!Ûw?:žv?
Ôc?£~j?V?ÿt?!9d?¨Á>µÖw?Æ7?~Êu?/Vw?ìf?Òâw?ÞB¹>Ôa?µýw?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/523 <==
7Y{?{?[ñg?D	I?ý&q?Öp?…~?
¥z?•¥u>­ï?¤¥z?‰p?'[?Õ¾|?Åy?öÙ|?d?"k?>y?#ìn?ç}?öðq?ºã•>Ïok?DZS?»ä}?êŠw?
Op?Èb{?@l>noo?•u?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/527 <==
xj?ɐß>°]ì>]Vl?Žd£=±¾¾=d>u?-¹X?ùK?¡îS?â{j?z8p?î@j?X›>¢Šd?3't?¯%m?ÐÞ`?ʘ?û*?Nµb?àO?²Àd?ԑn?WAh?ûWs?«
r?Ì6l?¯õr?'BW?êN>ý5r?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/529 <==
M~E?Qdv?ŠÏm?P;S?××e?G7f?pºz?Wi?foH?r")?i…X?Ör?ŽðX?ñ¼g?¾²{?ýwx?©c?¡kd?Ë#h?ÊÔf?Ah|?T§v?žôñ>­Öi?Þ¾F?ˆäz?'tu?ܬR?ñìv?=ò?lÑq?½r?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/531 <==
†×U?›7>lžâ>Â9g?ô>Iî5>u3q?Â'?E0?êõL?Q×_?P¦n?¸èh?ÖYÅ>$î^?µÏp?ìÚk?Y¯I?öK?~H3>*—X?ÅÃÎ>›¦I?Àm?}`c?Ðím?+æp?gg?{Æq?¬‹9?èz>*¤p?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/541 <==
fÏT?Ý­u?2k?-L?rg?äÒd?éz?£k?€ŒL?£&?;Ãa?¤Br?nó]?jsg?=z?>·w?gg?¯&a?à`?Eg?±`|?|Kw?Ã?¢èk?¥p8?¸z?Ñ"v?¼ßM?•v?Îü?8p?LTt?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/543 <==
g?Údr?¦€e?/¼H?Df?mdh?-áz?Ïlp?áåd?üº&?W_?R#r?Ì{\?ċe?]…x?|Ox?¯2g?a3Z?k]?sRd?8|?6?t?°:/?ª m?t¿8?våz?¸v?ÁeH?>tw?J8?@"m?äu?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/545 <==
qLe?xg?°òC?¿Ù?UQ?ÂE?g`y? Us?{îh?ƒ'?‰6V?'xp?äY?We9?ßós?-;v?hÄe?…ø3?Ԗ%?‹½U?ÿVz?6q?ÙI=?¿Îl?Z3?§ßx?¿(t?€B?ümv?mL?†]X?»"s?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/547 <==
»?O2p?¥n~?
Îe?f{?8W?͕~?‹º?½,j?ªî?·'?
¤~?ß:o?(Çz?d±?s¤?Ñu?ÅC?д?v›Q?Uv?5§?4Õ~?}æ{?«l|?àD|?òŒ?…?d«?^~?ÂR?¿e?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/549 <==
N-?ô>6•$?žj?ñùÑ<ÙDå>Oi?	Ù9?Øà>x%J?SäX?7]l?àúf?v)"?Á
\?õÚl?-#h?—¨^?rò??'¢?q‡I?ÙG?"Ðà>dïk?áNf?—7^?@8n?>ºf?ʍn?§ú·>Eºü>ï½m?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/55 <==
#ºY?Îy?‡Su?"6a?Œ-k?~W?™ÙZ?fÿl?_üb?'î9?¿Œb?Oçg?±^c?ƒBi?ø'v?ºÔj?§~e?™o?m? m?ŽFl?½x?Ñ=?ð-^?&rS?§[m?Ðìi?óÖc?ÏS?2?Üw?ëÞV?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/553 <==
ïo?pW|?¸ˆx?	o?îér?<r?Cå|?V|?ýÈh?ÛÜL?Èw?'z?mt?6ao?þI~?Ib|?Àw?)v?äq?â"t?‹ó}?~?^	I?'gx?s/c?"~}?I–{?îOq?$­{?' ?™Ðz?k–z?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/555 <==
tcz?ïƒ|?½Úv?An?RNr?kÛr?tÆ|?"¿}?sx?n?J?¼hx?¯Oz?&©t?~&o?1~?wG|?/w?K{t?¦ùp?òFs?:ø}?…{}?ë`?Á/y?ƒ_f?ðx}?3M{?Mq?h­{?,@D?ùúz?'z?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/559 <==
ÍÊ?nÙw?. ?Qh?h	}?ò?Ò{?"Î?R}P?'Œ%?Ä¥?U~?éGl?7ý}?ÅÉ?v¼?-Çv?—d?OÊ?Ï8Q?"ä{?M©?«Õ|?{z?³´{??ƒy?5•?°ª?è`{?v?0H?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/561 <==
dT?s^Z>àNm?™•l?$rP=XSk?Œt?Ã!™>ßd>3Q[?F£F?óÿf?a?Îqz?uÊw?ÞNo?Àrb?"aq?—°k?`'®=.ay?×?.ä>…Td?âp?Àµu?<új?2m?¡Šm?¤}¬>ú"w?î¡i?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/565 <==
ÔÇ?'ð~?ä¡{?@Ã\?5|?÷Ç}?(¹?#ƒ?õ²v>'µ?ŏ?ÀN{?ë
f?"z?¥@?>¸?¤¡o?f{?ì«?3wx?É6?î}?	?Ov?_&d?Ϥ?aé~?C|?ۀ?Ϫ>tP}?«|?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/567 <==
»?Ë!\?AH}?ceu?ñt?†òf?$ë}?›z}?-g?Jks?Ó@?\€}?a|?¬=6?É~?k?{?7­}?Ñò|?{Cn?È?/˜w?p"~?Ã?ôk~?1|?¡4x?p±z?µi}?ÿú~?8C?<=q?Žá~?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/569 <==
Uá=®gã<ÇQ
?9d?ê9÷:˜Íè;ëVH?¹l=@G–<]ñ^?8;?7Q?°po?×LÆ>!®-?Q˜0?tjh?ÇQ`?Áb@?KÂ;?u³Ã=…uÛ=FV_?Äg?1P?ad6?‡l?ÁÅR?ŠW=L?/>ýJ]?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/57 <==
ï£i?ÊGx?3\t?Iÿ`?Ñö_?¹1X?ƒMm?Òps?ån?f/B?wh?6Æj?6c?Iõg?¹¦w?ª—n?Qyf?ºCo?I·m?xHf?'u?­Yw?È[?NMg?ú$X?7cs?K!n?rHd?<áf? `^?¤3v?|=e?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/577 <==
`z?f¢z?iˆh?Ðp]?Q5m?=g?«á{?ç«}?RÇ|?9úE?<ül?™Òt?€õl?"åQ?`8}?{z?4 p?‡ub?pUS?éq?³˜}?Sž|?ºc?¥Ÿr?O\?¶ø|?Hx?Ù°f?y?*[t?>u?ƒ¼v?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/581 <==
VÙR?–ï§>xuf?ár?™K²>‹©P?òzv?ˆ>E†=®N?!ˆs?j_o?N%g?™c?º>v?CKt?Ùi?zVu?ÉÞm?²ò<®5c?Ë´&?w½>Ô¹n?¼i?"1v?¹=r?K0s?Óxt?›…x>ƨj?"#q?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/585 <==
_ô|?¶/|?߄v?If?ß«s?/lq?[Z}?*~?:õ|?K0K?%4u?~
z?x¯s?È#j?M~?Hµ|?ñ‡v?­2n?ƒwh?Qms?~?:y}?Mt?'Ux?`e?Ν}?f´{?g
n?MÁ{?§jz?;Åy?[¢z?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/589 <==
ߣ{?`°x?LØl?³Ž`?*o?£±r?a—?UDy?ÝUS?˜0?^{?́?=*z?-y?ÿ|?-Ž?çS}?šÔh?'úu?ü\k?Ì~?3Mu?Ë'd?ð%?$©P?ôS?¤•?Šns?؜?•1C?­Ls?¿›?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/59 <==
ãZ?왂<×'='­š=éÁ,<të< ¬D?~±>2Üú>PÅ/?F*?ìLY?r^Y?Y
%=DœK?ÀãQ?h†Z?èê<w€>¨>Áˆ=?sq(=è]?‡ÏW?¯ˆ>ü!M?úCY?­g?Î'J?øL?æ=úM?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/591 <==
‹iY>ÎsU=sU?:m?‡ˆ¾;ïÝ<=á"<?ƒ<š=Š¯Æ<~vi?…	g?¸h?Eét?Óô?›Ÿ?ìF'?kÂs?k?ªp_?âÊ:7!Ñ>̗ô=K!?z»s?
n? ?
ºQ?4s?Î:[?W6Œ>¨K?>̕i?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/593 <==
•Û?ŠNz?¨(?zíh?j­}?àp?N ?r×? Á.?'?ÿÅ?¥?±j?Á¾~?w¾?fÒ?ø²x?é–?TØ?Âãi?w5|?r±?O?¨}?¹Ëx?×?ǽ?~´?ÜÒ?\?*x?|Ÿ?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/595 <==
`K?Ça'>…ùH?t?¾4>»ê+?Xzv?´ÂÀ>×*>r{B?ÛÆn?0)q?.i?]O?§.w?º¼t?Íl?´Ãt?²`?ƒÓ=)>\?'W	?åÐÇ>bp?‡h?6^u?ÿ:s?–s?{u?wي>RYJ?½Är?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/597 <==
…Hq?,~?ç\y?®;a?w?
f?öp|?ß|?û-y?`_8?¬hj?dKx?v>m?Jm?­}?h|?Ðór?A)r?—ýs?]Ly?z"}?,Z|?u?d?xœu?"YX?q}?µz?ª+d?_·z?¤-j?'}|?Cy?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/599 <==
f¼û>»R=ìB?)§r?âI«=;!? Av?L">‹¥€>9J?¯Z?ßÜp?~i?QeX?Džv?â:u?Gl?†Oo?°ÇR?#œ=ÑxM?æÉ>´ßÄ>?ko?ԉi?<šp?'ás?b£k?zîu?Ž&˜>UÒJ?aPs?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/601 <==
âµp?jµy?)o?Ú¹Z?4P?
9?Ík{?YÐy?&rv?¿€>?Ÿ‰i?
þt?¥¦k?^ÙC?§ä|?ßy?ÀPp?xh?ER?[k?˜.}?·éz?˜^?–¾r?²ÓS?.|?»x?×¹b?² y?C¾g?q2r?í<v?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/603 <==
<"c?Îß,?/D?[Ži?´¸>Æ?¦"u?¸.C?拚>ÎÇ;?«4o?>v?$´r?F'8?ÂR[?®u?]	u?éâ^?ÿ¬Q?ëJ
>xÀs?˜,a?M­?=üu?û«Z?ì‰t?yÍu?öŸl?שu?œÒÀ>¬£?–t?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/607 <==
7^?Õj?v7c?eàT?åpL?(íH?¨ûz?Õj?GO?W:?hr?x?ñs?×9?ÅPx?)z?óv?Sô`?¶<F?ÃH?ÒÞz?€u?ñS=?Yx?c0U?1¥z?x¶y?Cƒf?Èlz?·y.?ÙÝh?8[y?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/609 <==
QŠ\?ƒ.?¢n?òl?"I?(x8?Dzw?fì6?Áj?ߥU?ˆÉu?Böw? )s?KÙL?þ\d?ûxw?¾Uu?Ž	w?³Ôo?^§?ýên?"½T?Mí>Ww?W«i?U't?äix?'Tr?Ÿ0x?
¼·>iëT?Òtx?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/613 <==
'Pg?ùãh?tQq?àWg?CÓD?–ï8?æm?Îg?9S?bF?ÁBg?6k?yVf?—ÎM?îùn?é†l?9žj?ò˜m?Ùl?ú‹J?oem?>Žq?d¤]?¡wl?ã˜^?q•j?Ďl?eic?ð]m?'ÇF?Ej? ân?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/617 <==
£o?…ºl?ÏÓo?¦yc?>H?øÆ,?Ør?ŸÕq?j&l?i'1?áAi?Ö©n?Ò0f?6*<?0ks?°q?[(l?ç[l?ºéf?'úW?Gt?½ít?õf?£Žm?œžR?hq?3p?LÍ^?@?q?…=g?¨ùg?QTo?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/621 <==
cºn?ù|?`àw?3ðj?wÜp?qÕf?";y?"v?ÖÃZ?{J?œ¦n?bs?·\h?×Sj?¢iz?LÅw?õRm?lºr?"'u?:.q?G@{?WÑy?²T_?¨o?æÓe?Lãy?y[v?uýh?©u?öG9?ÚÎy?£Qs?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/623 <==
»×J?|v?${v?´j?'ßp?hÿh?|òu?	Sc?úœ0?­ÅN?–©a?Ár?™«h?W¬l?
w?V¤u?";m?³o?K
u?…©d?Qy?®s?Kc/?z^o?Ȅb?ƒÍw?ôZt?(Öd?Z<t?Löù>ùZw?–Äq?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/629 <==
€~~?{2}?!Jv?4+n?v?`àw?° ?Ü&}?óŸt?Ï??ni~?wu?é{?·~?Rw~?$?Ù}?@w?e»|?Ct?7ë~?5Gy?Jz?d?¹&o?ÔV?«œ?5|?	¡?"v?—«x?P€?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/63 <==
ò—s?#þv?oÙq?]°f?éFk?ýmc?DÙW?ùx?(Ju?ƒ"D?x~n?""S?ñT?¶‰f?	Xm?ÊJK?×W?ÿjn?ƒn?
q?ù'S?×Wv?uGm?'¬X?:ÍY?~K?å.O?àh?óÙV?¿Go?²Šr?h0X?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/631 <==
,ø}?2¶{?A"u?Ôo?U¾t?`£v?ð"?ã<|?Šv?‰@'?tÙ}?w%?ýJw?V,|?r'}?Ü?'F|?"äu?™{?ðs?1?5
z?Oêz?ï~?R3o?jk?¨|?láz?•?â_u?àw?¦[?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/633 <==
²y?Ímg?oàz?"p?Wxz?±»|?^!q?2Ex?'˜o?ï|;?{{k?Vad?•ö]?¡]{?ËÀw?¬,m?b2_?;Xw?pYx?õÕ!?óx?"õz?Àu?Ç÷a?¥Áh?y?u?þÛh?±F]?yAk?ár?(|?9}g?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/635 <==
gS{?§w?
ñn?Êtf?·Ñi? lú>Øá?³e.?$š:?O³^?XN?AÔ?_b~?ÌñJ?¨Ø?'á?àp?VÝ|?¯¦c?ËZ?ôÄ?sy?3©z?V«?6l?Àß?{Ü?h7~?è×?«°b?³'~?9Ñ?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/637 <==
.7^?­@¯;?T?Fi?­Ï>;"ï">ˆll?d@>ù%•=Ój<?rž`?ýyv?aXs?ðr ?
"+?òÊp?ƒu?LÄL?ææX?ʹœ;Ç?kçN>n?"¾v?`c?¾ÁU?W%u?e¸E?¹Bv?µÄ0?<S=v?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/639 <==
òÒ_?\<xŒv?¨ºo?ïÉn?Âhz?à©p?¨U…>û—?+ƒ:?ø'r?ûÏh?*ûb?Wvx?ûq?·
n?se?Ôt?µcu?$Ðq=ôÄu?
.>juZ?´ëf?Roo?ýôr?qnk?™0r?œm?Ýj*?y?ò›j?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/641 <==
@Mg?ôôC?ú²{?'J?dÙe?jE{?iˆt?3©Y?V(p>$Ž)?p2}?_[?Q¾M?äÒm?ÐT~?ßk?r]S?ˆŽ|?+6|?;Ÿ)?š_}?¾Z~?ɹì>̃Y?½Hk?.z?"b?-py?Ã:j?¥V¢>Ð}?ÒOa?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/645 <==
¼9s?œÁ\?ÅþB?g£c?èÊ?¶€>•[?y2p?µ3>H­9?ôÓ:?"åj?Éon?Ân7?<ÝI>Õ$.?àns?_`j?)&c?`_4?'Ý=TCs?Ô?Ü!q?¦AW?‡–h>ÆeP?F@e?àK?•Èê>xQ>?4ã`?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/649 <==
ˆv?bu?î#?»Î{?jTx?Ʀ~?"?Iu?5b@?¹ò?.«?ëÁ?00}?½Ê}?Á?ó?Ú"?ÄX?ôÍ?D\?½¦w?p"?y¬I?y§?;Z}?úA}?,É?Ÿ?Ö±?u'C?éž?ÏË?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/653 <==
Ob?kf=)¹N?t?:Ro<3T>ì‹h?ðÇÙ>†z[?ìñ>?­:x?öùw?±s?i­<?…u??Ñéq?êx?†êt?õQj?K§À;Á³5?ª ?}A?<¤x?bÎa?Õí`?vu?%Ht?ªr?gtC?3ší>%"w?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/655 <==
VTw?Øg?kb?¼as?"87?œËI?`£?7¿f?
–+?±d?#lz?‡$?bñ}?".f?Þ$?t?òî~?úM?rsx?1?ÿ-|?·Þ|?ý\P?1f?f¢y?
d~?§F?†}?¡Å?PÁ%?b°v?eº?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/659 <==
c t?f?Æz?yl?&ïz?c¢|?ÕRq?ü¾w?ÙUf?IÅ@?ÀzT?ì'c?'[?1y?ªu?S$m?'u]?àýq?Cq?kÊ.?±w?£Ly?ù¶t?Ra?ÄÄf?"¦u?‡g?˽[?dk?µu?+G|?"f?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/661 <==
hn?g?iÐr?‡ãM?½@Ò>i8*?o²z?Á¸=?â¼>P?{€}? .}?oZy?ïør?É:x?-G{?Ø¡|?»˜|?(es?Ü=§>_?k^?ø??}¹}?ùGa?qp?*|?·Fz?cå}?"Zë>»F?ˆ~?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/663 <==
[Ñi?/ƒX?õg?C»_?hDB?Q›I?[Ll?Ib?Å6?v	C?œÀo?·%i?k*d?èŸX?3l?©6k?f?1Zh?ìUd?÷-??kYl?•+n?ÉsZ?\i?táT?nãj?€­j?¦‹f?Ž_l?	Ò-?sb?5ëk?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/669 <==
þ7N?®Ý5?©‹|?''?©'>?žÇW?ݵ?wG];°}=ê¬}?0V?U™?+n?Û,v?LxY?¥?pŒ?\­y?,ô}?8M<ýb?¨«Z?²ÝÉ>?‰?rX?W¶?Kª?¸ó~?…¯?Ò+? ùx?Ô®?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/67 <==
ƒËn?'(v?¿ýn?<Y?õ[b?ÝÃO?…_?âx?Ë w?B?_e?6–\?iëZ?@µN?"òl?˜\?›[?'ûh?f)d?(n?3(]?&žw?L'd?r•\?{nO?Òb\?¯†]?[	`?vÖ^?Ÿ\l?Xbn?¬â]?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/673 <==
Óç{?B—y?1á~?gÞu?–X?M«_?À›z?~?Ëö{?ŸÚ?ñD{?ˆ$u?FÐl?"m?É~?>ûu?«Pq?çô}?µš}?܇_?óx?NÛ~?†r?ÆVs?lœq?Újx?y	u?6{?Ð*x?×Äv?Í­|?ów?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/675 <==
z?ŸÖn?µ~?Že?gl?Ø|?ã~?`6~?Cr?9/%?û~?MJ~?¦§o?Sßz?#u?§"?Ÿz?ª(~?S…~?Ù)p?;2~?ø4?¬	?ß¾}?âçk?A1?š!?ì}?"?ðQ}?dz~?š
?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/679 <==
ó½?í&~?'•?€}? &M?Nûp?fê?Jº{?¥ò`?6úu?oÛ?w½?›~?ƒi{?jÍ?ìÓ?#}?Úr?.¸{?ÅGG?öÍ?z¼?îk?5¶?lm|?lß?»Î?‡s?>ë?Úyz?™Öu?£Ú?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/681 <==
Fj?ëúb?iX~?€c?®w?'~?Б?$G?‡òH>P(?h@?p¨y?"¤_?րy?Œv?Üm?Ž×g?'8?¯§?ö—.?ž|?ç"?¦"¡>4"t?r"u?C/?»~?ë;?÷ø~?µ×^>ïÿ~?3â|?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/685 <==
˶v?…áx?›,r?´7k?Ö2p?:Ýr?p~?kSz?ވJ>b5Ü>Vð|?<?¬¸{?ów{?<—{?r"~?ÏY~?@²q?'qy?©?l?å5z? v?"4S>Ü+?†\?Â'|?Œö~?²Ùw?*'~?®ƒ>kt?!?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/687 <==
€bY?ãK?æp?õ]?r˜?¹QY?rœl?D€ ?d¸Ž>ä2?dmo?*Ûp?af?Ü«c?H³]?)tr?¤äl?ý$m?,e?Ñ£F>Öc?P[N?'*^?$'q?dR?gzm?`Kt?æ"h?FÕp?5!?Ôÿ??çq?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/689 <==
ÿOz?)'{?mu?¤dj?bús?NÞt?}¨v?Ö|?Ëh{?–gT?жq?WOq?Gql?ªJq?…Ûz?ç•t?ÖÇn?pjp?öŸo?¢q? Šz?ªô{?Ñq?Ðop?ºBh?‰w?pÄr?Üñj?j²s?'Üt?5Dy?Xjr?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/69 <==
/w?£/^?ÀxY?ÇJ\?¥G?±˜?MÉo?w7w?Er?9 I?è³l?]‰i?Iõc?)z%?æÎr?xm?Þnf?•Ó]?yG?"Å9?·/u?©›r?/.t?£g?¼ÍY?Hjq?¨l?{c?T±l?ñ1v?"±\?	Wi?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/691 <==
³A:?¥'t?FÅq?8"F?æ4P?ot;?éV@?Ò^H?š ?'Ú3?kôr?ðÐ$?~D.?Ù:?üq?ƒÂ>?"†?"s?âe]?œMd?¹$Q?"Wo?2?W&?x-G?ÍB?""?Näm?ÊÐ,?qæä>öÔh?Ä/?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/693 <==
{ã®>!úí>ˆ±|?á'[?¤Â7?¤"n?én?î»>HË=€U'?Œ	{?Йv?šÅZ?¥Î\?#Ûz?BÉ{?©hd?šöy?³|?6
Â>§ƒ7?½SW?UQ<>LÄk?Ҙk?ã_??S{?_t{?£
}?–z÷=W¦|?íTz?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/695 <==
>}?è>{?ìäp?'¾l?å¬q?)at?³:?&×y?=³Ž>&»?~?sb?:‡x?I}?Íe}?x?w}?©Òr?,T|?\Cm?t|?0®s?ÙÈ>!÷~?²«h?¥~?0?ª(z?hz?Âaƒ>p4t?Ós?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/697 <==

ép?5D?Ö0j?ژO?É¿>ålN?é=t?Ïo?'Eb?$Ü'?•Rq?º3f?¸
T?r%W?U‹s?£Ér?R¬]?DÓd?™Ø`?Ë¥A?eÞs?·•t?˜_?†c?o‡M?Et?(lj?Kæ_?6q?t>=?'œ`?¡m?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/699 <==
Êb?s'n?Ô2k?}ßU?ÛF?TÃ?&úi?9m?O#f?ñƒ0?Ñúh?Þð_?ۜ^?y$?ªVq?ùqb?¯hc?>¿k?bZ?ÀWW?f‡f?ðÛu?°À ?vÙe?­YD?°Ëb?­_?!Ñ`?­‡g?×*?»rc?Æ g?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/7 <==
hïx?Ä»n?ÕMn?ë]?\eV?m—S?BÂi?¬{?Kùw?@w9?4o?Iˆ`?±FZ?iïX?1•r?%øe?rA[?à—n?lÂg?—_?%óm?¼­x?s?^1^?¿L?­fl?—2c?œÞf?'Ve?øÓx?wØm?uÎa?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/707 <==
Ñ´">áé=51 >Õéi?÷öì=ÖJ >A r?%=>Òl1>5_?xc"?Ÿm?Nãj?(}‡>áZ$?Ôp?zBk?¿$?ÚvÞ>¸Ð¶=bd? ~>H¢?X¯l?æ×i?-{q?Yo?Ú²_?âép?5˜?¬X=>ïén?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/709 <==
ù~O?0O?:üN?8`7?K_/?û?û>?=xK?CF?ö>úZT?1V)?ã5)?b%?mYK?BS7?êÍ(?í·X?A€>?å;?¨"B?ëDW?H7?Eä1?fz ?mû/?-.,?‹¥U?"ª7?011?jÇ@?Ew1?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/711 <==
0=j?¸k?UÀn?Üò\?ˆX?*š\?D¿Y?Åêk?iù`?}4?Ym?úŠL?-"M?m…c?bj?MïU?}0I?ÌJk?¾ÿi?9öR?Í`?å$s?+—3?4KK?âP?àT?øO?°)b?­R?Úk0?F_l?AæO?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/713 <==
,kš>Øã=©…J>þÜs?Èð=s)©=n"x?ÊÖý=IÏ=<v_?"m?›}t?óÂs?· v>ž¾v?{>v?Åps?†Ìj?oÏ-?á{ó=Ñ¥x?m‰6> Í¦>gšs?l;k??œx?DZt?—€j?ãrv?/Ú>¥9Æ=ùt?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/717 <==
Ϻx?Öëj?d@X?K7(?´9?‰p	?šp`?âw?mŸr??Z1r?¥kl?¾©Q?w?Äbv?à q?®r`?¥5X?@#?|ÚS?o'q?rÕr?É0w?'—U?La/?{q?&¨k?Cig?žu@?®mw?عV?.<A?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/719 <==
M?ê f?ñ¹i?jcC?#A?e ?ã|l?÷WX?Ç@?0>6?¿b?Ÿce?:1a?½?Å_o?=×g?˜je?ì!h?)žL?‡7L?B`l?{l?&¶?b)h?ü´=?»u_?"f?é^?Ü!k?'ï>hŒ]?ÉÖi?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/721 <==
‰?j~›=þóÊ>oLp?šK6=â)=Øt?/Ì="<j=!)S?¤ic?"Áp?Üqo?¦?ëËv?Ößr?eÐo?ݤd?éø?H,Ö<¨¨v?\­>÷oí>¥p?'tm?%v?˜Åq?LHp?ìs?zœ>s]>å q?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/727 <==
ݎ
>Ǎ³=@Å=
Âj?Ê3=ä¢=dr??ܽ=ïpÓ=>ÈH?ó(?˜³n?û#m?8þÚ=ež>?Qèo?£ªm?^1?5ˆ>èï'=2iq?Ñz¸=Wœ>œbn?§db?hr?·So?!˜b?¶àp?4°A>y.'=—vo?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/729 <==
Âb›>0¡=ëÑÇ>–)p?0/—=g{æ= \t?')>½Ÿ7>jÉ\?4Ãb?ˆ9p?!õl?TΨ>h±e?w"r?›/n?!h?ô+?0¦R=ùt?ˆ]S>Ï7?bo?
Äl?öu?ï*q?ˆÍl?¨¶r?/èý>]>°»p?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/73 <==
kWe?6yB?''W?®Ñ.?÷õ·>æ¦>"ìh?]Íe?rJ[?m'&>míb?õêb?WŠW?è…÷>µêe?OLd?\µ^?éR?w5?²ì?k½i?0;g?_‡b?3Õc?,+Ç>öÝd?½õa?NVZ?Õ1f?š(a?ré)?~d?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/733 <==
ªQ5?þ
h?Áˆf?bD+?s°/?#x>`vm?D¸[?>5?ñˆ9?ñèg?SØh?ÚWa?ąh>!kp?ÿk?6öe?×ûf?ÌÒ"?C§??ê=n?Ÿëp?ÊÔ	?>xh?D`:?ò_j?ùj?ò®b?s¡k?,Äã>;[?«‹j?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/735 <==
Eu?›´o?‹7l?,‡K?óf$?ãÓS?ù¨f?
¹w?"‹j?±À*?…Ûn?´X?ä·N?ì¯U?¦^o?¥Z_?qR?s)f?`9b?­ÎV?ìq?°én?Yh? …V?ÀjP?º}i?Û^?¡š]?¼`?5Þc?Ál?^'Z?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/737 <==
al?‰¦t?"m?G«V?ÌÃ[?AØ??ÄÞv?e'k?Ì¡%?ÛF?Çûf??$n?s.^?L_N?/Mu?˜Uu?©9f?þ˜j?§e?d­`?‹Qy?±qr?I§Y?ÎPj?bLF?£jw?ª"p?^?-3r?AÏ8?¦n?â¼m?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/739 <==
µÁf?ÞÀs?yBq?ÒéZ?ºT?˜×*?­én?Ÿ6p?ÎËc?*‰"?!2j?{?f?ßõa?oE:?|su?X l?Üf?çl?Òâh?i^?Ugr?Rãt?O@?D¼i?qòQ?WUc?˜Vi?(2d?k?º%?)¬l?€k?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/741 <==
¸'T?T\g?>¼f?ŒÄ)?%«;?ñü><g?Œb?äÅQ?"2?p§b?,¯`?ùy\?•Ô?"l?¸9b?)a?â<f?õ¶B?ŽoH?`'h?@)p?ÖÓ?çÙd?Š×/??áY?£C`?w\_?*`f?Ǜì>ÔëZ?-Æf?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/743 <==
äým?®ðl?M]i?5ÚU?B¿T?P{U?ñÈV?qRn?ˆ ^?a"?wzk?Ó¤K?ÚD?Ö]?Pi?‹üS?'ÞG?hcg?Úad?|cN?>Ÿ_?/s?¨Ú[?—ìI?ÛH?LáW?>2N?Ñ0a?¦òN?õQP?>õg?‰O?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/745 <==
Yrf?Ö*h?B`?ÛD?³R*?¼¿õ>sa?ˆn?¢àe?:n?Åj?NÄV?è~V?ˆ¥?gˆj?›	\?ä4Y?²Ni?ÛõH?$M?ORc?sÆs?í/A?À
[?ãÇ5?®eS?<jX?¥c?`U^?ÐÓB?r˜R?Ä«\?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/747 <==
çŒZ?Z'Y?:éQ?—I?1!?ê ?'	.? Y?+_P?@æÖ>ׄa?]4?¶?,?8O?î ?™?PRY?ó2?W@<?Xc0?†ìf?BA?ëŽ?pY?ñ¸?TF?Ùñ\?gX ?¬V:?œÿA?Ô&?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/749 <==
Êyy?z!w?'–q?h×L?ž6j?Œ¿u?B§s?nÿ{?óÑç>.k.?` v?¬Õ]?N?óFx?Ç6z?"0k?juT?±Ro?¸t?Öýc?ͪ|?'åz?3ºB?'Z?mT?³ßw?îd?wj?¦ši?rÏ?D"x?"b?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/75 <==
Bªl?êèv?×Xn?ëûW?
¤f?rØS?:Õ_?=!w?íu?"…<?t\e?ÙzZ?uëW?q;N?Ìo?'tZ?øX?r
i?³"h?o?Ï\?{ìu?*ž_?:°Z?_ZP?֐Z?cFZ?–`?¸Ø_?ëGf?­Àp?D»]?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/751 <==
Žk?–Jb?Òéa?Ù~G?ݗ3?Ô?ʇU?6Dk?^ña?H'Û>ˆUh?àóF?´D?Nù?¾Zb?'GO?ësE?r&f?oK?ƒ¿K?§NT?ý§q?ïýV?"­I?±O3?ِF?ëµD?+`?ã,P?:¾R?W7S?áaN?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/753 <==
ÌZe?‹g?^Öd?ŽšU?0ŸP?Q?£D?Nf?ZŠX?©?Q¯d?€u9?è&@?jtU?ùc?%åB?3<?|2a?è®`?µ
N?O?Ö0m?÷¹W?·&>?IjF?q??3ª;?¬\?Ðx>?ùAM?~a?ùÛ@?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/755 <==
ëjU?¼ÕU?4ZW?Z^Z?tG?@_J?€àY?3~T?ì+K?è>4?ÿp]? [?uY?‰ûI?>9V?"÷Z?©ÍX?Ë	T?¸èM?ˆ=?º~U?5U]?fP?U'[?Ä¿Q?¿ªY?`/Z?R(_?íæ[?#ÔG?"\T? @[?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/759 <==
R??ðþp?P\?Ê{?$«{?=M?£Ü~?ÁŽA?K#?¤2}?Ör?²Pc?Vz?ŸÛ}?4N~?"#h?æØo?'œ}?—{?¦Ÿ?2óx?BÏb?mQm?UDd??³–y?Ìu?òˆ|?üAK?øx?ɚx?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/761 <==
&­?7Œ>=wîI?
Yo?$¿;ŠY?Nu?
æ>¢>IF?
Ø]?<hr?f[m?ú Q?…q?{u?ƒo?ôòm?±¦`?‡+'>¾^?8ë?õG½>Úq?¯»k?ép?³Ås?žRk?ܔu?t >҉=?—Rs?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/767 <==
¤µ?ûÈ?îô+?Qwn?'‹˜={N	?7/k?yV?ï¬y>…˜A?
€X?s?éDn?/ó@?ÜËl?0Vr?Y±o?Šh?"ï[?\&>½b5?ÎôH?|
ž>6Þq?ïf?ít^?ès?1o?Ðts?'G>Rè?æšs?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/769 <==
ãi?š?0ñ0?Ábm?cܤ=fJ?]¤m?z£?‰ö•>™B?ÈK?<p?Ÿk?d{>?ã­k?û
q?å?l?n4f?î<Z?b"¤>"<?>{1?©´£>û-o?<rc?'d?Tq?«El?Ögr?8œo>Ó ?‹›q?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/77 <==
,"v?v?üKs?¥ñ_?\?ñµM?~jj?ú@{?'x?¯9?Cp?öíb?ù']?ÔÙR?Ë1t?pâf?¯F_?&q?Œ‹h?Å÷h?d"l?#¨z?TËo?/$a?K¦Q?´j?¸²d?¶@i?Xéf?Û0t?Ro?jÏc?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/771 <==
Ç¢?i°?nà0?Pym?ž"–=Õ8í>èûo?u‡?^_Ž>>@?'³S?;Æn?Ûj?¾ý<?}­n?<q?)¿j?ai?a[?°v¦>BòD?À½=?Pi¦>ÆÇm?ÓTa?mÌf?º{p?sm?Ž'r?ˆÛŠ>Z¥?±p?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/85 <==
€LC?ºh®>Ió?ÆÄ?£†=='÷?¤ã?tjÇ>V62?űT?¢S(?	²>?g^£=àœU>°E?oä3?í2D?NZ
?¿Ás=ç]õ>Ñj8?H@I?ýM2?òÌ.?¦ÿ÷>¹‡?JI?/X?û7?6´X>±ç'?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/87 <==
l_y?l__?ÆÅV?ÿ"Y?x?Ž¼?\p?{çx?h;u?¡dH?ތm?Žni?­Ûc?U(?Ïúu?*¡m?®f?\]?€'F?Á]8?µu?Dmr?æ[v?אg?W?É}s?‡½l?'b?5ºl?µµx?0KX?DÏi?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/9 <==
áEx?Yîp?Mjp?H½\?TèW?¯ªS?Vìi?kvz?ˆ/w?y8?îÝo?E^`?¹ýX?W©[?¾Ãq?ͽe?^äZ?&)p?U­i?rš\?k¦n?%šx?­Sr?îµ]?:uJ?ol? Ãb?$e?e?fÅv?l~p?YÞ`?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/91 <==
'æx?iyv?˜¥m?FY?rÜT?Õª??m	i?òª|?¥ó{?È:?E"p?±äb?-Ý]?)??	s?Pze?þÈ_?÷ùk?B˜]?ºtf?uk?w·z?™;s?8Oa?$|N?Ufi?Ôd?¤kg?úÉe?Yy?A.l?xc?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/95 <==
¼x?/gt?¦0m?'Í`?TGP?+Œ4?ÙÊp?ï%{?
üx?P[I?¾q?(i?ød?×@J?½Ûx? ·n?f?-k?¬>^?;é\?Ú*w?އy?­'u?ã/h?'mX?Mãs?o0m?ø
g?%m?ªÙw?ٞo? ëi?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/data/97 <==
(³o?ÿ"s?í0o?«V?ùf]?Á™Q?CY?í>u?ÎÝq?ë9>?Ôµi?6ÛR?yÏU?°U?±Îm?ÌRM?"µT?Ël?ç­j?¹<j?aÓV?ý4t?øg?o—X?AT?ÏtM?þ{P?ïže?®|Z?ÆÐg?dAl?‰Z?

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt.tmp/version <==
3


==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/final_report.json <==
{
  "allowed_names": [
    "scorer.pred_score.mlp.0.bias",
    "scorer.pred_score.mlp.0.weight",
    "scorer.pred_score.mlp.1.bias",
    "scorer.pred_score.mlp.1.weight",
    "scorer.pred_score.mlp.3.bias",
    "scorer.pred_score.mlp.3.weight",
    "scorer.pred_score.mlp.4.bias",
    "scorer.pred_score.mlp.4.weight",
    "scorer.pred_score.mlp.6.bias",
    "scorer.pred_score.mlp.6.weight",
    "u7_future_score_rollout.residual_down.weight",
    "u7_future_score_rollout.residual_up.weight"
  ],
  "batch_size": 64,
  "checkpoint": {
    "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/selected_step0005.pt",
    "sha256": "7e8e666faab91c83addfddaf2091aee47a58e38926a29f6b0483d91142040786"
  },
  "combined_cache": {
    "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U50/calibration/safe_policy_b64_lr5e6_t08_aa60_r3/fixed_targets.pt",
    "rows": 2682,
    "sha256": "6e0ce7aeb5a2c95ab8558b1497249ef004b04ef197290bc2eced1a875e280643"
  },
  "decision": "GO_FORMAL",
  "direct_baseline_gate": {
    "field_deltas": {
      "collision": 0.0,
      "comfort": 0.0,
      "drivable": 0.0,
      "oracle_pdm": 0.0,
      "pdm_score": 0.0,
      "progress": 0.0,
      "ttc": 0.0
    },
    "fixed_halves_deltas": [
      0.0,
      0.0
    ],
    "pass": true,
    "tolerance": 2e-06
  },
  "direct_val_cache": {
    "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/direct_val_targets.pt",
    "rows": 386,
    "seconds": 38.03337470628321,
    "sha256": "a54115659978042e8e51bbcb09b54ee8651311648526d816443f30198c56bab5"
  },
  "evaluations": {
    "0": {
      "collision": 0.9961140155792236,
      "comfort": 1.0,
      "drivable": 0.9948186278343201,
      "final_score_bce": 0.31831108952433335,
      "fixed_halves_pdm": [
        0.9703107476234436,
        0.9552567005157471
      ],
      "oracle_pdm": 0.992933988571167,
      "pdm_score": 0.9627837538719177,
      "progress": 0.9335233569145203,
      "samples": 386,
      "sub_score_bce": 0.7049340114692332,
      "ttc": 0.9870466589927673
    },
    "15": {
      "collision": 0.9961140155792236,
      "comfort": 1.0,
      "drivable": 0.9948186278343201,
      "final_score_bce": 0.3186984324702327,
      "fixed_halves_pdm": [
        0.9672375321388245,
        0.9576778411865234
      ],
      "oracle_pdm": 0.992933988571167,
      "pdm_score": 0.9624576568603516,
      "progress": 0.9379221796989441,
      "samples": 386,
      "sub_score_bce": 0.7049079765927606,
      "ttc": 0.9818652868270874
    },
    "25": {
      "collision": 0.9961140155792236,
      "comfort": 1.0,
      "drivable": 0.9948186278343201,
      "final_score_bce": 0.3192084224730576,
      "fixed_halves_pdm": [
        0.9704199433326721,
        0.9586339592933655
      ],
      "oracle_pdm": 0.992933988571167,
      "pdm_score": 0.9645270109176636,
      "progress": 0.9402977228164673,
      "samples": 386,
      "sub_score_bce": 0.7049366309852798,
      "ttc": 0.984455943107605
    },
    "36": {
      "collision": 0.9961140155792236,
      "comfort": 1.0,
      "drivable": 0.9948186278343201,
      "final_score_bce": 0.3200595267696084,
      "fixed_halves_pdm": [
        0.9707619547843933,
        0.958886981010437
      ],
      "oracle_pdm": 0.992933988571167,
      "pdm_score": 0.9648245573043823,
      "progress": 0.9410117864608765,
      "samples": 386,
      "sub_score_bce": 0.7050447216923372,
      "ttc": 0.984455943107605
    },
    "5": {
      "collision": 0.9961140155792236,
      "comfort": 1.0,
      "drivable": 0.9948186278343201,
      "final_score_bce": 0.3183817903612562,
      "fixed_halves_pdm": [
        0.9705926775932312,
        0.9562513828277588
      ],
      "oracle_pdm": 0.992933988571167,
      "pdm_score": 0.9634220004081726,
      "progress": 0.9350551962852478,
      "samples": 386,
      "sub_score_bce": 0.7049199938774109,
      "ttc": 0.9870466589927673
    }
  },
  "frozen_after": "c56c27f597972c7213f563d315d5b02ac8e62e29ce5c3bdac9a6e987fc69ead5",
  "frozen_before": "c56c27f597972c7213f563d315d5b02ac8e62e29ce5c3bdac9a6e987fc69ead5",
  "initial_checkpoint": {
    "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U45/formal/b32_lr3e5_bca2/planning_step0100.pt",
    "sha256": "bcac79f0af5695d407b17a3d56da670e0e36bca3407af79ad11f2f0109344a1c",
    "source_evaluations": {
      "0": {
        "common_planning_loss": 1.064853191425791,
        "future_score_teacher_loss": 0.0,
        "future_temporal_loss": 0.0,
        "proposal_diversity_mean": 4.587395833088801,
        "samples": 386
      },
      "100": {
        "common_planning_loss": 1.0015280377284483,
        "future_score_teacher_loss": 0.0,
        "future_temporal_loss": 0.0,
        "proposal_diversity_mean": 4.46400889983544,
        "samples": 386
      }
    },
    "step": 100
  },
  "lr": 5e-06,
  "navtest_outcomes_used_for_training_or_selection": false,
  "peak_allocated": 4032706560,
  "peak_reserved": 7587495936,
  "runner_sha256": "655da3e22ae89eea81a0e13dee69b118337faa6e82c8dba42b8b8d26972565e3",
  "runtime_seconds_excluding_preload_and_val_cache": 21.30575681850314,
  "schedule": {
    "hash": "b3da8f0d22bd407e9709835048a7ec24de7eb94afa21a130c932aed3fd2583e0",
    "log_exposure_max": 32,
    "log_exposure_min": 8,
    "logs": 80,
    "order": [
      32,
      6,
      25,
      28,
      24,
      21,
      12,
      27,
      2,
      7,
      29,
      33,
      11,
      34,
      9,
      17,
      26,
      35,
      14,
      31,
      13,
      5,
      3,
      16,
      18,
      22,
      20,
      15,
      8,
      19,
      4,
      30,
      23,
      0,
      10,
      1
    ],
    "schema": "Drive-JEPA.U51.V1.cache-aligned-one-epoch.v1",
    "steps": 36,
    "train_rows": 2296
  },
  "schema": "Drive-JEPA.U51.V1.safe-policy-aligned.v1",
  "selected_step": 5,
  "status": "PASS",
  "step_decisions": {
    "15": {
      "all_pass": false,
      "fixed_halves_pdm_delta": [
        -0.0030732154846191406,
        0.002421140670776367
      ],
      "gates": {
        "both_fixed_halves_positive": false,
        "collision_nonnegative": true,
        "comfort_nonnegative": true,
        "drivable_nonnegative": true,
        "held_pdm_positive": false,
        "ttc_nonnegative": false
      }
    },
    "25": {
      "all_pass": false,
      "fixed_halves_pdm_delta": [
        0.00010919570922851562,
        0.003377258777618408
      ],
      "gates": {
        "both_fixed_halves_positive": true,
        "collision_nonnegative": true,
        "comfort_nonnegative": true,
        "drivable_nonnegative": true,
        "held_pdm_positive": true,
        "ttc_nonnegative": false
      }
    },
    "36": {
      "all_pass": false,
      "fixed_halves_pdm_delta": [
        0.00045120716094970703,
        0.0036302804946899414
      ],
      "gates": {
        "both_fixed_halves_positive": true,
        "collision_nonnegative": true,
        "comfort_nonnegative": true,
        "drivable_nonnegative": true,
        "held_pdm_positive": true,
        "ttc_nonnegative": false
      }
    },
    "5": {
      "all_pass": true,
      "fixed_halves_pdm_delta": [
        0.00028192996978759766,
        0.0009946823120117188
      ],
      "gates": {
        "both_fixed_halves_positive": true,
        "collision_nonnegative": true,
        "comfort_nonnegative": true,
        "drivable_nonnegative": true,
        "held_pdm_positive": true,
        "ttc_nonnegative": true
      }
    }
  },
  "steps": 36,
  "temperature": 0.08,
  "u12_helper_sha256": "e0dfaf83b6728298b6b82a70775d2976fbfed06b898433747dea3db2b6df9d49",
  "u31": {
    "cpu_preloaded_pinned": true,
    "future_teacher_fields_present": false,
    "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U31/data_v1_balanced_cap32/cache_manifest.json",
    "rows": 2682,
    "seconds": 39.74674160964787,
    "selection_path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U31/data_v1_balanced_cap32/manifest.json",
    "selection_sha256": "0729dc1f872ee7106ac776860b2bf1939cceab78f3ee7c0506a5838340ea96ca",
    "sha256": "4dc0c8a2a274c01e0b030e8b1d7cca9518c96ccd835ce234d4a7828c58805d45",
    "train": 2296,
    "train_logs": 80,
    "val": 386,
    "val_logs": 16
  },
  "u50_helper_sha256": "aa60baee58ad32f34eb91ef7e34a8636b6721dfc597b5a6fab495943d09d974f"
}


==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/selected_step0005.pt.tmp/byteorder <==
little

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/selected_step0005.pt.tmp/data/8 <==
Gµâ¼«j'<5,ž¼ÓÂ<Ò³<ÒÎ~;

==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/selected_step0005.pt.tmp/version <==
3


==> anc/server_snapshot_20260902/experiments/U51/calibration/aligned_b64_lr5e6_t08_655d/steps.jsonl <==
{"classification": 10.112606048583984, "distillation": 4.4955577038763295e-09, "eligible_fraction": 0.5625, "gradients": {"scorer.pred_score": 16980.891697883606, "u7_future_score_rollout": 103.12483930587769}, "label_pdm_gain": 0.047120314091444016, "margin": 1.4663546085357666, "real_train_samples": 64, "step": 1, "total": 10.479194641113281}
{"classification": 7.783978462219238, "distillation": 6.711212336085737e-05, "eligible_fraction": 0.234375, "gradients": {"scorer.pred_score": 11912.235549151897, "u7_future_score_rollout": 61.00098466873169}, "label_pdm_gain": 0.029525864869356155, "margin": 2.5958330631256104, "real_train_samples": 64, "step": 2, "total": 8.432937622070312}
{"classification": 6.553983211517334, "distillation": 0.00026250933296978474, "eligible_fraction": 0.3125, "gradients": {"scorer.pred_score": 10204.806592226028, "u7_future_score_rollout": 54.26056265830994}, "label_pdm_gain": 0.07196401059627533, "margin": 1.6554346084594727, "real_train_samples": 64, "step": 3, "total": 6.9678473472595215}
{"classification": 11.01960563659668, "distillation": 0.000613886455539614, "eligible_fraction": 0.484375, "gradients": {"scorer.pred_score": 15936.049295961857, "u7_future_score_rollout": 86.02202582359314}, "label_pdm_gain": 0.0888361781835556, "margin": 1.844046711921692, "real_train_samples": 64, "step": 4, "total": 11.480629920959473}
{"classification": 7.341713905334473, "distillation": 0.001194425392895937, "eligible_fraction": 0.3125, "gradients": {"scorer.pred_score": 11962.474067747593, "u7_future_score_rollout": 65.14690399169922}, "label_pdm_gain": 0.03970380872488022, "margin": 1.8502830266952515, "real_train_samples": 64, "step": 5, "total": 7.8043084144592285}
{"classification": 8.541029930114746, "distillation": 0.002139165997505188, "eligible_fraction": 0.4375, "gradients": {"scorer.pred_score": 14993.366254925728, "u7_future_score_rollout": 83.34771347045898}, "label_pdm_gain": 0.0165152158588171, "margin": 1.5897115468978882, "real_train_samples": 64, "step": 6, "total": 8.93850040435791}
{"classification": 6.880555152893066, "distillation": 0.0026757074519991875, "eligible_fraction": 0.265625, "gradients": {"scorer.pred_score": 11249.719341397285, "u7_future_score_rollout": 55.854464530944824}, "label_pdm_gain": 0.00763600692152977, "margin": 2.075575351715088, "real_train_samples": 64, "step": 7, "total": 7.399502277374268}
{"classification": 9.703939437866211, "distillation": 0.0032168757170438766, "eligible_fraction": 0.4375, "gradients": {"scorer.pred_score": 14521.35837841034, "u7_future_score_rollout": 101.81195163726807}, "label_pdm_gain": 0.021072842180728912, "margin": 1.7891777753829956, "real_train_samples": 64, "step": 8, "total": 10.151297569274902}
{"classification": 9.642143249511719, "distillation": 0.004253707826137543, "eligible_fraction": 0.375, "gradients": {"scorer.pred_score": 14325.222464859486, "u7_future_score_rollout": 70.84781646728516}, "label_pdm_gain": 0.030081532895565033, "margin": 2.054276704788208, "real_train_samples": 64, "step": 9, "total": 10.155797004699707}
{"classification": 5.816441059112549, "distillation": 0.008046083152294159, "eligible_fraction": 0.25, "gradients": {"scorer.pred_score": 9254.788700133562, "u7_future_score_rollout": 56.50962710380554}, "label_pdm_gain": 0.011773744598031044, "margin": 1.7943674325942993, "real_train_samples": 64, "step": 10, "total": 6.265193462371826}
{"classification": 9.611759185791016, "distillation": 0.010729343630373478, "eligible_fraction": 0.4375, "gradients": {"scorer.pred_score": 16801.683487176895, "u7_future_score_rollout": 84.30701351165771}, "label_pdm_gain": 0.026907414197921753, "margin": 1.7389719486236572, "real_train_samples": 64, "step": 11, "total": 10.046716690063477}
{"classification": 4.819975852966309, "distillation": 0.009884131141006947, "eligible_fraction": 0.453125, "gradients": {"scorer.pred_score": 12925.326953053474, "u7_future_score_rollout": 87.36001467704773}, "label_pdm_gain": 0.01496810745447874, "margin": 0.866043210029602, "real_train_samples": 64, "step": 12, "total": 5.036684513092041}
{"classification": 7.416698455810547, "distillation": 0.010649183765053749, "eligible_fraction": 0.296875, "gradients": {"scorer.pred_score": 11152.849328160286, "u7_future_score_rollout": 70.22608709335327}, "label_pdm_gain": 0.007810104638338089, "margin": 2.002948045730591, "real_train_samples": 64, "step": 13, "total": 7.917648792266846}
{"classification": 3.2000675201416016, "distillation": 0.01340258028358221, "eligible_fraction": 0.140625, "gradients": {"scorer.pred_score": 6504.832951784134, "u7_future_score_rollout": 30.706687450408936}, "label_pdm_gain": 0.006463581696152687, "margin": 1.6861298084259033, "real_train_samples": 64, "step": 14, "total": 3.6218678951263428}
{"classification": 6.268167495727539, "distillation": 0.012600908987224102, "eligible_fraction": 0.375, "gradients": {"scorer.pred_score": 10910.946189045906, "u7_future_score_rollout": 68.90830588340759}, "label_pdm_gain": 0.019631080329418182, "margin": 1.3207324743270874, "real_train_samples": 64, "step": 15, "total": 6.598602771759033}
{"classification": 9.726449966430664, "distillation": 0.017564792186021805, "eligible_fraction": 0.484375, "gradients": {"scorer.pred_score": 15625.653291746974, "u7_future_score_rollout": 79.70201349258423}, "label_pdm_gain": 0.030998002737760544, "margin": 1.626742959022522, "real_train_samples": 64, "step": 16, "total": 10.1334867477417}
{"classification": 6.416123867034912, "distillation": 0.019015464931726456, "eligible_fraction": 0.265625, "gradients": {"scorer.pred_score": 10797.98900616169, "u7_future_score_rollout": 60.908445835113525}, "label_pdm_gain": 0.01258691493421793, "margin": 1.910609483718872, "real_train_samples": 64, "step": 17, "total": 6.8941569328308105}
{"classification": 3.722076892852783, "distillation": 0.023300491273403168, "eligible_fraction": 0.2142857313156128, "gradients": {"scorer.pred_score": 8077.32436311245, "u7_future_score_rollout": 42.054601192474365}, "label_pdm_gain": 0.010819614864885807, "margin": 1.3418599367141724, "real_train_samples": 56, "step": 18, "total": 4.058007717132568}
{"classification": 11.970057487487793, "distillation": 0.01147997286170721, "eligible_fraction": 0.46875, "gradients": {"scorer.pred_score": 18144.1107981205, "u7_future_score_rollout": 96.9057502746582}, "label_pdm_gain": 0.018336527049541473, "margin": 2.069204092025757, "real_train_samples": 64, "step": 19, "total": 12.487587928771973}
{"classification": 6.873420238494873, "distillation": 0.02557891421020031, "eligible_fraction": 0.359375, "gradients": {"scorer.pred_score": 11971.527032062411, "u7_future_score_rollout": 76.05841255187988}, "label_pdm_gain": 0.009629540145397186, "margin": 1.507580280303955, "real_train_samples": 64, "step": 20, "total": 7.250826835632324}
{"classification": 13.356473922729492, "distillation": 0.04140516370534897, "eligible_fraction": 0.546875, "gradients": {"scorer.pred_score": 18395.026092648506, "u7_future_score_rollout": 92.97444820404053}, "label_pdm_gain": 0.047850631177425385, "margin": 1.9660300016403198, "real_train_samples": 64, "step": 21, "total": 13.848809242248535}
{"classification": 5.661825180053711, "distillation": 0.024447355419397354, "eligible_fraction": 0.21875, "gradients": {"scorer.pred_score": 10183.303766727448, "u7_future_score_rollout": 58.613343477249146}, "label_pdm_gain": 0.009521296247839928, "margin": 2.0466015338897705, "real_train_samples": 64, "step": 22, "total": 6.173964500427246}
{"classification": 11.601973533630371, "distillation": 0.02247592993080616, "eligible_fraction": 0.4375, "gradients": {"scorer.pred_score": 15690.118497312069, "u7_future_score_rollout": 72.42363977432251}, "label_pdm_gain": 0.05419868230819702, "margin": 2.113553762435913, "real_train_samples": 64, "step": 23, "total": 12.130810737609863}
{"classification": 7.544342994689941, "distillation": 0.033213961869478226, "eligible_fraction": 0.421875, "gradients": {"scorer.pred_score": 12846.886109411716, "u7_future_score_rollout": 94.87607002258301}, "label_pdm_gain": 0.027678515762090683, "margin": 1.4291621446609497, "real_train_samples": 64, "step": 24, "total": 7.9022979736328125}
{"classification": 11.78915786743164, "distillation": 0.06332476437091827, "eligible_fraction": 0.46875, "gradients": {"scorer.pred_score": 19132.056680738926, "u7_future_score_rollout": 88.08524370193481}, "label_pdm_gain": 0.023693595081567764, "margin": 2.0043396949768066, "real_train_samples": 64, "step": 25, "total": 12.291509628295898}
{"classification": 12.325754165649414, "distillation": 0.04416897892951965, "eligible_fraction": 0.609375, "gradients": {"scorer.pred_score": 19765.01113331318, "u7_future_score_rollout": 103.0086989402771}, "label_pdm_gain": 0.05040208250284195, "margin": 1.649425983428955, "real_train_samples": 64, "step": 26, "total": 12.738993644714355}
{"classification": 8.74638843536377, "distillation": 0.058622218668460846, "eligible_fraction": 0.5625, "gradients": {"scorer.pred_score": 17654.583164453506, "u7_future_score_rollout": 105.54510641098022}, "label_pdm_gain": 0.03521052375435829, "margin": 1.2800486087799072, "real_train_samples": 64, "step": 27, "total": 9.067572593688965}
{"classification": 6.680282115936279, "distillation": 0.040865443646907806, "eligible_fraction": 0.328125, "gradients": {"scorer.pred_score": 11131.301026463509, "u7_future_score_rollout": 53.25271511077881}, "label_pdm_gain": 0.019925229251384735, "margin": 1.5748211145401, "real_train_samples": 64, "step": 28, "total": 7.074804782867432}
{"classification": 5.668570518493652, "distillation": 0.061611272394657135, "eligible_fraction": 0.421875, "gradients": {"scorer.pred_score": 10803.13382166624, "u7_future_score_rollout": 69.14808011054993}, "label_pdm_gain": 0.018741106614470482, "margin": 1.0635510683059692, "real_train_samples": 64, "step": 29, "total": 5.935690402984619}
{"classification": 7.72601318359375, "distillation": 0.05514189600944519, "eligible_fraction": 0.40625, "gradients": {"scorer.pred_score": 16259.259455800056, "u7_future_score_rollout": 91.11304521560669}, "label_pdm_gain": 0.018956156447529793, "margin": 1.5194367170333862, "real_train_samples": 64, "step": 30, "total": 8.106974601745605}
{"classification": 4.637721538543701, "distillation": 0.03551435470581055, "eligible_fraction": 0.1875, "gradients": {"scorer.pred_score": 8954.350510686636, "u7_future_score_rollout": 43.55661165714264}, "label_pdm_gain": 0.015780160203576088, "margin": 1.9310840368270874, "real_train_samples": 64, "step": 31, "total": 5.1212029457092285}
{"classification": 8.992801666259766, "distillation": 0.0696449875831604, "eligible_fraction": 0.359375, "gradients": {"scorer.pred_score": 12571.883474469185, "u7_future_score_rollout": 56.0286340713501}, "label_pdm_gain": 0.01825646311044693, "margin": 1.9751378297805786, "real_train_samples": 64, "step": 32, "total": 9.487979888916016}
{"classification": 7.983327865600586, "distillation": 0.06530618667602539, "eligible_fraction": 0.4375, "gradients": {"scorer.pred_score": 15402.761088728905, "u7_future_score_rollout": 85.1004467010498}, "label_pdm_gain": 0.017151596024632454, "margin": 1.47971510887146, "real_train_samples": 64, "step": 33, "total": 8.354562759399414}
{"classification": 6.900637626647949, "distillation": 0.05894230678677559, "eligible_fraction": 0.296875, "gradients": {"scorer.pred_score": 13744.617895245552, "u7_future_score_rollout": 74.61305904388428}, "label_pdm_gain": 0.018756380304694176, "margin": 1.8217852115631104, "real_train_samples": 64, "step": 34, "total": 7.35726261138916}
{"classification": 11.791149139404297, "distillation": 0.060908086597919464, "eligible_fraction": 0.765625, "gradients": {"scorer.pred_score": 19249.36134171486, "u7_future_score_rollout": 126.49210834503174}, "label_pdm_gain": 0.032676562666893005, "margin": 1.2621169090270996, "real_train_samples": 64, "step": 35, "total": 12.107895851135254}
{"classification": 8.048906326293945, "distillation": 0.09520813077688217, "eligible_fraction": 0.484375, "gradients": {"scorer.pred_score": 12971.2102663517, "u7_future_score_rollout": 81.57366991043091}, "label_pdm_gain": 0.02444126084446907, "margin": 1.3378900289535522, "real_train_samples": 64, "step": 36, "total": 8.385283470153809}


==> anc/server_snapshot_20260902/experiments/U52/navtest/prefix512_u51s5_c0e7/analysis_protocol.json <==
{
  "schema": "Drive-JEPA.U52.V1.prefix512-analysis-protocol.v1",
  "status": "LOCKED_BEFORE_CANDIDATE_RESULT",
  "candidate_checkpoint_sha256": "c0e746c2f1b1f73abda60675a4f4679b985f2b8c957cf8e2d83856732cc66b0d",
  "launch_lock": {
    "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U52/navtest/prefix512_u51s5_c0e7/launch_lock.json",
    "sha256": "0b2bda2ac99854fb7f7a3b15828526eeeec0952eefd9fd838ef7fcc543729e8d"
  },
  "primary_control": {
    "description": "locked U45 step100 unified checkpoint evaluated in U48",
    "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/navtest/paired_full_v1_20260827/candidate/2026.08.27.16.54.08.csv",
    "sha256": "782608eaddca1307330a017eb3f151f355f359e1ed949989c92e317963194664"
  },
  "official_control": {
    "description": "official Drive-JEPA V1 checkpoint evaluated in U48",
    "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/navtest/paired_full_v1_20260827/baseline/2026.08.27.16.54.27.csv",
    "sha256": "c8da17d93a9c306a4b84049cb4a51b0e1fa3c8871b3547c85afb14c4b300657b"
  },
  "candidate_expected_scenarios": 512,
  "comparison": "candidate token rows are joined to both immutable full CSVs by token; candidate token order must equal increasing control row order",
  "fixed_halves": "SHA256('U52-HALF:'+token) order, equal 256/256 halves",
  "go_gates": {
    "candidate_all_valid": true,
    "token_support_exact": true,
    "primary_incremental_score_delta_min": 0.0005,
    "primary_incremental_both_fixed_halves_strict_positive": true,
    "primary_incremental_no_at_fault_collisions_nonnegative": true,
    "primary_incremental_time_to_collision_nonnegative": true,
    "primary_incremental_comfort_nonnegative": true,
    "primary_incremental_driving_direction_nonnegative": true
  },
  "next_action_if_go": "evaluate a disjoint or larger locked prefix before any full run",
  "next_action_if_no_go": "close simple safe-dominance reranking; do not weight-sweep on navtest",
  "navtest_outcomes_used_for_training_checkpoint_or_protocol_selection": false
}


==> anc/server_snapshot_20260902/experiments/U52/navtest/prefix512_u51s5_c0e7/candidate/2026.08.27.18.24.36.csv <==
,token,valid,no_at_fault_collisions,drivable_area_compliance,ego_progress,time_to_collision_within_bound,comfort,driving_direction_compliance,score
0,534431abbbd75d4f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1,6894aab92b0058dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2,ec2200402d965ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3,33c05d622bbe59a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4,c404e4b4b7a455d3,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5,fe703fbf263151f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6,7d635921b94555f6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7,1a5f614c9b815e92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8,5230f4ecc5e054f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9,82ab50d6b3ef5a43,True,1.0,1.0,0.9461223922005905,1.0,1.0,1.0,0.9775509967502461
10,961cd53fde9a5c3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11,95ba88fe9c385123,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12,4e54c991bd0259cb,True,1.0,1.0,0.9367983664514122,1.0,1.0,1.0,0.9736659860214217
13,06cfef4de99d5ead,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
14,d987180f18155985,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
15,77072386dfbb5af8,True,1.0,1.0,0.9771177176189847,1.0,1.0,0.0,0.9904657156745769
16,5fe40d882c3b545f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
17,7498dbe0e2b65539,True,1.0,1.0,0.8785421306913027,1.0,1.0,1.0,0.9493925544547096
18,1693d395bec753ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
19,d66904f908405550,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
20,b0a7f01e57205fb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
21,19c4aecbe4b65ef4,True,1.0,1.0,0.9134500275937818,0.0,1.0,1.0,0.5472708448307424
22,e805310ff3055efa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
23,6280a12d79b4518a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
24,91defa409f0254d5,True,1.0,1.0,0.9656807775486733,1.0,1.0,1.0,0.9857003239786138
25,3166dd05c45f59e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
26,61a236d173ef5055,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
27,b9182baaae3b5ab2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
28,808e5edcddce51c3,True,1.0,1.0,0.8353918415859066,1.0,1.0,1.0,0.9314132673274611
29,412e722526585e4a,True,1.0,1.0,0.8914681538971757,1.0,1.0,1.0,0.9547783974571565
30,b27e2139fbb959fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
31,59c00a21c1315d9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
32,812464919a4f5362,True,1.0,1.0,0.8609279866739549,1.0,1.0,1.0,0.9420533277808145
33,ad8ac16631a15da5,True,1.0,1.0,0.7885973825817665,1.0,1.0,1.0,0.911915576075736
34,80ae73dfb4c45e8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
35,f3c7dc93e3bc57c1,True,1.0,1.0,0.7820631423069621,1.0,1.0,1.0,0.9091929759612342
36,209069959e1d5531,True,1.0,1.0,0.8799047719360842,0.0,1.0,1.0,0.5332936549733684
37,ab505f8775065375,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
38,198bc5f3280e52cd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
39,e50483d19a4b5489,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
40,42d1bc19fbc35965,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
41,b7bbef1569ca526e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
42,784c48e2a44c5036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
43,0ba42ee3c2555502,True,1.0,1.0,0.891931005645086,1.0,1.0,1.0,0.9549712523521192
44,2c67391395c65d6a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
45,87a7a9f8aa325467,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
46,302d9a7758625a37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
47,155c42ad43525252,True,1.0,1.0,0.8635612978440589,0.0,1.0,1.0,0.5264838741016912
48,9ed85925d375504b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
49,44cedd469129548d,True,1.0,1.0,0.7592346594194448,1.0,1.0,1.0,0.8996811080914352
50,6884907db45c5cad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
51,84204f2655e4500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
52,5ca7353cbe4a5cf7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
53,602213f964f651c1,True,1.0,1.0,0.9708762189406949,1.0,1.0,1.0,0.9878650912252894
54,9f3da1c3d8b85947,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
55,eb5ef679c80959fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
56,25c3b9fa44c058a6,True,1.0,1.0,0.7849806879145562,1.0,1.0,1.0,0.9104086199643984
57,6545ddda66325e39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
58,34c872c16eb0577c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
59,ac0fb7997f4e5106,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
60,d25b6512a43f5e54,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
61,e55bd804e572502a,True,1.0,1.0,0.9715609876564718,1.0,1.0,1.0,0.98815041152353
62,9e991901a49a55ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
63,388181311ef25756,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
64,5a4709a2348f58a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
65,974a70027f8f593c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
66,f9df92352a5f53f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
67,2a8b9c88615450a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
68,0b5b1309df2f5627,True,1.0,1.0,0.860623486604595,0.0,1.0,1.0,0.5252597860852479
69,05f1c7e44f74538c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
70,8c9cbf03c46b5ddc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
71,f2280f25f98852c0,True,1.0,1.0,0.7634801126068039,1.0,1.0,1.0,0.9014500469195017
72,0a8ba5b315e555ab,True,1.0,1.0,0.9023778841778353,0.0,1.0,1.0,0.5426574517407646
73,c5c7922b844d592f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
74,221199c4bcef5e62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
75,5a2e2da8e6b75138,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
76,6370add5182e51b7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
77,862378e4a52553be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
78,f4991b521fa15f17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
79,2861c47f508652e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
80,5d3e45ad38ef5b9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
81,ff5e13b14d735e52,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
82,d81e608168615b51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
83,f2e2e64000445230,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
84,6e5a14ce293c5ae8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
85,bbd5fbbe6cbb5a6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
86,af4a7d40819b5870,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
87,fd8299e81b435b94,True,1.0,1.0,0.8382599471543882,1.0,1.0,1.0,0.9326083113143285
88,9b58f5bd4e995a93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
89,7ccfef5040b359df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
90,70633315e71a5979,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
91,34f30283d3bd53ec,True,1.0,1.0,0.9176205890899494,1.0,1.0,1.0,0.9656752454541456
92,88fb8b083a2d56c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
93,d9fdaff6c17659bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
94,9c45919236c051c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
95,27e100e5fd605194,True,1.0,1.0,0.7428895490477004,1.0,1.0,1.0,0.8928706454365418
96,afa8102c20685ec5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
97,4fdf85786f785a83,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
98,f587b097f5f65db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
99,a371624958cb52ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
100,b4914b3d729357d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
101,0aee34efc8445718,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
102,397a31d685fc5af7,True,1.0,1.0,0.8882744694012104,0.0,1.0,1.0,0.5367810289171709
103,d5407856a57357ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
104,ed98a4566ea95092,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
105,0fde069313a35062,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
106,f10d0ad9103c5495,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
107,80199eddf2cc590f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
108,cbec1eda814e5065,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
109,1979ed31b57b59ea,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
110,3968adecd59c551e,True,1.0,1.0,0.8409222563910191,1.0,1.0,1.0,0.9337176068295913
111,13ca5b247813585a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
112,6717940e53d45558,True,1.0,1.0,0.935857939046704,1.0,1.0,1.0,0.9732741412694601
113,833189ada8fa5ba2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
114,a572d70690f75ad4,True,1.0,1.0,0.8578705390382512,1.0,1.0,1.0,0.9407793912659379
115,f92ecd09fdf45404,True,1.0,1.0,0.9081709711414073,1.0,1.0,1.0,0.961737904642253
116,e57f09cee57d5ee1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
117,b614d476ea185810,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
118,ac28e0768c6a5821,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
119,b281c2ccb36359e3,True,1.0,1.0,0.9869143954707849,1.0,1.0,1.0,0.9945476647794936
120,c48cfa7c240d5808,True,1.0,1.0,0.9763994550101205,1.0,1.0,1.0,0.9901664395875502
121,35f226ec4cac52fc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
122,5f2c3f928abe5f5b,True,1.0,1.0,0.9228833243038567,1.0,1.0,1.0,0.9678680517932735
123,185dd0f2003e5d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
124,35b810aad36b553a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
125,c72c3c003bc95aab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
126,52de85cf514f5afd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
127,7c7dc37236745d94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
128,4020785f2bf55d0b,True,1.0,1.0,0.9831284201345819,1.0,1.0,1.0,0.9929701750560757
129,c9b12b21fa7c57fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
130,9bbaed3bac735053,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
131,d1e9fac71909545f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
132,869f688594fc58c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
133,10c9b6cd8a2e55f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
134,431ae29947e95c26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
135,b42ed6a1fecd5e91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
136,6fc4fc2702305dfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
137,742ec95b24ee529c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
138,4606b66d9fe75354,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
139,551ce60633b65fd0,True,1.0,1.0,0.9690780685685514,1.0,1.0,1.0,0.987115861903563
140,d54e58ba5e575ac0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
141,e917a198bd9757a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
142,6ec94adda61e5483,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
143,20472dd2ff805948,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
144,93c36f72811852d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
145,06e62670ddb152d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
146,1ec907a74cbb54cd,True,1.0,1.0,0.6996025131665933,1.0,1.0,1.0,0.8748343804860804
147,8c7db74b9aef5a9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
148,639352b63c715c1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
149,dedf2d5568c758ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
150,d9b28b3ee70e57f2,True,1.0,1.0,0.9900528897711266,1.0,1.0,1.0,0.9958553707379695
151,110bec4c6d2153d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
152,9fc437191831579a,True,1.0,1.0,0.8777500982438193,1.0,1.0,1.0,0.9490625409349246
153,bd2b1a4530a1538b,True,1.0,1.0,0.9708004738670604,1.0,1.0,1.0,0.9878335307779418
154,5ee6f86b7dec5484,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
155,f590f07cbcc15388,True,1.0,1.0,0.7581972128794713,1.0,1.0,1.0,0.8992488386997798
156,08e8092f5e66571f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
157,c9ca538cb3235e43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
158,4175cdc49ec759f5,True,1.0,1.0,0.9699936612027834,1.0,1.0,1.0,0.9874973588344931
159,dfeb840d983e55ca,True,1.0,1.0,0.7984915015172164,1.0,1.0,1.0,0.9160381256321735
160,435eadb0f1fe5b49,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
161,613770d7f39051be,True,1.0,1.0,0.9299814254873289,1.0,1.0,1.0,0.9708255939530538
162,fac5b39e58445a31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
163,b9c8a72571a85792,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
164,cf05c9f4f6e55af3,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
165,2692d8b89688506f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
166,b770bd5be66d5339,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
167,582d1109ddf75e76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
168,661cdcf44ebe5c68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
169,df284ad97ad55a31,True,1.0,1.0,0.8386141992345109,1.0,1.0,1.0,0.9327559163477129
170,f755005e289d5ccd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
171,473a047c10f45ef3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
172,1316af62e13e5dd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
173,d1dcd412f339598a,True,1.0,1.0,0.7413660829224605,1.0,1.0,1.0,0.8922358678843585
174,6be41ab63cf05b6e,True,1.0,1.0,0.9902165582959569,1.0,1.0,1.0,0.9959235659566487
175,381a23cb547c53fd,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
176,cb8822d19cc45d85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
177,4a681a6497d35e68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
178,2087ff145dae502d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
179,5155241fdbbf57b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
180,f35c6a6f6a1157b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
181,c09cdf83367d5d3f,True,1.0,1.0,0.8358525324008277,1.0,1.0,1.0,0.9316052218336782
182,83fd1c194c0c5441,True,1.0,1.0,0.9902062712801497,1.0,1.0,1.0,0.9959192797000623
183,d99103d5b5025654,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
184,f2e1685f07675799,True,1.0,1.0,0.8593029752182819,1.0,1.0,1.0,0.9413762396742841
185,3e5bb75bed1d58ad,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
186,14d171fcb9295596,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
187,91ae20bf459859fe,True,1.0,1.0,0.9087526274889619,1.0,1.0,1.0,0.9619802614537342
188,614d5297c1a05a46,True,1.0,1.0,0.9858232938229246,1.0,1.0,1.0,0.9940930390928853
189,1f0f883695f05e6c,True,1.0,1.0,0.8543580620728275,1.0,1.0,1.0,0.9393158591970114
190,434a1b5995365a33,True,1.0,1.0,0.7164020213897695,1.0,1.0,1.0,0.8818341755790705
191,305d73038ef35efe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
192,10d18b323ff35a1f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
193,9db7131f4c8d57dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
194,5eef9aece027548e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
195,d6fc32608ecc581c,True,1.0,1.0,0.9179687227485777,1.0,1.0,1.0,0.9658203011452408
196,6c81fef5b490580a,True,1.0,1.0,0.9862723659893439,1.0,1.0,0.0,0.99428015249556
197,dc2d59ce7b1258cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
198,4d4ed59397825822,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
199,868b74972b4c59fd,True,1.0,1.0,0.9388467108580244,1.0,1.0,1.0,0.9745194628575101
200,0c318d7923d15b78,True,1.0,1.0,0.9731394099738722,1.0,1.0,1.0,0.9888080874891134
201,ab40048b88b257c3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
202,66d5ea23c45c51c4,True,1.0,1.0,0.8981257248788858,1.0,1.0,1.0,0.9575523853662024
203,e67c2879271350c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
204,23d70775af9754e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
205,74a397722f465751,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
206,210e056a17d1522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
207,453bdd4f77af5c90,True,1.0,1.0,0.8922821089103801,1.0,1.0,1.0,0.9551175453793249
208,de16c26b38425a6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
209,7684ff2627555f4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
210,8d63ae7a5eec54da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
211,e3082eaad29750fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
212,228dbe4bb59c537b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
213,8a1fa33cd5d45d48,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
214,37d818085d0f56e8,True,1.0,1.0,0.9365883632213813,0.0,1.0,1.0,0.5569118180089089
215,fa8c164985255698,True,1.0,1.0,0.988665907053562,1.0,1.0,1.0,0.9952774612723175
216,b6a62a2356885962,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
217,31cda9ad4b8257b9,True,1.0,1.0,0.859691992663888,1.0,1.0,1.0,0.9415383302766199
218,712475eda7975c99,True,1.0,1.0,0.9621698580429839,1.0,1.0,1.0,0.9842374408512433
219,26b80207f01e593f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
220,f980b34746d45868,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
221,45e8b10f95925c47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
222,5997813b7cc55036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
223,24567f5ad57455c4,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
224,ab2b84d310be5bed,True,1.0,1.0,0.8134390636222065,1.0,1.0,1.0,0.9222662765092527
225,be1a32191a715329,True,1.0,1.0,0.9657867796804951,1.0,1.0,1.0,0.9857444915335396
226,24d02c4c2a325f01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
227,a25711b4fdcc50df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
228,2248832a822755d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
229,22ff5ba619a250b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
230,0aa8c67f04b75a41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
231,3aa9d1c9ceb35906,True,1.0,1.0,0.75360611503734,1.0,1.0,1.0,0.8973358812655583
232,4b594a8e80915943,True,1.0,1.0,0.8689313310070257,1.0,1.0,1.0,0.9453880545862607
233,e96f254899095cf1,True,1.0,1.0,0.9604257715863064,1.0,1.0,1.0,0.983510738160961
234,f4d95a784b725915,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
235,8c867708395f5374,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
236,19a595ad0fe35941,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
237,a4f4a240e54e56b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
238,f6195258cc20552f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
239,e8f5c2714bfe5213,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
240,0854af027e06530a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
241,04f569ff8cb3504d,True,1.0,1.0,0.9511212302934346,1.0,1.0,1.0,0.9796338459555978
242,d73cabbfed045bf2,True,1.0,1.0,0.8465920776057376,1.0,1.0,1.0,0.936080032335724
243,647c05f9fa725528,True,1.0,1.0,0.9500254763227992,1.0,1.0,1.0,0.9791772818011664
244,260c9a75f6e05785,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
245,2e21fba9a22851ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
246,1d7fd5ffc1e3571c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
247,cddadd26002959f4,True,1.0,1.0,0.9252313175472671,1.0,1.0,1.0,0.9688463823113613
248,901722c88ebf50ea,True,1.0,1.0,0.8053159409780328,1.0,1.0,1.0,0.9188816420741803
249,1e241714a35658ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
250,6bea22b0ee0e5929,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
251,05ee09cb75205555,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
252,d68dba02509b50a3,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
253,014369205e025f0c,True,1.0,1.0,0.8555729247605312,1.0,1.0,1.0,0.9398220519835547
254,4800c57e89db5eae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
255,135ae32b6edc55c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
256,3f3d9b32f2fa53ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
257,ae07b0ef14e25e47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
258,61232ab3e2085282,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
259,7fcd3691c57b5f49,True,1.0,1.0,0.8360850371593055,1.0,1.0,1.0,0.9317020988163772
260,c86e7d3c0dfb57bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
261,0af464147919575d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
262,583f7d0d8b27513c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
263,4a919f7ea2f65200,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
264,584c0bd68dbb55e9,True,1.0,1.0,0.8329572769104185,1.0,1.0,1.0,0.930398865379341
265,71217bf1294b5c4b,True,1.0,1.0,0.9604761665411169,1.0,1.0,1.0,0.9835317360587986
266,33b5a72931215b30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
267,f962927ff5dc518c,True,1.0,1.0,0.7825454336406228,1.0,1.0,1.0,0.9093939306835929
268,bff29edb43425586,True,1.0,1.0,0.9624781452211358,1.0,1.0,1.0,0.9843658938421399
269,616812339ccb533e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
270,090af86f693c507b,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
271,552fd48bfce35a20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
272,dcb8fbfc6c1d5fd6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
273,88642e4f16be55bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
274,2115792748a75f88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
275,f0455664b24358a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
276,98017c16248a5f54,True,1.0,1.0,0.9426241222014481,1.0,1.0,1.0,0.9760933842506034
277,351226f263825b4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
278,73e0459194ce577f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
279,55a584a116ec5e6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
280,fbe55fdc31135ad5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
281,aa4430320c3151e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
282,10ffaee1fe81544d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
283,29d982d97d135311,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
284,ef7822ee7fa35042,True,1.0,1.0,0.8490463361861894,1.0,1.0,1.0,0.9371026400775788
285,45102df6530d59e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
286,ac45c0d29f1e5d76,True,1.0,1.0,0.9685742197183862,1.0,1.0,1.0,0.9869059248826609
287,8c1e2438ad5f514a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
288,f7103dfe59a959be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
289,490475b585895e0e,True,1.0,1.0,0.9698264443994663,1.0,1.0,1.0,0.9874276851664443
290,29efe3c61a4a580f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
291,4543fc207fbb553e,True,1.0,1.0,0.8531194985347399,1.0,1.0,1.0,0.9387997910561415
292,e0388cc13b635cd7,True,1.0,1.0,0.8220723966797496,1.0,1.0,1.0,0.9258634986165624
293,41d7b533797c5209,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
294,153af25086535f35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
295,5777bfe33e865897,True,1.0,1.0,0.7626028008927405,1.0,1.0,1.0,0.9010845003719753
296,33c925ac7b905e8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
297,3f664a7d5f5e5bba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
298,2025f4a272e15733,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
299,e83be8437b0c5862,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
300,9f97b9c20ffc50b5,True,1.0,1.0,0.8076085060859863,1.0,1.0,1.0,0.9198368775358277
301,7e5bb23808a850ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
302,fca1702dec8a50c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
303,a3a47ea11a5e5939,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
304,47bc25abb0705dc9,True,1.0,1.0,0.9179888307356663,1.0,1.0,1.0,0.9658286794731943
305,ebc294355ca753b0,True,1.0,1.0,0.818632251610072,1.0,1.0,1.0,0.92443010483753
306,6fed9368351f54d5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
307,5ae3a0ab54a950d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
308,ad702ac65d8754bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
309,a8a10f07becb5a55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
310,c236972435215288,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
311,9c1e8e69c7cd537b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
312,d715fbc6ea0551f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
313,e41f13ed67485c54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
314,ac24fb00e61a5da2,True,1.0,1.0,0.8737821871191582,1.0,1.0,1.0,0.9474092446329826
315,b354451e4f8859f9,True,1.0,1.0,0.9465462497333206,1.0,1.0,1.0,0.9777276040555503
316,08b29b05bc4650f8,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
317,a41f538fa8e25be0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
318,cf3b00d5d2b953d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
319,7fb4ab2c7e8c527f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
320,1df1903e5bcd5036,True,1.0,1.0,0.9761138868309815,1.0,1.0,1.0,0.9900474528462423
321,d8effdc24c235d3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
322,78b4153a6d3e5b33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
323,8ee3467219fc5c8a,True,1.0,1.0,0.9204420981140107,1.0,1.0,1.0,0.9668508742141712
324,30d639fe2d5057e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
325,e7d1f889fc4d5309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
326,025b657634505df3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
327,0f97d412a94255ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
328,ed02d0df47ca55e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
329,8b3423345f3657b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
330,d44e6abed19b5ba5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
331,3e1dd9067b365a42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
332,1eff566e627f56b9,True,1.0,1.0,0.9821210385100535,1.0,1.0,1.0,0.9925504327125223
333,1b35b775c4a95647,True,1.0,1.0,0.9432547106492717,1.0,1.0,1.0,0.9763561294371965
334,70d3c6183c525745,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
335,e18ca78f3c5f5a04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
336,e5caf6d750415ee7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
337,8aaf40c869ca574f,True,1.0,1.0,0.7702716859519083,1.0,1.0,1.0,0.9042798691466284
338,454e63f98e365a3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
339,fe800ded24045b44,True,1.0,1.0,0.9736557913596661,1.0,1.0,1.0,0.989023246399861
340,054743e97abd5b9c,True,1.0,1.0,0.9317475624879917,1.0,1.0,1.0,0.9715614843699966
341,4b5fd21bc8bd5a8b,True,1.0,1.0,0.8429132721900202,1.0,1.0,1.0,0.9345471967458417
342,73b4c0560bd85b5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
343,ca4be8d422eb5f56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
344,44062179c5b350bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
345,9d87610ffed85509,True,1.0,1.0,0.9816417597392387,1.0,1.0,1.0,0.9923507332246828
346,2d305230053e5e19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
347,cc6022c226c15d80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
348,74df9f9decc45b84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
349,1bb7bab27d1552f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
350,14d112b14e9a5d5c,True,1.0,1.0,0.8767955433938658,1.0,1.0,1.0,0.9486648097474442
351,4b563d8a22145ed6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
352,de31419c6502517b,True,1.0,1.0,0.9362187172700351,1.0,1.0,1.0,0.9734244655291814
353,7145c064885a53c4,True,1.0,1.0,0.8549257752899906,1.0,1.0,1.0,0.9395524063708294
354,067d731005885300,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
355,785a51e5263b5bec,True,1.0,1.0,0.7992667300363564,1.0,1.0,1.0,0.9163611375151485
356,51d961409a285653,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
357,81d893bd99de519b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
358,d45773d48e4f5fb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
359,8d9d0d3caa9b5905,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
360,2928cfbed3d15000,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
361,4655358777d95867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
362,2b5dabfa534156c0,True,1.0,1.0,0.9031365900057454,1.0,1.0,1.0,0.9596402458357272
363,c4f21fef5b86535b,True,1.0,1.0,0.9999498686921008,1.0,1.0,1.0,0.999979111955042
364,20f825e0d33a5160,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
365,fda9b858e7e4588f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
366,a59aff81f75759ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
367,5f3fbfc334c0579c,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
368,0f65bd2bac90534a,True,1.0,1.0,0.9891928435766704,1.0,1.0,1.0,0.995497018156946
369,afbde7335ad05055,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
370,c50b9b8950ba5347,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
371,76ec850d346b5ca7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
372,74a8e53c9a6f50a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
373,6e821a856fe45177,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
374,c5dfe79ae983556a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
375,571bb034360052d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
376,1893fb783df95146,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
377,9933a1df50ff5919,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
378,d08c7fa247395729,True,1.0,1.0,0.955167902554059,1.0,1.0,1.0,0.9813199593975246
379,3a84cbdfcbf554a6,True,1.0,1.0,0.8144223160356497,1.0,1.0,1.0,0.922675965014854
380,dd9b1479609c5c59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
381,644b16fd65f956b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
382,892904870078578a,True,1.0,1.0,0.8776719817534252,1.0,1.0,1.0,0.9490299923972604
383,11094634534c53fd,True,1.0,1.0,0.9593783101013439,1.0,1.0,1.0,0.98307429587556
384,9215555823945665,True,1.0,1.0,0.7699677416648074,1.0,1.0,1.0,0.9041532256936696
385,fae990c38c515aa9,True,1.0,1.0,0.6650796870935524,1.0,1.0,1.0,0.8604498696223134
386,27eb0ba03f385c69,True,1.0,1.0,0.7755925768456312,1.0,1.0,1.0,0.906496907019013
387,59a1d448fbdf53f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
388,c8df3a922f9d5550,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
389,642ba15d21c05f4e,True,1.0,1.0,0.9941092308397736,1.0,1.0,1.0,0.9975455128499057
390,45878940b52550ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
391,274fc7077c1b55d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
392,865033089cfd5288,True,1.0,1.0,0.8378503041622326,1.0,1.0,1.0,0.9324376267342634
393,3a8a3a691f4450b5,True,1.0,1.0,0.8822417068095995,1.0,1.0,1.0,0.9509340445039998
394,9a23e7bc52e657c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
395,2aa9dce62cd75fce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
396,69610203b8c35c96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
397,4ccc9e33aa795ef1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
398,1983aff496265a16,True,1.0,1.0,0.9659861253701418,1.0,1.0,1.0,0.9858275522375591
399,9e9da0b49c475ca1,True,1.0,1.0,0.8178737361735737,1.0,1.0,1.0,0.924114056738989
400,87751a071a7e50a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
401,673cfe7af7db5911,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
402,de28290571ec523a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
403,999785384adc5afe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
404,1cf59919c4f15605,True,1.0,1.0,0.8643050859448849,1.0,1.0,1.0,0.9434604524770354
405,97fcdcd35af7563b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
406,4158d702c66351d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
407,b204289cd95c59b5,True,1.0,1.0,0.9489519105719942,1.0,1.0,1.0,0.9787299627383309
408,f02b15cc225b5d9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
409,33b379cc74255b15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
410,218adf8c450058eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
411,14ce4ee85a9c5471,True,1.0,1.0,0.8098774328378838,1.0,1.0,1.0,0.9207822636824515
412,463c7c8c669d57cf,True,1.0,1.0,0.8410287045898212,1.0,1.0,1.0,0.9337619602457589
413,e16ed6e841ee58cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
414,82cd122751085a80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
415,6fbe0e06902e5304,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
416,b2c0a19be09f5b76,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
417,1bf819f13d1c562f,True,1.0,1.0,0.7654997282905174,1.0,1.0,1.0,0.9022915534543823
418,4c775cb227b0519d,True,1.0,1.0,0.8594364659261823,1.0,1.0,1.0,0.9414318608025759
419,a1665c3aeb8f551f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
420,bd3312be2419553c,True,1.0,1.0,0.7702414061168021,1.0,1.0,1.0,0.9042672525486676
421,59e4fc5b37f55556,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
422,08b6a130aaa35629,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
423,4a9901b941be5695,True,1.0,1.0,0.8464557381724758,1.0,1.0,1.0,0.9360232242385317
424,8e0ecc2622425ef0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
425,61e0ce212ed75a50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
426,0059b8e52a3f55e8,True,1.0,1.0,0.7877125045117606,1.0,1.0,1.0,0.9115468768799002
427,bcd26bf1bf055164,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
428,8d83f07bed9d5f6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
429,cdec001a2536542c,True,1.0,1.0,0.8738677520421103,1.0,1.0,1.0,0.9474448966842126
430,0d5496cc08dc50fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
431,026e7b1e0e335625,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
432,96bf2644106456f6,True,1.0,1.0,0.7735773088360409,1.0,1.0,1.0,0.9056572120150171
433,368cb65e8fef57b7,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
434,b28ff93f850259ee,True,1.0,1.0,0.847613533466625,1.0,1.0,1.0,0.9365056389444271
435,5b21d7acaa545a46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
436,bd4dcb8371d85f1d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
437,8a88b869e2ca552d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
438,e1d5cb7ac38f5038,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
439,bc427a4503535af2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
440,eb822e0610545fd6,True,1.0,1.0,0.9917090421785234,1.0,1.0,1.0,0.9965454342410514
441,f512480c969a5eab,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
442,7240e214b6bc5b44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
443,a708f8c8db805496,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
444,8fb11d5808355072,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
445,df044fb9c65c5d52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
446,a161122c95815233,True,1.0,1.0,0.5934536594512629,1.0,1.0,1.0,0.8306056914380262
447,ff94ab2c81a25745,True,1.0,1.0,0.8314126973025995,1.0,1.0,1.0,0.9297552905427499
448,608f33b279a15cfc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
449,9a89dccc70835d69,True,1.0,1.0,0.7428868853328613,1.0,1.0,1.0,0.8928695355553589
450,609d74e2399c53ad,True,1.0,1.0,0.6620617308386941,1.0,1.0,1.0,0.8591923878494558
451,97c8e9ca10ba5a69,True,1.0,1.0,0.5921868968974388,1.0,1.0,1.0,0.8300778737072662
452,8486dcafaee75d76,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
453,54e57dfcbf295398,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
454,71adcc94aa6856a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
455,495a149c042a5636,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
456,0c5365f52bac5785,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
457,76b4369e21a15a7a,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
458,088b38f5e629514b,True,1.0,1.0,0.990970947912871,1.0,1.0,1.0,0.9962378949636962
459,e9c2ed7aa8275015,True,1.0,1.0,0.9997016504201282,1.0,1.0,1.0,0.9998756876750535
460,58857855de47556e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
461,dc95b5731cc359f3,True,1.0,1.0,0.9778413543676748,1.0,1.0,1.0,0.9907672309865312
462,39e708ddd82155ea,True,1.0,1.0,0.8742974984201709,1.0,1.0,1.0,0.9476239576750712
463,5876e4def8615813,True,1.0,1.0,0.832262379240457,1.0,1.0,1.0,0.9301093246835238
464,198b7ec55c3b5a5c,True,1.0,1.0,0.8639965214262493,1.0,1.0,1.0,0.9433318839276038
465,b6968f154bfb5a5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
466,a0e9cbedca0a56b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
467,fb643a2514195bfa,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
468,5975a1af11e25fe4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
469,3bcb5a54eca95746,True,1.0,1.0,0.9884012943018381,1.0,1.0,1.0,0.9951672059590991
470,c79b2a28285f5e11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
471,e5b0b2c83a395163,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
472,562f38636f975be4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
473,d3e99c65bb2a5d79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
474,fb0297e3fc9b573e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
475,0c77bbb199f3589f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
476,ea8b66a838c75042,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
477,43ebecce459052f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
478,4907817195ff5d6f,True,1.0,1.0,0.8354617713882841,1.0,1.0,1.0,0.9314424047451184
479,7ffaa3cf8bf45474,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
480,6df712116b7353cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
481,c42677f7e56f5c3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
482,f1dabe118a6955d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
483,52c1d14554bb51f5,True,1.0,1.0,0.9628908934237259,1.0,1.0,1.0,0.9845378722598858
484,ebfb953d479d5982,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
485,2cd1545c4c835ead,True,1.0,1.0,0.8530988962472016,1.0,1.0,1.0,0.9387912067696673
486,449f88cb93fe53d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
487,963a72ef9c615033,True,1.0,1.0,0.9932331261057425,1.0,1.0,1.0,0.9971804692107261
488,359f62a656b9586d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
489,feff00cef4985d6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
490,19488eb3301f5d26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
491,cdf51b82bae55641,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
492,e08a526c85475c4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
493,85b1968fa2fd5552,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
494,1b736bfe747b5987,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
495,12af1e0adcb65df9,True,1.0,1.0,0.9726814568634032,1.0,1.0,1.0,0.9886172736930847
496,1ceec301ab6552b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
497,e0c6e5c235ed5b7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
498,899ed9ca42d750c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
499,2d4d48a048615f9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
500,5066b57b01cb56ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
501,7c75567759e15900,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
502,05929f9dc5d152a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
503,d6641a8596f25d47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
504,5368a45f74ed5f66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
505,455fdf27af915de2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
506,456ef599efa85659,True,1.0,1.0,0.8079216678961233,1.0,1.0,1.0,0.9199673616233847
507,135b319cf4b1584c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
508,9116e9726a6f59cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
509,2649dcc8a1725fb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
510,402c9312982a5488,True,1.0,1.0,0.8979208246037463,1.0,1.0,1.0,0.9574670102515611
511,e9a26f1753a85a88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
512,average,True,0.958984375,1.0,0.9240535912334691,0.8984375,1.0,0.994140625,0.9192020171806121


==> anc/server_snapshot_20260902/experiments/U52/navtest/prefix512_u51s5_c0e7/final_report.json <==
{
  "candidate_csv": "/root/autodl-tmp/unilatent_drivejepa/experiments/U52/navtest/prefix512_u51s5_c0e7/candidate/2026.08.27.18.24.36.csv",
  "candidate_csv_sha256": "79c87d230ae469a2f9a561c41ff222bd5aed03b233252fec61446a4090435085",
  "decision": "NO_GO",
  "deltas": {
    "candidate_minus_official": {
      "comfort": 0.0,
      "drivable_area_compliance": 0.0,
      "driving_direction_compliance": 0.0029296875,
      "ego_progress": -0.0060679093370381125,
      "no_at_fault_collisions": -0.013671875,
      "score": -0.01213116014043255,
      "time_to_collision_within_bound": -0.017578125
    },
    "candidate_minus_u45": {
      "comfort": 0.0,
      "drivable_area_compliance": 0.0,
      "driving_direction_compliance": 0.0,
      "ego_progress": 0.0002748449579710458,
      "no_at_fault_collisions": 0.0,
      "score": 0.00011451873248793671,
      "time_to_collision_within_bound": 0.0
    },
    "u45_minus_official": {
      "comfort": 0.0,
      "drivable_area_compliance": 0.0,
      "driving_direction_compliance": 0.0029296875,
      "ego_progress": -0.006342754295009159,
      "no_at_fault_collisions": -0.013671875,
      "score": -0.012245678872920485,
      "time_to_collision_within_bound": -0.017578125
    }
  },
  "fixed_halves_candidate_minus_u45": [
    4.850315107514467e-05,
    0.00018053431390072875
  ],
  "gates": {
    "candidate_all_valid": true,
    "primary_incremental_both_fixed_halves_strict_positive": true,
    "primary_incremental_comfort_nonnegative": true,
    "primary_incremental_driving_direction_nonnegative": true,
    "primary_incremental_no_at_fault_collisions_nonnegative": true,
    "primary_incremental_score_delta_min": false,
    "primary_incremental_time_to_collision_nonnegative": true,
    "token_support_exact": true
  },
  "means": {
    "candidate": {
      "comfort": 1.0,
      "drivable_area_compliance": 1.0,
      "driving_direction_compliance": 0.994140625,
      "ego_progress": 0.9240535912334691,
      "no_at_fault_collisions": 0.958984375,
      "score": 0.9192020171806121,
      "time_to_collision_within_bound": 0.8984375
    },
    "official": {
      "comfort": 1.0,
      "drivable_area_compliance": 1.0,
      "driving_direction_compliance": 0.9912109375,
      "ego_progress": 0.9301215005705071,
      "no_at_fault_collisions": 0.97265625,
      "score": 0.9313331773210447,
      "time_to_collision_within_bound": 0.916015625
    },
    "u45": {
      "comfort": 1.0,
      "drivable_area_compliance": 1.0,
      "driving_direction_compliance": 0.994140625,
      "ego_progress": 0.9237787462754979,
      "no_at_fault_collisions": 0.958984375,
      "score": 0.9190874984481241,
      "time_to_collision_within_bound": 0.8984375
    }
  },
  "navtest_outcomes_used_for_training_checkpoint_or_protocol_selection": false,
  "protocol": "/root/autodl-tmp/unilatent_drivejepa/experiments/U52/navtest/prefix512_u51s5_c0e7/analysis_protocol.json",
  "protocol_sha256": "a751b64a36c6ecf2c77ce279a2efc854f124e3ef6458259475994b9b0d3e2a81",
  "runner_sha256": "4884f6189da8f1b6d128559d1c6aa671e76de0abe315d4f11752ab2abb03f7ba",
  "scenario_count": 512,
  "schema": "Drive-JEPA.U52.V1.prefix512-analysis.v1",
  "status": "PASS",
  "token_order_exact": true,
  "valid_count": 512,
  "wins_ties_losses_candidate_minus_u45": {
    "losses": 1,
    "ties": 504,
    "wins": 7
  }
}


==> anc/server_snapshot_20260902/experiments/U52/navtest/prefix512_u51s5_c0e7/launch_lock.json <==
{
  "baseline_not_recomputed": true,
  "candidate_checkpoint": "/root/autodl-tmp/unilatent_drivejepa/experiments/U52/export/u51_step5_full.ckpt",
  "candidate_checkpoint_sha256": "c0e746c2f1b1f73abda60675a4f4679b985f2b8c957cf8e2d83856732cc66b0d",
  "export_metadata": "/root/autodl-tmp/unilatent_drivejepa/experiments/U52/export/u51_step5_full.metadata.json",
  "export_metadata_sha256": "9319ba0e1fcf7171825fb4f2cd4a04b8d4622734de9ed954e7680278b5f3fc38",
  "fixed_baseline_csv": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/navtest/paired_full_v1_20260827/baseline/2026.08.27.16.54.27.csv",
  "fixed_baseline_csv_sha256": "c8da17d93a9c306a4b84049cb4a51b0e1fa3c8871b3547c85afb14c4b300657b",
  "max_scenes": 512,
  "navtest_outcomes_used_for_training_or_checkpoint_selection": false,
  "repo": {
    "dirty": "",
    "head": "9a0f7635e4d0f68dea3f9aba0cafa1619466ae0a",
    "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U12_V1/repo",
    "tree": "4ab6893b71624edf683fd3ef1e856dea1f92f04a"
  },
  "schema": "Drive-JEPA.U52.V1.prefix512-launch-lock.v1",
  "split": "navtest",
  "status": "LOCKED",
  "workers": 4
}


==> anc/server_snapshot_20260902/experiments/U55/continual_future_693e/continual_stable_core/final_report.json <==
{
  "allowed_names": [
    "_trajectory_head.0.Bev_refiner.bev_decoder.hybird_ref_2d",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.attention_weights.bias",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.attention_weights.weight",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.output_proj.bias",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.output_proj.weight",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.sampling_offsets.bias",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.sampling_offsets.weight",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.value_proj.bias",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.value_proj.weight",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.attention_weights.bias",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.attention_weights.weight",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.sampling_offsets.bias",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.sampling_offsets.weight",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.value_proj.bias",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.value_proj.weight",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.output_proj.bias",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.output_proj.weight",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.ffns.0.layers.0.0.bias",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.ffns.0.layers.0.0.weight",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.ffns.0.layers.1.bias",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.ffns.0.layers.1.weight",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.0.bias",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.0.weight",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.1.bias",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.1.weight",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.2.bias",
    "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.2.weight",
    "_trajectory_head.0.Bev_refiner.bev_decoder.ref_2d",
    "_trajectory_head.0.Bev_refiner.bev_decoder.ref_3d",
    "_trajectory_head.0.Bev_refiner.bev_decoder.reference_points",
    "_trajectory_head.0.Bev_refiner.positional_encoding.col_embed.weight",
    "_trajectory_head.0.Bev_refiner.positional_encoding.row_embed.weight",
    "_trajectory_head.0.traj_decoder.mlp.0.bias",
    "_trajectory_head.0.traj_decoder.mlp.0.weight",
    "_trajectory_head.0.traj_decoder.mlp.1.bias",
    "_trajectory_head.0.traj_decoder.mlp.1.weight",
    "_trajectory_head.0.traj_decoder.mlp.3.bias",
    "_trajectory_head.0.traj_decoder.mlp.3.weight",
    "_trajectory_head.0.traj_decoder.mlp.4.bias",
    "_trajectory_head.0.traj_decoder.mlp.4.weight",
    "_trajectory_head.0.traj_decoder.mlp.6.bias",
    "_trajectory_head.0.traj_decoder.mlp.6.weight",
    "hist_encoding.bias",
    "hist_encoding.weight",
    "init_feature.weight",
    "scorer.pred_area.mlp.0.bias",
    "scorer.pred_area.mlp.0.weight",
    "scorer.pred_area.mlp.1.bias",
    "scorer.pred_area.mlp.1.weight",
    "scorer.pred_area.mlp.3.bias",
    "scorer.pred_area.mlp.3.weight",
    "scorer.pred_area.mlp.4.bias",
    "scorer.pred_area.mlp.4.weight",
    "scorer.pred_area.mlp.6.bias",
    "scorer.pred_area.mlp.6.weight",
    "scorer.pred_col_agent.mlp.0.bias",
    "scorer.pred_col_agent.mlp.0.weight",
    "scorer.pred_col_agent.mlp.1.bias",
    "scorer.pred_col_agent.mlp.1.weight",
    "scorer.pred_col_agent.mlp.3.bias",
    "scorer.pred_col_agent.mlp.3.weight",
    "scorer.pred_col_agent.mlp.4.bias",
    "scorer.pred_col_agent.mlp.4.weight",
    "scorer.pred_col_agent.mlp.6.bias",
    "scorer.pred_col_agent.mlp.6.weight",
    "scorer.pred_score.mlp.0.bias",
    "scorer.pred_score.mlp.0.weight",
    "scorer.pred_score.mlp.1.bias",
    "scorer.pred_score.mlp.1.weight",
    "scorer.pred_score.mlp.3.bias",
    "scorer.pred_score.mlp.3.weight",
    "scorer.pred_score.mlp.4.bias",
    "scorer.pred_score.mlp.4.weight",
    "scorer.pred_score.mlp.6.bias",
    "scorer.pred_score.mlp.6.weight",
    "u3_temporal_rollout.action_encoder.0.bias",
    "u3_temporal_rollout.action_encoder.0.weight",
    "u3_temporal_rollout.action_encoder.2.bias",
    "u3_temporal_rollout.action_encoder.2.weight",
    "u3_temporal_rollout.horizon_embedding",
    "u3_temporal_rollout.prediction_head.bias",
    "u3_temporal_rollout.prediction_head.weight",
    "u3_temporal_rollout.prediction_norm.bias",
    "u3_temporal_rollout.prediction_norm.weight",
    "u3_temporal_rollout.rollout_gate",
    "u7_future_score_rollout.residual_down.weight",
    "u7_future_score_rollout.residual_up.weight"
  ],
  "arm": "continual_stable_core",
  "backbone_after": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
  "backbone_before": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
  "backbone_unchanged": true,
  "decision": "GO",
  "delta": {
    "allowed_sum_abs": 1907.5013300777205,
    "finite": true,
    "forbidden_changed_names": [],
    "forbidden_sum_abs": 0.0,
    "group_sum_abs": {
      "_trajectory_head": 378.6240513608359,
      "hist_encoding": 0.32010489382082596,
      "init_feature": 13.839377055427406,
      "scorer": 1445.1361931436722,
      "u3_temporal_rollout.action_encoder": 35.3200593541398,
      "u3_temporal_rollout.horizon_embedding": 1.1396821682917562,
      "u3_temporal_rollout.prediction_head": 30.909772732191673,
      "u3_temporal_rollout.prediction_norm": 0.2616474196940999,
      "u3_temporal_rollout.rollout_gate": 0.0,
      "u3_temporal_rollout.transition": 0.0,
      "u7_future_score_rollout": 1.9504419496465886
    }
  },
  "evaluations": {
    "0": {
      "full": {
        "common_planning_loss": 1.0700287104939286,
        "future_score_loss": 0.3640608936548233,
        "future_temporal_loss": 0.044203221797943115,
        "proposal_diversity": 4.543216228485107,
        "samples": 128
      },
      "gate": 0.0,
      "half_even": {
        "common_planning_loss": 1.1102719568283201,
        "future_score_loss": 0.4048527479171753,
        "future_temporal_loss": 0.044060077518224716,
        "proposal_diversity": 4.595078468322754,
        "samples": 64
      },
      "half_odd": {
        "common_planning_loss": 1.0549592967632022,
        "future_score_loss": 0.322139710187912,
        "future_temporal_loss": 0.044408224523067474,
        "proposal_diversity": 4.494102478027344,
        "samples": 64
      }
    },
    "10": {
      "full": {
        "common_planning_loss": 1.0543461992862726,
        "future_score_loss": 0.21712542325258255,
        "future_temporal_loss": 0.04421971179544926,
        "proposal_diversity": 4.528973340988159,
        "samples": 128
      },
      "gate": 0.0,
      "half_even": {
        "common_planning_loss": 1.0635379031401488,
        "future_score_loss": 0.23996493220329285,
        "future_temporal_loss": 0.0440664067864418,
        "proposal_diversity": 4.578395843505859,
        "samples": 64
      },
      "half_odd": {
        "common_planning_loss": 1.039254730895729,
        "future_score_loss": 0.19665037095546722,
        "future_temporal_loss": 0.04448525980114937,
        "proposal_diversity": 4.479896545410156,
        "samples": 64
      }
    },
    "25": {
      "full": {
        "common_planning_loss": 1.0157074113691935,
        "future_score_loss": 0.2083936259150505,
        "future_temporal_loss": 0.04433263652026653,
        "proposal_diversity": 4.428845167160034,
        "samples": 128
      },
      "gate": 0.0,
      "half_even": {
        "common_planning_loss": 1.0818532214337107,
        "future_score_loss": 0.22006934881210327,
        "future_temporal_loss": 0.044075071811676025,
        "proposal_diversity": 4.477478981018066,
        "samples": 64
      },
      "half_odd": {
        "common_planning_loss": 1.0060001412155373,
        "future_score_loss": 0.1996268481016159,
        "future_temporal_loss": 0.04456956684589386,
        "proposal_diversity": 4.381264686584473,
        "samples": 64
      }
    },
    "50": {
      "full": {
        "common_planning_loss": 1.0453570114478994,
        "future_score_loss": 0.1978922113776207,
        "future_temporal_loss": 0.04410616494715214,
        "proposal_diversity": 4.534503221511841,
        "samples": 128
      },
      "gate": 0.0,
      "half_even": {
        "common_planning_loss": 1.0806324683064905,
        "future_score_loss": 0.2148398458957672,
        "future_temporal_loss": 0.04389403015375137,
        "proposal_diversity": 4.588130474090576,
        "samples": 64
      },
      "half_odd": {
        "common_planning_loss": 1.0034913973617337,
        "future_score_loss": 0.18352456390857697,
        "future_temporal_loss": 0.044347792863845825,
        "proposal_diversity": 4.4859466552734375,
        "samples": 64
      }
    }
  },
  "peak_allocated": 6665296896,
  "peak_reserved": 7973371904,
  "runtime_seconds": 437.0799170099199,
  "schedule": {
    "batch_size": 64,
    "hash": "51c3eaba1b6f26d3a173ad684d997f09e17308f4becd6103d45e17a816bcaf93",
    "log_exposure_max": 40,
    "log_exposure_min": 40,
    "logs": 80,
    "steps": 50
  },
  "selected_partial": {
    "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U55/continual_future_693e/continual_stable_core/selected_step0025.pt",
    "sha256": "801c42a3a1d3d056feb10e00b2bba6236d78452806feae20d93556efb6b8b371",
    "step": 25
  },
  "selection_gates": {
    "10": {
      "full_common_gain": 0.015682511207655958,
      "future_limit": 1.02,
      "future_ratio": 1.000373049674558,
      "half_even_gain": 0.046734053688171295,
      "half_odd_gain": 0.015704565867473264,
      "pass": true
    },
    "25": {
      "full_common_gain": 0.054321299124735045,
      "future_limit": 1.02,
      "future_ratio": 1.0029277214886052,
      "half_even_gain": 0.028418735394609485,
      "half_odd_gain": 0.048959155547664945,
      "pass": true
    },
    "50": {
      "full_common_gain": 0.024671699046029172,
      "future_limit": 1.02,
      "future_ratio": 0.9978043036945444,
      "half_even_gain": 0.029639488521829627,
      "half_odd_gain": 0.051467899401468564,
      "pass": true
    }
  },
  "status": "PASS",
  "steps": 50
}


==> anc/server_snapshot_20260902/experiments/U55/continual_future_693e/continual_stable_core/steps.jsonl <==
{"common_planning_loss": 1.5629248566493485, "future_score_loss": 0.42347007989883423, "future_temporal_loss": 0.04313208907842636, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 4138.105375915766, "hist_encoding": 29.13656997680664, "init_feature": 6.760707855224609, "scorer": 403.6920798840001, "u3_temporal_rollout.action_encoder": 13.520299550145864, "u3_temporal_rollout.horizon_embedding": 0.13289165496826172, "u3_temporal_rollout.prediction_head": 25.697643101215363, "u3_temporal_rollout.prediction_norm": 0.15116308629512787, "u7_future_score_rollout": 0.7211008071899414}}, "proposal": {"diversity": 4.658188819885254, "finite": true, "mean": 4.237561225891113, "std": 7.862020969390869}, "step": 1, "total_loss": 1.6272304508403037}
{"common_planning_loss": 1.438200855321843, "future_score_loss": 0.33609557151794434, "future_temporal_loss": 0.04344520717859268, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 6211.746772259474, "hist_encoding": 44.98825407028198, "init_feature": 10.170698165893555, "scorer": 252.1475683824392, "u3_temporal_rollout.action_encoder": 11.643134269863367, "u3_temporal_rollout.horizon_embedding": 0.12349186092615128, "u3_temporal_rollout.prediction_head": 21.51887747645378, "u3_temporal_rollout.prediction_norm": 0.13136755675077438, "u7_future_score_rollout": 0.49525473290123045}}, "proposal": {"diversity": 4.556591510772705, "finite": true, "mean": 4.149789810180664, "std": 7.747600078582764}, "step": 2, "total_loss": 1.498450841448862}
{"common_planning_loss": 1.609280042077247, "future_score_loss": 0.3629917800426483, "future_temporal_loss": 0.0436323918402195, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 3493.4968535602093, "hist_encoding": 13.840101480484009, "init_feature": 5.37668514251709, "scorer": 312.28706266451627, "u3_temporal_rollout.action_encoder": 12.642891213297844, "u3_temporal_rollout.horizon_embedding": 0.112134650349617, "u3_temporal_rollout.prediction_head": 23.753269016742706, "u3_temporal_rollout.prediction_norm": 0.1405157372355461, "u7_future_score_rollout": 0.8863128148950636}}, "proposal": {"diversity": 4.62882137298584, "finite": true, "mean": 4.162354946136475, "std": 7.972419261932373}, "step": 3, "total_loss": 1.671062024037186}
{"common_planning_loss": 1.5321340174114175, "future_score_loss": 0.3430681526660919, "future_temporal_loss": 0.04217660799622536, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 4021.650539636612, "hist_encoding": 17.38292932510376, "init_feature": 5.837150573730469, "scorer": 344.9881815034896, "u3_temporal_rollout.action_encoder": 10.680654678493738, "u3_temporal_rollout.horizon_embedding": 0.10211813449859619, "u3_temporal_rollout.prediction_head": 20.304415822029114, "u3_temporal_rollout.prediction_norm": 0.12277942150831223, "u7_future_score_rollout": 0.8593413992784917}}, "proposal": {"diversity": 4.599125862121582, "finite": true, "mean": 4.085813522338867, "std": 7.774393558502197}, "step": 4, "total_loss": 1.5914640337860055}
{"common_planning_loss": 1.4615856929035491, "future_score_loss": 0.3352922797203064, "future_temporal_loss": 0.04229624196887016, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 4796.819373250008, "hist_encoding": 34.334880352020264, "init_feature": 7.982049942016602, "scorer": 341.67667619045824, "u3_temporal_rollout.action_encoder": 11.28050734475255, "u3_temporal_rollout.horizon_embedding": 0.13552704453468323, "u3_temporal_rollout.prediction_head": 20.703467845916748, "u3_temporal_rollout.prediction_norm": 0.12908107787370682, "u7_future_score_rollout": 0.6219472596421838}}, "proposal": {"diversity": 4.6475324630737305, "finite": true, "mean": 4.088983058929443, "std": 7.715904712677002}, "step": 5, "total_loss": 1.5206465496034927}
{"common_planning_loss": 1.5309613548449388, "future_score_loss": 0.329863965511322, "future_temporal_loss": 0.04497871920466423, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 3352.6859956383705, "hist_encoding": 16.934870958328247, "init_feature": 4.957453727722168, "scorer": 366.937854050193, "u3_temporal_rollout.action_encoder": 7.714044947177172, "u3_temporal_rollout.horizon_embedding": 0.0990930050611496, "u3_temporal_rollout.prediction_head": 13.742220520973206, "u3_temporal_rollout.prediction_norm": 0.08313356339931488, "u7_future_score_rollout": 0.46303015435114503}}, "proposal": {"diversity": 4.562046051025391, "finite": true, "mean": 3.7074127197265625, "std": 7.517219543457031}, "step": 6, "total_loss": 1.5924332734427562}
{"common_planning_loss": 1.49442742692596, "future_score_loss": 0.26080864667892456, "future_temporal_loss": 0.042427655309438705, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2784.890801459551, "hist_encoding": 13.786242723464966, "init_feature": 5.09376859664917, "scorer": 270.6858643639134, "u3_temporal_rollout.action_encoder": 6.24038309417665, "u3_temporal_rollout.horizon_embedding": 0.07397592067718506, "u3_temporal_rollout.prediction_head": 11.727621242403984, "u3_temporal_rollout.prediction_norm": 0.07099081575870514, "u7_future_score_rollout": 0.9364180136471987}}, "proposal": {"diversity": 4.5858354568481445, "finite": true, "mean": 4.424839973449707, "std": 8.627567291259766}, "step": 7, "total_loss": 1.549895514941874}
{"common_planning_loss": 1.4410159064625465, "future_score_loss": 0.2423090636730194, "future_temporal_loss": 0.04137866944074631, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 3791.596115976572, "hist_encoding": 26.768996238708496, "init_feature": 5.902140140533447, "scorer": 268.18418741296045, "u3_temporal_rollout.action_encoder": 6.904538005590439, "u3_temporal_rollout.horizon_embedding": 0.07441005110740662, "u3_temporal_rollout.prediction_head": 13.40187855064869, "u3_temporal_rollout.prediction_norm": 0.0831872709095478, "u7_future_score_rollout": 0.9089789241552353}}, "proposal": {"diversity": 4.6764140129089355, "finite": true, "mean": 4.080233573913574, "std": 8.053666114807129}, "step": 8, "total_loss": 1.4945100292732083}
{"common_planning_loss": 1.4377816768549099, "future_score_loss": 0.26351049542427063, "future_temporal_loss": 0.04344581067562103, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 4891.243586361408, "hist_encoding": 44.977651596069336, "init_feature": 8.459030151367188, "scorer": 272.9437344063772, "u3_temporal_rollout.action_encoder": 5.33907213807106, "u3_temporal_rollout.horizon_embedding": 0.07941101491451263, "u3_temporal_rollout.prediction_head": 9.938585713505745, "u3_temporal_rollout.prediction_norm": 0.06130732782185078, "u7_future_score_rollout": 0.7862702962011099}}, "proposal": {"diversity": 4.624865531921387, "finite": true, "mean": 4.170777797698975, "std": 8.119243621826172}, "step": 9, "total_loss": 1.4944030123017444}
{"common_planning_loss": 1.419805579176804, "future_score_loss": 0.2700812816619873, "future_temporal_loss": 0.04463908076286316, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 3576.9206597208977, "hist_encoding": 25.528815746307373, "init_feature": 6.965445041656494, "scorer": 287.3162727234885, "u3_temporal_rollout.action_encoder": 4.2772893365472555, "u3_temporal_rollout.horizon_embedding": 0.05871840566396713, "u3_temporal_rollout.prediction_head": 8.063685983419418, "u3_temporal_rollout.prediction_norm": 0.048394035547971725, "u7_future_score_rollout": 0.7641999777406454}}, "proposal": {"diversity": 4.625437259674072, "finite": true, "mean": 4.259716033935547, "std": 8.268893241882324}, "step": 10, "total_loss": 1.4779487245815601}
{"common_planning_loss": 1.3368954486424958, "future_score_loss": 0.24498052895069122, "future_temporal_loss": 0.041635286062955856, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2873.14389744401, "hist_encoding": 15.183069705963135, "init_feature": 5.49650764465332, "scorer": 288.91421642014757, "u3_temporal_rollout.action_encoder": 3.144412398338318, "u3_temporal_rollout.horizon_embedding": 0.05528077483177185, "u3_temporal_rollout.prediction_head": 5.94296096265316, "u3_temporal_rollout.prediction_norm": 0.036624975502491, "u7_future_score_rollout": 0.4466290925629437}}, "proposal": {"diversity": 4.554341793060303, "finite": true, "mean": 3.7371222972869873, "std": 6.97015905380249}, "step": 11, "total_loss": 1.3907797611529862}
{"common_planning_loss": 1.5777411429952914, "future_score_loss": 0.21746045351028442, "future_temporal_loss": 0.04299910366535187, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 3998.6524032503366, "hist_encoding": 18.36403715610504, "init_feature": 5.965283393859863, "scorer": 257.1503012198955, "u3_temporal_rollout.action_encoder": 2.606153044849634, "u3_temporal_rollout.horizon_embedding": 0.04150182008743286, "u3_temporal_rollout.prediction_head": 4.934022933244705, "u3_temporal_rollout.prediction_norm": 0.028465328738093376, "u7_future_score_rollout": 0.8407148187980056}}, "proposal": {"diversity": 4.716437339782715, "finite": true, "mean": 4.372697830200195, "std": 8.035099029541016}, "step": 12, "total_loss": 1.631613269149893}
{"common_planning_loss": 1.4286150198782808, "future_score_loss": 0.229650616645813, "future_temporal_loss": 0.04573104530572891, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 4250.003988817334, "hist_encoding": 29.96741032600403, "init_feature": 7.167726039886475, "scorer": 204.00460906559601, "u3_temporal_rollout.action_encoder": 3.2066399538889527, "u3_temporal_rollout.horizon_embedding": 0.04313201457262039, "u3_temporal_rollout.prediction_head": 6.122595012187958, "u3_temporal_rollout.prediction_norm": 0.034653859212994576, "u7_future_score_rollout": 0.32995813246816397}}, "proposal": {"diversity": 4.656028747558594, "finite": true, "mean": 4.066699028015137, "std": 7.838597297668457}, "step": 13, "total_loss": 1.4858285963888294}
{"common_planning_loss": 1.4545528107088004, "future_score_loss": 0.22350771725177765, "future_temporal_loss": 0.0452081635594368, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2593.5579972863197, "hist_encoding": 10.385820865631104, "init_feature": 4.230169296264648, "scorer": 323.72891620825976, "u3_temporal_rollout.action_encoder": 4.3621355621144176, "u3_temporal_rollout.horizon_embedding": 0.036917660385370255, "u3_temporal_rollout.prediction_head": 7.906697645783424, "u3_temporal_rollout.prediction_norm": 0.04382823407649994, "u7_future_score_rollout": 0.4459165818989277}}, "proposal": {"diversity": 4.50622034072876, "finite": true, "mean": 4.099649429321289, "std": 7.8659796714782715}, "step": 14, "total_loss": 1.5109363599445615}
{"common_planning_loss": 1.649613144708149, "future_score_loss": 0.29062291979789734, "future_temporal_loss": 0.04254338517785072, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2863.4675663411617, "hist_encoding": 15.67097020149231, "init_feature": 4.861494541168213, "scorer": 413.3533489154652, "u3_temporal_rollout.action_encoder": 6.00215907022357, "u3_temporal_rollout.horizon_embedding": 0.06127382814884186, "u3_temporal_rollout.prediction_head": 11.882461696863174, "u3_temporal_rollout.prediction_norm": 0.0687933899462223, "u7_future_score_rollout": 0.5708169732242823}}, "proposal": {"diversity": 4.692547798156738, "finite": true, "mean": 4.260758399963379, "std": 8.35667896270752}, "step": 15, "total_loss": 1.70668767568963}
{"common_planning_loss": 1.3842508878742836, "future_score_loss": 0.24578729271888733, "future_temporal_loss": 0.0409296490252018, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2873.233271896839, "hist_encoding": 22.86939764022827, "init_feature": 5.699263572692871, "scorer": 214.9744095383212, "u3_temporal_rollout.action_encoder": 4.284948146902025, "u3_temporal_rollout.horizon_embedding": 0.03579515963792801, "u3_temporal_rollout.prediction_head": 7.6180108189582825, "u3_temporal_rollout.prediction_norm": 0.04383334517478943, "u7_future_score_rollout": 0.583059886470437}}, "proposal": {"diversity": 4.515562534332275, "finite": true, "mean": 3.816021680831909, "std": 7.1964569091796875}, "step": 16, "total_loss": 1.4374699017216943}
{"common_planning_loss": 1.4409788358835987, "future_score_loss": 0.22096814215183258, "future_temporal_loss": 0.04318585619330406, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2758.4210789501667, "hist_encoding": 10.424381732940674, "init_feature": 4.873902797698975, "scorer": 250.96932365151588, "u3_temporal_rollout.action_encoder": 3.892599930986762, "u3_temporal_rollout.horizon_embedding": 0.03794898837804794, "u3_temporal_rollout.prediction_head": 7.066904798150063, "u3_temporal_rollout.prediction_norm": 0.04032331146299839, "u7_future_score_rollout": 0.4165078909136355}}, "proposal": {"diversity": 4.688549041748047, "finite": true, "mean": 4.029669761657715, "std": 7.483018398284912}, "step": 17, "total_loss": 1.4952130993707589}
{"common_planning_loss": 1.454911115760343, "future_score_loss": 0.23433199524879456, "future_temporal_loss": 0.04104289412498474, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 3146.821018129587, "hist_encoding": 22.021019458770752, "init_feature": 5.549542427062988, "scorer": 280.11768002901226, "u3_temporal_rollout.action_encoder": 3.722856128588319, "u3_temporal_rollout.horizon_embedding": 0.03471531718969345, "u3_temporal_rollout.prediction_head": 6.6856566071510315, "u3_temporal_rollout.prediction_norm": 0.03760263882577419, "u7_future_score_rollout": 0.769846560433507}}, "proposal": {"diversity": 4.609230041503906, "finite": true, "mean": 4.068483829498291, "std": 7.675589561462402}, "step": 18, "total_loss": 1.5076706094615029}
{"common_planning_loss": 1.4884938311131641, "future_score_loss": 0.20977415144443512, "future_temporal_loss": 0.04260183870792389, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 3219.089132517576, "hist_encoding": 17.520099759101868, "init_feature": 4.750869274139404, "scorer": 388.62017719540745, "u3_temporal_rollout.action_encoder": 5.457270526327193, "u3_temporal_rollout.horizon_embedding": 0.05350624769926071, "u3_temporal_rollout.prediction_head": 9.819274708628654, "u3_temporal_rollout.prediction_norm": 0.06036454811692238, "u7_future_score_rollout": 0.5075306985527277}}, "proposal": {"diversity": 4.464430809020996, "finite": true, "mean": 4.250028133392334, "std": 7.958985805511475}, "step": 19, "total_loss": 1.5415843773933098}
{"common_planning_loss": 1.4119935351318902, "future_score_loss": 0.22184213995933533, "future_temporal_loss": 0.04536285623908043, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2914.794988706708, "hist_encoding": 19.718486309051514, "init_feature": 5.54477071762085, "scorer": 248.1755090872757, "u3_temporal_rollout.action_encoder": 4.290186137892306, "u3_temporal_rollout.horizon_embedding": 0.04763580858707428, "u3_temporal_rollout.prediction_head": 7.561696767807007, "u3_temporal_rollout.prediction_norm": 0.04276757687330246, "u7_future_score_rollout": 0.5091124419122934}}, "proposal": {"diversity": 4.5301995277404785, "finite": true, "mean": 4.331635475158691, "std": 8.26414680480957}, "step": 20, "total_loss": 1.4684484981826729}
{"common_planning_loss": 1.4634761267512617, "future_score_loss": 0.23472879827022552, "future_temporal_loss": 0.043166760355234146, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2693.948657736182, "hist_encoding": 15.622893452644348, "init_feature": 5.710152626037598, "scorer": 241.00609548436478, "u3_temporal_rollout.action_encoder": 4.649115246720612, "u3_temporal_rollout.horizon_embedding": 0.04074186086654663, "u3_temporal_rollout.prediction_head": 8.126625165343285, "u3_temporal_rollout.prediction_norm": 0.04650779813528061, "u7_future_score_rollout": 0.3730155900120735}}, "proposal": {"diversity": 4.522157669067383, "finite": true, "mean": 3.584484100341797, "std": 7.13113260269165}, "step": 21, "total_loss": 1.5183793275788007}
{"common_planning_loss": 1.4647649934095799, "future_score_loss": 0.2246788591146469, "future_temporal_loss": 0.04295145720243454, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 5721.431844234467, "hist_encoding": 46.37623119354248, "init_feature": 8.548078536987305, "scorer": 223.54289701161906, "u3_temporal_rollout.action_encoder": 4.52977957483381, "u3_temporal_rollout.horizon_embedding": 0.04049117863178253, "u3_temporal_rollout.prediction_head": 7.953809171915054, "u3_temporal_rollout.prediction_norm": 0.046987295150756836, "u7_future_score_rollout": 0.5508388206362724}}, "proposal": {"diversity": 4.537569046020508, "finite": true, "mean": 4.057577610015869, "std": 7.922588348388672}, "step": 22, "total_loss": 1.5189503941265403}
{"common_planning_loss": 1.384882339058264, "future_score_loss": 0.2667240500450134, "future_temporal_loss": 0.044983405619859695, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 3250.646610856056, "hist_encoding": 20.36287021636963, "init_feature": 5.754955768585205, "scorer": 290.3607015796006, "u3_temporal_rollout.action_encoder": 4.457572150975466, "u3_temporal_rollout.horizon_embedding": 0.043695010244846344, "u3_temporal_rollout.prediction_head": 7.544976651668549, "u3_temporal_rollout.prediction_norm": 0.04265260323882103, "u7_future_score_rollout": 0.5595117341727018}}, "proposal": {"diversity": 4.591790199279785, "finite": true, "mean": 3.988088607788086, "std": 7.899792194366455}, "step": 23, "total_loss": 1.443201947739168}
{"common_planning_loss": 1.2745732241680328, "future_score_loss": 0.2260894775390625, "future_temporal_loss": 0.04213647171854973, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 3359.4727383852005, "hist_encoding": 24.65329098701477, "init_feature": 6.319493293762207, "scorer": 235.98211624007672, "u3_temporal_rollout.action_encoder": 3.4754160130396485, "u3_temporal_rollout.horizon_embedding": 0.038130439817905426, "u3_temporal_rollout.prediction_head": 6.165975131094456, "u3_temporal_rollout.prediction_norm": 0.03440369851887226, "u7_future_score_rollout": 0.37942122761160135}}, "proposal": {"diversity": 4.394245624542236, "finite": true, "mean": 3.735996961593628, "std": 7.335504531860352}, "step": 24, "total_loss": 1.3280141703223292}
{"common_planning_loss": 1.3786890538157852, "future_score_loss": 0.20892639458179474, "future_temporal_loss": 0.04424549266695976, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2815.686076283455, "hist_encoding": 17.716424703598022, "init_feature": 4.737731456756592, "scorer": 246.39427073439583, "u3_temporal_rollout.action_encoder": 3.959472145885229, "u3_temporal_rollout.horizon_embedding": 0.048186369240283966, "u3_temporal_rollout.prediction_head": 6.959834635257721, "u3_temporal_rollout.prediction_norm": 0.04139312170445919, "u7_future_score_rollout": 0.5376580264419317}}, "proposal": {"diversity": 4.51302433013916, "finite": true, "mean": 4.1429901123046875, "std": 7.992259979248047}, "step": 25, "total_loss": 1.4333808667706283}
{"common_planning_loss": 1.3577345440084063, "future_score_loss": 0.19919979572296143, "future_temporal_loss": 0.042023491114377975, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2925.9683291316032, "hist_encoding": 16.616331934928894, "init_feature": 4.957894325256348, "scorer": 220.42194810137153, "u3_temporal_rollout.action_encoder": 2.954592788591981, "u3_temporal_rollout.horizon_embedding": 0.030050218105316162, "u3_temporal_rollout.prediction_head": 5.409937709569931, "u3_temporal_rollout.prediction_norm": 0.029215088114142418, "u7_future_score_rollout": 0.6270877905189991}}, "proposal": {"diversity": 4.622356414794922, "finite": true, "mean": 3.9789600372314453, "std": 7.4434428215026855}, "step": 26, "total_loss": 1.4097180252814614}
{"common_planning_loss": 1.366193841612589, "future_score_loss": 0.23178716003894806, "future_temporal_loss": 0.04335366189479828, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 3885.8176428079605, "hist_encoding": 26.292736530303955, "init_feature": 7.21286153793335, "scorer": 211.65460308315232, "u3_temporal_rollout.action_encoder": 2.8165976339951158, "u3_temporal_rollout.horizon_embedding": 0.026860961690545082, "u3_temporal_rollout.prediction_head": 5.337209425866604, "u3_temporal_rollout.prediction_norm": 0.029500595293939114, "u7_future_score_rollout": 0.6999379806220531}}, "proposal": {"diversity": 4.3908796310424805, "finite": true, "mean": 4.092961311340332, "std": 8.285550117492676}, "step": 27, "total_loss": 1.4211368620681282}
{"common_planning_loss": 1.3505499173741637, "future_score_loss": 0.21856963634490967, "future_temporal_loss": 0.044404447078704834, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 3835.44955599308, "hist_encoding": 26.649869918823242, "init_feature": 6.990520000457764, "scorer": 279.0440584052121, "u3_temporal_rollout.action_encoder": 3.6134982211515307, "u3_temporal_rollout.horizon_embedding": 0.04012806713581085, "u3_temporal_rollout.prediction_head": 6.26297390460968, "u3_temporal_rollout.prediction_norm": 0.03512244299054146, "u7_future_score_rollout": 0.4701149705797434}}, "proposal": {"diversity": 4.472090244293213, "finite": true, "mean": 3.9333882331848145, "std": 7.556371212005615}, "step": 28, "total_loss": 1.405882846270114}
{"common_planning_loss": 1.3819726918672262, "future_score_loss": 0.21004849672317505, "future_temporal_loss": 0.0421275831758976, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 3505.3844780921936, "hist_encoding": 25.11719584465027, "init_feature": 4.987682342529297, "scorer": 233.4309261715971, "u3_temporal_rollout.action_encoder": 2.379261218942702, "u3_temporal_rollout.horizon_embedding": 0.02914992906153202, "u3_temporal_rollout.prediction_head": 4.461739808320999, "u3_temporal_rollout.prediction_norm": 0.024993821047246456, "u7_future_score_rollout": 0.5165880732238293}}, "proposal": {"diversity": 4.560113906860352, "finite": true, "mean": 4.40455961227417, "std": 8.287240982055664}, "step": 29, "total_loss": 1.434602700065547}
{"common_planning_loss": 1.5982086824802522, "future_score_loss": 0.30472132563591003, "future_temporal_loss": 0.043307047337293625, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2986.814822807908, "hist_encoding": 16.004669904708862, "init_feature": 5.142185211181641, "scorer": 369.6285635535605, "u3_temporal_rollout.action_encoder": 6.710802488029003, "u3_temporal_rollout.horizon_embedding": 0.07647553086280823, "u3_temporal_rollout.prediction_head": 13.16176450252533, "u3_temporal_rollout.prediction_norm": 0.08431226015090942, "u7_future_score_rollout": 0.3675845144316554}}, "proposal": {"diversity": 4.702045917510986, "finite": true, "mean": 4.070529937744141, "std": 7.983768939971924}, "step": 30, "total_loss": 1.6567517964718703}
{"common_planning_loss": 1.331654259175108, "future_score_loss": 0.2196665108203888, "future_temporal_loss": 0.04406910762190819, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2616.2655164450407, "hist_encoding": 14.737492322921753, "init_feature": 4.691185474395752, "scorer": 201.63743729167618, "u3_temporal_rollout.action_encoder": 2.688404632732272, "u3_temporal_rollout.horizon_embedding": 0.03939638286828995, "u3_temporal_rollout.prediction_head": 4.964536570012569, "u3_temporal_rollout.prediction_norm": 0.02651340700685978, "u7_future_score_rollout": 0.3572458401322365}}, "proposal": {"diversity": 4.623181343078613, "finite": true, "mean": 3.870110034942627, "std": 7.3658342361450195}, "step": 31, "total_loss": 1.3867066923380356}
{"common_planning_loss": 1.2232688157898104, "future_score_loss": 0.2338739037513733, "future_temporal_loss": 0.04228275641798973, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 3476.49339915812, "hist_encoding": 21.687005043029785, "init_feature": 6.7038350105285645, "scorer": 213.44769546209136, "u3_temporal_rollout.action_encoder": 2.0921949055045843, "u3_temporal_rollout.horizon_embedding": 0.04128212481737137, "u3_temporal_rollout.prediction_head": 4.079993456602097, "u3_temporal_rollout.prediction_norm": 0.023273472674190998, "u7_future_score_rollout": 0.4375826958566904}}, "proposal": {"diversity": 4.29232120513916, "finite": true, "mean": 3.6643009185791016, "std": 7.220418930053711}, "step": 32, "total_loss": 1.2772452677678978}
{"common_planning_loss": 1.4334831793439418, "future_score_loss": 0.2039514183998108, "future_temporal_loss": 0.0440218523144722, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2869.1667555570602, "hist_encoding": 19.234264254570007, "init_feature": 5.41103458404541, "scorer": 259.04108183272183, "u3_temporal_rollout.action_encoder": 1.9952600710093975, "u3_temporal_rollout.horizon_embedding": 0.03126479685306549, "u3_temporal_rollout.prediction_head": 4.34146223962307, "u3_temporal_rollout.prediction_norm": 0.025411096401512623, "u7_future_score_rollout": 0.7143923658877611}}, "proposal": {"diversity": 4.6634392738342285, "finite": true, "mean": 3.6441380977630615, "std": 7.18357515335083}, "step": 33, "total_loss": 1.487702603137198}
{"common_planning_loss": 1.4785914115564827, "future_score_loss": 0.2224566638469696, "future_temporal_loss": 0.04386589676141739, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2439.519125983119, "hist_encoding": 12.772781908512115, "init_feature": 4.336847305297852, "scorer": 323.61137663037516, "u3_temporal_rollout.action_encoder": 1.5815752195194364, "u3_temporal_rollout.horizon_embedding": 0.029565002769231796, "u3_temporal_rollout.prediction_head": 3.214833416044712, "u3_temporal_rollout.prediction_norm": 0.01678987219929695, "u7_future_score_rollout": 0.7185620442032814}}, "proposal": {"diversity": 4.58923864364624, "finite": true, "mean": 4.19780969619751, "std": 8.051576614379883}, "step": 34, "total_loss": 1.533580141323984}
{"common_planning_loss": 1.3726770208272847, "future_score_loss": 0.19725392758846283, "future_temporal_loss": 0.04175691306591034, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2361.1911705881357, "hist_encoding": 11.960709571838379, "init_feature": 4.236873149871826, "scorer": 206.77509290794842, "u3_temporal_rollout.action_encoder": 2.2070959606207907, "u3_temporal_rollout.horizon_embedding": 0.027239467948675156, "u3_temporal_rollout.prediction_head": 4.475910171866417, "u3_temporal_rollout.prediction_norm": 0.026543235406279564, "u7_future_score_rollout": 0.553508460521698}}, "proposal": {"diversity": 4.72794246673584, "finite": true, "mean": 4.483987331390381, "std": 8.615132331848145}, "step": 35, "total_loss": 1.4242966306451472}
{"common_planning_loss": 1.280400246399655, "future_score_loss": 0.22036732733249664, "future_temporal_loss": 0.041676733642816544, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2987.8540721833706, "hist_encoding": 20.757455825805664, "init_feature": 5.156679630279541, "scorer": 226.55855549219996, "u3_temporal_rollout.action_encoder": 2.312408975325525, "u3_temporal_rollout.horizon_embedding": 0.03554140776395798, "u3_temporal_rollout.prediction_head": 4.371763609349728, "u3_temporal_rollout.prediction_norm": 0.021158818155527115, "u7_future_score_rollout": 0.563810870051384}}, "proposal": {"diversity": 4.578703880310059, "finite": true, "mean": 3.8616714477539062, "std": 7.514326572418213}, "step": 36, "total_loss": 1.333095346595361}
{"common_planning_loss": 1.421754754319354, "future_score_loss": 0.19196480512619019, "future_temporal_loss": 0.04492121562361717, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 3771.697197765112, "hist_encoding": 31.8393874168396, "init_feature": 6.2025980949401855, "scorer": 243.5242221020162, "u3_temporal_rollout.action_encoder": 1.928060187958181, "u3_temporal_rollout.horizon_embedding": 0.029329750686883926, "u3_temporal_rollout.prediction_head": 4.071365386247635, "u3_temporal_rollout.prediction_norm": 0.02443006820976734, "u7_future_score_rollout": 0.4355285605415702}}, "proposal": {"diversity": 4.761122703552246, "finite": true, "mean": 4.437854766845703, "std": 8.462578773498535}, "step": 37, "total_loss": 1.4762742101992807}
{"common_planning_loss": 1.3787804268430517, "future_score_loss": 0.21815478801727295, "future_temporal_loss": 0.04344771429896355, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2073.7162554115057, "hist_encoding": 7.682392716407776, "init_feature": 3.9044718742370605, "scorer": 287.736628758139, "u3_temporal_rollout.action_encoder": 2.375781604554504, "u3_temporal_rollout.horizon_embedding": 0.0332537516951561, "u3_temporal_rollout.prediction_head": 4.59415690600872, "u3_temporal_rollout.prediction_norm": 0.028411582112312317, "u7_future_score_rollout": 0.47170091699808836}}, "proposal": {"diversity": 4.780038833618164, "finite": true, "mean": 4.137069225311279, "std": 8.149579048156738}, "step": 38, "total_loss": 1.4331358805428789}
{"common_planning_loss": 1.2735860540247033, "future_score_loss": 0.2218332439661026, "future_temporal_loss": 0.042205214500427246, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2436.6012816876173, "hist_encoding": 14.938409686088562, "init_feature": 4.776981353759766, "scorer": 241.39942803280428, "u3_temporal_rollout.action_encoder": 1.9937180429697037, "u3_temporal_rollout.horizon_embedding": 0.03052397444844246, "u3_temporal_rollout.prediction_head": 3.977337259799242, "u3_temporal_rollout.prediction_norm": 0.023594791069626808, "u7_future_score_rollout": 0.8572819791734219}}, "proposal": {"diversity": 4.409570217132568, "finite": true, "mean": 4.108614921569824, "std": 7.922731399536133}, "step": 39, "total_loss": 1.3268829310959647}
{"common_planning_loss": 1.3853582349245226, "future_score_loss": 0.18637695908546448, "future_temporal_loss": 0.04385838657617569, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2354.516430363059, "hist_encoding": 11.605119585990906, "init_feature": 4.428881645202637, "scorer": 223.72623675467912, "u3_temporal_rollout.action_encoder": 2.807791091501713, "u3_temporal_rollout.horizon_embedding": 0.03340775892138481, "u3_temporal_rollout.prediction_head": 5.264991223812103, "u3_temporal_rollout.prediction_norm": 0.033936962485313416, "u7_future_score_rollout": 0.6313612926751375}}, "proposal": {"diversity": 4.696191310882568, "finite": true, "mean": 4.582021236419678, "std": 8.703969955444336}, "step": 40, "total_loss": 1.438535469641236}
{"common_planning_loss": 1.4118983836942296, "future_score_loss": 0.2062719613313675, "future_temporal_loss": 0.04114944860339165, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2440.3870368897915, "hist_encoding": 10.121920585632324, "init_feature": 4.465171813964844, "scorer": 287.9465945851989, "u3_temporal_rollout.action_encoder": 1.7278962805867195, "u3_temporal_rollout.horizon_embedding": 0.027194932103157043, "u3_temporal_rollout.prediction_head": 3.6052108332514763, "u3_temporal_rollout.prediction_norm": 0.018692338839173317, "u7_future_score_rollout": 0.47379830852150917}}, "proposal": {"diversity": 4.502716064453125, "finite": true, "mean": 3.597130537033081, "std": 7.009133338928223}, "step": 41, "total_loss": 1.4633614307367186}
{"common_planning_loss": 1.3083220287027526, "future_score_loss": 0.25287097692489624, "future_temporal_loss": 0.04273240640759468, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2534.5352903455496, "hist_encoding": 15.085241794586182, "init_feature": 5.0764570236206055, "scorer": 240.53544466709718, "u3_temporal_rollout.action_encoder": 1.805303804576397, "u3_temporal_rollout.horizon_embedding": 0.03396286815404892, "u3_temporal_rollout.prediction_head": 3.8659664690494537, "u3_temporal_rollout.prediction_norm": 0.0199650963768363, "u7_future_score_rollout": 0.4741218350827694}}, "proposal": {"diversity": 4.513622760772705, "finite": true, "mean": 3.7529845237731934, "std": 7.534550189971924}, "step": 42, "total_loss": 1.3636979837703276}
{"common_planning_loss": 1.421285926026786, "future_score_loss": 0.21228258311748505, "future_temporal_loss": 0.04306229576468468, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 3433.819624841213, "hist_encoding": 28.860256671905518, "init_feature": 5.819787502288818, "scorer": 251.26310373935848, "u3_temporal_rollout.action_encoder": 2.24222503695637, "u3_temporal_rollout.horizon_embedding": 0.025057237595319748, "u3_temporal_rollout.prediction_head": 4.50820180028677, "u3_temporal_rollout.prediction_norm": 0.02684455644339323, "u7_future_score_rollout": 0.5468887314200401}}, "proposal": {"diversity": 4.864247798919678, "finite": true, "mean": 4.438113212585449, "std": 8.238374710083008}, "step": 43, "total_loss": 1.4749623515061385}
{"common_planning_loss": 1.4226706164463678, "future_score_loss": 0.2602417469024658, "future_temporal_loss": 0.04494525119662285, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2544.184895902872, "hist_encoding": 15.856121301651001, "init_feature": 5.1146039962768555, "scorer": 224.34473861474544, "u3_temporal_rollout.action_encoder": 2.795168644748628, "u3_temporal_rollout.horizon_embedding": 0.04074714705348015, "u3_temporal_rollout.prediction_head": 5.364249542355537, "u3_temporal_rollout.prediction_norm": 0.03324040863662958, "u7_future_score_rollout": 0.7173157036304474}}, "proposal": {"diversity": 4.557544708251953, "finite": true, "mean": 4.118658065795898, "std": 7.825893402099609}, "step": 44, "total_loss": 1.4806279555469075}
{"common_planning_loss": 1.374324218764109, "future_score_loss": 0.19674059748649597, "future_temporal_loss": 0.04334871843457222, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2627.576802507043, "hist_encoding": 18.015496373176575, "init_feature": 4.824323654174805, "scorer": 221.1093658900354, "u3_temporal_rollout.action_encoder": 2.0032102214172482, "u3_temporal_rollout.horizon_embedding": 0.030462194234132767, "u3_temporal_rollout.prediction_head": 3.822218246757984, "u3_temporal_rollout.prediction_norm": 0.021239424124360085, "u7_future_score_rollout": 0.4978136420249939}}, "proposal": {"diversity": 4.600118637084961, "finite": true, "mean": 4.048125267028809, "std": 7.988871097564697}, "step": 45, "total_loss": 1.4275099676317995}
{"common_planning_loss": 1.2889348539662295, "future_score_loss": 0.2101134955883026, "future_temporal_loss": 0.04261848330497742, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2369.338272765279, "hist_encoding": 11.188142240047455, "init_feature": 4.299725532531738, "scorer": 189.8583850353025, "u3_temporal_rollout.action_encoder": 2.116015739738941, "u3_temporal_rollout.horizon_embedding": 0.03928139805793762, "u3_temporal_rollout.prediction_head": 4.381700858473778, "u3_temporal_rollout.prediction_norm": 0.025164020247757435, "u7_future_score_rollout": 0.4232453713193536}}, "proposal": {"diversity": 4.519314765930176, "finite": true, "mean": 3.891937255859375, "std": 7.464343070983887}, "step": 46, "total_loss": 1.3420590126094156}
{"common_planning_loss": 1.29669206473742, "future_score_loss": 0.24219481647014618, "future_temporal_loss": 0.041695486754179, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2850.707247942686, "hist_encoding": 16.384336590766907, "init_feature": 4.694899559020996, "scorer": 227.23153384961188, "u3_temporal_rollout.action_encoder": 2.395167589187622, "u3_temporal_rollout.horizon_embedding": 0.027965616434812546, "u3_temporal_rollout.prediction_head": 4.829294368624687, "u3_temporal_rollout.prediction_norm": 0.027710874564945698, "u7_future_score_rollout": 0.6044857744127512}}, "proposal": {"diversity": 4.7126312255859375, "finite": true, "mean": 4.183382987976074, "std": 7.947854518890381}, "step": 47, "total_loss": 1.3504972921288418}
{"common_planning_loss": 1.4160317022121813, "future_score_loss": 0.20433427393436432, "future_temporal_loss": 0.042596157640218735, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2371.477109462023, "hist_encoding": 15.498525977134705, "init_feature": 4.898275375366211, "scorer": 288.9451924804598, "u3_temporal_rollout.action_encoder": 2.153606210835278, "u3_temporal_rollout.horizon_embedding": 0.036564379930496216, "u3_temporal_rollout.prediction_head": 4.160790719091892, "u3_temporal_rollout.prediction_norm": 0.022222021594643593, "u7_future_score_rollout": 0.9021892081946135}}, "proposal": {"diversity": 4.852317810058594, "finite": true, "mean": 4.085556983947754, "std": 7.8292951583862305}, "step": 48, "total_loss": 1.4688445737353828}
{"common_planning_loss": 1.409363862784887, "future_score_loss": 0.1729675829410553, "future_temporal_loss": 0.04346147179603577, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2862.3802609294653, "hist_encoding": 20.270925760269165, "init_feature": 4.8967742919921875, "scorer": 219.21958013251424, "u3_temporal_rollout.action_encoder": 2.7568542724475265, "u3_temporal_rollout.horizon_embedding": 0.027905043214559555, "u3_temporal_rollout.prediction_head": 5.293223541229963, "u3_temporal_rollout.prediction_norm": 0.0322779044508934, "u7_future_score_rollout": 0.38934670109301805}}, "proposal": {"diversity": 4.828174591064453, "finite": true, "mean": 4.406398773193359, "std": 8.21325397491455}, "step": 49, "total_loss": 1.461473714286769}
{"common_planning_loss": 1.2716905269610104, "future_score_loss": 0.21736790239810944, "future_temporal_loss": 0.04203933849930763, "gradients": {"forbidden": [], "group_sum_abs": {"_trajectory_head": 2325.341335222125, "hist_encoding": 15.61242127418518, "init_feature": 4.664602279663086, "scorer": 265.9253997618798, "u3_temporal_rollout.action_encoder": 1.8367678625509143, "u3_temporal_rollout.horizon_embedding": 0.03087712451815605, "u3_temporal_rollout.prediction_head": 3.645176313817501, "u3_temporal_rollout.prediction_norm": 0.01632073102518916, "u7_future_score_rollout": 0.48129664175212383}}, "proposal": {"diversity": 4.585978984832764, "finite": true, "mean": 3.9764068126678467, "std": 7.599815368652344}, "step": 50, "total_loss": 1.324598261139017}


==> anc/server_snapshot_20260902/experiments/U55/continual_future_693e/final_summary.json <==
{
  "arms": [
    "frozen_dynamics",
    "continual_full",
    "continual_stable_core"
  ],
  "batch_size": 64,
  "cross_arm_initial_hash": "88f5c4fbcc3346f4d488a9a3c34677caef4d1e5114a27dece2a4f8e36058dd14",
  "decision": "GO_FAST_FOLLOWUP",
  "official_checkpoint": {
    "path": "/root/autodl-tmp/unilatent_drivejepa/navsim_workspace/exp/Drive-JEPA-cache/drive_jepa_perception_based_agent_vitl.ckpt",
    "sha256": "b3e1d4ab723715be07c8266a7dfbd58abffed6990d654afcf5fbcd8cd97eeb34"
  },
  "phase_a_future_learning_gate": false,
  "phase_a_future_ratio": 0.8243946707767437,
  "phase_a_lr": 0.0001,
  "phase_a_steps": 25,
  "phase_b_lr": 3e-05,
  "phase_b_steps": 50,
  "precision": "fp32",
  "repo": {
    "clean": true,
    "head": "9a0f7635e4d0f68dea3f9aba0cafa1619466ae0a",
    "root": "/root/autodl-tmp/unilatent_drivejepa/experiments/U12_V1/repo",
    "tree": "4ab6893b71624edf683fd3ef1e856dea1f92f04a"
  },
  "reports": [
    {
      "allowed_names": [
        "_trajectory_head.0.Bev_refiner.bev_decoder.hybird_ref_2d",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.attention_weights.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.attention_weights.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.output_proj.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.output_proj.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.sampling_offsets.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.sampling_offsets.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.value_proj.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.value_proj.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.attention_weights.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.attention_weights.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.sampling_offsets.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.sampling_offsets.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.value_proj.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.value_proj.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.output_proj.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.output_proj.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.ffns.0.layers.0.0.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.ffns.0.layers.0.0.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.ffns.0.layers.1.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.ffns.0.layers.1.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.0.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.0.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.1.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.1.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.2.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.2.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.ref_2d",
        "_trajectory_head.0.Bev_refiner.bev_decoder.ref_3d",
        "_trajectory_head.0.Bev_refiner.bev_decoder.reference_points",
        "_trajectory_head.0.Bev_refiner.positional_encoding.col_embed.weight",
        "_trajectory_head.0.Bev_refiner.positional_encoding.row_embed.weight",
        "_trajectory_head.0.traj_decoder.mlp.0.bias",
        "_trajectory_head.0.traj_decoder.mlp.0.weight",
        "_trajectory_head.0.traj_decoder.mlp.1.bias",
        "_trajectory_head.0.traj_decoder.mlp.1.weight",
        "_trajectory_head.0.traj_decoder.mlp.3.bias",
        "_trajectory_head.0.traj_decoder.mlp.3.weight",
        "_trajectory_head.0.traj_decoder.mlp.4.bias",
        "_trajectory_head.0.traj_decoder.mlp.4.weight",
        "_trajectory_head.0.traj_decoder.mlp.6.bias",
        "_trajectory_head.0.traj_decoder.mlp.6.weight",
        "hist_encoding.bias",
        "hist_encoding.weight",
        "init_feature.weight",
        "scorer.pred_area.mlp.0.bias",
        "scorer.pred_area.mlp.0.weight",
        "scorer.pred_area.mlp.1.bias",
        "scorer.pred_area.mlp.1.weight",
        "scorer.pred_area.mlp.3.bias",
        "scorer.pred_area.mlp.3.weight",
        "scorer.pred_area.mlp.4.bias",
        "scorer.pred_area.mlp.4.weight",
        "scorer.pred_area.mlp.6.bias",
        "scorer.pred_area.mlp.6.weight",
        "scorer.pred_col_agent.mlp.0.bias",
        "scorer.pred_col_agent.mlp.0.weight",
        "scorer.pred_col_agent.mlp.1.bias",
        "scorer.pred_col_agent.mlp.1.weight",
        "scorer.pred_col_agent.mlp.3.bias",
        "scorer.pred_col_agent.mlp.3.weight",
        "scorer.pred_col_agent.mlp.4.bias",
        "scorer.pred_col_agent.mlp.4.weight",
        "scorer.pred_col_agent.mlp.6.bias",
        "scorer.pred_col_agent.mlp.6.weight",
        "scorer.pred_score.mlp.0.bias",
        "scorer.pred_score.mlp.0.weight",
        "scorer.pred_score.mlp.1.bias",
        "scorer.pred_score.mlp.1.weight",
        "scorer.pred_score.mlp.3.bias",
        "scorer.pred_score.mlp.3.weight",
        "scorer.pred_score.mlp.4.bias",
        "scorer.pred_score.mlp.4.weight",
        "scorer.pred_score.mlp.6.bias",
        "scorer.pred_score.mlp.6.weight",
        "u3_temporal_rollout.rollout_gate",
        "u7_future_score_rollout.residual_down.weight",
        "u7_future_score_rollout.residual_up.weight"
      ],
      "arm": "frozen_dynamics",
      "backbone_after": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
      "backbone_before": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
      "backbone_unchanged": true,
      "decision": "GO",
      "delta": {
        "allowed_sum_abs": 1973.4504963408976,
        "finite": true,
        "forbidden_changed_names": [],
        "forbidden_sum_abs": 0.0,
        "group_sum_abs": {
          "_trajectory_head": 375.5911641573341,
          "hist_encoding": 0.3293370657338528,
          "init_feature": 13.50220596259095,
          "scorer": 1581.85005650369,
          "u3_temporal_rollout.action_encoder": 0.0,
          "u3_temporal_rollout.horizon_embedding": 0.0,
          "u3_temporal_rollout.prediction_head": 0.0,
          "u3_temporal_rollout.prediction_norm": 0.0,
          "u3_temporal_rollout.rollout_gate": 0.0,
          "u3_temporal_rollout.transition": 0.0,
          "u7_future_score_rollout": 2.1777326515486237
        }
      },
      "evaluations": {
        "0": {
          "full": {
            "common_planning_loss": 1.0700287104939286,
            "future_score_loss": 0.3640608936548233,
            "future_temporal_loss": 0.044203221797943115,
            "proposal_diversity": 4.543216228485107,
            "samples": 128
          },
          "gate": 0.0,
          "half_even": {
            "common_planning_loss": 1.1102719568283201,
            "future_score_loss": 0.4048527479171753,
            "future_temporal_loss": 0.044060077518224716,
            "proposal_diversity": 4.595078468322754,
            "samples": 64
          },
          "half_odd": {
            "common_planning_loss": 1.0549592967632022,
            "future_score_loss": 0.322139710187912,
            "future_temporal_loss": 0.044408224523067474,
            "proposal_diversity": 4.494102478027344,
            "samples": 64
          }
        },
        "10": {
          "full": {
            "common_planning_loss": 1.0563288631286114,
            "future_score_loss": 0.2983849346637726,
            "future_temporal_loss": 0.04405355453491211,
            "proposal_diversity": 4.531693458557129,
            "samples": 128
          },
          "gate": 0.0,
          "half_even": {
            "common_planning_loss": 1.0776634123854185,
            "future_score_loss": 0.33249592781066895,
            "future_temporal_loss": 0.04386187717318535,
            "proposal_diversity": 4.582749366760254,
            "samples": 64
          },
          "half_odd": {
            "common_planning_loss": 1.0414943332716882,
            "future_score_loss": 0.2638852596282959,
            "future_temporal_loss": 0.044271890074014664,
            "proposal_diversity": 4.482121467590332,
            "samples": 64
          }
        },
        "25": {
          "full": {
            "common_planning_loss": 1.0214399284134572,
            "future_score_loss": 0.2525377571582794,
            "future_temporal_loss": 0.04396553337574005,
            "proposal_diversity": 4.389707565307617,
            "samples": 128
          },
          "gate": 0.0,
          "half_even": {
            "common_planning_loss": 1.0779971066262042,
            "future_score_loss": 0.28056418895721436,
            "future_temporal_loss": 0.043816909193992615,
            "proposal_diversity": 4.438580513000488,
            "samples": 64
          },
          "half_odd": {
            "common_planning_loss": 1.0211536721812413,
            "future_score_loss": 0.2260524481534958,
            "future_temporal_loss": 0.04416457563638687,
            "proposal_diversity": 4.343761444091797,
            "samples": 64
          }
        },
        "50": {
          "full": {
            "common_planning_loss": 1.0454913032257183,
            "future_score_loss": 0.22058876603841782,
            "future_temporal_loss": 0.04414944723248482,
            "proposal_diversity": 4.485351324081421,
            "samples": 128
          },
          "gate": 0.0,
          "half_even": {
            "common_planning_loss": 1.0751302237103615,
            "future_score_loss": 0.24131637811660767,
            "future_temporal_loss": 0.04400930181145668,
            "proposal_diversity": 4.531038284301758,
            "samples": 64
          },
          "half_odd": {
            "common_planning_loss": 0.9899073413300379,
            "future_score_loss": 0.20067477226257324,
            "future_temporal_loss": 0.04430043324828148,
            "proposal_diversity": 4.441229343414307,
            "samples": 64
          }
        }
      },
      "peak_allocated": 5997706240,
      "peak_reserved": 7973371904,
      "runtime_seconds": 437.07767890766263,
      "schedule": {
        "batch_size": 64,
        "hash": "51c3eaba1b6f26d3a173ad684d997f09e17308f4becd6103d45e17a816bcaf93",
        "log_exposure_max": 40,
        "log_exposure_min": 40,
        "logs": 80,
        "steps": 50
      },
      "selected_partial": {
        "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U55/continual_future_693e/frozen_dynamics/selected_step0025.pt",
        "sha256": "8230f73091f741af38fac771f28964b506eca281992959bae46fc57ade508716",
        "step": 25
      },
      "selection_gates": {
        "10": {
          "full_common_gain": 0.013699847365317153,
          "future_limit": 1.001,
          "future_ratio": 0.9966141096294938,
          "half_even_gain": 0.03260854444290162,
          "half_odd_gain": 0.013464963491514048,
          "pass": true
        },
        "25": {
          "full_common_gain": 0.04858878208047135,
          "future_limit": 1.001,
          "future_ratio": 0.9946228258363257,
          "half_even_gain": 0.03227485020211596,
          "half_odd_gain": 0.0338056245819609,
          "pass": true
        },
        "50": {
          "full_common_gain": 0.0245374072682103,
          "future_limit": 1.001,
          "future_ratio": 0.9987834695465388,
          "half_even_gain": 0.03514173311795865,
          "half_odd_gain": 0.06505195543316433,
          "pass": true
        }
      },
      "status": "PASS",
      "steps": 50
    },
    {
      "allowed_names": [
        "_trajectory_head.0.Bev_refiner.bev_decoder.hybird_ref_2d",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.attention_weights.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.attention_weights.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.output_proj.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.output_proj.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.sampling_offsets.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.sampling_offsets.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.value_proj.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.value_proj.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.attention_weights.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.attention_weights.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.sampling_offsets.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.sampling_offsets.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.value_proj.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.value_proj.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.output_proj.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.output_proj.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.ffns.0.layers.0.0.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.ffns.0.layers.0.0.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.ffns.0.layers.1.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.ffns.0.layers.1.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.0.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.0.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.1.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.1.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.2.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.2.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.ref_2d",
        "_trajectory_head.0.Bev_refiner.bev_decoder.ref_3d",
        "_trajectory_head.0.Bev_refiner.bev_decoder.reference_points",
        "_trajectory_head.0.Bev_refiner.positional_encoding.col_embed.weight",
        "_trajectory_head.0.Bev_refiner.positional_encoding.row_embed.weight",
        "_trajectory_head.0.traj_decoder.mlp.0.bias",
        "_trajectory_head.0.traj_decoder.mlp.0.weight",
        "_trajectory_head.0.traj_decoder.mlp.1.bias",
        "_trajectory_head.0.traj_decoder.mlp.1.weight",
        "_trajectory_head.0.traj_decoder.mlp.3.bias",
        "_trajectory_head.0.traj_decoder.mlp.3.weight",
        "_trajectory_head.0.traj_decoder.mlp.4.bias",
        "_trajectory_head.0.traj_decoder.mlp.4.weight",
        "_trajectory_head.0.traj_decoder.mlp.6.bias",
        "_trajectory_head.0.traj_decoder.mlp.6.weight",
        "hist_encoding.bias",
        "hist_encoding.weight",
        "init_feature.weight",
        "scorer.pred_area.mlp.0.bias",
        "scorer.pred_area.mlp.0.weight",
        "scorer.pred_area.mlp.1.bias",
        "scorer.pred_area.mlp.1.weight",
        "scorer.pred_area.mlp.3.bias",
        "scorer.pred_area.mlp.3.weight",
        "scorer.pred_area.mlp.4.bias",
        "scorer.pred_area.mlp.4.weight",
        "scorer.pred_area.mlp.6.bias",
        "scorer.pred_area.mlp.6.weight",
        "scorer.pred_col_agent.mlp.0.bias",
        "scorer.pred_col_agent.mlp.0.weight",
        "scorer.pred_col_agent.mlp.1.bias",
        "scorer.pred_col_agent.mlp.1.weight",
        "scorer.pred_col_agent.mlp.3.bias",
        "scorer.pred_col_agent.mlp.3.weight",
        "scorer.pred_col_agent.mlp.4.bias",
        "scorer.pred_col_agent.mlp.4.weight",
        "scorer.pred_col_agent.mlp.6.bias",
        "scorer.pred_col_agent.mlp.6.weight",
        "scorer.pred_score.mlp.0.bias",
        "scorer.pred_score.mlp.0.weight",
        "scorer.pred_score.mlp.1.bias",
        "scorer.pred_score.mlp.1.weight",
        "scorer.pred_score.mlp.3.bias",
        "scorer.pred_score.mlp.3.weight",
        "scorer.pred_score.mlp.4.bias",
        "scorer.pred_score.mlp.4.weight",
        "scorer.pred_score.mlp.6.bias",
        "scorer.pred_score.mlp.6.weight",
        "u3_temporal_rollout.action_encoder.0.bias",
        "u3_temporal_rollout.action_encoder.0.weight",
        "u3_temporal_rollout.action_encoder.2.bias",
        "u3_temporal_rollout.action_encoder.2.weight",
        "u3_temporal_rollout.horizon_embedding",
        "u3_temporal_rollout.prediction_head.bias",
        "u3_temporal_rollout.prediction_head.weight",
        "u3_temporal_rollout.prediction_norm.bias",
        "u3_temporal_rollout.prediction_norm.weight",
        "u3_temporal_rollout.rollout_gate",
        "u3_temporal_rollout.transition.bias_hh",
        "u3_temporal_rollout.transition.bias_ih",
        "u3_temporal_rollout.transition.weight_hh",
        "u3_temporal_rollout.transition.weight_ih",
        "u7_future_score_rollout.residual_down.weight",
        "u7_future_score_rollout.residual_up.weight"
      ],
      "arm": "continual_full",
      "backbone_after": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
      "backbone_before": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
      "backbone_unchanged": true,
      "decision": "GO",
      "delta": {
        "allowed_sum_abs": 2005.5011164006548,
        "finite": true,
        "forbidden_changed_names": [],
        "forbidden_sum_abs": 0.0,
        "group_sum_abs": {
          "_trajectory_head": 365.9261691701048,
          "hist_encoding": 0.27887160750105977,
          "init_feature": 13.949104109038387,
          "scorer": 1417.825629343206,
          "u3_temporal_rollout.action_encoder": 25.273881753153773,
          "u3_temporal_rollout.horizon_embedding": 0.8701333151517474,
          "u3_temporal_rollout.prediction_head": 24.467140330204106,
          "u3_temporal_rollout.prediction_norm": 0.2088558665536766,
          "u3_temporal_rollout.rollout_gate": 0.0,
          "u3_temporal_rollout.transition": 154.64652962779783,
          "u7_future_score_rollout": 2.0548012779436036
        }
      },
      "evaluations": {
        "0": {
          "full": {
            "common_planning_loss": 1.0700287104939286,
            "future_score_loss": 0.3640608936548233,
            "future_temporal_loss": 0.044203221797943115,
            "proposal_diversity": 4.543216228485107,
            "samples": 128
          },
          "gate": 0.0,
          "half_even": {
            "common_planning_loss": 1.1102719568283201,
            "future_score_loss": 0.4048527479171753,
            "future_temporal_loss": 0.044060077518224716,
            "proposal_diversity": 4.595078468322754,
            "samples": 64
          },
          "half_odd": {
            "common_planning_loss": 1.0549592967632022,
            "future_score_loss": 0.322139710187912,
            "future_temporal_loss": 0.044408224523067474,
            "proposal_diversity": 4.494102478027344,
            "samples": 64
          }
        },
        "10": {
          "full": {
            "common_planning_loss": 1.0826953390502994,
            "future_score_loss": 0.2080978974699974,
            "future_temporal_loss": 0.04423331655561924,
            "proposal_diversity": 4.5828516483306885,
            "samples": 128
          },
          "gate": 0.0,
          "half_even": {
            "common_planning_loss": 1.0838688610422258,
            "future_score_loss": 0.22358816862106323,
            "future_temporal_loss": 0.044074948877096176,
            "proposal_diversity": 4.63346004486084,
            "samples": 64
          },
          "half_odd": {
            "common_planning_loss": 1.0656139050894313,
            "future_score_loss": 0.19565187394618988,
            "future_temporal_loss": 0.04446303844451904,
            "proposal_diversity": 4.531970024108887,
            "samples": 64
          }
        },
        "25": {
          "full": {
            "common_planning_loss": 1.0306770517157564,
            "future_score_loss": 0.19890479743480682,
            "future_temporal_loss": 0.04419397749006748,
            "proposal_diversity": 4.3965654373168945,
            "samples": 128
          },
          "gate": 0.0,
          "half_even": {
            "common_planning_loss": 1.085058655863767,
            "future_score_loss": 0.21378006041049957,
            "future_temporal_loss": 0.043987296521663666,
            "proposal_diversity": 4.444191932678223,
            "samples": 64
          },
          "half_odd": {
            "common_planning_loss": 1.018543228703734,
            "future_score_loss": 0.18615058064460754,
            "future_temporal_loss": 0.044477373361587524,
            "proposal_diversity": 4.350045204162598,
            "samples": 64
          }
        },
        "50": {
          "full": {
            "common_planning_loss": 1.0522553181026255,
            "future_score_loss": 0.19413406401872635,
            "future_temporal_loss": 0.04388581030070782,
            "proposal_diversity": 4.360208511352539,
            "samples": 128
          },
          "gate": 0.0,
          "half_even": {
            "common_planning_loss": 1.0540085309617595,
            "future_score_loss": 0.21199533343315125,
            "future_temporal_loss": 0.04364316537976265,
            "proposal_diversity": 4.406722068786621,
            "samples": 64
          },
          "half_odd": {
            "common_planning_loss": 1.0003701661441275,
            "future_score_loss": 0.17820337414741516,
            "future_temporal_loss": 0.04395781829953194,
            "proposal_diversity": 4.312196731567383,
            "samples": 64
          }
        }
      },
      "peak_allocated": 6718786560,
      "peak_reserved": 7979663360,
      "runtime_seconds": 439.11611661314964,
      "schedule": {
        "batch_size": 64,
        "hash": "51c3eaba1b6f26d3a173ad684d997f09e17308f4becd6103d45e17a816bcaf93",
        "log_exposure_max": 40,
        "log_exposure_min": 40,
        "logs": 80,
        "steps": 50
      },
      "selected_partial": {
        "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U55/continual_future_693e/continual_full/selected_step0025.pt",
        "sha256": "4e907108fa2fcfc7ff5641b725cf4c45eb0ae36567e36768b2a1d755e2ad8b81",
        "step": 25
      },
      "selection_gates": {
        "10": {
          "full_common_gain": -0.012666628556370796,
          "future_limit": 1.02,
          "future_ratio": 1.0006808272440795,
          "half_even_gain": 0.026403095786094344,
          "half_odd_gain": -0.01065460832622911,
          "pass": false
        },
        "25": {
          "full_common_gain": 0.03935165877817215,
          "future_limit": 1.02,
          "future_ratio": 0.9997908680069093,
          "half_even_gain": 0.02521330096455321,
          "half_odd_gain": 0.03641606805946829,
          "pass": true
        },
        "50": {
          "full_common_gain": 0.017773392391303044,
          "future_limit": 1.02,
          "future_ratio": 0.9928192678197482,
          "half_even_gain": 0.056263425866560635,
          "half_odd_gain": 0.054589130619074666,
          "pass": true
        }
      },
      "status": "PASS",
      "steps": 50
    },
    {
      "allowed_names": [
        "_trajectory_head.0.Bev_refiner.bev_decoder.hybird_ref_2d",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.attention_weights.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.attention_weights.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.output_proj.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.output_proj.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.sampling_offsets.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.sampling_offsets.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.value_proj.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.0.value_proj.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.attention_weights.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.attention_weights.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.sampling_offsets.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.sampling_offsets.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.value_proj.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.deformable_attention.value_proj.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.output_proj.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.attentions.1.output_proj.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.ffns.0.layers.0.0.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.ffns.0.layers.0.0.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.ffns.0.layers.1.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.ffns.0.layers.1.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.0.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.0.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.1.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.1.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.2.bias",
        "_trajectory_head.0.Bev_refiner.bev_decoder.layers.0.norms.2.weight",
        "_trajectory_head.0.Bev_refiner.bev_decoder.ref_2d",
        "_trajectory_head.0.Bev_refiner.bev_decoder.ref_3d",
        "_trajectory_head.0.Bev_refiner.bev_decoder.reference_points",
        "_trajectory_head.0.Bev_refiner.positional_encoding.col_embed.weight",
        "_trajectory_head.0.Bev_refiner.positional_encoding.row_embed.weight",
        "_trajectory_head.0.traj_decoder.mlp.0.bias",
        "_trajectory_head.0.traj_decoder.mlp.0.weight",
        "_trajectory_head.0.traj_decoder.mlp.1.bias",
        "_trajectory_head.0.traj_decoder.mlp.1.weight",
        "_trajectory_head.0.traj_decoder.mlp.3.bias",
        "_trajectory_head.0.traj_decoder.mlp.3.weight",
        "_trajectory_head.0.traj_decoder.mlp.4.bias",
        "_trajectory_head.0.traj_decoder.mlp.4.weight",
        "_trajectory_head.0.traj_decoder.mlp.6.bias",
        "_trajectory_head.0.traj_decoder.mlp.6.weight",
        "hist_encoding.bias",
        "hist_encoding.weight",
        "init_feature.weight",
        "scorer.pred_area.mlp.0.bias",
        "scorer.pred_area.mlp.0.weight",
        "scorer.pred_area.mlp.1.bias",
        "scorer.pred_area.mlp.1.weight",
        "scorer.pred_area.mlp.3.bias",
        "scorer.pred_area.mlp.3.weight",
        "scorer.pred_area.mlp.4.bias",
        "scorer.pred_area.mlp.4.weight",
        "scorer.pred_area.mlp.6.bias",
        "scorer.pred_area.mlp.6.weight",
        "scorer.pred_col_agent.mlp.0.bias",
        "scorer.pred_col_agent.mlp.0.weight",
        "scorer.pred_col_agent.mlp.1.bias",
        "scorer.pred_col_agent.mlp.1.weight",
        "scorer.pred_col_agent.mlp.3.bias",
        "scorer.pred_col_agent.mlp.3.weight",
        "scorer.pred_col_agent.mlp.4.bias",
        "scorer.pred_col_agent.mlp.4.weight",
        "scorer.pred_col_agent.mlp.6.bias",
        "scorer.pred_col_agent.mlp.6.weight",
        "scorer.pred_score.mlp.0.bias",
        "scorer.pred_score.mlp.0.weight",
        "scorer.pred_score.mlp.1.bias",
        "scorer.pred_score.mlp.1.weight",
        "scorer.pred_score.mlp.3.bias",
        "scorer.pred_score.mlp.3.weight",
        "scorer.pred_score.mlp.4.bias",
        "scorer.pred_score.mlp.4.weight",
        "scorer.pred_score.mlp.6.bias",
        "scorer.pred_score.mlp.6.weight",
        "u3_temporal_rollout.action_encoder.0.bias",
        "u3_temporal_rollout.action_encoder.0.weight",
        "u3_temporal_rollout.action_encoder.2.bias",
        "u3_temporal_rollout.action_encoder.2.weight",
        "u3_temporal_rollout.horizon_embedding",
        "u3_temporal_rollout.prediction_head.bias",
        "u3_temporal_rollout.prediction_head.weight",
        "u3_temporal_rollout.prediction_norm.bias",
        "u3_temporal_rollout.prediction_norm.weight",
        "u3_temporal_rollout.rollout_gate",
        "u7_future_score_rollout.residual_down.weight",
        "u7_future_score_rollout.residual_up.weight"
      ],
      "arm": "continual_stable_core",
      "backbone_after": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
      "backbone_before": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
      "backbone_unchanged": true,
      "decision": "GO",
      "delta": {
        "allowed_sum_abs": 1907.5013300777205,
        "finite": true,
        "forbidden_changed_names": [],
        "forbidden_sum_abs": 0.0,
        "group_sum_abs": {
          "_trajectory_head": 378.6240513608359,
          "hist_encoding": 0.32010489382082596,
          "init_feature": 13.839377055427406,
          "scorer": 1445.1361931436722,
          "u3_temporal_rollout.action_encoder": 35.3200593541398,
          "u3_temporal_rollout.horizon_embedding": 1.1396821682917562,
          "u3_temporal_rollout.prediction_head": 30.909772732191673,
          "u3_temporal_rollout.prediction_norm": 0.2616474196940999,
          "u3_temporal_rollout.rollout_gate": 0.0,
          "u3_temporal_rollout.transition": 0.0,
          "u7_future_score_rollout": 1.9504419496465886
        }
      },
      "evaluations": {
        "0": {
          "full": {
            "common_planning_loss": 1.0700287104939286,
            "future_score_loss": 0.3640608936548233,
            "future_temporal_loss": 0.044203221797943115,
            "proposal_diversity": 4.543216228485107,
            "samples": 128
          },
          "gate": 0.0,
          "half_even": {
            "common_planning_loss": 1.1102719568283201,
            "future_score_loss": 0.4048527479171753,
            "future_temporal_loss": 0.044060077518224716,
            "proposal_diversity": 4.595078468322754,
            "samples": 64
          },
          "half_odd": {
            "common_planning_loss": 1.0549592967632022,
            "future_score_loss": 0.322139710187912,
            "future_temporal_loss": 0.044408224523067474,
            "proposal_diversity": 4.494102478027344,
            "samples": 64
          }
        },
        "10": {
          "full": {
            "common_planning_loss": 1.0543461992862726,
            "future_score_loss": 0.21712542325258255,
            "future_temporal_loss": 0.04421971179544926,
            "proposal_diversity": 4.528973340988159,
            "samples": 128
          },
          "gate": 0.0,
          "half_even": {
            "common_planning_loss": 1.0635379031401488,
            "future_score_loss": 0.23996493220329285,
            "future_temporal_loss": 0.0440664067864418,
            "proposal_diversity": 4.578395843505859,
            "samples": 64
          },
          "half_odd": {
            "common_planning_loss": 1.039254730895729,
            "future_score_loss": 0.19665037095546722,
            "future_temporal_loss": 0.04448525980114937,
            "proposal_diversity": 4.479896545410156,
            "samples": 64
          }
        },
        "25": {
          "full": {
            "common_planning_loss": 1.0157074113691935,
            "future_score_loss": 0.2083936259150505,
            "future_temporal_loss": 0.04433263652026653,
            "proposal_diversity": 4.428845167160034,
            "samples": 128
          },
          "gate": 0.0,
          "half_even": {
            "common_planning_loss": 1.0818532214337107,
            "future_score_loss": 0.22006934881210327,
            "future_temporal_loss": 0.044075071811676025,
            "proposal_diversity": 4.477478981018066,
            "samples": 64
          },
          "half_odd": {
            "common_planning_loss": 1.0060001412155373,
            "future_score_loss": 0.1996268481016159,
            "future_temporal_loss": 0.04456956684589386,
            "proposal_diversity": 4.381264686584473,
            "samples": 64
          }
        },
        "50": {
          "full": {
            "common_planning_loss": 1.0453570114478994,
            "future_score_loss": 0.1978922113776207,
            "future_temporal_loss": 0.04410616494715214,
            "proposal_diversity": 4.534503221511841,
            "samples": 128
          },
          "gate": 0.0,
          "half_even": {
            "common_planning_loss": 1.0806324683064905,
            "future_score_loss": 0.2148398458957672,
            "future_temporal_loss": 0.04389403015375137,
            "proposal_diversity": 4.588130474090576,
            "samples": 64
          },
          "half_odd": {
            "common_planning_loss": 1.0034913973617337,
            "future_score_loss": 0.18352456390857697,
            "future_temporal_loss": 0.044347792863845825,
            "proposal_diversity": 4.4859466552734375,
            "samples": 64
          }
        }
      },
      "peak_allocated": 6665296896,
      "peak_reserved": 7973371904,
      "runtime_seconds": 437.0799170099199,
      "schedule": {
        "batch_size": 64,
        "hash": "51c3eaba1b6f26d3a173ad684d997f09e17308f4becd6103d45e17a816bcaf93",
        "log_exposure_max": 40,
        "log_exposure_min": 40,
        "logs": 80,
        "steps": 50
      },
      "selected_partial": {
        "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U55/continual_future_693e/continual_stable_core/selected_step0025.pt",
        "sha256": "801c42a3a1d3d056feb10e00b2bba6236d78452806feae20d93556efb6b8b371",
        "step": 25
      },
      "selection_gates": {
        "10": {
          "full_common_gain": 0.015682511207655958,
          "future_limit": 1.02,
          "future_ratio": 1.000373049674558,
          "half_even_gain": 0.046734053688171295,
          "half_odd_gain": 0.015704565867473264,
          "pass": true
        },
        "25": {
          "full_common_gain": 0.054321299124735045,
          "future_limit": 1.02,
          "future_ratio": 1.0029277214886052,
          "half_even_gain": 0.028418735394609485,
          "half_odd_gain": 0.048959155547664945,
          "pass": true
        },
        "50": {
          "full_common_gain": 0.024671699046029172,
          "future_limit": 1.02,
          "future_ratio": 0.9978043036945444,
          "half_even_gain": 0.029639488521829627,
          "half_odd_gain": 0.051467899401468564,
          "pass": true
        }
      },
      "status": "PASS",
      "steps": 50
    }
  ],
  "script_sha256": "693ebc9b05ab7143366aa810dda3a43ad3f72cafa748b406e165e221611d44ce",
  "selected_arm": "continual_stable_core",
  "stage": "U55_V1_CONTINUAL_FUTURE_SCREEN",
  "status": "PASS",
  "teacher": {
    "preload_seconds": 10.202955367043614,
    "provenance": "/root/autodl-tmp/unilatent_drivejepa/experiments/U54/teacher640_7ce3/provenance.json",
    "provenance_sha256": "a9ebc148d99bf2b2d73c9debaea24a175d614d429fd3be207d86ad2774b78009",
    "rows": 640,
    "selection_manifest": "/root/autodl-tmp/unilatent_drivejepa/experiments/U54/teacher640_7ce3/selection_manifest.json",
    "selection_manifest_sha256": "12ce5b34edd855db6e17a46646742e6197eea015dea76333ed215a62dac06d9e",
    "teacher_manifest": "/root/autodl-tmp/unilatent_drivejepa/experiments/U54/teacher640_7ce3/teacher_manifest.json",
    "teacher_manifest_sha256": "67491ab47a71d7886c30b79e5d627791cd07bb3fdf8a12bd09a2bf72ab807e7f",
    "train": 512,
    "val": 128
  },
  "tf32": true,
  "u12_helper_sha256": "e0dfaf83b6728298b6b82a70775d2976fbfed06b898433747dea3db2b6df9d49",
  "u44_helper_sha256": "bca22e314b453b3a8e26145e8d4aefe3708daf90daac4b0323befe12738cafb8",
  "val_halves": {
    "half_even": [
      "72956cc0ca8557eb",
      "e2fdeb7303785a53",
      "2b794ffc335d5410",
      "63f92573ad2b5d8c",
      "03d5fd4aed3a5da4",
      "05a8793e76325c60",
      "0dac409941fa5ba2",
      "275e8959d7d8526a",
      "30d7cdc2e649594b",
      "3820aff23dc15411",
      "0bbf6284a7915df6",
      "11f74a46c849517c",
      "5443f6273d9b5c1b",
      "75afcd415ad9513a",
      "8b505fdf387d59a1",
      "b2156e99a9d95f70",
      "066ca609dbb95709",
      "092843f5156b5139",
      "10f33ba48480572a",
      "19360a9b617e587b",
      "22b518a81ea95c58",
      "32aed97934cc54e9",
      "0a9574284f8151d6",
      "2bf2458787275e1f",
      "474100e3a25652e2",
      "5bba5e5b649a5382",
      "6f9cc7919dac57c3",
      "88529200984d55ee",
      "028a2f461cfe5f1c",
      "0466e91aff1d539e",
      "067b655887b25d5e",
      "0deeac3bcc17568a",
      "0e5e776bf7c85d37",
      "010fe15f72ef58f3",
      "02d06604a86d574a",
      "0f247890b1b151ac",
      "173efe054e5d521f",
      "18f1d1ad8df35207",
      "20f2926266985a98",
      "05ea83c7d41d5226",
      "08e6b45b1551573e",
      "0be68566eccb5692",
      "102e029a005a53d9",
      "1d3210c776dc5176",
      "1801b7dd7c0b5b45",
      "65ffcc96c9005988",
      "0750a0406c925315",
      "12d836ee98de5fe7",
      "1af8bb413ccb5ada",
      "1d3b4337477d5884",
      "2c9f57e511e753d7",
      "115857ba901b5c55",
      "3e7416cb5c1e504e",
      "0143001d58395651",
      "01f332c2de315d3a",
      "065820133b19557f",
      "09a23f463c9a564f",
      "0d34c684786753ca",
      "081f2e2e006f543c",
      "1339457d61fb5839",
      "2889de40d0fd5481",
      "2b25e9de47305912",
      "3edaf82a78c254cf",
      "64e81a42b8f354e3"
    ],
    "half_odd": [
      "796b131ed04555b3",
      "fae56051812654b9",
      "3f82e3c3b18951b6",
      "a409ce6f55245938",
      "055612478d66579f",
      "093295106d0d52f7",
      "1b84a56a7dd75345",
      "29fad249995855d0",
      "341e7a6147f254cc",
      "44b5c8c365eb5bf7",
      "0fd38375962050da",
      "31936dc57f605359",
      "6eb3a2f7bba95324",
      "7f9cff3de3085c52",
      "a69197f4a13051e9",
      "b849a4f1d02b5bf2",
      "08f6b09104c9578d",
      "0edee888aeff57c7",
      "120b9844652953bd",
      "1c7b7f9131595fa7",
      "290f098c2a7c5b62",
      "453f9e13901358c1",
      "161c6fdd3d675556",
      "36573c37569354ea",
      "5ab81905871752df",
      "685150627db45b13",
      "76db16cc98335848",
      "a8c24efacdfc5440",
      "039a22da5170576c",
      "063d8daec1345635",
      "06c64925adda565b",
      "0e2d6e66a7db5f22",
      "0eedb14f85535099",
      "01a6cbedb544593f",
      "044fa8b8af8d5903",
      "17197e66d8205ec3",
      "17d67a17591c590d",
      "1d7b0162610c5a49",
      "00c726068d8357f0",
      "07804d4c02ce53e3",
      "0a72c0bc9e065e6b",
      "0cb45aa6c9145c72",
      "1b6b9f45b13750ac",
      "2637fa0804375d80",
      "4000f57ca8745e01",
      "007e23a68e7b5edf",
      "0ef2338ba0dc5b84",
      "16ca078bf5b451bb",
      "1bd527a6be655959",
      "21ab9395fdba587c",
      "33f4ec2e07e75a72",
      "3769a01cf0415c81",
      "0045cc2ac69d5fe5",
      "01c777c13aa75bf6",
      "052ffe17652e5891",
      "069ead2c00b8572f",
      "0a6b858679a258d5",
      "0d8fbbcc50f15fa9",
      "0a274fea871652f2",
      "2680ee04aa625964",
      "28b10aeb82595281",
      "32b490eff83f5e5a",
      "6321e6bceef25298",
      "bd6c7b10ae725c06"
    ]
  }
}


==> anc/server_snapshot_20260902/experiments/U55/continual_future_693e/phase_a_report.json <==
{
  "phase_a": {
    "allowed_names": [
      "u3_temporal_rollout.action_encoder.0.bias",
      "u3_temporal_rollout.action_encoder.0.weight",
      "u3_temporal_rollout.action_encoder.2.bias",
      "u3_temporal_rollout.action_encoder.2.weight",
      "u3_temporal_rollout.horizon_embedding",
      "u3_temporal_rollout.prediction_head.bias",
      "u3_temporal_rollout.prediction_head.weight",
      "u3_temporal_rollout.prediction_norm.bias",
      "u3_temporal_rollout.prediction_norm.weight",
      "u3_temporal_rollout.transition.bias_hh",
      "u3_temporal_rollout.transition.bias_ih",
      "u3_temporal_rollout.transition.weight_hh",
      "u3_temporal_rollout.transition.weight_ih"
    ],
    "backbone_hash": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
    "delta": {
      "allowed_sum_abs": 722.1713834859614,
      "finite": true,
      "forbidden_changed_names": [],
      "forbidden_sum_abs": 0.0,
      "group_sum_abs": {
        "_trajectory_head": 0.0,
        "hist_encoding": 0.0,
        "init_feature": 0.0,
        "scorer": 0.0,
        "u3_temporal_rollout.action_encoder": 89.7042629711068,
        "u3_temporal_rollout.horizon_embedding": 2.5514465966344915,
        "u3_temporal_rollout.prediction_head": 95.33530116102847,
        "u3_temporal_rollout.prediction_norm": 0.7228813778583572,
        "u3_temporal_rollout.rollout_gate": 0.0,
        "u3_temporal_rollout.transition": 533.8574913793334,
        "u7_future_score_rollout": 0.0
      }
    },
    "evaluations": {
      "0": {
        "full": {
          "common_planning_loss": 1.075738484928495,
          "future_score_loss": 0.2644885405898094,
          "future_temporal_loss": 0.05361900478601456,
          "proposal_diversity": 4.543216228485107,
          "samples": 128
        },
        "gate": 0.0,
        "half_even": {
          "common_planning_loss": 1.0818363664419295,
          "future_score_loss": 0.2840321660041809,
          "future_temporal_loss": 0.05352995544672012,
          "proposal_diversity": 4.595078468322754,
          "samples": 64
        },
        "half_odd": {
          "common_planning_loss": 1.0745388587715832,
          "future_score_loss": 0.24405984580516815,
          "future_temporal_loss": 0.05365682393312454,
          "proposal_diversity": 4.494102478027344,
          "samples": 64
        }
      },
      "10": {
        "full": {
          "common_planning_loss": 1.0990694977139297,
          "future_score_loss": 0.29715757071971893,
          "future_temporal_loss": 0.04812651500105858,
          "proposal_diversity": 4.543216228485107,
          "samples": 128
        },
        "gate": 0.0,
        "half_even": {
          "common_planning_loss": 1.0751018781931043,
          "future_score_loss": 0.325383722782135,
          "future_temporal_loss": 0.04800166189670563,
          "proposal_diversity": 4.595078468322754,
          "samples": 64
        },
        "half_odd": {
          "common_planning_loss": 1.0636087023618428,
          "future_score_loss": 0.2678433954715729,
          "future_temporal_loss": 0.04827209562063217,
          "proposal_diversity": 4.494102478027344,
          "samples": 64
        }
      },
      "25": {
        "full": {
          "common_planning_loss": 1.0797013547216716,
          "future_score_loss": 0.3640608936548233,
          "future_temporal_loss": 0.044203221797943115,
          "proposal_diversity": 4.543216228485107,
          "samples": 128
        },
        "gate": 0.0,
        "half_even": {
          "common_planning_loss": 1.1242580915958524,
          "future_score_loss": 0.4048527479171753,
          "future_temporal_loss": 0.044060077518224716,
          "proposal_diversity": 4.595078468322754,
          "samples": 64
        },
        "half_odd": {
          "common_planning_loss": 1.0469123120310513,
          "future_score_loss": 0.322139710187912,
          "future_temporal_loss": 0.044408224523067474,
          "proposal_diversity": 4.494102478027344,
          "samples": 64
        }
      }
    },
    "future_learning_gate": false,
    "future_ratio": 0.8243946707767437,
    "schedule": {
      "batch_size": 64,
      "hash": "9cf6f6d60d8a8b6c26535edb4e4ad339600d0ef8be9b7c72ba80f6891e76f9c1",
      "log_exposure_max": 20,
      "log_exposure_min": 20,
      "logs": 80,
      "steps": 25
    },
    "status": "PASS",
    "steps": [
      {
        "future_temporal_loss": 0.053657032549381256,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 2.152235981076956,
            "u3_temporal_rollout.horizon_embedding": 0.016789307817816734,
            "u3_temporal_rollout.prediction_head": 3.3626264855265617,
            "u3_temporal_rollout.prediction_norm": 0.014715938828885555,
            "u3_temporal_rollout.transition": 4.56182979606092
          }
        },
        "step": 1
      },
      {
        "future_temporal_loss": 0.05261475592851639,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 2.242336155846715,
            "u3_temporal_rollout.horizon_embedding": 0.014937258325517178,
            "u3_temporal_rollout.prediction_head": 3.6871497370302677,
            "u3_temporal_rollout.prediction_norm": 0.01772622810676694,
            "u3_temporal_rollout.transition": 4.9038895554840565
          }
        },
        "step": 2
      },
      {
        "future_temporal_loss": 0.051644839346408844,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 1.738119397778064,
            "u3_temporal_rollout.horizon_embedding": 0.011138077825307846,
            "u3_temporal_rollout.prediction_head": 2.9553770944476128,
            "u3_temporal_rollout.prediction_norm": 0.013802614994347095,
            "u3_temporal_rollout.transition": 3.9586719423532486
          }
        },
        "step": 3
      },
      {
        "future_temporal_loss": 0.05165668949484825,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 1.570862845517695,
            "u3_temporal_rollout.horizon_embedding": 0.00857603456825018,
            "u3_temporal_rollout.prediction_head": 2.541189616546035,
            "u3_temporal_rollout.prediction_norm": 0.011401339434087276,
            "u3_temporal_rollout.transition": 3.4005550742149353
          }
        },
        "step": 4
      },
      {
        "future_temporal_loss": 0.050793495029211044,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 1.680825903546065,
            "u3_temporal_rollout.horizon_embedding": 0.011021614074707031,
            "u3_temporal_rollout.prediction_head": 2.9728707410395145,
            "u3_temporal_rollout.prediction_norm": 0.014486110769212246,
            "u3_temporal_rollout.transition": 3.8048664666712284
          }
        },
        "step": 5
      },
      {
        "future_temporal_loss": 0.049427520483732224,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 1.8327295160852373,
            "u3_temporal_rollout.horizon_embedding": 0.01255536824464798,
            "u3_temporal_rollout.prediction_head": 3.3182967379689217,
            "u3_temporal_rollout.prediction_norm": 0.01575852418318391,
            "u3_temporal_rollout.transition": 4.035257030278444
          }
        },
        "step": 6
      },
      {
        "future_temporal_loss": 0.04938013479113579,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 1.3692200961522758,
            "u3_temporal_rollout.horizon_embedding": 0.01050811167806387,
            "u3_temporal_rollout.prediction_head": 2.6147275753319263,
            "u3_temporal_rollout.prediction_norm": 0.01255030743777752,
            "u3_temporal_rollout.transition": 3.2154985535889864
          }
        },
        "step": 7
      },
      {
        "future_temporal_loss": 0.04794248566031456,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 1.5241676345467567,
            "u3_temporal_rollout.horizon_embedding": 0.013148685917258263,
            "u3_temporal_rollout.prediction_head": 2.906261295080185,
            "u3_temporal_rollout.prediction_norm": 0.014107011258602142,
            "u3_temporal_rollout.transition": 3.651967355981469
          }
        },
        "step": 8
      },
      {
        "future_temporal_loss": 0.04946618899703026,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 1.1289783571846783,
            "u3_temporal_rollout.horizon_embedding": 0.010293466970324516,
            "u3_temporal_rollout.prediction_head": 2.191350020468235,
            "u3_temporal_rollout.prediction_norm": 0.010015019215643406,
            "u3_temporal_rollout.transition": 2.6816440727561712
          }
        },
        "step": 9
      },
      {
        "future_temporal_loss": 0.04919295758008957,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 1.2316462178714573,
            "u3_temporal_rollout.horizon_embedding": 0.017426948994398117,
            "u3_temporal_rollout.prediction_head": 2.298961356282234,
            "u3_temporal_rollout.prediction_norm": 0.011299937963485718,
            "u3_temporal_rollout.transition": 2.948516232892871
          }
        },
        "step": 10
      },
      {
        "future_temporal_loss": 0.04737862944602966,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 1.2809003819711506,
            "u3_temporal_rollout.horizon_embedding": 0.009133690968155861,
            "u3_temporal_rollout.prediction_head": 2.62991333194077,
            "u3_temporal_rollout.prediction_norm": 0.012965723872184753,
            "u3_temporal_rollout.transition": 2.8871380761265755
          }
        },
        "step": 11
      },
      {
        "future_temporal_loss": 0.046287424862384796,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 1.1172677562572062,
            "u3_temporal_rollout.horizon_embedding": 0.009411178529262543,
            "u3_temporal_rollout.prediction_head": 2.682461094111204,
            "u3_temporal_rollout.prediction_norm": 0.013946933671832085,
            "u3_temporal_rollout.transition": 2.9049596190452576
          }
        },
        "step": 12
      },
      {
        "future_temporal_loss": 0.046823300421237946,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 0.9880317386705428,
            "u3_temporal_rollout.horizon_embedding": 0.008599906228482723,
            "u3_temporal_rollout.prediction_head": 2.2599933091551065,
            "u3_temporal_rollout.prediction_norm": 0.011413445696234703,
            "u3_temporal_rollout.transition": 2.3692952152341604
          }
        },
        "step": 13
      },
      {
        "future_temporal_loss": 0.045513659715652466,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 0.9896503458730876,
            "u3_temporal_rollout.horizon_embedding": 0.008097936399281025,
            "u3_temporal_rollout.prediction_head": 2.4874920789152384,
            "u3_temporal_rollout.prediction_norm": 0.012672447599470615,
            "u3_temporal_rollout.transition": 2.621054170653224
          }
        },
        "step": 14
      },
      {
        "future_temporal_loss": 0.04515007883310318,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 1.03214809903875,
            "u3_temporal_rollout.horizon_embedding": 0.013678164221346378,
            "u3_temporal_rollout.prediction_head": 2.379768744111061,
            "u3_temporal_rollout.prediction_norm": 0.01210749801248312,
            "u3_temporal_rollout.transition": 2.5697941537946463
          }
        },
        "step": 15
      },
      {
        "future_temporal_loss": 0.046418361365795135,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 0.9400028837844729,
            "u3_temporal_rollout.horizon_embedding": 0.011792067438364029,
            "u3_temporal_rollout.prediction_head": 2.041981952264905,
            "u3_temporal_rollout.prediction_norm": 0.010139334946870804,
            "u3_temporal_rollout.transition": 2.2726244404911995
          }
        },
        "step": 16
      },
      {
        "future_temporal_loss": 0.045257847756147385,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 0.9103045593947172,
            "u3_temporal_rollout.horizon_embedding": 0.009360451251268387,
            "u3_temporal_rollout.prediction_head": 2.168049681931734,
            "u3_temporal_rollout.prediction_norm": 0.01116726454347372,
            "u3_temporal_rollout.transition": 2.1457758424803615
          }
        },
        "step": 17
      },
      {
        "future_temporal_loss": 0.04594993218779564,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 0.9586353115737438,
            "u3_temporal_rollout.horizon_embedding": 0.012242176569998264,
            "u3_temporal_rollout.prediction_head": 1.9171401858329773,
            "u3_temporal_rollout.prediction_norm": 0.009069464635103941,
            "u3_temporal_rollout.transition": 2.1660852497443557
          }
        },
        "step": 18
      },
      {
        "future_temporal_loss": 0.04413261637091637,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 0.7929719057865441,
            "u3_temporal_rollout.horizon_embedding": 0.008097315207123756,
            "u3_temporal_rollout.prediction_head": 1.9815797246992588,
            "u3_temporal_rollout.prediction_norm": 0.010209667962044477,
            "u3_temporal_rollout.transition": 1.9496926944702864
          }
        },
        "step": 19
      },
      {
        "future_temporal_loss": 0.04574703797698021,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 0.8892665556631982,
            "u3_temporal_rollout.horizon_embedding": 0.01098653394728899,
            "u3_temporal_rollout.prediction_head": 2.021344356238842,
            "u3_temporal_rollout.prediction_norm": 0.010204035323113203,
            "u3_temporal_rollout.transition": 2.1440848214551806
          }
        },
        "step": 20
      },
      {
        "future_temporal_loss": 0.0424058772623539,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 0.8119233634788543,
            "u3_temporal_rollout.horizon_embedding": 0.00867297314107418,
            "u3_temporal_rollout.prediction_head": 2.124225752428174,
            "u3_temporal_rollout.prediction_norm": 0.010688999202102423,
            "u3_temporal_rollout.transition": 2.008472941815853
          }
        },
        "step": 21
      },
      {
        "future_temporal_loss": 0.04450414329767227,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 0.7922191151883453,
            "u3_temporal_rollout.horizon_embedding": 0.009475529193878174,
            "u3_temporal_rollout.prediction_head": 1.79550139605999,
            "u3_temporal_rollout.prediction_norm": 0.009408514015376568,
            "u3_temporal_rollout.transition": 2.037746239453554
          }
        },
        "step": 22
      },
      {
        "future_temporal_loss": 0.04342948645353317,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 0.9462353680282831,
            "u3_temporal_rollout.horizon_embedding": 0.014671307057142258,
            "u3_temporal_rollout.prediction_head": 2.0332983061671257,
            "u3_temporal_rollout.prediction_norm": 0.010397161822766066,
            "u3_temporal_rollout.transition": 2.3046568166464567
          }
        },
        "step": 23
      },
      {
        "future_temporal_loss": 0.04373401030898094,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 0.8100958480499685,
            "u3_temporal_rollout.horizon_embedding": 0.011641768738627434,
            "u3_temporal_rollout.prediction_head": 1.783050812780857,
            "u3_temporal_rollout.prediction_norm": 0.008695876225829124,
            "u3_temporal_rollout.transition": 2.033556249924004
          }
        },
        "step": 24
      },
      {
        "future_temporal_loss": 0.044346656650304794,
        "gradients": {
          "forbidden": [],
          "group_sum_abs": {
            "u3_temporal_rollout.action_encoder": 0.8561725071631372,
            "u3_temporal_rollout.horizon_embedding": 0.006497987546026707,
            "u3_temporal_rollout.prediction_head": 1.8115141279995441,
            "u3_temporal_rollout.prediction_norm": 0.009268003515899181,
            "u3_temporal_rollout.transition": 2.0359781607985497
          }
        },
        "step": 25
      }
    ]
  },
  "phase_a_full_state_hash": "88f5c4fbcc3346f4d488a9a3c34677caef4d1e5114a27dece2a4f8e36058dd14",
  "status": "PASS"
}


==> anc/server_snapshot_20260902/experiments/U55/continual_future_693e/run_metadata.json <==
{
  "arms": [
    "frozen_dynamics",
    "continual_full",
    "continual_stable_core"
  ],
  "batch_size": 64,
  "official_checkpoint": {
    "path": "/root/autodl-tmp/unilatent_drivejepa/navsim_workspace/exp/Drive-JEPA-cache/drive_jepa_perception_based_agent_vitl.ckpt",
    "sha256": "b3e1d4ab723715be07c8266a7dfbd58abffed6990d654afcf5fbcd8cd97eeb34"
  },
  "phase_a_lr": 0.0001,
  "phase_a_steps": 25,
  "phase_b_lr": 3e-05,
  "phase_b_steps": 50,
  "precision": "fp32",
  "repo": {
    "clean": true,
    "head": "9a0f7635e4d0f68dea3f9aba0cafa1619466ae0a",
    "root": "/root/autodl-tmp/unilatent_drivejepa/experiments/U12_V1/repo",
    "tree": "4ab6893b71624edf683fd3ef1e856dea1f92f04a"
  },
  "script_sha256": "693ebc9b05ab7143366aa810dda3a43ad3f72cafa748b406e165e221611d44ce",
  "stage": "U55_V1_CONTINUAL_FUTURE_SCREEN",
  "teacher": {
    "preload_seconds": 10.202955367043614,
    "provenance": "/root/autodl-tmp/unilatent_drivejepa/experiments/U54/teacher640_7ce3/provenance.json",
    "provenance_sha256": "a9ebc148d99bf2b2d73c9debaea24a175d614d429fd3be207d86ad2774b78009",
    "rows": 640,
    "selection_manifest": "/root/autodl-tmp/unilatent_drivejepa/experiments/U54/teacher640_7ce3/selection_manifest.json",
    "selection_manifest_sha256": "12ce5b34edd855db6e17a46646742e6197eea015dea76333ed215a62dac06d9e",
    "teacher_manifest": "/root/autodl-tmp/unilatent_drivejepa/experiments/U54/teacher640_7ce3/teacher_manifest.json",
    "teacher_manifest_sha256": "67491ab47a71d7886c30b79e5d627791cd07bb3fdf8a12bd09a2bf72ab807e7f",
    "train": 512,
    "val": 128
  },
  "tf32": true,
  "u12_helper_sha256": "e0dfaf83b6728298b6b82a70775d2976fbfed06b898433747dea3db2b6df9d49",
  "u44_helper_sha256": "bca22e314b453b3a8e26145e8d4aefe3708daf90daac4b0323befe12738cafb8",
  "val_halves": {
    "half_even": [
      "72956cc0ca8557eb",
      "e2fdeb7303785a53",
      "2b794ffc335d5410",
      "63f92573ad2b5d8c",
      "03d5fd4aed3a5da4",
      "05a8793e76325c60",
      "0dac409941fa5ba2",
      "275e8959d7d8526a",
      "30d7cdc2e649594b",
      "3820aff23dc15411",
      "0bbf6284a7915df6",
      "11f74a46c849517c",
      "5443f6273d9b5c1b",
      "75afcd415ad9513a",
      "8b505fdf387d59a1",
      "b2156e99a9d95f70",
      "066ca609dbb95709",
      "092843f5156b5139",
      "10f33ba48480572a",
      "19360a9b617e587b",
      "22b518a81ea95c58",
      "32aed97934cc54e9",
      "0a9574284f8151d6",
      "2bf2458787275e1f",
      "474100e3a25652e2",
      "5bba5e5b649a5382",
      "6f9cc7919dac57c3",
      "88529200984d55ee",
      "028a2f461cfe5f1c",
      "0466e91aff1d539e",
      "067b655887b25d5e",
      "0deeac3bcc17568a",
      "0e5e776bf7c85d37",
      "010fe15f72ef58f3",
      "02d06604a86d574a",
      "0f247890b1b151ac",
      "173efe054e5d521f",
      "18f1d1ad8df35207",
      "20f2926266985a98",
      "05ea83c7d41d5226",
      "08e6b45b1551573e",
      "0be68566eccb5692",
      "102e029a005a53d9",
      "1d3210c776dc5176",
      "1801b7dd7c0b5b45",
      "65ffcc96c9005988",
      "0750a0406c925315",
      "12d836ee98de5fe7",
      "1af8bb413ccb5ada",
      "1d3b4337477d5884",
      "2c9f57e511e753d7",
      "115857ba901b5c55",
      "3e7416cb5c1e504e",
      "0143001d58395651",
      "01f332c2de315d3a",
      "065820133b19557f",
      "09a23f463c9a564f",
      "0d34c684786753ca",
      "081f2e2e006f543c",
      "1339457d61fb5839",
      "2889de40d0fd5481",
      "2b25e9de47305912",
      "3edaf82a78c254cf",
      "64e81a42b8f354e3"
    ],
    "half_odd": [
      "796b131ed04555b3",
      "fae56051812654b9",
      "3f82e3c3b18951b6",
      "a409ce6f55245938",
      "055612478d66579f",
      "093295106d0d52f7",
      "1b84a56a7dd75345",
      "29fad249995855d0",
      "341e7a6147f254cc",
      "44b5c8c365eb5bf7",
      "0fd38375962050da",
      "31936dc57f605359",
      "6eb3a2f7bba95324",
      "7f9cff3de3085c52",
      "a69197f4a13051e9",
      "b849a4f1d02b5bf2",
      "08f6b09104c9578d",
      "0edee888aeff57c7",
      "120b9844652953bd",
      "1c7b7f9131595fa7",
      "290f098c2a7c5b62",
      "453f9e13901358c1",
      "161c6fdd3d675556",
      "36573c37569354ea",
      "5ab81905871752df",
      "685150627db45b13",
      "76db16cc98335848",
      "a8c24efacdfc5440",
      "039a22da5170576c",
      "063d8daec1345635",
      "06c64925adda565b",
      "0e2d6e66a7db5f22",
      "0eedb14f85535099",
      "01a6cbedb544593f",
      "044fa8b8af8d5903",
      "17197e66d8205ec3",
      "17d67a17591c590d",
      "1d7b0162610c5a49",
      "00c726068d8357f0",
      "07804d4c02ce53e3",
      "0a72c0bc9e065e6b",
      "0cb45aa6c9145c72",
      "1b6b9f45b13750ac",
      "2637fa0804375d80",
      "4000f57ca8745e01",
      "007e23a68e7b5edf",
      "0ef2338ba0dc5b84",
      "16ca078bf5b451bb",
      "1bd527a6be655959",
      "21ab9395fdba587c",
      "33f4ec2e07e75a72",
      "3769a01cf0415c81",
      "0045cc2ac69d5fe5",
      "01c777c13aa75bf6",
      "052ffe17652e5891",
      "069ead2c00b8572f",
      "0a6b858679a258d5",
      "0d8fbbcc50f15fa9",
      "0a274fea871652f2",
      "2680ee04aa625964",
      "28b10aeb82595281",
      "32b490eff83f5e5a",
      "6321e6bceef25298",
      "bd6c7b10ae725c06"
    ]
  }
}


==> anc/server_snapshot_20260902/experiments/U56/export/u55_stable_step25_full.metadata.json <==
{
  "checkpoint": "/root/autodl-tmp/unilatent_drivejepa/experiments/U56/export/u55_stable_step25_full.ckpt",
  "checkpoint_bytes": 1247284965,
  "checkpoint_sha256": "117a9c5f2790f62d45a79f9aa93058754965832bc755f4ef6774596ea487ca45",
  "cpu_only": true,
  "navtest_outcomes_used": false,
  "official_checkpoint": "/root/autodl-tmp/unilatent_drivejepa/navsim_workspace/exp/Drive-JEPA-cache/drive_jepa_perception_based_agent_vitl.ckpt",
  "official_checkpoint_sha256": "b3e1d4ab723715be07c8266a7dfbd58abffed6990d654afcf5fbcd8cd97eeb34",
  "perception_sha256": "5896900f69acbaf560c300f42eefb2eeb547a55f42436f703b70f8df51440d92",
  "perception_unchanged": true,
  "planning_parameter_count": 91,
  "repo": {
    "dirty": "",
    "head": "9a0f7635e4d0f68dea3f9aba0cafa1619466ae0a",
    "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U12_V1/repo",
    "tree": "4ab6893b71624edf683fd3ef1e856dea1f92f04a"
  },
  "runner_sha256": "aebc793a32fbc10074614f110da3ed9db5453f3a1110e058f8b44771e506b47b",
  "schema": "Drive-JEPA.U56.V1.u55-full-export.v1",
  "selected_arm": "continual_stable_core",
  "selected_partial": "/root/autodl-tmp/unilatent_drivejepa/experiments/U55/continual_future_693e/continual_stable_core/selected_step0025.pt",
  "selected_partial_sha256": "801c42a3a1d3d056feb10e00b2bba6236d78452806feae20d93556efb6b8b371",
  "selected_step": 25,
  "status": "PASS",
  "summary": "/root/autodl-tmp/unilatent_drivejepa/experiments/U55/continual_future_693e/final_summary.json",
  "summary_sha256": "ad26a5a437607e1f09f966822528a0818697cb6e708323dbd52e01102d45ef49",
  "tensor_count": 511
}


==> anc/server_snapshot_20260902/experiments/U56/navtest/prefix2048_stable25_117a/analysis_protocol.json <==
{
  "candidate_checkpoint_sha256": "117a9c5f2790f62d45a79f9aa93058754965832bc755f4ef6774596ea487ca45",
  "fixed_groups": "SHA256('U56-2048-Q:'+token), four equal quartiles",
  "go_gates": {
    "all_fixed_quartiles_strict_positive": true,
    "all_valid": true,
    "collision_nonnegative": true,
    "comfort_nonnegative": true,
    "delta_vs_u45_min": 0.002,
    "direction_nonnegative": true,
    "new_suffix1536_strict_positive": true,
    "support_exact": true,
    "ttc_nonnegative": true
  },
  "launch_lock_sha256": "894a5ee3cf13dde97d3a285bdf36b08bdf51d7afd1ebf4f27ea8d148241e3e87",
  "navtest_outcomes_used_for_training_checkpoint_or_protocol_selection": false,
  "next_if_go": "run full candidate-only navtest against immutable U48 controls",
  "next_if_no_go": "return to structural iteration; do not sweep navtest",
  "schema": "Drive-JEPA.U56.V1.prefix2048-analysis-protocol.v1",
  "status": "LOCKED_BEFORE_RESULT"
}


==> anc/server_snapshot_20260902/experiments/U56/navtest/prefix2048_stable25_117a/candidate/2026.08.27.20.11.17.csv <==
,token,valid,no_at_fault_collisions,drivable_area_compliance,ego_progress,time_to_collision_within_bound,comfort,driving_direction_compliance,score
0,08b6a130aaa35629,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1,0854af027e06530a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2,a0e9cbedca0a56b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3,24567f5ad57455c4,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4,5d3e45ad38ef5b9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5,40ef82b4d5735701,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6,dfeb840d983e55ca,True,1.0,1.0,0.7820983425977313,1.0,1.0,1.0,0.9092076427490546
7,ab40048b88b257c3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8,33c925ac7b905e8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9,153af25086535f35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10,2115792748a75f88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11,9e991901a49a55ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12,e18ca78f3c5f5a04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
13,fac5b39e58445a31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
14,5cf3fc5bbafd57bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
15,e0c6e5c235ed5b7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
16,608f33b279a15cfc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
17,8c867708395f5374,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
18,dedf2d5568c758ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
19,ed02d0df47ca55e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
20,2aa9dce62cd75fce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
21,7bc20084dcb15f05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
22,93c36f72811852d3,True,1.0,1.0,0.9908108167752868,1.0,1.0,1.0,0.9961711736563695
23,f7b7dcf856ce587d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
24,ac28e0768c6a5821,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
25,784c48e2a44c5036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
26,647c05f9fa725528,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
27,0c318d7923d15b78,True,1.0,1.0,0.9542254927238326,1.0,1.0,1.0,0.9809272886349302
28,85b1968fa2fd5552,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
29,5066b57b01cb56ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
30,c5c7922b844d592f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
31,de31419c6502517b,True,1.0,1.0,0.9181661796091065,1.0,1.0,1.0,0.9659025748371276
32,5997813b7cc55036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
33,70d3c6183c525745,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
34,3e8b81f8eb205311,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
35,6717940e53d45558,True,1.0,1.0,0.9828054508970882,1.0,1.0,1.0,0.9928356045404533
36,3e1dd9067b365a42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
37,190c8d0cece45af1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
38,1d3700dc6c9950e0,True,1.0,1.0,0.8826853973170434,1.0,1.0,1.0,0.9511189155487682
39,83fd1c194c0c5441,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
40,ab2b84d310be5bed,True,1.0,1.0,0.86336409477607,1.0,1.0,1.0,0.9430683728233625
41,e917a198bd9757a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
42,9d87610ffed85509,True,1.0,1.0,0.9857097128092827,1.0,1.0,1.0,0.9940457136705344
43,7498dbe0e2b65539,True,1.0,1.0,0.8373612543285751,1.0,1.0,1.0,0.9322338559702397
44,f7103dfe59a959be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
45,a371624958cb52ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
46,14ce4ee85a9c5471,True,1.0,1.0,0.7973038999115158,1.0,1.0,1.0,0.9155432916297982
47,642ba15d21c05f4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
48,599cd3d1986c5509,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
49,0aa8c67f04b75a41,True,1.0,1.0,0.9591953954994934,1.0,1.0,1.0,0.9829980814581223
50,b5823453f7875542,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
51,e08a526c85475c4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
52,1e241714a35658ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
53,14d112b14e9a5d5c,True,1.0,1.0,0.8612915072176535,1.0,1.0,1.0,0.9422047946740223
54,a7f3d88fe5e5534e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
55,8486dcafaee75d76,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
56,34c872c16eb0577c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
57,5098fc0bc21450f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
58,b614d476ea185810,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
59,3166dd05c45f59e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
60,412e722526585e4a,True,1.0,1.0,0.862509413180809,1.0,1.0,1.0,0.9427122554920038
61,7c75567759e15900,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
62,f962927ff5dc518c,True,1.0,1.0,0.7943160839868415,1.0,1.0,1.0,0.9142983683278506
63,274fc7077c1b55d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
64,d1e9fac71909545f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
65,05da61a9928e5ec1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
66,19488eb3301f5d26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
67,27eb0ba03f385c69,True,1.0,1.0,0.7528464778605882,1.0,1.0,1.0,0.8970193657752451
68,fcb45b2aa29356d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
69,7e8ca7a00f83587d,True,1.0,1.0,0.9887210577385173,1.0,1.0,1.0,0.9953004407243822
70,f2e1685f07675799,True,1.0,1.0,0.8233701922730019,1.0,1.0,1.0,0.9264042467804176
71,74a397722f465751,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
72,98527843384f5f43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
73,78b4153a6d3e5b33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
74,d929120b36a95db5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
75,44cedd469129548d,True,1.0,1.0,0.7441964593984471,1.0,1.0,1.0,0.8934151914160197
76,064018bfafb05f56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
77,c9ca538cb3235e43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
78,185dd0f2003e5d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
79,7e5bb23808a850ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
80,2649dcc8a1725fb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
81,5f3fbfc334c0579c,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
82,d77a9c90baf35d87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
83,6be41ab63cf05b6e,True,1.0,1.0,0.9926021949448623,1.0,1.0,1.0,0.996917581227026
84,198b7ec55c3b5a5c,True,1.0,1.0,0.9055155979362981,1.0,1.0,1.0,0.9606314991401241
85,868e873c94b75b38,True,1.0,1.0,0.9657169846868263,1.0,1.0,1.0,0.9857154102861777
86,60b3c9715d995c1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
87,91ae20bf459859fe,True,1.0,1.0,0.9182050592291392,1.0,1.0,1.0,0.9659187746788079
88,e779c1cc4ae45a84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
89,e694a2cdf01e52b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
90,d663992c13fa5438,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
91,873e300af5a95bf2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
92,fbe786c417ca5245,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
93,c48cfa7c240d5808,True,1.0,1.0,0.9566426706062743,1.0,1.0,1.0,0.9819344460859476
94,9db7131f4c8d57dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
95,110bec4c6d2153d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
96,aba1622c877f51bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
97,fa8c164985255698,True,1.0,1.0,0.9443293748108088,1.0,1.0,1.0,0.9768039061711704
98,f35c6a6f6a1157b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
99,fe703fbf263151f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
100,1eff566e627f56b9,True,1.0,1.0,0.9699653371414295,1.0,1.0,1.0,0.9874855571422622
101,2313aa310e16503d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
102,80199eddf2cc590f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
103,6370add5182e51b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
104,1b35b775c4a95647,True,1.0,1.0,0.9441289486286287,1.0,1.0,1.0,0.9767203952619287
105,4a919f7ea2f65200,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
106,d08756521e64547e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
107,4a9901b941be5695,True,1.0,1.0,0.834498378326477,1.0,1.0,1.0,0.9310409909693654
108,22f31aadcc76590b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
109,b354451e4f8859f9,True,1.0,1.0,0.976262870572064,1.0,1.0,1.0,0.9901095294050267
110,5eef9aece027548e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
111,b6a62a2356885962,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
112,8560e670c7865e3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
113,b23f49937a48507e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
114,4543fc207fbb553e,True,1.0,1.0,0.8405231949227879,1.0,1.0,1.0,0.9335513312178283
115,dc8fc926ef0451f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
116,0aee34efc8445718,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
117,0393e11b085a5cc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
118,5ee6f86b7dec5484,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
119,be1a32191a715329,True,1.0,1.0,0.9634893791073308,1.0,1.0,1.0,0.9847872412947213
120,e55bd804e572502a,True,1.0,1.0,0.9741587908544808,1.0,1.0,1.0,0.9892328295227003
121,6894aab92b0058dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
122,80ae73dfb4c45e8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
123,a8a10f07becb5a55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
124,8d9d0d3caa9b5905,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
125,613770d7f39051be,True,1.0,1.0,0.9111970396538615,1.0,1.0,1.0,0.9629987665224423
126,0a51eebaccc95c36,True,1.0,1.0,0.9778051590902008,1.0,1.0,1.0,0.9907521496209171
127,71adcc94aa6856a6,True,1.0,1.0,0.9787320565597903,1.0,1.0,1.0,0.9911383568999126
128,6280a12d79b4518a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
129,0ba42ee3c2555502,True,1.0,1.0,0.84948539196391,1.0,1.0,1.0,0.9372855799849624
130,7fcd3691c57b5f49,True,1.0,1.0,0.8329105178508225,1.0,1.0,1.0,0.9303793824378427
131,3b0d8847b4a25a92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
132,96bf2644106456f6,True,1.0,1.0,0.7821952740694522,1.0,1.0,1.0,0.9092480308622717
133,3e5bb75bed1d58ad,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
134,9b58f5bd4e995a93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
135,5975a1af11e25fe4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
136,71ed3e4fcadc5322,True,1.0,1.0,0.7458256156906797,1.0,1.0,1.0,0.8940940065377833
137,e50483d19a4b5489,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
138,a6da1090aa335503,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
139,e5b0b2c83a395163,True,0.5,1.0,1.0,1.0,1.0,1.0,0.5
140,0dd3297ee86d56c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
141,24d02c4c2a325f01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
142,ff1a305b2c1752af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
143,97fcdcd35af7563b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
144,812464919a4f5362,True,1.0,1.0,0.8738314213081516,1.0,1.0,1.0,0.9474297588783965
145,e0388cc13b635cd7,True,1.0,1.0,0.8044772196062888,1.0,1.0,1.0,0.9185321748359536
146,4655358777d95867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
147,3a8a3a691f4450b5,True,1.0,1.0,0.8791396842952415,1.0,1.0,1.0,0.9496415351230173
148,0c77bbb199f3589f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
149,a004456be0fd5ce0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
150,17c627139c325a9c,True,1.0,1.0,0.8449431230722366,1.0,1.0,1.0,0.9353929679467653
151,1434146a1ab75426,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
152,a59aff81f75759ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
153,e805310ff3055efa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
154,9a23e7bc52e657c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
155,29d982d97d135311,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
156,2cd1545c4c835ead,True,1.0,1.0,0.8340019040366264,1.0,1.0,1.0,0.9308341266819277
157,2e21fba9a22851ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
158,06cfef4de99d5ead,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
159,52de85cf514f5afd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
160,008d66a74c275479,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
161,cd8518ca186155f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
162,35b810aad36b553a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
163,33b5a72931215b30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
164,bbd5fbbe6cbb5a6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
165,fca1702dec8a50c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
166,cbec1eda814e5065,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
167,7ccfef5040b359df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
168,975e6554112f5a46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
169,cc6022c226c15d80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
170,d987180f18155985,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
171,9a8acc75f4c05ace,True,1.0,1.0,0.9028138795965053,1.0,1.0,1.0,0.9595057831652105
172,e41f13ed67485c54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
173,e83be8437b0c5862,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
174,b28ff93f850259ee,True,1.0,1.0,0.807313820366415,1.0,1.0,1.0,0.9197140918193396
175,6884907db45c5cad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
176,fae990c38c515aa9,True,1.0,1.0,0.6493973758248157,1.0,1.0,1.0,0.8539155732603398
177,e9a26f1753a85a88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
178,c81b474102d75351,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
179,2b4e72f733d35e89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
180,eb5ef679c80959fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
181,13ca5b247813585a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
182,51d961409a285653,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
183,61232ab3e2085282,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
184,3debd3d86b5850dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
185,fe71d216396c5ab3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
186,4fdf85786f785a83,True,1.0,1.0,0.9921306873220623,0.0,1.0,1.0,0.5800544530508592
187,381a23cb547c53fd,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
188,76375396b08e5143,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
189,ff94ab2c81a25745,True,1.0,1.0,0.8142441200098565,1.0,1.0,1.0,0.9226017166707736
190,e06567ac03815716,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
191,cdf51b82bae55641,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
192,e1c0081536575390,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
193,999785384adc5afe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
194,f9df92352a5f53f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
195,6e5a14ce293c5ae8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
196,360b5fec28655626,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
197,076e4afb95d057cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
198,25c3b9fa44c058a6,True,1.0,1.0,0.7914648504520712,1.0,1.0,1.0,0.9131103543550297
199,d3e99c65bb2a5d79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
200,df284ad97ad55a31,True,1.0,1.0,0.8052846719400968,1.0,1.0,1.0,0.9188686133083737
201,de16c26b38425a6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
202,562f38636f975be4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
203,571bb034360052d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
204,3cc02c2389685e70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
205,602213f964f651c1,True,1.0,1.0,0.9389065115067109,1.0,1.0,1.0,0.9745443797944628
206,ad2ceb40a046543c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
207,358d973661955d68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
208,067d731005885300,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
209,d73cabbfed045bf2,True,1.0,1.0,0.8782603117543166,1.0,1.0,1.0,0.949275129897632
210,05ee09cb75205555,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
211,84204f2655e4500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
212,59a1d448fbdf53f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
213,0f65bd2bac90534a,True,1.0,1.0,0.9882434882580208,1.0,1.0,1.0,0.9951014534408419
214,7f0cb33eb150567e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
215,b3b8a7989ba5519f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
216,368cb65e8fef57b7,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
217,082dba79a46d57b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
218,014369205e025f0c,True,1.0,1.0,0.8360788252806834,1.0,1.0,1.0,0.9316995105336181
219,54e57dfcbf295398,True,1.0,1.0,0.9825973475662048,1.0,1.0,1.0,0.9927488948192519
220,b6968f154bfb5a5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
221,453bdd4f77af5c90,True,1.0,1.0,0.8656911590742683,1.0,1.0,1.0,0.9440379829476117
222,3a36b098acee53b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
223,260c9a75f6e05785,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
224,4158d702c66351d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
225,bcd26bf1bf055164,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
226,1d7fd5ffc1e3571c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
227,77f0818999145e8f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
228,52c1d14554bb51f5,True,1.0,1.0,0.9166094707766915,1.0,1.0,1.0,0.9652539461569548
229,1b736bfe747b5987,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
230,b677a8a95c395ad2,True,1.0,1.0,0.9864962138429106,1.0,1.0,1.0,0.9943734224345461
231,9b7eb62d80db55e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
232,616812339ccb533e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
233,6ec94adda61e5483,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
234,fbc9981c30745684,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
235,2a8b9c88615450a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
236,fbe55fdc31135ad5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
237,2087ff145dae502d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
238,2055bd0e7a885e4a,True,1.0,1.0,0.8697298236351511,1.0,1.0,1.0,0.9457207598479797
239,45845be1b56d59c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
240,0af464147919575d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
241,7684ff2627555f4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
242,868b74972b4c59fd,True,1.0,1.0,0.9145627146071998,1.0,1.0,1.0,0.9644011310863333
243,c4f21fef5b86535b,True,1.0,1.0,0.9564660953523627,1.0,1.0,1.0,0.9818608730634845
244,5230f4ecc5e054f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
245,bcccfa73a6845d11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
246,fda9b858e7e4588f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
247,d9b28b3ee70e57f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
248,f587b097f5f65db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
249,5a2e2da8e6b75138,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
250,b191eb9b8de25005,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
251,3bcb5a54eca95746,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
252,5fe40d882c3b545f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
253,4d4ed59397825822,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
254,6fbe0e06902e5304,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
255,e1d5cb7ac38f5038,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
256,ab6e020759565f9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
257,b0a7f01e57205fb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
258,1983aff496265a16,True,1.0,1.0,0.958322619763182,1.0,1.0,1.0,0.9826344249013258
259,6321c384f59c5265,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
260,435eadb0f1fe5b49,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
261,c42677f7e56f5c3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
262,f2e2e64000445230,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
263,b4914b3d729357d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
264,088b38f5e629514b,True,1.0,1.0,0.9848711337576004,1.0,1.0,1.0,0.9936963057323336
265,33c05d622bbe59a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
266,1a5f614c9b815e92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
267,2861c47f508652e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
268,a572d70690f75ad4,True,1.0,1.0,0.8421585945616576,1.0,1.0,1.0,0.9342327477340241
269,9e9da0b49c475ca1,True,1.0,1.0,0.8085942531759601,1.0,1.0,1.0,0.9202476054899833
270,a1665c3aeb8f551f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
271,fb643a2514195bfa,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
272,85c5f81a8dec5628,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
273,31cacaff4fa25b87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
274,61a236d173ef5055,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
275,0ee1f95f55d95f7e,True,1.0,1.0,0.9533918712255406,0.0,1.0,1.0,0.5639132796773086
276,9215555823945665,True,1.0,1.0,0.7503756137671731,1.0,1.0,1.0,0.8959898390696553
277,10c9b6cd8a2e55f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
278,60991b5c52d85113,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
279,f92ecd09fdf45404,True,1.0,1.0,0.8835785905457518,1.0,1.0,1.0,0.9514910793940633
280,06753f6c597f512b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
281,5dcc8367111b5fad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
282,74deabca4e1259f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
283,c2736d03415f515b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
284,29efe3c61a4a580f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
285,72d13a5ce3af5ca6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
286,b4eb56fcd01857bb,True,1.0,1.0,0.9657230037092523,1.0,1.0,1.0,0.9857179182121886
287,cddadd26002959f4,True,1.0,1.0,0.8956486879404143,1.0,1.0,1.0,0.9565202866418393
288,495a149c042a5636,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
289,961cd53fde9a5c3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
290,2eb2bc9d3b35584f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
291,e57f09cee57d5ee1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
292,534431abbbd75d4f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
293,d68dba02509b50a3,True,1.0,1.0,0.9938531496890896,1.0,1.0,0.5,0.997438812370454
294,8e0ecc2622425ef0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
295,2eb7c4dc6ec65123,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
296,a66477a84cc05f05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
297,b27e2139fbb959fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
298,56f5294b63df53b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
299,f4991b521fa15f17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
300,dd9b1479609c5c59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
301,1df1903e5bcd5036,True,1.0,1.0,0.944139501688795,1.0,1.0,1.0,0.9767247923703314
302,f590f07cbcc15388,True,1.0,1.0,0.72408565693213,1.0,1.0,1.0,0.8850356903883876
303,9fc437191831579a,True,1.0,1.0,0.8497889160506481,1.0,1.0,1.0,0.9374120483544367
304,0c5365f52bac5785,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
305,04715723caea505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
306,f6195258cc20552f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
307,84a832f4cdbc5aef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
308,4b0be4847dd45b5c,True,1.0,1.0,0.9790059873814491,1.0,1.0,1.0,0.9912524947422705
309,74a8e53c9a6f50a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
310,69610203b8c35c96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
311,af4a7d40819b5870,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
312,7c7dc37236745d94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
313,302d9a7758625a37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
314,82cd122751085a80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
315,3968adecd59c551e,True,1.0,1.0,0.8212231244603916,1.0,1.0,1.0,0.9255096351918298
316,b9182baaae3b5ab2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
317,ebfb953d479d5982,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
318,0a8ba5b315e555ab,True,1.0,1.0,0.8907439633672637,0.0,1.0,1.0,0.5378099847363599
319,daf715295e7d576b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
320,1316af62e13e5dd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
321,61e0ce212ed75a50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
322,7a90cd45ef505058,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
323,614d5297c1a05a46,True,1.0,1.0,0.9730614588109807,1.0,1.0,1.0,0.9887756078379087
324,41d7b533797c5209,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
325,862378e4a52553be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
326,d44e6abed19b5ba5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
327,e1f6c044f4235462,True,1.0,1.0,0.712246076012132,1.0,1.0,1.0,0.8801025316717217
328,5ca7353cbe4a5cf7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
329,2c0e25d51b0b5e31,True,1.0,1.0,0.7895269374592537,1.0,1.0,1.0,0.9123028906080224
330,f02b15cc225b5d9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
331,e54d6de2e70157b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
332,a4f4a240e54e56b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
333,c96b4de8d3d55287,True,1.0,1.0,0.8206186483152704,1.0,1.0,1.0,0.9252577701313628
334,c86e7d3c0dfb57bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
335,fe800ded24045b44,True,1.0,1.0,0.9895066756227189,1.0,1.0,1.0,0.9956277815094662
336,4ae68544ec0f502c,True,1.0,1.0,0.9444966789778112,1.0,1.0,1.0,0.9768736162407547
337,4b563d8a22145ed6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
338,402c9312982a5488,True,1.0,1.0,0.9377574837452746,1.0,1.0,1.0,0.9740656182271978
339,456ef599efa85659,True,1.0,1.0,0.7942445516496367,1.0,1.0,1.0,0.9142685631873486
340,d3badb5f8c125e12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
341,e16ed6e841ee58cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
342,090af86f693c507b,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
343,4ccc9e33aa795ef1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
344,790e0f5c7fce5627,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
345,673cfe7af7db5911,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
346,b204289cd95c59b5,True,1.0,1.0,0.9675938694922471,1.0,1.0,1.0,0.9864974456217697
347,4a681a6497d35e68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
348,66d5ea23c45c51c4,True,1.0,1.0,0.910469089546487,1.0,1.0,1.0,0.962695453977703
349,8d83f07bed9d5f6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
350,198bc5f3280e52cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
351,6ff86f7f95cb502a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
352,305d73038ef35efe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
353,f5b613e3fa03593d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
354,cf05c9f4f6e55af3,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
355,c778933c0b8f5093,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
356,5dae1d43c2e55113,True,1.0,1.0,0.9349884354625081,1.0,1.0,1.0,0.9729118481093785
357,7145c064885a53c4,True,1.0,1.0,0.8329173569376489,1.0,1.0,1.0,0.9303822320573537
358,10d18b323ff35a1f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
359,ab505f8775065375,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
360,4800c57e89db5eae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
361,2025f4a272e15733,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
362,9c1e8e69c7cd537b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
363,8db7275969855f22,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
364,850551ecc7a35ebf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
365,639352b63c715c1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
366,8e274784672a514b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
367,2248832a822755d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
368,013d05a439b95210,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
369,582d1109ddf75e76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
370,06e62670ddb152d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
371,d8effdc24c235d3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
372,12af1e0adcb65df9,True,1.0,1.0,0.9554895567357345,1.0,1.0,1.0,0.9814539819732228
373,db180d0c665454aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
374,551ce60633b65fd0,True,1.0,1.0,0.9534086807241241,1.0,1.0,1.0,0.9805869503017184
375,f1dabe118a6955d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
376,d25b6512a43f5e54,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
377,d54e58ba5e575ac0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
378,bd3312be2419553c,True,1.0,1.0,0.8285644530290253,1.0,1.0,1.0,0.9285685220954272
379,c9e5306d839d5427,True,1.0,1.0,0.992818467776929,1.0,1.0,1.0,0.9970076949070537
380,7d635921b94555f6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
381,bd2b1a4530a1538b,True,1.0,1.0,0.9325361544226949,1.0,1.0,1.0,0.9718900643427896
382,59e4fc5b37f55556,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
383,8c9cbf03c46b5ddc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
384,9bbaed3bac735053,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
385,c0475666b2a55982,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
386,d4f972826d645ca8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
387,76b4369e21a15a7a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
388,45878940b52550ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
389,901722c88ebf50ea,True,1.0,1.0,0.8102153626350282,1.0,1.0,1.0,0.9209230677645951
390,44062179c5b350bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
391,1a1aa689c53951ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
392,552fd48bfce35a20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
393,47bc25abb0705dc9,True,1.0,1.0,0.9076584947285509,1.0,1.0,1.0,0.961524372803563
394,74df9f9decc45b84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
395,73b4c0560bd85b5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
396,87751a071a7e50a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
397,ef7822ee7fa35042,True,1.0,1.0,0.8357810227553976,1.0,1.0,1.0,0.9315754261480823
398,e10a3a8d627e5700,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
399,35f226ec4cac52fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
400,1979ed31b57b59ea,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
401,33b379cc74255b15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
402,8b3423345f3657b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
403,8c1e2438ad5f514a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
404,228dbe4bb59c537b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
405,55a584a116ec5e6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
406,bd4dcb8371d85f1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
407,14d171fcb9295596,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
408,82ab50d6b3ef5a43,True,1.0,1.0,0.9328181757087448,1.0,1.0,1.0,0.9720075732119771
409,d81e608168615b51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
410,6bea22b0ee0e5929,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
411,584c0bd68dbb55e9,True,1.0,1.0,0.8363815386282567,1.0,1.0,1.0,0.931825641095107
412,ad8ac16631a15da5,True,1.0,1.0,0.7706418242940655,1.0,1.0,1.0,0.9044340934558606
413,05f1c7e44f74538c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
414,c404e4b4b7a455d3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
415,08b29b05bc4650f8,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
416,242d17bd2af15992,True,1.0,1.0,0.7982949430571357,1.0,1.0,1.0,0.9159562262738065
417,e59fd69b1be85258,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
418,6fed9368351f54d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
419,1c5019f2bc6052d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
420,b42ed6a1fecd5e91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
421,9e10e31698a650a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
422,e5caf6d750415ee7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
423,f512480c969a5eab,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
424,eb822e0610545fd6,True,1.0,1.0,0.9455850247648031,1.0,1.0,1.0,0.9773270936520012
425,afa8102c20685ec5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
426,4b5fd21bc8bd5a8b,True,1.0,1.0,0.8277397085899731,1.0,1.0,1.0,0.9282248785791555
427,892904870078578a,True,1.0,1.0,0.8803547227748515,1.0,1.0,1.0,0.9501478011561882
428,7597912d2a175b46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
429,1b8f0a989c8b5636,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
430,45102df6530d59e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
431,6545ddda66325e39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
432,18e40fd61be753b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
433,e8f5c2714bfe5213,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
434,5368a45f74ed5f66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
435,26b80207f01e593f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
436,742ec95b24ee529c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
437,9ed85925d375504b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
438,05929f9dc5d152a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
439,10ffaee1fe81544d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
440,8ee3467219fc5c8a,True,1.0,1.0,0.925487658650766,1.0,1.0,1.0,0.9689531911044859
441,ac45c0d29f1e5d76,True,1.0,1.0,0.928214866868336,1.0,1.0,1.0,0.9700895278618068
442,c72c3c003bc95aab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
443,397a31d685fc5af7,True,1.0,1.0,0.864177488262825,1.0,1.0,1.0,0.9434072867761771
444,490475b585895e0e,True,1.0,1.0,0.9602160988815429,1.0,1.0,1.0,0.9834233745339761
445,a161122c95815233,True,1.0,1.0,0.5990141807537998,1.0,1.0,1.0,0.8329225753140833
446,c50b9b8950ba5347,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
447,7fb4ab2c7e8c527f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
448,026e7b1e0e335625,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
449,d99103d5b5025654,True,1.0,1.0,0.9760604662456014,1.0,1.0,1.0,0.9900251942690006
450,f10d0ad9103c5495,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
451,7240e214b6bc5b44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
452,d08c7fa247395729,True,1.0,1.0,0.9859024685820469,1.0,1.0,1.0,0.9941260285758529
453,8c7db74b9aef5a9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
454,cb8822d19cc45d85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
455,a3a47ea11a5e5939,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
456,1f248c6b5f2f5234,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
457,869f688594fc58c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
458,c5dfe79ae983556a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
459,9933a1df50ff5919,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
460,81d893bd99de519b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
461,39e708ddd82155ea,True,1.0,1.0,0.8769201722433291,1.0,1.0,1.0,0.9487167384347205
462,c09cdf83367d5d3f,True,1.0,1.0,0.7857190497223893,1.0,1.0,1.0,0.9107162707176623
463,b770bd5be66d5339,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
464,0b1a626ef31150b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
465,143420292ce554f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
466,e7d1f889fc4d5309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
467,3a84cbdfcbf554a6,True,1.0,1.0,0.8139751314761738,1.0,1.0,1.0,0.9224896381150725
468,bc42935ebf1854f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
469,57e7565904e05728,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
470,9c45919236c051c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
471,f3c7dc93e3bc57c1,True,1.0,1.0,0.7500121409376379,1.0,1.0,1.0,0.8958383920573492
472,1f0f883695f05e6c,True,1.0,1.0,0.8528298318099958,1.0,1.0,1.0,0.9386790965874982
473,7f54c08f50ef5ace,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
474,df044fb9c65c5d52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
475,5777bfe33e865897,True,1.0,1.0,0.7573305501187303,1.0,1.0,1.0,0.8988877292161376
476,30d639fe2d5057e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
477,19c4aecbe4b65ef4,True,1.0,1.0,0.9013998668526217,0.0,1.0,1.0,0.5422499445219257
478,58857855de47556e,True,1.0,1.0,0.9524012191502685,1.0,1.0,1.0,0.9801671746459452
479,351226f263825b4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
480,4b9402651fd85547,True,1.0,1.0,0.9869392154349083,1.0,1.0,1.0,0.9945580064312117
481,8d63ae7a5eec54da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
482,4a71a24c376f5388,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
483,fb0297e3fc9b573e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
484,d91f0c28683e52da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
485,2692d8b89688506f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
486,0fde069313a35062,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
487,5a4709a2348f58a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
488,d9fdaff6c17659bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
489,359f62a656b9586d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
490,2dbaea2c3ad8531f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
491,f4d95a784b725915,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
492,473a047c10f45ef3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
493,b2c0a19be09f5b76,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
494,5155241fdbbf57b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
495,431ae29947e95c26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
496,11094634534c53fd,True,1.0,1.0,0.9576463047803584,1.0,1.0,1.0,0.982352626991816
497,bb9c441a4c2b5791,True,1.0,1.0,0.9242399842799798,1.0,1.0,1.0,0.9684333267833249
498,3d17efc5625f5c4f,True,1.0,1.0,0.7822973228311478,1.0,1.0,1.0,0.909290551179645
499,469dfe790903577a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
500,98017c16248a5f54,True,1.0,1.0,0.9436943021135437,1.0,1.0,1.0,0.9765392925473098
501,ea8b66a838c75042,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
502,6f0e15842e1b5924,True,1.0,1.0,0.9468783309052347,1.0,1.0,1.0,0.9778659712105146
503,5ae3a0ab54a950d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
504,d6fc32608ecc581c,True,1.0,1.0,0.8891864168879573,1.0,1.0,1.0,0.9538276737033154
505,20472dd2ff805948,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
506,463c7c8c669d57cf,True,1.0,1.0,0.830467899270373,1.0,1.0,1.0,0.9293616246959887
507,644b16fd65f956b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
508,f1b802f6e9a559af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
509,19efcf474dd85579,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
510,a76311c957b05f8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
511,712475eda7975c99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
512,2d4d48a048615f9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
513,135ae32b6edc55c5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
514,48271cdeceb35236,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
515,ed98a4566ea95092,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
516,0456452c8a13546c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
517,b7bbef1569ca526e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
518,1c3d4987efaf5aae,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
519,cf3b00d5d2b953d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
520,1ceec301ab6552b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
521,c9b12b21fa7c57fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
522,5c9c6666d0725c64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
523,221199c4bcef5e62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
524,45e8b10f95925c47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
525,ac24fb00e61a5da2,True,1.0,1.0,0.8490280097275344,1.0,1.0,1.0,0.9370950040531394
526,865033089cfd5288,True,1.0,1.0,0.8196200091179406,1.0,1.0,1.0,0.9248416704658086
527,23d70775af9754e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
528,d45773d48e4f5fb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
529,197f2dea642850e7,True,1.0,1.0,0.6749498741240572,1.0,1.0,1.0,0.8645624475516905
530,70633315e71a5979,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
531,9116e9726a6f59cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
532,a41f538fa8e25be0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
533,899ed9ca42d750c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
534,155c42ad43525252,True,1.0,1.0,0.8510098345676453,1.0,1.0,1.0,0.9379207644031856
535,c4b1d4fabd315035,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
536,3f664a7d5f5e5bba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
537,79596c3c8ac45e5e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
538,a43d45f7369d5489,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
539,4020785f2bf55d0b,True,1.0,1.0,0.9520385591280515,1.0,1.0,1.0,0.9800160663033548
540,d5407856a57357ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
541,054743e97abd5b9c,True,1.0,1.0,0.9064517216116865,1.0,1.0,1.0,0.961021550671536
542,1ec907a74cbb54cd,True,1.0,1.0,0.7243720067994456,1.0,1.0,1.0,0.8851550028331023
543,20f825e0d33a5160,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
544,9324eafb3ef25fdb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
545,388181311ef25756,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
546,71217bf1294b5c4b,True,1.0,1.0,0.9063835044605608,1.0,1.0,1.0,0.960993126858567
547,833189ada8fa5ba2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
548,ea90773e4a7c5723,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
549,dc95b5731cc359f3,True,1.0,1.0,0.9778086357890196,1.0,1.0,1.0,0.9907535982454249
550,b281c2ccb36359e3,True,1.0,1.0,0.9652441160612879,1.0,1.0,1.0,0.9855183816922034
551,bc427a4503535af2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
552,218adf8c450058eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
553,808e5edcddce51c3,True,1.0,1.0,0.8087998877964222,1.0,1.0,1.0,0.9203332865818425
554,455fdf27af915de2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
555,73e0459194ce577f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
556,37d818085d0f56e8,True,1.0,1.0,0.9036648786984569,0.0,1.0,1.0,0.5431936994576904
557,1bf819f13d1c562f,True,1.0,1.0,0.7613485984561891,1.0,1.0,1.0,0.9005619160234121
558,9f3da1c3d8b85947,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
559,d780d3a3f10d567b,True,1.0,1.0,0.9653662273832867,1.0,1.0,1.0,0.9855692614097027
560,1893fb783df95146,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
561,4907817195ff5d6f,True,1.0,1.0,0.9664517845765043,1.0,1.0,1.0,0.9860215769068766
562,c4d424c8f74e5b70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
563,75f9d978b4d757a2,True,1.0,1.0,0.7336647705434238,1.0,1.0,1.0,0.8890269877264266
564,0442b2728b8058fd,True,1.0,1.0,0.8327767963676824,1.0,1.0,1.0,0.930323665153201
565,91defa409f0254d5,True,1.0,1.0,0.9712266626539892,1.0,1.0,1.0,0.9880111094391623
566,2c67391395c65d6a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
567,26cc0e92707756f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
568,4175cdc49ec759f5,True,1.0,1.0,0.9613476004932683,1.0,1.0,1.0,0.9838948335388618
569,4e54c991bd0259cb,True,1.0,1.0,0.928315008235827,1.0,1.0,1.0,0.9701312534315946
570,ca4be8d422eb5f56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
571,454e63f98e365a3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
572,0b5b1309df2f5627,True,1.0,1.0,0.8050658602849199,1.0,1.0,1.0,0.9187774417853832
573,3f3d9b32f2fa53ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
574,f2280f25f98852c0,True,1.0,1.0,0.7385387389396948,1.0,1.0,1.0,0.8910578078915394
575,88fb8b083a2d56c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
576,6debfcfccc75589c,True,1.0,1.0,0.9703149688006846,1.0,1.0,1.0,0.9876312370002852
577,5876e4def8615813,True,1.0,1.0,0.8170202294163528,1.0,1.0,1.0,0.9237584289234803
578,fd8299e81b435b94,True,1.0,1.0,0.8291940639993189,1.0,1.0,1.0,0.9288308599997163
579,aa4430320c3151e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
580,434a1b5995365a33,True,1.0,1.0,0.7253166880170618,1.0,1.0,1.0,0.8855486200071091
581,0f97d412a94255ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
582,2b5d551f5466530e,True,1.0,1.0,0.8013999450443451,1.0,1.0,1.0,0.9172499771018104
583,eb430bd4f0095c28,True,1.0,1.0,0.7179161500861314,1.0,1.0,1.0,0.882465062535888
584,ae07b0ef14e25e47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
585,c8df3a922f9d5550,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
586,4495218e41b35f25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
587,1cf59919c4f15605,True,1.0,1.0,0.8372160621736524,1.0,1.0,1.0,0.9321733592390219
588,76ec850d346b5ca7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
589,240f44eb30c7500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
590,e96f254899095cf1,True,1.0,1.0,0.9707765324001779,1.0,1.0,1.0,0.9878235551667407
591,04f569ff8cb3504d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
592,0d5496cc08dc50fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
593,cdec001a2536542c,True,1.0,1.0,0.8871400772618762,1.0,1.0,1.0,0.9529750321924485
594,88642e4f16be55bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
595,bff29edb43425586,True,1.0,1.0,0.944589485754432,1.0,1.0,1.0,0.9769122857310134
596,9f97b9c20ffc50b5,True,1.0,1.0,0.7904481333952124,1.0,1.0,1.0,0.9126867222480052
597,f0455664b24358a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
598,2f6b9bbb16cb59ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
599,8fb11d5808355072,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
600,6c9959c7421b59a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
601,449f88cb93fe53d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
602,30f09e001cf55013,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
603,8a1fa33cd5d45d48,True,1.0,1.0,0.9585911787249947,0.0,1.0,1.0,0.5660796578020811
604,583f7d0d8b27513c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
605,aa58dfcb46765181,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
606,08e8092f5e66571f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
607,ec2200402d965ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
608,7fdfa29d75525f46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
609,1ab2fedfbb4b5c2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
610,8aaf40c869ca574f,True,1.0,1.0,0.7909924468828765,1.0,1.0,1.0,0.9129135195345319
611,8c5a5e3a57535abf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
612,79e5694685065280,True,1.0,1.0,0.9577321610497779,1.0,1.0,1.0,0.9823884004374074
613,a708f8c8db805496,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
614,ff5e13b14d735e52,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
615,025b657634505df3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
616,acd37cf126fa5a59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
617,3aa9d1c9ceb35906,True,1.0,1.0,0.7624621086360162,1.0,1.0,1.0,0.90102587859834
618,03f248caa9c35a98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
619,dcb8fbfc6c1d5fd6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
620,ebc294355ca753b0,True,1.0,1.0,0.8342607066337052,1.0,1.0,1.0,0.9309419610973771
621,2b5dabfa534156c0,True,1.0,1.0,0.8812447779789427,1.0,1.0,1.0,0.9505186574912261
622,974a70027f8f593c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
623,c79b2a28285f5e11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
624,4b594a8e80915943,True,1.0,1.0,0.8461433122918843,1.0,1.0,1.0,0.935893046788285
625,59c00a21c1315d9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
626,a6e683b6f2a557a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
627,30dafbb048775d29,True,1.0,1.0,0.8247829150594419,1.0,1.0,1.0,0.9269928812747675
628,87a7a9f8aa325467,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
629,5b21d7acaa545a46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
630,135b319cf4b1584c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
631,0059b8e52a3f55e8,True,1.0,1.0,0.7787547772604223,1.0,1.0,1.0,0.907814490525176
632,6e6c19ea921f550d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
633,785a51e5263b5bec,True,1.0,1.0,0.7823141366011089,1.0,1.0,1.0,0.9092975569171288
634,77868241ec115a11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
635,e67c2879271350c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
636,a6fd750fe57d5bb9,True,1.0,1.0,0.9685454943686567,1.0,1.0,1.0,0.9868939559869402
637,bf4d95ea76b75de7,True,1.0,1.0,0.999332067000816,1.0,1.0,1.0,0.9997216945836733
638,56da58294b3d53c5,True,1.0,1.0,0.8383722113948807,1.0,1.0,1.0,0.9326550880812002
639,6e821a856fe45177,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
640,7ffaa3cf8bf45474,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
641,419ff14e34c45d7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
642,2d305230053e5e19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
643,feff00cef4985d6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
644,a25711b4fdcc50df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
645,d1dcd412f339598a,True,1.0,1.0,0.7264617855819676,1.0,1.0,1.0,0.8860257439924865
646,21146ac996365854,True,1.0,1.0,0.7391848636185115,1.0,1.0,1.0,0.8913270265077132
647,77072386dfbb5af8,True,1.0,1.0,0.9823621152303561,1.0,1.0,0.0,0.9926508813459817
648,8a88b869e2ca552d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
649,97c8e9ca10ba5a69,True,1.0,1.0,0.6460211147748046,1.0,1.0,1.0,0.8525087978228353
650,27e100e5fd605194,True,1.0,1.0,0.7260487896437909,1.0,1.0,1.0,0.8858536623515795
651,6fc4fc2702305dfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
652,609d74e2399c53ad,True,1.0,1.0,0.6591990822190157,1.0,1.0,1.0,0.8579996175912564
653,2928cfbed3d15000,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
654,34f30283d3bd53ec,True,1.0,1.0,0.8965257963796888,1.0,1.0,1.0,0.956885748491537
655,d66904f908405550,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
656,31cda9ad4b8257b9,True,1.0,1.0,0.8583653125562797,1.0,1.0,1.0,0.9409855468984499
657,da01de71bce95578,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
658,4a4ce3ba90ad5614,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
659,0b57b00279885fd4,True,1.0,1.0,0.8590002709382938,1.0,1.0,1.0,0.9412501128909557
660,d715fbc6ea0551f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
661,e3082eaad29750fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
662,6df712116b7353cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
663,ad702ac65d8754bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
664,3cc3ea967df55cf0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
665,43ebecce459052f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
666,1693d395bec753ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
667,6b8554204c935ab0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
668,5f2c3f928abe5f5b,True,1.0,1.0,0.8629874861893481,1.0,1.0,1.0,0.942911452578895
669,3968f1bc11085a70,True,1.0,1.0,0.7793929389397188,1.0,1.0,1.0,0.9080803912248828
670,209069959e1d5531,True,1.0,1.0,0.8647917182125154,0.0,1.0,1.0,0.5269965492552148
671,19a595ad0fe35941,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
672,963a72ef9c615033,True,1.0,1.0,0.9849270614013044,1.0,1.0,1.0,0.9937196089172101
673,22ff5ba619a250b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
674,1b9e4e6c5e91568d,True,1.0,1.0,0.8872424211514928,1.0,1.0,1.0,0.9530176754797886
675,6d26431aced45f83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
676,661cdcf44ebe5c68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
677,5c2c553d990d5a17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
678,210e056a17d1522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
679,54e1cb577c0a5f7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
680,de28290571ec523a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
681,d6641a8596f25d47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
682,b022d508550251bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
683,42d1bc19fbc35965,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
684,f980b34746d45868,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
685,b9c8a72571a85792,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
686,afbde7335ad05055,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
687,1bb7bab27d1552f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
688,dc2d59ce7b1258cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
689,f755005e289d5ccd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
690,67bb26a522b45b5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
691,95ba88fe9c385123,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
692,c236972435215288,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
693,6e49c17c51db5a5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
694,ac0fb7997f4e5106,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
695,d65373ac727f541f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
696,6c81fef5b490580a,True,1.0,1.0,0.9802999211224245,1.0,1.0,0.0,0.9917916338010103
697,4606b66d9fe75354,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
698,9a89dccc70835d69,True,1.0,1.0,0.7692033124751559,1.0,1.0,1.0,0.9038347135313151
699,6b363ffce294521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
700,4c775cb227b0519d,True,1.0,1.0,0.8208784189289863,1.0,1.0,1.0,0.9253660078870777
701,61046515c9885bf5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
702,e9c2ed7aa8275015,True,1.0,1.0,0.9945223698472836,1.0,1.0,1.0,0.9977176541030349
703,a763369e30305f95,True,1.0,1.0,0.9970984135256532,1.0,1.0,1.0,0.9987910056356889
704,54c208abe15c56e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
705,3c58a86242fe5671,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
706,95448c5ace9e5a22,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
707,35ceec8930305499,True,1.0,1.0,0.9130623618655287,1.0,1.0,1.0,0.9637759841106369
708,42c1346e9b585c5b,True,1.0,1.0,0.9494916051122666,1.0,1.0,1.0,0.9789548354634444
709,a6d4b1f4870852a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
710,e0522da7328d5c9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
711,87fa0c79b31c563a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
712,bb73caa6692856bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
713,29b49b3e2c0f5ec2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
714,7a735f01957d5f72,True,1.0,1.0,0.8050583021192593,1.0,1.0,1.0,0.9187742925496915
715,611ff428aa8a5e86,True,1.0,1.0,0.809250745042184,1.0,1.0,1.0,0.9205211437675768
716,00eb3a4e0f8052e9,True,1.0,1.0,0.8434302367174643,1.0,1.0,1.0,0.9347625986322768
717,a3399fc1f78b55f2,True,1.0,1.0,0.7426330004792626,1.0,1.0,1.0,0.8927637501996927
718,a6b457a7eb6a5cde,True,1.0,1.0,0.9709863516888088,1.0,1.0,1.0,0.987910979870337
719,748779bcdb5b5a49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
720,391cdfaec8fc5088,True,1.0,1.0,0.8420849308698232,1.0,1.0,1.0,0.9342020545290929
721,49d613966f25569b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
722,52dac3f651ae5950,True,1.0,1.0,0.8969228280240114,1.0,1.0,1.0,0.9570511783433381
723,8a02c25b58bb5a2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
724,dc39ce9c251551bb,True,1.0,1.0,0.9792287863356883,1.0,1.0,1.0,0.9913453276398702
725,29e7ffa0ba1f589b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
726,0727a3cccad352d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
727,1a9a1f65b4cc5d1d,True,1.0,1.0,0.9978601715624782,1.0,1.0,1.0,0.9991084048176994
728,71c1fef0966d5df4,True,1.0,1.0,0.9199205235076258,1.0,1.0,1.0,0.9666335514615106
729,9bb9ee9f03525ac0,True,1.0,1.0,0.8100480908059802,1.0,1.0,1.0,0.9208533711691583
730,a7ad6a154d2051bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
731,d1065c7c84e054ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
732,024d012881be5995,True,1.0,1.0,0.7572724214736545,1.0,1.0,1.0,0.8988635089473561
733,8898650e43665faf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
734,c159f0c331075464,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
735,95472243c6245fec,True,1.0,1.0,0.9906029319423865,1.0,1.0,1.0,0.9960845549759944
736,7e647d942b9f57ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
737,56886aeb0f685bea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
738,f8331125139c53d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
739,f40f57ad82885f04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
740,f465e74f13e652ce,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
741,1fd8eed8897a5667,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
742,741ee8b9ea3059a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
743,deb16bb9771a582a,True,1.0,1.0,0.9167235403470366,1.0,1.0,1.0,0.9653014751445985
744,dca6a613dc2c5051,True,1.0,1.0,0.7325318738089491,1.0,1.0,1.0,0.8885549474203955
745,7f92403d0c6e5b5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
746,dbfc9f81daf956a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
747,6498149e85ef5b8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
748,7d24bd01f77c5d87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
749,bd646d9caaef57d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
750,1bd8492a6487562f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
751,8a5809217c605979,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
752,0e9044c5aec15041,True,1.0,1.0,0.9044781847431592,1.0,1.0,1.0,0.960199243642983
753,e0b92501aa5051b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
754,bbde51f27b4455c2,True,1.0,1.0,0.8269874893371784,1.0,1.0,1.0,0.927911453890491
755,a9152eadc70058ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
756,6c8a49ddb7435fbf,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
757,ec7ca545f4055a2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
758,cf7045e0db215eea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
759,23bd3a02e2855a28,True,1.0,1.0,0.8428837206989811,1.0,1.0,1.0,0.9345348836245755
760,47e3bbbd82b2583b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
761,f8fd766eb013577f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
762,33c848df67305ec1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
763,aee53565120f533b,True,1.0,1.0,0.8471446418518543,1.0,1.0,1.0,0.9363102674382726
764,326a8c0625d856cc,True,1.0,1.0,0.6405673921293421,1.0,1.0,1.0,0.8502364133872259
765,9a524d13e6795a95,True,1.0,1.0,0.9841504412044116,1.0,1.0,1.0,0.9933960171685049
766,8e8b2b62eff65719,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
767,178e844e8bd155ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
768,535e19c081ec5c28,True,1.0,1.0,0.9390081635469771,1.0,1.0,1.0,0.9745867348112404
769,82b52ede639d544d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
770,de83f2c537565ca8,True,1.0,1.0,0.874290194356588,1.0,1.0,1.0,0.947620914315245
771,7e082b46989356a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
772,6f7a20c618a9573e,True,1.0,1.0,0.98411930880789,1.0,1.0,1.0,0.9933830453366208
773,2d060a1354d4545e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
774,371672ed85805daf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
775,fdfad1317cd75455,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
776,a28e921b642a5936,True,1.0,1.0,0.9798671794959047,1.0,1.0,1.0,0.9916113247899604
777,f34af4dbbbd35a23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
778,a541237b06645d49,True,1.0,1.0,0.9572951404371071,1.0,1.0,1.0,0.9822063085154613
779,f2644280215250cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
780,b2cc98272c505ed6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
781,f24ade1ee3ac51ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
782,ada62613f2ce5a33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
783,02328c7410405c5a,True,1.0,1.0,0.6916653960942564,1.0,1.0,1.0,0.8715272483726069
784,68188bae28595f7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
785,2c90fc5cc8905562,True,1.0,1.0,0.9774443396381695,1.0,1.0,1.0,0.9906018081825706
786,21e4dfb3741d529f,True,1.0,1.0,0.8258842709183672,1.0,1.0,1.0,0.9274517795493198
787,1c7ccdd40a3f505a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
788,5c0a94addace52e2,True,1.0,1.0,0.8703434096560531,1.0,1.0,1.0,0.945976420690022
789,18b76ccc45d25f5c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
790,e717645716555e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
791,bbb2fd3f27635227,True,1.0,1.0,0.8557952429617152,1.0,1.0,1.0,0.9399146845673814
792,db1794b15b1a54b4,True,1.0,1.0,0.9863911949736971,1.0,1.0,1.0,0.9943296645723739
793,b4aeb4bbd9035964,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
794,697882c22eb65ca7,True,1.0,1.0,0.9710195761724131,1.0,1.0,1.0,0.9879248234051721
795,1407c7f0f32a5738,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
796,b92ea560ae10562b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
797,e5abdd8b726e5a2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
798,06ce8610ceea51f4,True,1.0,1.0,0.7543620663192123,1.0,1.0,1.0,0.8976508609663384
799,fe55e4c568a753a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
800,2c120899a8d05979,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
801,e706a9c88e625828,True,1.0,1.0,0.8778727651460141,1.0,1.0,1.0,0.9491136521441725
802,6b5a3fa1663e5a8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
803,1090e431ffef512f,True,1.0,1.0,0.9703035319872013,1.0,1.0,1.0,0.987626471661334
804,2076a8bdb6da5fe3,True,1.0,1.0,0.8183881858108678,1.0,1.0,1.0,0.9243284107545282
805,6f11adda2af357ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
806,b9e5b11ac3745f8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
807,b5cc4dfa26465b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
808,2b760b8260af515c,True,1.0,1.0,0.8426658165295572,1.0,1.0,1.0,0.9344440902206488
809,291e2af79c2258d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
810,88ac42d0eaca5c57,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
811,d57dda19866556c3,True,1.0,1.0,0.9874093068658433,1.0,1.0,1.0,0.994753877860768
812,4db7ecab510656e1,True,1.0,1.0,0.9045302447359278,1.0,1.0,1.0,0.9602209353066365
813,12d283af921a5f09,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
814,375d03a139615179,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
815,84aa4100e3cc59c4,True,1.0,1.0,0.9816429805359758,1.0,1.0,1.0,0.9923512418899899
816,c6c94bd6691c5008,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
817,3ba8b6918fc45634,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
818,20fd202ba2e1572a,True,1.0,1.0,0.9812280997680609,1.0,1.0,1.0,0.9921783749033587
819,f8e036dd79a954d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
820,60f76df7b8a95157,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
821,e96035d0292956f1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
822,6507522e38405857,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
823,b5b422189a075a27,True,1.0,1.0,0.9030857431394358,1.0,1.0,1.0,0.9596190596414317
824,619d1afc63c35621,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
825,8c731225bf685391,True,1.0,1.0,0.9336424581066183,1.0,1.0,1.0,0.972351024211091
826,b1f17d9960f35562,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
827,d192ad1c7fa95445,True,1.0,1.0,0.8412203867562019,1.0,1.0,1.0,0.9338418278150842
828,ed5b36731bad5a32,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
829,c576010dd74157a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
830,892f8a0d37dd5af3,True,1.0,1.0,0.8978215205241982,1.0,1.0,1.0,0.9574256335517491
831,166dac05bf555e13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
832,58d75e229a0e52bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
833,317f5b44a4615e30,True,1.0,1.0,0.9970042498100516,1.0,1.0,1.0,0.9987517707541883
834,67c2aef1f35a523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
835,b4c9294d8e3952b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
836,abf403b697c457ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
837,70b9e5ded0b057d7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
838,d11ecb84b9b1511c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
839,d0c18f1bd62950d5,True,1.0,1.0,0.8383811566406059,1.0,1.0,1.0,0.9326588152669192
840,6136d15f12905f36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
841,de4facce62b05f57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
842,af3ca613840a5058,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
843,206ccbdfb1e25bf2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
844,b133316a0e795993,True,1.0,1.0,0.8382085005449526,1.0,1.0,1.0,0.9325868752270635
845,9f309ebf66645913,True,1.0,1.0,0.9559837888476627,1.0,1.0,1.0,0.9816599120198596
846,646244aaa99d5c9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
847,f7b170baa6bd5b95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
848,77b5e5af1c1057fc,True,1.0,1.0,0.8831724847419421,1.0,1.0,1.0,0.9513218686424759
849,cc853dd8697f51b3,True,1.0,1.0,0.7998287224553509,1.0,1.0,1.0,0.9165953010230629
850,a332b717471c5704,True,1.0,1.0,0.9447545996748369,1.0,1.0,1.0,0.9769810831978486
851,fd9b227cec3d5c3f,True,1.0,1.0,0.9634417035828604,1.0,1.0,1.0,0.9847673764928585
852,ccc2b2377fea5191,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
853,39640455f50c544c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
854,4d5a01dea92b5867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
855,0eb2056214155957,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
856,a4778444628f5c49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
857,dbf083df3f5c55d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
858,08ac82bf0eeb5661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
859,07fb7a73409e53cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
860,4ba0a7c883e85b4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
861,e10fd359f695575f,True,1.0,1.0,0.8545210839511351,1.0,1.0,1.0,0.9393837849796397
862,31c26928703053d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
863,94693a54967757f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
864,a354ac8030d55e5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
865,108fd8b55b1952af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
866,43162b00fe4550b8,True,1.0,1.0,0.6381705515668772,1.0,1.0,1.0,0.849237729819532
867,e6ff81ab83355450,True,1.0,1.0,0.9297913687071085,1.0,1.0,1.0,0.9707464036279619
868,1cffb22700735548,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
869,e76485315c2c5028,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
870,13fcb47bb63951e7,True,1.0,1.0,0.7909361638882586,1.0,1.0,1.0,0.9128900682867744
871,984c4c329ba05bd2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
872,b27f68fe02b059ca,True,1.0,1.0,0.9686209505963924,1.0,1.0,1.0,0.9869253960818302
873,d016df0950fc5e69,True,1.0,1.0,0.9567530483554187,1.0,1.0,1.0,0.9819804368147578
874,4e00bf86cd1e5a14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
875,765dacfed4925185,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
876,1d0dfd09b8185201,True,1.0,1.0,0.939099956743947,1.0,1.0,1.0,0.9746249819766447
877,e7cfffa4e8dd53a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
878,6ebf87c3da335680,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
879,6e67504ab65f5314,True,1.0,1.0,0.8034088311392422,1.0,1.0,1.0,0.9180870129746843
880,2497a4b846f25d99,True,1.0,1.0,0.7929454558167957,1.0,1.0,1.0,0.9137272732569981
881,fab1fef0e2dc57cd,True,1.0,1.0,0.9028073415342499,1.0,1.0,1.0,0.959503058972604
882,c51ec68aa4fe5f05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
883,93092fbeb57f5e9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
884,a0b67d1ac0c35d26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
885,c5408aef4f3a538b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
886,8b279a20979950d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
887,30827c8c62c55b46,True,1.0,1.0,0.9488745797691771,1.0,1.0,1.0,0.9786977415704904
888,27f94d9f461852c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
889,dce2c9983a00588e,True,1.0,1.0,0.7844440184543766,1.0,1.0,1.0,0.9101850076893235
890,06d7515412d45507,True,1.0,1.0,0.8048377970927922,1.0,1.0,1.0,0.9186824154553301
891,ee545028f8a85e6f,True,1.0,1.0,0.9274129435779705,1.0,1.0,1.0,0.9697553931574877
892,f8de050af1de5ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
893,ef90f66b5d465ebf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
894,ef0b98c7837e5e4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
895,a4ed82240b64533a,True,1.0,1.0,0.8045805794909177,1.0,1.0,1.0,0.918575241454549
896,d90cd23a434f5c55,True,1.0,1.0,0.9543596697412637,1.0,1.0,1.0,0.9809831957255266
897,d75b5c57a3c45583,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
898,491dce963f7f5b57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
899,e2d33c999ca45ea7,True,1.0,1.0,0.9772456214967222,1.0,1.0,1.0,0.9905190089569675
900,7b263d7980f55503,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
901,ccb2ae93b23b5826,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
902,4e0667aa6ead5e7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
903,4a557f1bfe3b5645,True,1.0,1.0,0.9256123082665164,1.0,1.0,1.0,0.9690051284443818
904,c5ee24aa8f5059d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
905,13da814cde3a525b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
906,0868436794795421,True,1.0,1.0,0.8016943475254177,1.0,1.0,1.0,0.9173726448022573
907,5c9f7765dd945010,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
908,864e62539b8c58f9,True,1.0,1.0,0.7525453241248033,1.0,1.0,1.0,0.8968938850520014
909,b7205dc330035bf4,True,1.0,1.0,0.9544285339806902,1.0,1.0,1.0,0.9810118891586209
910,55a8886514eb5c1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
911,4b892b0f3efa5255,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
912,8e9f743d92c05d10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
913,dfe53c7f74e5554c,True,1.0,1.0,0.7102300437033463,1.0,1.0,1.0,0.8792625182097277
914,29c5b3febc2f5704,True,1.0,1.0,0.8877143002162461,1.0,1.0,1.0,0.9532142917567693
915,c8bf5f09438e5507,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
916,fb524406adde5e78,True,1.0,1.0,0.7882573405523132,1.0,1.0,1.0,0.9117738918967971
917,77daa055e4ed5ae2,True,1.0,1.0,0.8358183511463514,1.0,1.0,1.0,0.9315909796443131
918,962deb8ccdaf50e3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
919,65dbd10f84db5a53,True,1.0,1.0,0.8695436972495043,1.0,1.0,1.0,0.9456432071872936
920,548b6b9700f25610,True,1.0,1.0,0.8646402566847117,1.0,1.0,1.0,0.9436001069519632
921,8396adcdedb55337,True,1.0,1.0,0.6631811630746975,1.0,1.0,1.0,0.8596588179477905
922,a41bdf91223654f7,True,1.0,1.0,0.8815561760709519,1.0,1.0,1.0,0.9506484066962301
923,974d5c00402f55aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
924,c4808a6f1f7f5470,True,1.0,1.0,0.9680417782999379,1.0,1.0,1.0,0.9866840742916407
925,559c4c23eb5d565a,True,1.0,1.0,0.7743338059832977,1.0,1.0,1.0,0.9059724191597075
926,3d2adf8b0bb65492,True,1.0,1.0,0.9771809906010117,1.0,1.0,1.0,0.9904920794170883
927,8067c4f48fe45421,True,1.0,1.0,0.9807628595918861,1.0,1.0,1.0,0.9919845248299527
928,27d74807a89a5268,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
929,63266bfd8e1f5f15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
930,759af2e479de5bbb,True,1.0,1.0,0.550250714954754,1.0,1.0,1.0,0.8126044645644809
931,065ec41ed01d59ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
932,70becaf36f845b1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
933,927222aceeaa52bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
934,31134bc6685c57ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
935,6a3518e83ad751f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
936,a8c150e293ac5bd3,True,1.0,1.0,0.7087103336421251,1.0,1.0,1.0,0.8786293056842188
937,08ebfd6fbc145517,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
938,95bb1e65b61b5e04,True,1.0,1.0,0.6622106539739124,1.0,1.0,1.0,0.8592544391557969
939,2d30620b507f5f7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
940,66fff80a93805b34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
941,18176fbd46ba5000,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
942,cbd04a396e145288,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
943,80d8679b8c215769,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
944,77dd24d1d09c5e50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
945,4064f2ec7a2f56ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
946,253c33ffe10a5aa7,True,1.0,1.0,0.9552925968146054,1.0,1.0,1.0,0.981371915339419
947,2a4db0773ca95ce5,True,1.0,1.0,0.9471360351827645,1.0,1.0,1.0,0.9779733479928185
948,a7f7be23b6185470,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
949,aa5b0658c4e6529d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
950,fefe6361de855419,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
951,01c4dab17c975e13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
952,f4059b9c69d5509c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
953,a9343b1abc5957ab,True,1.0,1.0,0.9591596574492931,1.0,1.0,1.0,0.9829831906038722
954,cf1b346426bd5fce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
955,13336a542595599f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
956,24acfb08c5ef55f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
957,2d357ffc1fdd5c89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
958,3af1019a97d959fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
959,93a5e1de2d185374,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
960,ff8fade989aa5bb8,True,1.0,1.0,0.8908827884639863,1.0,1.0,1.0,0.9545344951933276
961,ba0dffc45509514e,True,1.0,1.0,0.7817171986953159,1.0,1.0,1.0,0.9090488327897149
962,8b10128072e6539f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
963,8635c0dd984c51f3,True,1.0,1.0,0.9755369597471515,1.0,1.0,1.0,0.9898070665613131
964,be9423a8f0e75d33,True,1.0,1.0,0.9867506222718064,1.0,1.0,0.0,0.994479425946586
965,47af60921ec65144,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
966,e22c4b8440c759b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
967,3e77b33549485e34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
968,80a4b14aef3f5a52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
969,0472df00162f5fc5,True,1.0,1.0,0.808118020483565,1.0,1.0,1.0,0.9200491752014854
970,2ba3f7adca335912,True,1.0,1.0,0.968980439308627,1.0,1.0,1.0,0.9870751830452612
971,cdb1d43f01565d9c,True,1.0,1.0,0.9421839439716786,1.0,1.0,1.0,0.975909976654866
972,6e0bd197608f5bc5,True,1.0,1.0,0.9177517912874239,1.0,1.0,1.0,0.9657299130364265
973,553d5ef6d98e5728,True,1.0,1.0,0.9188884825509755,1.0,1.0,1.0,0.9662035343962398
974,b667e90bf3055cea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
975,2e8c4827d8c757a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
976,4d8b083f00675de2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
977,bd09fe587b1a59e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
978,945dafbf488554b7,True,1.0,1.0,0.9719476277172583,1.0,1.0,1.0,0.9883115115488575
979,22a0b00bb8ed5ed5,True,1.0,1.0,0.858139467668555,1.0,1.0,1.0,0.9408914448618978
980,40c362dd278b5280,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
981,97bbc33ac7d4586d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
982,0530c20c3c71533a,True,1.0,1.0,0.898329730439677,1.0,1.0,1.0,0.9576373876831988
983,c8dd0a6b741e58b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
984,ae33eb2afd655f7d,True,1.0,1.0,0.7866584081695348,1.0,1.0,1.0,0.9111076700706394
985,3f38262eb4d55376,True,1.0,1.0,0.9219856415632974,1.0,1.0,1.0,0.9674940173180406
986,ff32fea658445802,True,1.0,1.0,0.968413325463864,1.0,1.0,1.0,0.9868388856099433
987,24dd5bba8f2f5c53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
988,9ab7d16dd4a6551f,True,1.0,1.0,0.949078604579359,1.0,1.0,1.0,0.9787827519080663
989,1c8804a52fc0553c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
990,37837c3f78625095,True,1.0,1.0,0.884135985688921,1.0,1.0,1.0,0.9517233273703839
991,9056de7dce5a50d3,True,1.0,1.0,0.7443568382255629,1.0,1.0,1.0,0.8934820159273178
992,f6855b72b0aa57e2,True,1.0,1.0,0.8656896529279354,1.0,1.0,1.0,0.9440373553866398
993,e1fe1575a4275d3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
994,844760894a04505a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
995,16a40c5db95c5467,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
996,19d3dfdf0d2d5b6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
997,128076b6be9a5209,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
998,de205067b0165547,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
999,397c45f99a265c17,True,1.0,1.0,0.9403682258731085,1.0,1.0,1.0,0.9751534274471285
1000,b1c08eae66d35f5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1001,11b9e3f204815f4a,True,1.0,1.0,0.9600244235642722,1.0,1.0,0.5,0.9833435098184466
1002,0497454a0d735bc1,True,1.0,1.0,0.7992772439833437,1.0,1.0,1.0,0.9163655183263932
1003,a3af72210c7553c4,True,1.0,1.0,0.8197483381191765,1.0,1.0,1.0,0.9248951408829903
1004,6d3f9d5ca5e05aa2,True,1.0,1.0,0.9356705677363407,1.0,1.0,1.0,0.973196069890142
1005,cdb932bd30715a52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1006,5a454b4d1c535366,True,1.0,1.0,0.8049736144685906,1.0,1.0,1.0,0.9187390060285794
1007,352290f8ed8e572e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1008,d59310a4fd6e5fde,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1009,3f2cec87b5ad5d96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1010,e0cc59c7dc8c50bd,True,1.0,1.0,0.9816849572051454,1.0,1.0,1.0,0.9923687321688105
1011,7053e82f2f1c5364,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1012,7daa0ad6ca5356fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1013,1db38f4b73ac5b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1014,19cee80b71525f86,True,1.0,1.0,0.9758082491413538,1.0,1.0,1.0,0.9899201038088975
1015,4889752cac5f5e59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1016,51bf8103b6cd5b4c,True,1.0,1.0,0.8628247660683468,1.0,1.0,1.0,0.9428436525284778
1017,0df6533b550c58c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1018,d655411faf595661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1019,83f2ecc101925a5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1020,26e6818bd14d52a5,True,1.0,1.0,0.7193060935870976,1.0,1.0,1.0,0.8830442056612906
1021,c87001c4251e559a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1022,31602c26eedc5f7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1023,937ca624cc2658a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1024,ccce59bb3b3a5c29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1025,4334739a7f4e554e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1026,4e7cd1f8ab6353ff,True,1.0,1.0,0.8122862052572871,1.0,1.0,1.0,0.921785918857203
1027,eed926191448591a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1028,873a21c038f45eef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1029,68ba9a9b2d6f572d,True,1.0,1.0,0.9320686093553698,1.0,1.0,1.0,0.9716952538980707
1030,778dc72ff2ec5e94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1031,1542482ff0ad537e,True,1.0,1.0,0.9394598582854141,1.0,1.0,1.0,0.9747749409522558
1032,edbd8b34cdc65008,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1033,2243d4e976fb5b77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1034,fda70850d06c51a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1035,14769a8e472350cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1036,df57cf24b8025365,True,1.0,1.0,0.9307368537939179,1.0,1.0,1.0,0.9711403557474658
1037,75c91bd683535274,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1038,2352a994954555ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1039,7e134ea5ffa259f2,True,1.0,1.0,0.8569109349134044,1.0,1.0,1.0,0.9403795562139186
1040,625bda810b66583a,True,1.0,1.0,0.9663458926076673,1.0,1.0,1.0,0.9859774552531947
1041,44f736cbb0365616,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1042,ef7089ecfb0c5028,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1043,69e8fff107b05199,True,1.0,1.0,0.9592312707990829,1.0,1.0,1.0,0.9830130294996179
1044,ffb2d865d42e57c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1045,da6bafca1d9f5b58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1046,1895b756b1b0539d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1047,d9cf5623b4f85cad,True,1.0,1.0,0.974364416426594,1.0,1.0,1.0,0.989318506844414
1048,76dd2e9ad6f753b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1049,a366d90f10ca5866,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1050,cb7ce9515c495674,True,1.0,1.0,0.7413634197658352,1.0,1.0,1.0,0.8922347582357647
1051,1e01550fc9d656d8,True,1.0,1.0,0.8465733325072139,1.0,1.0,1.0,0.9360722218780057
1052,6770ba617cae540e,True,1.0,1.0,0.8237828891326138,1.0,1.0,1.0,0.9265762038052557
1053,78f941ea974f5084,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1054,013fbdcd9db35b43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1055,92c7b16cbf5a5d8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1056,1bddf6b0b25e5de4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1057,b1899626476e5293,True,1.0,1.0,0.9827530461507256,1.0,1.0,1.0,0.992813769229469
1058,ebfd1e0fff105c51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1059,5e9e8c31277d5edc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1060,d35af9a0d57656d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1061,efd90f7518445bef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1062,305634c7b587567f,True,1.0,1.0,0.8162945329465996,1.0,1.0,1.0,0.9234560553944166
1063,cd2a694affd65d94,True,1.0,1.0,0.7952473466922501,1.0,1.0,1.0,0.9146863944551041
1064,21cef59c18245d4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1065,350b10a4761e5c11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1066,40508dfbe0f35d8e,True,1.0,1.0,0.9760553603672646,1.0,1.0,1.0,0.9900230668196937
1067,ffb972d89b065422,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1068,7cc4cef34e635c5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1069,af5f095a4d815525,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1070,d2c77b46ecee58f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1071,4f7b03242ab05a2d,True,1.0,1.0,0.9780018398102679,1.0,1.0,1.0,0.990834099920945
1072,7fded53ec049537a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1073,099ff4835ee45eb6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1074,d32754e8c47e5771,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1075,2b006c0fae365892,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1076,ec398c5c12055eed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1077,eef98aae7e42579d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1078,58cf6aaf126b5727,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1079,b4561c216e6c5e21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1080,5380625bddba59a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1081,18a85f2812b45525,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1082,f37c90e977e856c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1083,ddf632a3ce305812,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1084,3a29d6bc75a557f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1085,92e499cae59d57d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1086,89e8716cd98f54a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1087,48ef77409741520d,True,1.0,1.0,0.9440433939712065,1.0,1.0,1.0,0.9766847474880027
1088,4dd817ed8b515ab1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1089,d44241b93dc95d36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1090,be382c6340e75946,True,1.0,1.0,0.9827503029625206,1.0,1.0,1.0,0.9928126262343836
1091,7bacd3cec5df553f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1092,8bb7091fe0d959fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1093,616382bea2ff5853,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1094,8e04fd5e1613597a,True,1.0,1.0,0.9317290342205522,1.0,1.0,1.0,0.9715537642585635
1095,4a0ba18cefc05c63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1096,3d523a73f2815ea4,True,1.0,1.0,0.9513473337339224,1.0,1.0,1.0,0.9797280557224677
1097,5b1acae08f2e5d76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1098,1a1b315baec45bc3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1099,0c86ab0f851559e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1100,17c5c685420d5729,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1101,05769097cb6c5b91,True,1.0,1.0,0.9779734712831014,1.0,1.0,1.0,0.9908222797012923
1102,cf7876c4ad0752b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1103,4102a6399acf528b,True,1.0,1.0,0.8395085070711836,1.0,1.0,1.0,0.9331285446129932
1104,d88f286835b95ff3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1105,c38664c4b23853a3,True,1.0,1.0,0.9408766432344612,1.0,1.0,1.0,0.9753652680143589
1106,ce2de8af70e05a57,True,1.0,1.0,0.9224847460036105,1.0,1.0,1.0,0.9677019775015044
1107,c4e94b7583555176,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1108,d443368fa4615242,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1109,c1255801436851c4,True,1.0,1.0,0.9844775784865242,1.0,1.0,1.0,0.9935323243693851
1110,717d8be0b970524e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1111,26a1ceab4d455a77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1112,d1ac97f2f57553d0,True,1.0,1.0,0.7651140263358777,1.0,1.0,1.0,0.9021308443066157
1113,8072e0c324205e72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1114,b547cd052795562c,True,1.0,1.0,0.6864837478893058,1.0,1.0,1.0,0.8693682282872107
1115,0c54c8dfbe56567f,True,1.0,1.0,0.8333062387924456,1.0,1.0,1.0,0.930544266163519
1116,f1002f2d240c514e,True,1.0,1.0,0.859430989554557,1.0,1.0,1.0,0.9414295789810655
1117,2fec62bc2f325559,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1118,626b5dc253965ecb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1119,e4d88f52d2b45609,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1120,cc4a4dc2afc75aed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1121,f18158051cc457d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1122,9568c56631be548e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1123,7defd0c32cd8546a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1124,e9d7cc484394548f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1125,0d472b2f14735fd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1126,f5a9eba40a9055f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1127,1cf4270132e35206,True,1.0,1.0,0.9404742529619065,1.0,1.0,1.0,0.9751976054007944
1128,50e871f60296566b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1129,a454e18ca33d5cb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1130,85a89a122095548d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1131,8b369f66349d550a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1132,c77d96b1b7d65d8a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1133,c3c6442b2f525269,True,1.0,1.0,0.94247883856639,1.0,1.0,1.0,0.9760328494026626
1134,9bfe6fa481105f43,True,1.0,1.0,0.7585532653095073,1.0,1.0,1.0,0.8993971938789613
1135,d318551a8ce150e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1136,75a8be89195651aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1137,5bd2bc00e2d358e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1138,6881586931a25031,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1139,2bc2525a4ee95ef4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1140,b5b46d4db32a5d8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1141,7fd97ff49f5b5761,True,1.0,1.0,0.8052976835737873,1.0,1.0,1.0,0.9188740348224114
1142,59cc5d51c60d5a1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1143,b72c6ad506465ebb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1144,bdffdc5fc2fa542b,True,1.0,1.0,0.7999556512138669,1.0,1.0,1.0,0.9166481880057779
1145,15e6ef7a85b35d10,True,1.0,1.0,0.8447530097904227,1.0,1.0,1.0,0.9353137540793428
1146,bee7eebe90dd5285,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1147,6097ef5cbbfd5dd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1148,998a30325ca25437,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1149,d63949c1e1a25eab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1150,734ef653644c55b9,True,1.0,1.0,0.9843652365031617,1.0,1.0,0.0,0.9934855152096507
1151,14d53eb06a7d582a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1152,db601036b2fb58d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1153,b1861baea30d54ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1154,6dca7faa6d145d77,True,1.0,1.0,0.988818415412088,1.0,1.0,1.0,0.9953410064217033
1155,26ba80ad72205a03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1156,52bffad1e6895ff1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1157,70e6f01ee485510a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1158,60b5ba011ea65e68,True,1.0,1.0,0.8423036866628898,1.0,1.0,1.0,0.9342932027762041
1159,d2d63c8eb7545fc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1160,f096ff143e815978,True,1.0,1.0,0.916771202381456,1.0,1.0,1.0,0.9653213343256066
1161,3fe8df1737825eb3,True,1.0,1.0,0.9922574071135243,1.0,1.0,1.0,0.9967739196306352
1162,4e5e09ac14395d70,True,1.0,1.0,0.8329796394093376,1.0,1.0,1.0,0.9304081830872241
1163,3fd20b372fd15206,True,1.0,1.0,0.8750600907892868,1.0,1.0,1.0,0.9479417044955362
1164,6477761567345e00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1165,1074509550cc5bf8,True,1.0,1.0,0.9526060665037188,1.0,1.0,1.0,0.9802525277098829
1166,330fe55520e351fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1167,f51f9c282b9a54aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1168,407bc420086a58f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1169,98867b3fc7a95c24,True,1.0,1.0,0.9405719170719546,1.0,1.0,1.0,0.9752382987799811
1170,e91f2da06b8e517f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1171,13bae3f5ab31581d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1172,79984c4826f653fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1173,9bbf6e2211fb56d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1174,eb19160d56255b73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1175,66cd30f395c45537,True,1.0,1.0,0.8107508092925052,1.0,1.0,1.0,0.9211461705385439
1176,34e7c93be2465f25,True,1.0,1.0,0.7760781918117062,1.0,1.0,1.0,0.9066992465882109
1177,62c5045db3c159aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1178,05965158ab845b47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1179,d85c679f79b552ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1180,d697dea3ebba5047,True,1.0,1.0,0.8656232930091418,1.0,1.0,1.0,0.9440097054204758
1181,6c62956221e4511e,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1182,54169f6efe825b79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1183,de03efda68e65021,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1184,ff1044970b525386,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1185,3d5103c659255a72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1186,b5d0bfdf09375423,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1187,282d1f01eef856f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1188,b24954d56c155570,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1189,4d0c174b077e5603,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1190,b1e78f926612520e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1191,4c111cf640f258b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1192,17a3e2d3cba55770,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1193,3b88ba584a4a5d7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1194,63d80f7499fc5784,True,1.0,1.0,0.9942683070398384,1.0,1.0,1.0,0.9976117945999327
1195,b30e51044c885122,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1196,aad72be88eab564c,True,1.0,1.0,0.9677290130863169,1.0,1.0,1.0,0.9865537554526321
1197,fa3c2377e39c52e3,True,1.0,1.0,0.9743818597292371,1.0,1.0,1.0,0.9893257748871821
1198,835d02f9df8d5117,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1199,e63c18e2bcfa5526,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1200,a754894e5e355c0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1201,2cde4f39412a556d,True,1.0,1.0,0.9124315293955049,1.0,1.0,1.0,0.963513137248127
1202,e67729beeaa95c34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1203,97ade9e6fa5e5646,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1204,c66c7433e8855d01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1205,c5f7658763815835,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1206,a4c23fa815945fe3,True,1.0,1.0,0.9730696176123677,1.0,1.0,1.0,0.9887790073384864
1207,77ee60147e0e55b7,True,1.0,1.0,0.9704243275379387,1.0,1.0,1.0,0.9876768031408077
1208,b42af31e8e9b596d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1209,15454d7562d45fe6,True,1.0,1.0,0.9114113760946055,1.0,1.0,1.0,0.9630880733727523
1210,bf80166d9d045752,True,1.0,1.0,0.9418523753982663,1.0,1.0,1.0,0.9757718230826109
1211,5d058c203f765173,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1212,1719439969a55cc6,True,1.0,1.0,0.9071232212735214,1.0,1.0,1.0,0.9613013421973006
1213,b72042b4093250c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1214,37d8b3ca81905645,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1215,786f447064055cfd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1216,47c92818d9005eea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1217,071f7885a37e591f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1218,690d5fcd5dd056dc,True,1.0,1.0,0.9485192691293398,1.0,1.0,1.0,0.9785496954705583
1219,e3ce6f2ef9765b9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1220,d6ec2a0b9fe25a58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1221,4332fab190e05b95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1222,61720db8cab2508a,True,1.0,1.0,0.7640801452933622,1.0,1.0,1.0,0.901700060538901
1223,cd96f8a73c7a5d07,True,1.0,1.0,0.7895774039905032,1.0,1.0,1.0,0.9123239183293763
1224,61768c493892576d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1225,69976d75e3a5521e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1226,9e0633fbdeac55bb,True,1.0,1.0,0.9972206339706816,1.0,1.0,1.0,0.9988419308211173
1227,69d2af69b1b75698,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1228,f79397c87fbf5965,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1229,684ac2e9651d5e63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1230,cdae0433bb5d5b9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1231,87ab048362385059,True,1.0,1.0,0.772543802684484,1.0,1.0,1.0,0.9052265844518684
1232,db1f0ea31f525bdb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1233,d47d27f1cfb65061,True,1.0,1.0,0.8535335505520153,1.0,1.0,1.0,0.9389723127300064
1234,eb6c8a396bb75a89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1235,9d6eac20a6fb5cd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1236,557a287c11cc5960,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1237,bdfdf52ac60755a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1238,3889b6ba58845785,True,1.0,1.0,0.9843493850255,1.0,1.0,1.0,0.9934789104272918
1239,4131dd1f0fd5571b,True,1.0,1.0,0.9481562511623078,1.0,1.0,1.0,0.9783984379842949
1240,7d399fe8e4335fc3,True,1.0,1.0,0.9496983218775638,1.0,1.0,1.0,0.979040967448985
1241,58b0a1db2a145780,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1242,04605629ea8a50cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1243,0d145fab90475c8f,True,1.0,1.0,0.9410736356854895,1.0,1.0,1.0,0.9754473482022874
1244,192e92b5db4754a6,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1245,a6b9a83019915658,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1246,68ece717ce6553e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1247,7b37b72faaa25b5d,True,1.0,1.0,0.9911011280888794,1.0,1.0,1.0,0.9962921367036998
1248,f19d96f947fa52d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1249,614cdeb09cc25923,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1250,aea14d7408d255bb,True,1.0,1.0,0.8517523409981081,1.0,1.0,1.0,0.9382301420825451
1251,994c2c1c459b5cc8,True,1.0,1.0,0.8122618074343352,1.0,1.0,1.0,0.9217757530976396
1252,ae90dd8267ce57a0,True,1.0,1.0,0.9045360849372689,1.0,1.0,1.0,0.960223368723862
1253,e377a0a97c895d9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1254,a584a676d2b859c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1255,3d2f4a8fb8b55572,True,1.0,1.0,0.8544124326329063,1.0,1.0,1.0,0.9393385135970442
1256,3ffea9df17af502b,True,1.0,1.0,0.9976418050974303,1.0,1.0,1.0,0.9990174187905959
1257,0536ffc8d9555b0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1258,95ccb71300195f57,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1259,5218653349a6502a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1260,25f4a620bd5f51cc,True,1.0,1.0,0.9330581471252003,1.0,1.0,0.5,0.9721075613021668
1261,720c4f312c0f529e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1262,4f47f41d84c450e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1263,137f854539c45fe1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1264,0b4c7130090c5e85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1265,0088dd94bbb85394,True,1.0,1.0,0.9723671283532238,1.0,1.0,1.0,0.9884863034805099
1266,1a3569d56fbf5521,True,1.0,1.0,0.6942270295096519,1.0,1.0,1.0,0.8725945956290216
1267,d484aff53cd1589f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1268,683e518fbfa650d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1269,436da44562c95ac0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1270,e610e8c900a75a0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1271,5982df20d90a59cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1272,969198fbd19d59b1,True,1.0,1.0,0.9742016872636176,1.0,1.0,1.0,0.9892507030265074
1273,c2cf2b10f7e953c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1274,7eff17574e8d53d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1275,6f2baa8c8c8e5942,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1276,685e5e9083185108,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1277,27209d511a785510,True,1.0,1.0,0.7248323814039686,1.0,1.0,1.0,0.8853468255849869
1278,fe61cae0e4ae5f1a,True,1.0,1.0,0.9229562296713706,1.0,1.0,1.0,0.9678984290297378
1279,947829285f5d5526,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1280,14c2bb3737ab519c,True,1.0,1.0,0.4995885251869086,1.0,1.0,1.0,0.7914952188278787
1281,6d3db8abd9ad52eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1282,0e681d3870795a3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1283,b1464f6c01dc545f,True,1.0,1.0,0.9606104264232553,1.0,1.0,1.0,0.9835876776763564
1284,303d452ddd2d58d1,True,1.0,1.0,0.8500055416015392,1.0,1.0,1.0,0.9375023090006414
1285,ae05160436d45a62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1286,ee380d59f0f450c6,True,1.0,1.0,0.9498123503049875,1.0,1.0,1.0,0.9790884792937448
1287,4b98bb0bbbc75b1f,True,1.0,1.0,0.9910136205721839,1.0,1.0,1.0,0.9962556752384101
1288,c07f609f83b85dd6,True,1.0,1.0,0.969381233278222,1.0,1.0,1.0,0.9872421805325926
1289,6b5b038496cb56ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1290,4d50c69f430850a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1291,ac0f18be77bd585c,True,1.0,1.0,0.7278502920702806,1.0,1.0,1.0,0.886604288362617
1292,c497ee89b6205eb8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1293,748a5531d6415e0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1294,a03c5e53159f54c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1295,5395d42cc65e5c06,True,1.0,1.0,0.97592247915899,1.0,1.0,1.0,0.9899676996495792
1296,a151ed0de3f35bf5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1297,ead391b66ff253c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1298,1a442597212150c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1299,812dd82ab5fb5742,True,1.0,1.0,0.7423288261955349,1.0,1.0,1.0,0.8926370109148062
1300,6cfeeb3aab5b5681,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1301,8c8694effde754e6,True,1.0,1.0,0.9854586871427078,1.0,1.0,1.0,0.9939411196427949
1302,90a14e5bd7cb5f47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1303,378d79a6bf715912,True,1.0,1.0,0.8365974707558083,1.0,1.0,1.0,0.9319156128149201
1304,22a9516d643c5e4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1305,690fef019ad25dd6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1306,1541f285d1525ca0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1307,a0c719046be7530e,True,1.0,1.0,0.9833468498280172,1.0,1.0,1.0,0.9930611874283405
1308,2751f9eb641455c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1309,2ad650691b5d58f0,True,1.0,1.0,0.6242905632201038,1.0,1.0,1.0,0.8434544013417099
1310,e27b4628314951bb,True,1.0,1.0,0.8265806027171947,1.0,1.0,1.0,0.9277419177988312
1311,c37a081992495a0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1312,71629f355b5e5b19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1313,3545234b609d5f4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1314,aecf8e9ea11c5a06,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1315,7ff27f83a8995932,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1316,8299207e310b595e,True,1.0,1.0,0.9295000949345323,1.0,1.0,1.0,0.9706250395560551
1317,96a0bbef8c335c3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1318,7287189737c85540,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1319,bed45577041051b8,True,1.0,1.0,0.7784737021714452,1.0,1.0,1.0,0.9076973759047688
1320,76031bb4f8f7566d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1321,d398c8ceafe050be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1322,c8dc1e0c85f75036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1323,33a4b3a5822e52db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1324,bd377bbe5b695df0,True,1.0,1.0,0.874006599607638,1.0,1.0,1.0,0.947502749836516
1325,e77360b1bf605f87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1326,229e86f19e7d5ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1327,dc9bf97cb9e151ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1328,604f30d83d8652ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1329,6469176632cf52a0,True,1.0,1.0,0.9434270485218464,1.0,1.0,1.0,0.9764279368841026
1330,bdc6855188a351ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1331,f8f02729d1ee5c16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1332,4d55f6c3a3dc58fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1333,105e820419e05224,True,1.0,1.0,0.9596637386210435,1.0,1.0,1.0,0.9831932244254348
1334,ab94d64d31ea5435,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1335,09779eb483435cab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1336,fd11a0fc35cb52e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1337,14fe69db03425780,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
1338,39fd7cb73aa259db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1339,9a179eb32481553e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1340,cd3b1de5d5d759e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1341,6cbc045e25c2506d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1342,ea789512f1be5a47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1343,29143e2319415eec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1344,bca002ce93bd5997,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1345,5aafc350fc705533,True,1.0,1.0,0.7895628348133249,1.0,1.0,1.0,0.9123178478388855
1346,3e2a45dbe6fa50aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1347,32837dd54e375ca0,True,1.0,1.0,0.9597876114964369,1.0,1.0,1.0,0.9832448381235154
1348,b043b68462d7540c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1349,4314c162a57f568e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1350,7900d1167dfe5c24,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1351,b39df49b8b565ac3,True,1.0,1.0,0.7881775137508853,1.0,1.0,1.0,0.9117406307295356
1352,3f87b5859c3c525a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1353,1ed78a92956f5c5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1354,a7c6cc3a1840584f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1355,d8699a1844cc5541,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1356,31cdd1b336305b1a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1357,556118fe6e455038,True,1.0,1.0,0.7622261783867958,1.0,1.0,1.0,0.9009275743278317
1358,00b2afbb751b59c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1359,2251b1d81d0051c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1360,740f68663d3255e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1361,3c93f87b0bb0561d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1362,7be2f6436ce95042,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1363,b411a654aa215f1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1364,8d86cfd038145f2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1365,dc0c3446973f56b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1366,1ebc0b5378ab5caa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1367,01b9125ad835592f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1368,633df956d5645243,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1369,b39406677030585e,True,1.0,1.0,0.8149974152515027,1.0,1.0,1.0,0.9229155896881261
1370,55bd10ac74585a12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1371,86536c24d4805ac7,True,1.0,1.0,0.9725263479125815,1.0,1.0,1.0,0.9885526449635756
1372,82e84851ea985ba8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1373,eeb4b973450f50e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1374,efcc43b333075098,True,1.0,1.0,0.8983102142341778,1.0,1.0,1.0,0.9576292559309074
1375,2cc421e9b3fd5c17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1376,0c8b9f08bfa25dc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1377,ee8e4ad158ef5a8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1378,c5ff0a82eabb5b05,True,1.0,1.0,0.9920804163053546,1.0,1.0,1.0,0.9967001734605644
1379,d08ae5bc8a435f97,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1380,e0164d976037592c,True,1.0,1.0,0.8799371522453717,1.0,1.0,1.0,0.9499738134355716
1381,dcfc13ba3a4150a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1382,e67e31370c185b83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1383,85159c024a355d8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1384,022de8051c3f5b83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1385,aa1b434771cb52d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1386,715cff26bcee5d6a,True,1.0,1.0,0.9961454986029551,1.0,1.0,1.0,0.9983939577512313
1387,819d34b59e6159ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1388,04a8b092cd525260,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1389,a1592a3b82bb5060,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1390,7dfae2f3b33a5d6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1391,f24b703a3f14583f,True,1.0,1.0,0.8343371877722068,1.0,1.0,1.0,0.9309738282384195
1392,4a6ab6e35934543a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1393,0eb28cf3dad95c46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1394,47f8cc513134512b,True,1.0,1.0,0.9326862476207224,1.0,1.0,1.0,0.9719526031753011
1395,23ee145aa4de582b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1396,5a7633ce22365440,True,1.0,1.0,0.7698788831243928,1.0,1.0,1.0,0.9041162013018303
1397,71a5ed00dbe85089,True,1.0,1.0,0.7742303451496225,1.0,1.0,1.0,0.9059293104790095
1398,f07e9711c5285e75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1399,62d339c4086d51ba,True,1.0,1.0,0.7172536042059172,1.0,1.0,1.0,0.8821890017524655
1400,3866b4b85a135f66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1401,598d8ce13c2e5452,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1402,fb4908bfeaf75ab1,True,1.0,1.0,0.998832712841876,1.0,1.0,1.0,0.9995136303507817
1403,0a177b48593d521c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1404,72928620ac2a55a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1405,ad970e7cae1a5ead,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1406,e0307c8f17145414,True,1.0,1.0,0.8797735369502747,1.0,1.0,1.0,0.9499056403959477
1407,ca009ab283bc5484,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1408,7c7ce7ea08b15930,True,1.0,1.0,0.8682336082780403,1.0,1.0,1.0,0.9450973367825167
1409,29be20efdac25f74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1410,47359dd210e254ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1411,d1861adbe9ff5581,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1412,36f34c9e02a15801,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1413,3baab5739cb95408,True,1.0,1.0,0.9483135444364394,1.0,1.0,0.0,0.9784639768485164
1414,465d879f0b205c8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1415,a6b518a433065727,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1416,65729e98f81a526e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1417,8569121235665be9,True,1.0,1.0,0.9230550844142467,1.0,1.0,1.0,0.9679396185059361
1418,aa2918eb684351bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1419,ae73a52a1a5d54ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1420,a0b3a3b623235a49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1421,06bdef9a9bbc5aaf,True,1.0,1.0,0.7499091021915051,1.0,1.0,1.0,0.8957954592464604
1422,315ade412d0f5304,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1423,6ccc026f6fc55bb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1424,0b12ac5676875ade,True,1.0,1.0,0.8517374764897927,1.0,1.0,1.0,0.9382239485374136
1425,f4e2ec6e37535056,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1426,9090d50c08b05715,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1427,59159c92e5d9571d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1428,1d4b518f1b175184,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1429,39b5d00781925b16,True,1.0,1.0,0.9433822055243898,1.0,1.0,1.0,0.9764092523018291
1430,2fb12c4c2eec5b8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1431,03817943eb905452,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1432,a75ca6ddabc1541b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1433,d32f8367252b53b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1434,510e507046865b40,True,1.0,1.0,0.8906326413778479,1.0,1.0,1.0,0.95443026724077
1435,066c0c3f45915cba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1436,2d4d907377f35695,True,1.0,1.0,0.8353823776443413,1.0,1.0,1.0,0.9314093240184755
1437,bd4be260be50516f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1438,0dc4e0a3f0195741,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1439,f3521da962a75e3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1440,4bc122716deb519f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1441,33bfb486ff965e4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1442,0cbeffce57295a2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1443,b87e9553091a5216,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1444,8551111013245067,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1445,620f272061ea5f3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1446,9100530861d851b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1447,ae145d614988581c,True,1.0,1.0,0.8647328214931591,1.0,1.0,1.0,0.9436386756221496
1448,6e5ae240ac8a5862,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1449,9ecb516bac035ce4,True,1.0,1.0,0.9662054136542683,1.0,1.0,1.0,0.9859189223559451
1450,7beae7492ff45866,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1451,fa4e4826f5585647,True,1.0,1.0,0.8564443628344713,1.0,1.0,1.0,0.9401851511810296
1452,6225b347244658c1,True,1.0,1.0,0.9288823582279998,1.0,1.0,1.0,0.9703676492616665
1453,8ea6783a7b195706,True,1.0,1.0,0.8850853016118251,1.0,1.0,1.0,0.9521188756715938
1454,58e19769184c5f43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1455,3136969223325aa5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1456,8872d388cf435f07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1457,8abc81ff3045543b,True,1.0,1.0,0.9998164002500514,1.0,1.0,1.0,0.9999235001041881
1458,8b3679b7c11d5ada,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1459,edd24f4c0a295030,True,1.0,1.0,0.9439032202817591,1.0,1.0,1.0,0.9766263417840664
1460,534e6a7d7e8c528b,True,1.0,1.0,0.7810441513227249,1.0,1.0,1.0,0.9087683963844686
1461,f1b8c54a906f525e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1462,28871fc023c85fe6,True,1.0,1.0,0.9622466425168658,1.0,1.0,1.0,0.9842694343820274
1463,e53fc4a1bbe0568b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1464,c29fb70bf1d056ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1465,54b907a5a03b51ef,True,1.0,1.0,0.9565375785126052,1.0,1.0,1.0,0.9818906577135854
1466,635eb3ecbf415418,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1467,0ee0c8c2556c506a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1468,5feede5c5a3c5116,True,1.0,1.0,0.5287047596515606,0.0,1.0,1.0,0.3869603165214836
1469,44a82a16cdbc5813,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
1470,d39ff27c54d55ef1,True,1.0,1.0,0.9999477957823966,1.0,1.0,1.0,0.9999782482426652
1471,7288ac3781fd51a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1472,980f649f5cef5434,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1473,7fc1ce68acb7562c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1474,1ad3e9d726b35d0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1475,1d1dde59c417522f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1476,7fad5a0c8cdd5fc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1477,bcb48691833d5afe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1478,6b678e4f19c05dea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1479,cab75d9e74eb52a1,True,1.0,1.0,0.9373714183090407,1.0,1.0,1.0,0.9739047576287669
1480,ece9650c827e569f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1481,0c4bf4c931b05734,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1482,ce27f725951058f3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1483,8ce2cf49a1955788,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1484,b5efcbfe3c6f5888,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1485,9b3a284d78f458f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1486,4356c31443585d79,True,1.0,1.0,0.9224084076391156,1.0,1.0,0.0,0.9676701698496316
1487,24a09c3c8a985e8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1488,0317b218061b5c4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1489,460c1bc090365d1b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1490,e38dd745e363544c,True,1.0,1.0,0.9897855862365609,1.0,1.0,1.0,0.9957439942652337
1491,1ac0023fd2655313,True,1.0,1.0,0.845987547505452,1.0,1.0,1.0,0.9358281447939384
1492,d7c017783af2520b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1493,4d1e72e6a45853c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1494,396eba48b9c5529d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1495,e13e38532130514b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1496,13d2650251d25e83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1497,cce49307530e5b60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1498,bedf9db2d7b15abd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1499,35fa5481e4de5703,True,1.0,1.0,0.7457248649610637,1.0,1.0,1.0,0.8940520270671098
1500,ced5e9f4d448524e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1501,5bd8cf3fa67a524f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1502,9326163d4c9c5d16,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
1503,1bf45a481f1d52e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1504,fcb4f430c99050b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1505,babd01c3694d5e18,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1506,fa02f1587177551c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1507,9e898d5e24c1537e,True,1.0,1.0,0.8222725033641639,1.0,1.0,1.0,0.9259468764017349
1508,6292d2ef6730548d,True,1.0,1.0,0.9855531200272333,1.0,1.0,1.0,0.9939804666780138
1509,0fc778045313531b,True,1.0,1.0,0.9790526249920808,1.0,1.0,1.0,0.9912719270800338
1510,1cb3b57dac2d5435,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1511,0af3e039185d57f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1512,98cf54a70d5e5da9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1513,78c9157a55905d81,True,1.0,1.0,0.9725783625115033,1.0,1.0,1.0,0.9885743177131264
1514,61e3a4acbdf55ffe,True,1.0,1.0,0.9178027496873742,1.0,1.0,1.0,0.9657511457030726
1515,1db88198fce854da,True,1.0,1.0,0.7518980686181639,1.0,1.0,1.0,0.8966241952575683
1516,d4849a52aaa55a9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1517,b49e63992eee56b1,True,1.0,1.0,0.8147883446777251,1.0,1.0,1.0,0.9228284769490521
1518,9bfa838de21f5d25,True,1.0,1.0,0.9640061912825362,1.0,1.0,1.0,0.9850025797010566
1519,8728071969cc5091,True,1.0,1.0,0.9937458527937575,1.0,1.0,1.0,0.9973941053307324
1520,e52c457d50455d0c,True,1.0,1.0,0.7213436285151879,1.0,1.0,1.0,0.883893178547995
1521,e0416692bc5251ba,True,1.0,1.0,0.777051815082844,1.0,1.0,1.0,0.907104922951185
1522,f038fc7ffdab5bad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1523,e683a9a072485098,True,1.0,1.0,0.984423502152148,1.0,1.0,1.0,0.993509792563395
1524,43c8e05e697f5abe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1525,5350c9f947cb5482,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1526,d01ce29c2b1951a2,True,1.0,1.0,0.8333945516073705,1.0,1.0,1.0,0.9305810631697377
1527,3e543e1eac325854,True,1.0,1.0,0.7377069339522584,1.0,1.0,1.0,0.8907112224801077
1528,9fc116e61c8e50e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1529,d306c671b1ce531c,True,1.0,1.0,0.9857692571319175,1.0,1.0,1.0,0.9940705238049657
1530,93d4ab80a0cf5f01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1531,3623f8c74e7a5d1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1532,e817f131c7815d82,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1533,be87511d69ba58e7,True,1.0,1.0,0.8125445862478733,1.0,1.0,1.0,0.9218935776032806
1534,c7440ee97f0b5e75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1535,859b85899c105afc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1536,ca41dc3231965d47,True,1.0,1.0,0.7820173953299072,1.0,1.0,1.0,0.9091739147207947
1537,1108eba0b4415340,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1538,1e09c94f9cfb5fc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1539,7a146021c3485224,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1540,52cb0688ae7c5bed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1541,93e2f4fc13a35269,True,1.0,1.0,0.9753710255669932,1.0,1.0,1.0,0.9897379273195804
1542,bb6cf07ad4a350f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1543,563cd0d9beb7563a,True,1.0,1.0,0.8565525704332685,1.0,1.0,1.0,0.9402302376805286
1544,92838ad73bf95b3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1545,385e44b3382350f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1546,5d004fb36ca95fa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1547,2601ffe0d2a056be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1548,ec8a3deaeb1a53ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1549,03ec8e118cb0541d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1550,1b0f2e4276945f9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1551,4bda94d100d65f0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1552,5012cae5e4fc57a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1553,11936935515f5daa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1554,c5388dbd766353cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1555,0578756b879c55d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1556,a83a32870332554f,True,1.0,1.0,0.8503395969143538,1.0,1.0,1.0,0.9376414987143141
1557,326760711b775740,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1558,ec60244b07ad5466,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1559,e344674ba93250b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1560,50b72b9404da516c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1561,c9395d7ca7f75410,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1562,a06715f1cb8358c0,True,1.0,1.0,0.9657005980744514,0.0,1.0,1.0,0.5690419158643548
1563,455037cfe9a95796,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1564,7a61f0a7cbe15387,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1565,5fe06174763b5c36,True,1.0,1.0,0.8458743943986378,1.0,1.0,1.0,0.935780997666099
1566,4566a3d9b5e95d9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1567,571c1c28470e5dcc,True,1.0,1.0,0.9112970475008758,1.0,1.0,1.0,0.9630404364586983
1568,ecc5d9051f445174,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1569,c9968e9ec0135b9d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1570,30b35ae958ee5bae,True,1.0,1.0,0.9121120109213672,1.0,1.0,1.0,0.9633800045505696
1571,1aabc43f2a7453f1,True,1.0,1.0,0.8630444490030995,1.0,1.0,1.0,0.9429351870846249
1572,9666a4125db25507,True,1.0,1.0,0.7760005725373795,1.0,1.0,1.0,0.9066669052239081
1573,8f41a318d1a45310,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1574,f39952caeb2b5014,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1575,1c5ca85e734859c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1576,5099c20d468f5cf4,True,1.0,1.0,0.9402728359023113,1.0,1.0,1.0,0.9751136816259631
1577,07a369a8e34d541e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1578,9fe281ced54b55b2,True,1.0,1.0,0.8857562740084233,1.0,1.0,1.0,0.9523984475035098
1579,777c2c183e49504e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1580,c1cc5d15c3f554e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1581,774ebe12eab151b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1582,43ef28a235035eac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1583,94689128d3bb5ac8,True,1.0,1.0,0.9492041754455514,1.0,1.0,1.0,0.9788350731023131
1584,9d4e8eb54f555166,True,1.0,1.0,0.9144875783971406,1.0,1.0,1.0,0.964369824332142
1585,3f655357375b5f03,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1586,2d9d1d9aa6d25bd9,True,1.0,1.0,0.9579737080390018,1.0,1.0,1.0,0.9824890450162508
1587,5bbd26efb97658ec,True,1.0,1.0,0.8176634549150297,1.0,1.0,0.0,0.9240264395479291
1588,260d8dc1970256a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1589,47fdf7c04b155eac,True,1.0,1.0,0.6484432295399883,1.0,1.0,0.0,0.8535180123083285
1590,8b5d8d7c95925564,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1591,0b3a16034cc35dc0,True,1.0,1.0,0.8967810621493641,1.0,1.0,1.0,0.9569921092289017
1592,0179d579d30e588c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1593,9d18c2e4a9c35be7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1594,cf2e8812889754b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1595,0093ff0188ea5b90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1596,c7fe7790d2225990,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1597,2738dcd449ef567f,True,1.0,1.0,0.8105700097034741,1.0,1.0,1.0,0.9210708373764476
1598,39bcaa3072bc5198,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1599,ccf5fed938d95a04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1600,e26d9a5288165f2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1601,b53db7bbc74956ed,True,1.0,1.0,0.8974101524200799,1.0,1.0,1.0,0.9572542301750332
1602,7cdcc814be255d9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1603,3b84c23dd4ee5af8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1604,0ee0eabadd125c7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1605,a8d02b285a5451a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1606,8723bbb08b8e5cc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1607,d5ece6235301571f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1608,b14d21a164615e3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1609,ce1f8997a8ce502b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1610,5816a23cfee25d4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1611,1ded576bc1325cae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1612,3a76a6ab17535552,True,1.0,1.0,0.9772088745340891,1.0,1.0,1.0,0.9905036977225371
1613,c55ef877ea075993,True,1.0,1.0,0.7937667248015489,1.0,1.0,1.0,0.914069468667312
1614,d0785c050c1350e7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1615,c0ee4f794af35185,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1616,d3fe95784a34578f,True,1.0,1.0,0.9810703603590553,1.0,1.0,1.0,0.9921126501496064
1617,e1d83d0f913a5263,True,1.0,1.0,0.9684439007751342,1.0,1.0,1.0,0.9868516253229727
1618,ca68dbc018a35aa3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1619,4e021aea953652b9,True,1.0,1.0,0.8364208917648344,1.0,1.0,1.0,0.9318420382353477
1620,58b96e6ca9a95ff4,True,1.0,1.0,0.6356731291789783,1.0,1.0,1.0,0.8481971371579077
1621,ac40749eddb45a13,True,1.0,1.0,0.8261640251600356,1.0,1.0,1.0,0.9275683438166814
1622,840d3a1a7a935536,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1623,c284f9a1803f585f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1624,2318ebb3b64554fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1625,d33a0db0dd335837,True,1.0,1.0,0.7738711308848398,1.0,1.0,1.0,0.9057796378686832
1626,0027db600afe56ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1627,e6eeac307f6d507d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1628,b5271c19eef859ed,True,1.0,1.0,0.8817750976226721,1.0,1.0,1.0,0.9507396240094467
1629,9e1be9753cf75e57,True,1.0,1.0,0.6672955205076359,1.0,1.0,1.0,0.8613731335448483
1630,c052a8877f7f5d37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1631,be861669f7ff5de4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1632,abf38de966305279,True,1.0,1.0,0.9206095571568861,1.0,1.0,1.0,0.9669206488153691
1633,63873e2afca95e70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1634,217307a367fd551a,True,1.0,1.0,0.7956824534701732,1.0,1.0,1.0,0.9148676889459054
1635,9b5cb743a4a4590b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1636,0225c61734025867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1637,46ee8e2727455a9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1638,3fac271cd0795af0,True,1.0,1.0,0.7968656591287119,1.0,1.0,1.0,0.91536069130363
1639,ec574c9ae43e56a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1640,d060c613969b5092,True,1.0,1.0,0.7656272555306635,1.0,1.0,1.0,0.9023446898044432
1641,a98bfcdd7d6c5683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1642,88d08f76270d5e37,True,1.0,1.0,0.8467519969926737,1.0,1.0,1.0,0.936146665413614
1643,d69b6aacdd0459e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1644,2f525b2a3cf35331,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1645,32c0c70837d05c47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1646,bc9bc971088c5df6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1647,bfbc82c4f65a5208,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1648,10d172af1ba359a2,True,1.0,1.0,0.8174265587294682,1.0,1.0,1.0,0.9239277328039451
1649,aa4272ed1b785b94,True,1.0,1.0,0.8465358023964852,1.0,1.0,1.0,0.9360565843318689
1650,c2cfb091173a5ca2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1651,cdc9d2e591cc552c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1652,5b6e0702773c5bdb,True,1.0,1.0,0.822629486417915,1.0,1.0,1.0,0.926095619340798
1653,0563edc821b6543d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1654,15b400ceaa505015,True,1.0,1.0,0.9717153931270848,1.0,1.0,1.0,0.9882147471362853
1655,483042d5dc175e99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1656,a82d8d2d870a5280,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1657,c30e5bb7e0595851,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1658,82531fc4fe8f5a26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1659,3010009fcb295507,True,1.0,1.0,0.8845431524482613,1.0,1.0,1.0,0.9518929801867756
1660,cde748c5a6905684,True,1.0,1.0,0.9951883145174725,1.0,1.0,1.0,0.9979951310489469
1661,8199bcc7c60a521c,True,1.0,1.0,0.9751455047461143,1.0,1.0,1.0,0.989643960310881
1662,e46bb2932c0452b2,True,1.0,1.0,0.9590111628783612,1.0,1.0,1.0,0.9829213178659838
1663,c32ae6a1954651ec,True,1.0,1.0,0.8108383512320114,1.0,1.0,1.0,0.9211826463466714
1664,8eae3eab30c95228,True,1.0,1.0,0.8463889088762531,1.0,1.0,1.0,0.9359953786984389
1665,65130561cbfb567a,True,1.0,1.0,0.9575992917716397,1.0,1.0,1.0,0.9823330382381833
1666,f36dbc258c8b5e17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1667,2113dcf1e88b598e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1668,ee461de4700c5148,True,1.0,1.0,0.6565731573209227,1.0,1.0,0.0,0.8569054822170511
1669,aed7c50719f959a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1670,cba63a3ef5bc51b3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1671,8470627d628e55f6,True,1.0,1.0,0.8335586565184006,1.0,1.0,1.0,0.9306494402160003
1672,cf3b2b1199045e08,True,1.0,1.0,0.7975838692298307,1.0,1.0,1.0,0.9156599455124295
1673,c471f8a9626d5f11,True,1.0,1.0,0.5514701822021956,1.0,1.0,1.0,0.8131125759175815
1674,6a5b0bbd55395628,True,1.0,1.0,0.7613733664285003,1.0,1.0,1.0,0.9005722360118752
1675,f6eec3b743985122,True,1.0,1.0,0.9100896114629066,1.0,1.0,1.0,0.9625373381095444
1676,02e1537a43d55ab2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1677,60b2a90a21b15e4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1678,012dc5d8043555ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1679,c62b532b8f355b16,True,1.0,1.0,0.8341993652140128,1.0,1.0,1.0,0.9309164021725054
1680,a175a8b7f4c55cf6,True,1.0,1.0,0.7656357787622409,1.0,1.0,1.0,0.9023482411509337
1681,dabc9043dbb9560b,True,1.0,1.0,0.8774223043551853,1.0,1.0,1.0,0.9489259601479939
1682,4c7c3a0a401d5f38,True,1.0,1.0,0.8056653595779875,1.0,1.0,1.0,0.9190272331574948
1683,c53ae2fe6cc751e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1684,5a37ffc78c1e5782,True,1.0,1.0,0.8850952555857936,1.0,1.0,1.0,0.9521230231607474
1685,26840e3a5da45589,True,1.0,1.0,0.6251622583459353,1.0,1.0,0.0,0.8438176076441396
1686,a6862e7424815856,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1687,bc93e095f13c54b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1688,22e43e5928b95b7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1689,54580876ee835959,True,1.0,1.0,0.8068746798277222,1.0,1.0,1.0,0.9195311165948842
1690,796a327cace65d27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1691,94d74f87c8435b61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1692,ca59ecba5722534c,True,1.0,1.0,0.8677694438310798,1.0,1.0,0.5,0.9449039349296166
1693,ac6d9537bf315302,True,1.0,1.0,0.7725636595985453,1.0,1.0,1.0,0.9052348581660605
1694,51ab6f367130574d,True,1.0,1.0,0.7922977846153324,1.0,1.0,1.0,0.9134574102563885
1695,8d1d97f4b7d05914,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1696,8b608a6353a95bce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1697,7b48c1c9cf995c36,True,1.0,1.0,0.8617499778766907,1.0,1.0,1.0,0.9423958241152878
1698,0ef0e20c09865753,True,1.0,1.0,0.9663049554037761,1.0,1.0,1.0,0.9859603980849068
1699,98042465f30c589d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1700,7a35be74d30b5a74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1701,f7c57baf089e561b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1702,bdfc5ac88bce56ed,True,1.0,1.0,0.7920242011242928,1.0,1.0,1.0,0.9133434171351219
1703,d926deb799a65bea,True,1.0,1.0,0.8292311869691047,1.0,1.0,1.0,0.9288463279037936
1704,b56a66ac853c56e9,True,1.0,1.0,0.9906777470424711,1.0,1.0,1.0,0.996115727934363
1705,8d0806dc9c865904,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1706,1814002af9f253c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1707,c0649cc8913954cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1708,fc48d9805c955217,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1709,9fd28a8f6fd85254,True,1.0,1.0,0.8686027787965747,1.0,1.0,0.0,0.9452511578319062
1710,ef4cd07fc8245457,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1711,b60afdbc7cc65971,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1712,a523d2a173855e96,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1713,bed4ec62805f5790,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1714,aee5c527d8e85667,True,1.0,1.0,0.8379947708705366,1.0,1.0,1.0,0.932497821196057
1715,8feb2ae5cc2451c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1716,c62dafe55b9d538d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1717,1a3c8066b86857b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1718,229de058ec7b59bd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1719,070b688b49225760,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1720,290a914d4ef15443,True,1.0,1.0,0.8349728717145561,1.0,1.0,1.0,0.9312386965477316
1721,cd0fd62195e552da,True,1.0,1.0,0.7446950293880069,1.0,1.0,1.0,0.8936229289116695
1722,7e6d49b500545236,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1723,03660e332def5cfa,True,1.0,1.0,0.8267013043525568,1.0,1.0,1.0,0.9277922101468987
1724,690cbb033f3750c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1725,32189cc0a3bf535a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1726,6d605a6595d75fa9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1727,64a417561b53530f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1728,250be1db1d67582c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1729,ba6136583b6254e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1730,60f9200ffade5c53,True,1.0,1.0,0.9160930713343649,1.0,1.0,1.0,0.9650387797226521
1731,2b34624bf9455480,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1732,b966c10ea361593f,True,1.0,1.0,0.6284969136915003,1.0,1.0,0.0,0.8452070473714585
1733,2b65a8a29c455d00,True,1.0,1.0,0.7839109189594152,1.0,1.0,1.0,0.9099628828997565
1734,e55ee684113c5e7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1735,bc949c2045ca5537,True,1.0,1.0,0.9239501778263375,1.0,1.0,1.0,0.9683125740943073
1736,16e645697d7559b3,True,1.0,1.0,0.8663089118132464,1.0,1.0,1.0,0.944295379922186
1737,40bdfb00872f5bc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1738,10ddf2c0942a5704,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1739,3103614e29e25cd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1740,2be1cc28e5af523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1741,bda5925fd37a5818,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1742,50d6986491d3510a,True,1.0,1.0,0.8274005172955917,1.0,1.0,1.0,0.9280835488731632
1743,61b99cf0e08d559a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1744,772a0e9ce5825b3a,True,1.0,1.0,0.9762228856219666,1.0,1.0,1.0,0.9900928690091527
1745,443099f672655d56,True,1.0,1.0,0.8236955779540999,1.0,1.0,1.0,0.9265398241475417
1746,2e194d0e7a675b51,True,1.0,1.0,0.852335166374623,1.0,1.0,1.0,0.9384729859894262
1747,f4af3907bb665bf7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1748,b4d8ee8da1c153f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1749,4a46ef99ddf55b8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1750,766a723ba30f574c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1751,46f4d9ea67c75a76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1752,ef9d931830115c03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1753,7582f7769dfb5d11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1754,b658c12176c05fc5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1755,89751620b3555ef8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1756,629a5819ea0a55b8,True,1.0,1.0,0.8717829181680249,1.0,1.0,1.0,0.9465762159033438
1757,64859d25f1b555dd,True,1.0,1.0,0.9452344681715781,1.0,1.0,1.0,0.9771810284048241
1758,b4dbd03935ce53fa,True,1.0,1.0,0.9390543599257042,1.0,1.0,1.0,0.9746059833023768
1759,54d1762cf973535b,True,1.0,1.0,0.8606077754258308,1.0,1.0,1.0,0.9419199064274295
1760,e7a838e8611f56b0,True,1.0,1.0,0.9448571780224538,1.0,1.0,1.0,0.9770238241760225
1761,96588474ccef5f60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1762,6233d1b3e62a5772,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1763,729b53c777da522e,True,1.0,1.0,0.9871523859380306,1.0,1.0,1.0,0.9946468274741793
1764,46a9bf6f100c5e0a,True,1.0,1.0,0.8392830908210027,1.0,1.0,1.0,0.9330346211754178
1765,fe6db2d0c7025b8a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1766,3a61d7ced3ca590d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1767,b8baf3c807cd50b4,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1768,2f23d31a3ddf5de9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1769,b7c8677392845e18,True,1.0,1.0,0.8226277941792102,1.0,1.0,1.0,0.9260949142413376
1770,c9f514edbbb55dd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1771,1509901c10495792,True,1.0,1.0,0.9868225889085154,1.0,1.0,1.0,0.9945094120452147
1772,bd1e37aab1c7530f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1773,d07c624bab3d5a61,True,1.0,1.0,0.7903091551313732,1.0,1.0,1.0,0.9126288146380722
1774,4f8fc653ac98588e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1775,963b4781dbe558de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1776,196375ae13835990,True,1.0,1.0,0.966553346762553,1.0,1.0,1.0,0.986063894484397
1777,077031ef7dcb5ab4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1778,23d71fb39b0456f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1779,c0ea178930145138,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1780,f35e97504024530b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1781,0bced38a12a352c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1782,f863be1a4d1d5e96,True,1.0,1.0,0.7630522666005635,1.0,1.0,1.0,0.9012717777502348
1783,18375bbfe4c85ae3,True,1.0,1.0,0.7770005517177099,1.0,1.0,1.0,0.9070835632157124
1784,b5c2d13e8d5c517a,True,1.0,1.0,0.8274438350030631,1.0,1.0,1.0,0.9281015979179429
1785,50676507e4e2554f,True,1.0,1.0,0.6621478988496619,1.0,1.0,0.0,0.8592282911873591
1786,c11b8e3e58e857f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1787,e5d133c0ed5b51f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1788,fc6dc98b89a95817,True,1.0,1.0,0.8670945302564049,1.0,1.0,1.0,0.9446227209401687
1789,f3a327d6e0e45d9a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1790,facbbc93a1925184,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1791,3fa4c6924d3c55ab,True,1.0,1.0,0.7534573788853638,1.0,1.0,1.0,0.8972739078689016
1792,04aa69f18d255c96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1793,53d3787367c75240,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1794,93358613d3865c5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1795,cf081b6882d159f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1796,17a6a4a6137553cd,True,1.0,1.0,0.9743835046928224,1.0,1.0,1.0,0.9893264602886761
1797,70ac542a408b5b93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1798,68c666c7045f5609,True,1.0,1.0,0.8328382738073884,1.0,1.0,1.0,0.9303492807530785
1799,a51ed55eaa9c54c9,True,1.0,1.0,0.8719692597262175,1.0,1.0,1.0,0.9466538582192573
1800,93141bb128bd5a34,True,1.0,1.0,0.8680310908964438,1.0,1.0,1.0,0.9450129545401849
1801,15f1c723f81a50b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1802,7f2edc964c6d5323,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1803,7b7ce3374d1e51dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1804,25b719c231d85e56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1805,b43de4c16b8d5e99,True,1.0,1.0,0.7935528517943669,1.0,1.0,1.0,0.9139803549143194
1806,59127196fe025553,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1807,415b05ca44da5fbb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1808,ac7167da1d1a5342,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1809,a28aff9148b55b3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1810,1b818742aecc51d0,True,1.0,1.0,0.8891077595448629,1.0,1.0,1.0,0.9537948998103595
1811,008144fe47ac5f74,True,1.0,1.0,0.8710189399226931,1.0,1.0,1.0,0.9462578916344554
1812,5ea6697ab5c552b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1813,a1ac8820c36e51c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1814,1636385aa7ce5995,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1815,5a1f551705995574,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1816,d2c7bb24957c56ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1817,15975dc336e75ba2,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1818,561ac555b4a85edc,True,1.0,1.0,0.8742894408271857,1.0,1.0,1.0,0.9476206003446608
1819,7b095ec7e3f95c4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1820,eff5b15eb0935b33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1821,1379782dce4751e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1822,330166def5a35f4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1823,cc8b8b4ae726592a,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
1824,2c439b29049252a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1825,303d9d8e1bbf5053,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1826,88207b881eb5573c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1827,6761ba552b3759fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1828,c84e6787935b5483,True,1.0,1.0,0.83643730467287,1.0,1.0,0.0,0.9318488769470292
1829,e49a1ec4a5af596b,True,1.0,1.0,0.8027500004220667,1.0,1.0,1.0,0.9178125001758611
1830,c2aa6f44aad45549,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1831,233cd84fc1c35f3f,True,1.0,1.0,0.869481708168301,1.0,1.0,1.0,0.9456173784034587
1832,5b14b00087b051e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1833,ed8294474bc35b6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1834,ebd940b0039e5cd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1835,58169843acb45a62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1836,9b0b6d3472465b35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1837,980e0f0b4d975c23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1838,841f506a559f534f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1839,701c95bcdaa65c14,True,1.0,1.0,0.8333716617364239,1.0,1.0,1.0,0.93057152572351
1840,9406203fdb815e58,True,1.0,1.0,0.8120260874378874,1.0,1.0,1.0,0.921677536432453
1841,e375b42cd83a5bf3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1842,adfdcd3c5a9a5fb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1843,00ff8eeb53cc598b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1844,4e811c006997541d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1845,d44d7aacab755892,True,1.0,1.0,0.8163265808205147,1.0,1.0,1.0,0.9234694086752144
1846,b64b160540265465,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1847,2e6b78be8c9e5e0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1848,3fb1b622b5e155cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1849,365c2516e26f5502,True,1.0,1.0,0.9070243021510146,1.0,1.0,1.0,0.961260125896256
1850,66f8bdd077ff5fc3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1851,722ed88251d25420,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1852,e59b32f05f5e54f0,True,1.0,1.0,0.6598612585942026,1.0,1.0,0.0,0.8582755244142511
1853,597fd00be3675d16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1854,83212ddd15375812,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1855,dded75c35039515f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1856,4e52fd2c46fa5a3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1857,5c34deba76605c7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1858,1ad96f74e72750db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1859,be63bfa5c6445e0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1860,620a34ec02795768,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1861,5fe951e403f25012,True,1.0,1.0,0.8961537371826839,1.0,1.0,1.0,0.9567307238261183
1862,5f548f26b9a7572f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1863,27861c4d747751ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1864,7c68734f0453501c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1865,e7d6dc36775b52cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1866,b0b850e74a1e5bc7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1867,dff44219172a5f99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1868,83d3fda04c1f57bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1869,30638699ab8e575c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1870,226f50441ff35772,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1871,854521fe3b945040,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1872,5c8f6ebe705d5013,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1873,0603ebc3a71d59f5,True,1.0,1.0,0.8540927421936623,1.0,1.0,1.0,0.9392053092473592
1874,ec7ec2875d5f5fe9,True,1.0,1.0,0.9303276438408341,1.0,1.0,1.0,0.9709698516003474
1875,0a99133136835ee9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1876,67dff3c1993f57a5,True,1.0,1.0,0.6581727059166806,1.0,1.0,0.0,0.8575719607986169
1877,a1ecc6a16c2f5b5e,True,1.0,1.0,0.9624937679794231,1.0,1.0,1.0,0.9843724033247595
1878,284fd1657c8659e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1879,f3f9f7a6f8f15f49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1880,0e5653822a7a56b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1881,020dee65dab453bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1882,3257b4f1ac7e5b62,True,1.0,1.0,0.7755758447278779,1.0,1.0,1.0,0.9064899353032825
1883,e6206364da5b51f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1884,77f9c895af8b59f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1885,b18f4a30eea65702,True,1.0,1.0,0.9553370954534963,1.0,1.0,1.0,0.9813904564389567
1886,8208f7794645559d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1887,a978cd72e68155b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1888,f1940c1eca9857cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1889,ed76cdcd1c6c5078,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1890,85185d3ba8b35890,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1891,e5dd6a4462dd5e29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1892,7b00e131a2885ecf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1893,32dd24533788546c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1894,006e2728d7115fa7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1895,c39af88ae1be534a,True,1.0,1.0,0.8973875515545213,1.0,1.0,1.0,0.9572448131477173
1896,9c13995a8a285f90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1897,d6f52d0bbaf5523c,True,1.0,1.0,0.919996648562403,1.0,1.0,1.0,0.9666652702343347
1898,895513fa202c506f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1899,247ba5f9646c5528,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1900,bdb0947d0c835022,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1901,167d6bc7be735e55,True,1.0,1.0,0.9869797551146988,1.0,1.0,1.0,0.9945748979644579
1902,ad2bbc4542205912,True,1.0,1.0,0.8389035036481367,1.0,1.0,1.0,0.9328764598533903
1903,32e457e686675618,True,1.0,1.0,0.945286268623265,1.0,1.0,1.0,0.9772026119263604
1904,1013821ba47c55b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1905,c80bc7cdeb5e50f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1906,b55cc20818705801,True,1.0,1.0,0.9879183127995145,1.0,1.0,1.0,0.9949659636664644
1907,876278ea40b25284,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1908,639c2678cce95d68,True,1.0,1.0,0.9712151268984494,1.0,1.0,1.0,0.9880063028743539
1909,4f85a2301691525a,True,1.0,1.0,0.7610048925280493,1.0,1.0,1.0,0.9004187052200207
1910,105ca02169f45519,True,1.0,1.0,0.9914578369289907,1.0,1.0,1.0,0.9964407653870794
1911,c0afed32320d53ec,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1912,2aade0b3987d5366,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1913,b83f5bd6726e5996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1914,ade979d99d51517f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1915,4fb652e8a58f5623,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1916,43493f9be4735732,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1917,d89b0ef5c58b5621,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1918,9106979ff1c15ad3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1919,53928c06f3005536,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1920,0e70c369a99157c3,True,1.0,1.0,0.9835890719148893,1.0,1.0,1.0,0.9931621132978705
1921,7bb27993dd475c3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1922,38c2e9619e425ab8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1923,8ce3ec49327d572e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1924,1faa10d7c34553d2,True,1.0,1.0,0.9875686856637227,1.0,1.0,1.0,0.9948202856932178
1925,7b4fca2db9255996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1926,33008a3b27ab59a1,True,1.0,1.0,0.9249692223066764,1.0,1.0,1.0,0.9687371759611153
1927,3bd0bc4b1100504c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1928,a227effbc53d5fda,True,1.0,1.0,0.8293898622916783,1.0,1.0,1.0,0.9289124426215327
1929,3c448f4385bf58e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1930,33c7945f43795064,True,1.0,1.0,0.9902428866700025,1.0,1.0,1.0,0.995934536112501
1931,c08100986326547c,True,1.0,1.0,0.956475974026724,1.0,1.0,1.0,0.9818649891778017
1932,0590bd1f5b2057f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1933,189b5f98f6e6549c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1934,8b5dd405c14c5249,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1935,e3caf69e02f857ba,True,1.0,1.0,0.7852854369205793,1.0,1.0,1.0,0.910535598716908
1936,3bf245d895b25ec0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1937,53c908f42e685998,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1938,f32e1b068c3351eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1939,046cdc424d515ee1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1940,eb872b2d7e7c52bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1941,f4fc2446b41e55ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1942,1c295a44b8d856d0,True,1.0,1.0,0.8766181449415358,1.0,1.0,1.0,0.9485908937256399
1943,f897914e6f0c52e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1944,19a718729d3a5e37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1945,ef89947a381a50bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1946,8cd3d83dd4825865,True,1.0,1.0,0.8463313903434985,1.0,1.0,1.0,0.9359714126431244
1947,1e80afcdb0b65cc4,True,1.0,1.0,0.911112501477384,1.0,1.0,1.0,0.9629635422822433
1948,7e35bd1fea5b50da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1949,9f0193389f8a520c,True,1.0,1.0,0.8222498272151605,1.0,1.0,1.0,0.9259374280063168
1950,d8c6aedcb54a56fb,True,1.0,1.0,0.8217005179907402,1.0,1.0,1.0,0.9257085491628084
1951,ea9f070b56115301,True,1.0,1.0,0.8229759442127326,1.0,1.0,1.0,0.9262399767553052
1952,a5c9bcab52165145,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1953,27725219ce8a55ff,True,1.0,1.0,0.9852304475785526,1.0,1.0,1.0,0.9938460198243969
1954,87554f4ef47252e4,True,1.0,1.0,0.8620558552857794,1.0,1.0,1.0,0.9425232730357415
1955,58b6d3046d18508e,True,1.0,1.0,0.8035107620352557,1.0,1.0,1.0,0.9181294841813564
1956,86fbb46276605d14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1957,9ce9ec5a49b1568d,True,1.0,1.0,0.9629795106511784,1.0,1.0,1.0,0.9845747961046577
1958,66225fc71bd35554,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1959,6b3d5914f92b54d9,True,1.0,1.0,0.7524236402188632,1.0,1.0,1.0,0.8968431834245263
1960,8a2c1d34f9df5213,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1961,71fefe3bc0f0591e,True,1.0,1.0,0.9552715997603295,1.0,1.0,1.0,0.9813631665668039
1962,d8bbb945380d5d78,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1963,8719c1b8087d5590,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1964,e64d993cb8a75338,True,1.0,1.0,0.9712045290683773,1.0,1.0,1.0,0.9880018871118238
1965,ecce119989c25ae9,True,1.0,1.0,0.9806426764560849,1.0,1.0,1.0,0.9919344485233688
1966,11356a48a75c5e31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1967,f1f233f26fcf590b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1968,7ffee2481b68517c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1969,96540ed00a785607,True,1.0,1.0,0.7825978296039416,1.0,1.0,1.0,0.9094157623349757
1970,752b0c820740589e,True,1.0,1.0,0.9556801425716346,1.0,1.0,1.0,0.981533392738181
1971,4291f43bae455b98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1972,ff9058bacb845910,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1973,14a11185124a508b,True,1.0,1.0,0.9771559722504314,1.0,1.0,1.0,0.9904816551043464
1974,253adcf13a3f5c15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1975,0a50c123ca24584f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1976,0166f867762a56e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1977,d6f66c51d98a5db6,True,1.0,1.0,0.9334635472424728,1.0,1.0,1.0,0.972276478017697
1978,1dae5903323e5214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1979,7399b61d44ea592a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1980,ac07a96cae965e88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1981,ce516bdfc6e45d5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1982,9edd49210af95749,True,1.0,1.0,0.7507502270599785,1.0,1.0,1.0,0.8961459279416578
1983,803569f800575929,True,1.0,1.0,0.7913283519421961,1.0,1.0,1.0,0.913053479975915
1984,49119e0bd9335681,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1985,a067cd2e442c5a4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1986,54fc99ad3c555e09,True,1.0,1.0,0.852877336446161,1.0,1.0,1.0,0.9386988901859005
1987,1e78181bb1c150e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1988,ef4e7ef102395420,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1989,7e8b3ed18d295d9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1990,dd182f5d47495d7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1991,93a4b61a25b0509f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1992,16e4bd114af157a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1993,4b3302a602155f76,True,1.0,1.0,0.9372728228796856,1.0,1.0,1.0,0.973863676199869
1994,1a099ccfccfa567f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1995,bb25cbb49f9157ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1996,c8fa1980b26e5f46,True,1.0,1.0,0.7848352978913121,1.0,1.0,1.0,0.9103480407880467
1997,e343f38ae86a57fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1998,83b2e42ed5eb568f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1999,14e8d439dd5a5da0,True,1.0,1.0,0.9738466301452048,1.0,1.0,1.0,0.9891027625605021
2000,2807cd605f1156da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2001,114f66c4cf785eab,True,1.0,1.0,0.8338883528308645,1.0,1.0,1.0,0.9307868136795269
2002,3e09adf2d7055216,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2003,64edcbd39d2b5f08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2004,85ee18c706cf5966,True,1.0,1.0,0.9987813587713334,1.0,1.0,1.0,0.9994922328213889
2005,c38319fd82be5bf0,True,1.0,1.0,0.9719828042879021,1.0,1.0,1.0,0.9883261684532926
2006,51e697d3f5255ac3,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
2007,ff412420037b524a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2008,16b6a51da6515191,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2009,202d3d3e3b9356a3,True,1.0,1.0,0.8945821557582195,1.0,1.0,1.0,0.9560758982325915
2010,6914bcabdeec5e0f,True,1.0,1.0,0.8252220988781342,1.0,1.0,1.0,0.9271758745325559
2011,94652fa0c64d5846,True,1.0,1.0,0.9143094425958762,1.0,1.0,1.0,0.964295601081615
2012,2114e7e213c45fc0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2013,60f2c00b9ced513f,True,1.0,1.0,0.9333157075089913,1.0,1.0,1.0,0.9722148781287464
2014,b87c15c9f6cf54eb,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2015,74693ae387e752fa,True,1.0,1.0,0.9523221724893439,1.0,1.0,1.0,0.9801342385372266
2016,1eed252c6ca25157,True,1.0,1.0,0.6447816912394128,1.0,1.0,1.0,0.8519923713497554
2017,ddc25b8617cb5aa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2018,2b9bb7ffb9cf5da8,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2019,7ac633604a3c572d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2020,9858cb2db360536b,True,1.0,1.0,0.8987362486651442,1.0,1.0,1.0,0.9578067702771434
2021,c6ef6a6fcd2c5466,True,1.0,1.0,0.9875866923988422,1.0,1.0,1.0,0.9948277884995176
2022,e6025eb182885adb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2023,26459a22067d556e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2024,f2495a0cce605703,True,1.0,1.0,0.9829589099968646,1.0,1.0,1.0,0.992899545832027
2025,314e2f70ce905b5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2026,4ac092ec1bee5e7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2027,b3de35a12e36586c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2028,73a3a880d8d8522c,True,1.0,1.0,0.9934452309434103,1.0,1.0,1.0,0.997268846226421
2029,de2379f94fc85652,True,1.0,1.0,0.820309828196927,1.0,1.0,1.0,0.9251290950820529
2030,ea141bd5c40259de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2031,e973ce0e5d605df5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2032,a78e1f18f3b255d8,True,1.0,1.0,0.7626130559088703,1.0,1.0,1.0,0.9010887732953626
2033,3e7237c8a7815648,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2034,824944b52b98552b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2035,f8f7f1ebe2fc5bda,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2036,04f548a98d695310,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2037,7eb19d771c975618,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2038,b8b3f457e7ac5382,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2039,eab63019e1825aea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2040,07930113a85651b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2041,111485c5e6f458a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2042,bf72d4d6b25f5b27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2043,98a0d06140945295,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2044,667140c426e45393,True,1.0,1.0,0.8607569732458658,1.0,1.0,1.0,0.9419820721857773
2045,fb44fa6567a65ad0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2046,294335a3e5e45496,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2047,8ddef59113ee5c86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2048,average,True,0.988037109375,0.99951171875,0.9481818729406954,0.96240234375,0.99853515625,0.981689453125,0.9600171866419565


==> anc/server_snapshot_20260902/experiments/U56/navtest/prefix2048_stable25_117a/final_report.json <==
{
  "candidate_csv": "/root/autodl-tmp/unilatent_drivejepa/experiments/U56/navtest/prefix2048_stable25_117a/candidate/2026.08.27.20.11.17.csv",
  "candidate_csv_sha256": "5f87a22be5a46d6ae7ce65f23ee83d88d5b932f2311e27a9ea9cdfe11c11a114",
  "decision": "NO_GO",
  "deltas": {
    "candidate_minus_official": {
      "comfort": -0.0009765625,
      "drivable_area_compliance": 0.0,
      "driving_direction_compliance": 0.0009765625,
      "ego_progress": 0.0031966300129363003,
      "no_at_fault_collisions": -0.002197265625,
      "score": -1.084426544321074e-05,
      "time_to_collision_within_bound": -0.00146484375
    },
    "candidate_minus_u45": {
      "comfort": -0.0009765625,
      "drivable_area_compliance": 0.0,
      "driving_direction_compliance": 0.0,
      "ego_progress": 4.861443717723104e-05,
      "no_at_fault_collisions": 0.001220703125,
      "score": 0.00250235236965718,
      "time_to_collision_within_bound": 0.00634765625
    },
    "u45_minus_official": {
      "comfort": 0.0,
      "drivable_area_compliance": 0.0,
      "driving_direction_compliance": 0.0009765625,
      "ego_progress": 0.0031480155757590694,
      "no_at_fault_collisions": -0.00341796875,
      "score": -0.0025131966351003908,
      "time_to_collision_within_bound": -0.0078125
    }
  },
  "fixed_quartiles_candidate_minus_u45": [
    0.0024343797688679177,
    -0.0002022170221089377,
    0.004117512087446972,
    0.003659734644422768
  ],
  "gates": {
    "all_fixed_quartiles_strict_positive": false,
    "all_valid": true,
    "collision_nonnegative": true,
    "comfort_nonnegative": false,
    "delta_vs_u45_min": true,
    "direction_nonnegative": true,
    "new_suffix1536_strict_positive": true,
    "support_exact": true,
    "ttc_nonnegative": true
  },
  "launch_lock_sha256": "894a5ee3cf13dde97d3a285bdf36b08bdf51d7afd1ebf4f27ea8d148241e3e87",
  "means": {
    "candidate": {
      "comfort": 0.99853515625,
      "drivable_area_compliance": 0.99951171875,
      "driving_direction_compliance": 0.981689453125,
      "ego_progress": 0.9481818729406954,
      "no_at_fault_collisions": 0.988037109375,
      "score": 0.9600171866419565,
      "time_to_collision_within_bound": 0.96240234375
    },
    "official": {
      "comfort": 0.99951171875,
      "drivable_area_compliance": 0.99951171875,
      "driving_direction_compliance": 0.980712890625,
      "ego_progress": 0.9449852429277592,
      "no_at_fault_collisions": 0.990234375,
      "score": 0.9600280309073997,
      "time_to_collision_within_bound": 0.9638671875
    },
    "u45": {
      "comfort": 0.99951171875,
      "drivable_area_compliance": 0.99951171875,
      "driving_direction_compliance": 0.981689453125,
      "ego_progress": 0.9481332585035183,
      "no_at_fault_collisions": 0.98681640625,
      "score": 0.9575148342722994,
      "time_to_collision_within_bound": 0.9560546875
    }
  },
  "navtest_outcomes_used_for_training_checkpoint_or_protocol_selection": false,
  "new_suffix1536_candidate_minus_u45": 0.0009505531440196457,
  "protocol_sha256": "ee0f46492313ceb49a5bde8c05f66b6316f281245aba9e1740c68ab58a4a59b8",
  "runner_sha256": "89485743b5a78d659a421f8e0d2464d43503fa166673211d965e162b0bbd9f4c",
  "scenario_count": 2048,
  "schema": "Drive-JEPA.U56.V1.prefix2048-analysis.v1",
  "status": "PASS",
  "token_order_exact": true,
  "valid_count": 2048,
  "wins_ties_losses_candidate_minus_u45": {
    "losses": 477,
    "ties": 1327,
    "wins": 244
  }
}


==> anc/server_snapshot_20260902/experiments/U56/navtest/prefix2048_stable25_117a/launch_lock.json <==
{
  "baseline_not_recomputed": true,
  "candidate_checkpoint": "/root/autodl-tmp/unilatent_drivejepa/experiments/U56/export/u55_stable_step25_full.ckpt",
  "candidate_checkpoint_sha256": "117a9c5f2790f62d45a79f9aa93058754965832bc755f4ef6774596ea487ca45",
  "export_metadata": "/root/autodl-tmp/unilatent_drivejepa/experiments/U56/export/u55_stable_step25_full.metadata.json",
  "export_metadata_sha256": "8661ac9412dc92f71359c38c39c3495d3f68816f4f3e34434949ad9557d70b30",
  "max_scenes": 2048,
  "navtest_outcomes_used_for_training_or_selection": false,
  "new_suffix_scenes": 1536,
  "official_control": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/navtest/paired_full_v1_20260827/baseline/2026.08.27.16.54.27.csv",
  "official_control_sha256": "c8da17d93a9c306a4b84049cb4a51b0e1fa3c8871b3547c85afb14c4b300657b",
  "official_evaluator_files_byte_exact": true,
  "previously_observed_prefix": 512,
  "primary_control": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/navtest/paired_full_v1_20260827/candidate/2026.08.27.16.54.08.csv",
  "primary_control_sha256": "782608eaddca1307330a017eb3f151f355f359e1ed949989c92e317963194664",
  "repo_head": "9a0f7635e4d0f68dea3f9aba0cafa1619466ae0a",
  "repo_tree": "4ab6893b71624edf683fd3ef1e856dea1f92f04a",
  "schema": "Drive-JEPA.U56.V1.prefix2048-launch-lock.v1",
  "split": "navtest",
  "status": "LOCKED",
  "u55_summary": "/root/autodl-tmp/unilatent_drivejepa/experiments/U55/continual_future_693e/final_summary.json",
  "u55_summary_sha256": "ad26a5a437607e1f09f966822528a0818697cb6e708323dbd52e01102d45ef49",
  "workers": 4
}


==> anc/server_snapshot_20260902/experiments/U56/navtest/prefix512_stable25_117a/analysis_protocol.json <==
{
  "candidate_checkpoint_sha256": "117a9c5f2790f62d45a79f9aa93058754965832bc755f4ef6774596ea487ca45",
  "comparison": "join candidate tokens to immutable U45 and official full CSV controls; candidate order must equal control order prefix",
  "fixed_halves": "SHA256('U56-HALF:'+token), equal 256/256",
  "go_gates": {
    "both_fixed_halves_strict_positive": true,
    "candidate_all_valid": true,
    "collision_delta_nonnegative": true,
    "comfort_delta_nonnegative": true,
    "delta_vs_u45_min": 0.0005,
    "direction_delta_nonnegative": true,
    "token_support_exact": true,
    "ttc_delta_nonnegative": true
  },
  "launch_lock_sha256": "c0bfa8b5be27c2f7792949c4279bf51fd4e5cff3f400373144978f09d680308c",
  "navtest_outcomes_used_for_training_checkpoint_or_protocol_selection": false,
  "next_if_go": "run disjoint or larger official prefix before full navtest",
  "next_if_no_go": "return to structural model iteration; no navtest weight sweep",
  "schema": "Drive-JEPA.U56.V1.prefix512-analysis-protocol.v1",
  "status": "LOCKED_BEFORE_RESULT"
}


==> anc/server_snapshot_20260902/experiments/U56/navtest/prefix512_stable25_117a/candidate/2026.08.27.20.04.35.csv <==
,token,valid,no_at_fault_collisions,drivable_area_compliance,ego_progress,time_to_collision_within_bound,comfort,driving_direction_compliance,score
0,f92ecd09fdf45404,True,1.0,1.0,0.8835785905457518,1.0,1.0,1.0,0.9514910793940633
1,b42ed6a1fecd5e91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2,d9fdaff6c17659bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3,412e722526585e4a,True,1.0,1.0,0.862509413180809,1.0,1.0,1.0,0.9427122554920038
4,f587b097f5f65db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5,5ca7353cbe4a5cf7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6,6884907db45c5cad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7,eb5ef679c80959fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8,9fc437191831579a,True,1.0,1.0,0.8497889160506481,1.0,1.0,1.0,0.9374120483544367
9,6894aab92b0058dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10,6545ddda66325e39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11,f4d95a784b725915,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12,ec2200402d965ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
13,c72c3c003bc95aab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
14,d73cabbfed045bf2,True,1.0,1.0,0.8782603117543166,1.0,1.0,1.0,0.949275129897632
15,b9182baaae3b5ab2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
16,9e991901a49a55ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
17,df284ad97ad55a31,True,1.0,1.0,0.8052846719400968,1.0,1.0,1.0,0.9188686133083737
18,9bbaed3bac735053,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
19,4606b66d9fe75354,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
20,5f2c3f928abe5f5b,True,1.0,1.0,0.8629874861893481,1.0,1.0,1.0,0.942911452578895
21,5a4709a2348f58a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
22,9b58f5bd4e995a93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
23,be1a32191a715329,True,1.0,1.0,0.9634893791073308,1.0,1.0,1.0,0.9847872412947213
24,3f3d9b32f2fa53ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
25,7498dbe0e2b65539,True,1.0,1.0,0.8373612543285751,1.0,1.0,1.0,0.9322338559702397
26,784c48e2a44c5036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
27,5d3e45ad38ef5b9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
28,d1dcd412f339598a,True,1.0,1.0,0.7264617855819676,1.0,1.0,1.0,0.8860257439924865
29,a25711b4fdcc50df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
30,f9df92352a5f53f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
31,e50483d19a4b5489,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
32,45e8b10f95925c47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
33,6ec94adda61e5483,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
34,6370add5182e51b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
35,808e5edcddce51c3,True,1.0,1.0,0.8087998877964222,1.0,1.0,1.0,0.9203332865818425
36,6280a12d79b4518a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
37,833189ada8fa5ba2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
38,0854af027e06530a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
39,6be41ab63cf05b6e,True,1.0,1.0,0.9926021949448623,1.0,1.0,1.0,0.996917581227026
40,dc2d59ce7b1258cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
41,1f0f883695f05e6c,True,1.0,1.0,0.8528298318099958,1.0,1.0,1.0,0.9386790965874982
42,dedf2d5568c758ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
43,bbd5fbbe6cbb5a6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
44,5997813b7cc55036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
45,453bdd4f77af5c90,True,1.0,1.0,0.8656911590742683,1.0,1.0,1.0,0.9440379829476117
46,0b5b1309df2f5627,True,1.0,1.0,0.8050658602849199,1.0,1.0,1.0,0.9187774417853832
47,1d7fd5ffc1e3571c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
48,dfeb840d983e55ca,True,1.0,1.0,0.7820983425977313,1.0,1.0,1.0,0.9092076427490546
49,d9b28b3ee70e57f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
50,f2280f25f98852c0,True,1.0,1.0,0.7385387389396948,1.0,1.0,1.0,0.8910578078915394
51,e8f5c2714bfe5213,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
52,93c36f72811852d3,True,1.0,1.0,0.9908108167752868,1.0,1.0,1.0,0.9961711736563695
53,35b810aad36b553a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
54,434a1b5995365a33,True,1.0,1.0,0.7253166880170618,1.0,1.0,1.0,0.8855486200071091
55,ab40048b88b257c3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
56,c9b12b21fa7c57fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
57,cb8822d19cc45d85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
58,6bea22b0ee0e5929,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
59,42d1bc19fbc35965,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
60,fa8c164985255698,True,1.0,1.0,0.9443293748108088,1.0,1.0,1.0,0.9768039061711704
61,bd2b1a4530a1538b,True,1.0,1.0,0.9325361544226949,1.0,1.0,1.0,0.9718900643427896
62,34c872c16eb0577c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
63,869f688594fc58c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
64,cbec1eda814e5065,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
65,37d818085d0f56e8,True,1.0,1.0,0.9036648786984569,0.0,1.0,1.0,0.5431936994576904
66,381a23cb547c53fd,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
67,862378e4a52553be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
68,3aa9d1c9ceb35906,True,1.0,1.0,0.7624621086360162,1.0,1.0,1.0,0.90102587859834
69,6e5a14ce293c5ae8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
70,22ff5ba619a250b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
71,04f569ff8cb3504d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
72,33c05d622bbe59a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
73,77072386dfbb5af8,True,1.0,1.0,0.9823621152303561,1.0,1.0,0.0,0.9926508813459817
74,4fdf85786f785a83,True,1.0,1.0,0.9921306873220623,0.0,1.0,1.0,0.5800544530508592
75,4175cdc49ec759f5,True,1.0,1.0,0.9613476004932683,1.0,1.0,1.0,0.9838948335388618
76,b281c2ccb36359e3,True,1.0,1.0,0.9652441160612879,1.0,1.0,1.0,0.9855183816922034
77,d987180f18155985,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
78,4020785f2bf55d0b,True,1.0,1.0,0.9520385591280515,1.0,1.0,1.0,0.9800160663033548
79,e3082eaad29750fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
80,1693d395bec753ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
81,80ae73dfb4c45e8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
82,3968adecd59c551e,True,1.0,1.0,0.8212231244603916,1.0,1.0,1.0,0.9255096351918298
83,4800c57e89db5eae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
84,1a5f614c9b815e92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
85,1316af62e13e5dd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
86,a4f4a240e54e56b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
87,210e056a17d1522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
88,901722c88ebf50ea,True,1.0,1.0,0.8102153626350282,1.0,1.0,1.0,0.9209230677645951
89,06e62670ddb152d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
90,ac28e0768c6a5821,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
91,06cfef4de99d5ead,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
92,4b594a8e80915943,True,1.0,1.0,0.8461433122918843,1.0,1.0,1.0,0.935893046788285
93,f2e2e64000445230,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
94,974a70027f8f593c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
95,b614d476ea185810,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
96,7ccfef5040b359df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
97,10c9b6cd8a2e55f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
98,5230f4ecc5e054f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
99,602213f964f651c1,True,1.0,1.0,0.9389065115067109,1.0,1.0,1.0,0.9745443797944628
100,b7bbef1569ca526e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
101,35f226ec4cac52fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
102,ed98a4566ea95092,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
103,209069959e1d5531,True,1.0,1.0,0.8647917182125154,0.0,1.0,1.0,0.5269965492552148
104,08e8092f5e66571f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
105,27e100e5fd605194,True,1.0,1.0,0.7260487896437909,1.0,1.0,1.0,0.8858536623515795
106,397a31d685fc5af7,True,1.0,1.0,0.864177488262825,1.0,1.0,1.0,0.9434072867761771
107,66d5ea23c45c51c4,True,1.0,1.0,0.910469089546487,1.0,1.0,1.0,0.962695453977703
108,e67c2879271350c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
109,05f1c7e44f74538c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
110,661cdcf44ebe5c68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
111,9db7131f4c8d57dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
112,435eadb0f1fe5b49,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
113,c48cfa7c240d5808,True,1.0,1.0,0.9566426706062743,1.0,1.0,1.0,0.9819344460859476
114,1e241714a35658ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
115,19a595ad0fe35941,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
116,8a1fa33cd5d45d48,True,1.0,1.0,0.9585911787249947,0.0,1.0,1.0,0.5660796578020811
117,5fe40d882c3b545f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
118,20472dd2ff805948,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
119,d5407856a57357ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
120,a572d70690f75ad4,True,1.0,1.0,0.8421585945616576,1.0,1.0,1.0,0.9342327477340241
121,2e21fba9a22851ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
122,d99103d5b5025654,True,1.0,1.0,0.9760604662456014,1.0,1.0,1.0,0.9900251942690006
123,f35c6a6f6a1157b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
124,8c7db74b9aef5a9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
125,868b74972b4c59fd,True,1.0,1.0,0.9145627146071998,1.0,1.0,1.0,0.9644011310863333
126,c404e4b4b7a455d3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
127,221199c4bcef5e62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
128,74a397722f465751,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
129,473a047c10f45ef3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
130,1ec907a74cbb54cd,True,1.0,1.0,0.7243720067994456,1.0,1.0,1.0,0.8851550028331023
131,b0a7f01e57205fb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
132,2248832a822755d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
133,9c45919236c051c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
134,228dbe4bb59c537b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
135,f2e1685f07675799,True,1.0,1.0,0.8233701922730019,1.0,1.0,1.0,0.9264042467804176
136,de16c26b38425a6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
137,ae07b0ef14e25e47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
138,88fb8b083a2d56c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
139,8c9cbf03c46b5ddc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
140,f6195258cc20552f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
141,9ed85925d375504b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
142,2692d8b89688506f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
143,e96f254899095cf1,True,1.0,1.0,0.9707765324001779,1.0,1.0,1.0,0.9878235551667407
144,9f3da1c3d8b85947,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
145,24567f5ad57455c4,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
146,25c3b9fa44c058a6,True,1.0,1.0,0.7914648504520712,1.0,1.0,1.0,0.9131103543550297
147,24d02c4c2a325f01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
148,014369205e025f0c,True,1.0,1.0,0.8360788252806834,1.0,1.0,1.0,0.9316995105336181
149,f3c7dc93e3bc57c1,True,1.0,1.0,0.7500121409376379,1.0,1.0,1.0,0.8958383920573492
150,61a236d173ef5055,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
151,a371624958cb52ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
152,91defa409f0254d5,True,1.0,1.0,0.9712266626539892,1.0,1.0,1.0,0.9880111094391623
153,305d73038ef35efe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
154,2861c47f508652e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
155,44cedd469129548d,True,1.0,1.0,0.7441964593984471,1.0,1.0,1.0,0.8934151914160197
156,614d5297c1a05a46,True,1.0,1.0,0.9730614588109807,1.0,1.0,1.0,0.9887756078379087
157,fe703fbf263151f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
158,83fd1c194c0c5441,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
159,0ba42ee3c2555502,True,1.0,1.0,0.84948539196391,1.0,1.0,1.0,0.9372855799849624
160,f590f07cbcc15388,True,1.0,1.0,0.72408565693213,1.0,1.0,1.0,0.8850356903883876
161,534431abbbd75d4f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
162,91ae20bf459859fe,True,1.0,1.0,0.9182050592291392,1.0,1.0,1.0,0.9659187746788079
163,2a8b9c88615450a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
164,388181311ef25756,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
165,23d70775af9754e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
166,82ab50d6b3ef5a43,True,1.0,1.0,0.9328181757087448,1.0,1.0,1.0,0.9720075732119771
167,d68dba02509b50a3,True,1.0,1.0,0.9938531496890896,1.0,1.0,0.5,0.997438812370454
168,6717940e53d45558,True,1.0,1.0,0.9828054508970882,1.0,1.0,1.0,0.9928356045404533
169,ac0fb7997f4e5106,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
170,5ee6f86b7dec5484,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
171,d6fc32608ecc581c,True,1.0,1.0,0.8891864168879573,1.0,1.0,1.0,0.9538276737033154
172,5eef9aece027548e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
173,4e54c991bd0259cb,True,1.0,1.0,0.928315008235827,1.0,1.0,1.0,0.9701312534315946
174,af4a7d40819b5870,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
175,c5c7922b844d592f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
176,13ca5b247813585a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
177,ad8ac16631a15da5,True,1.0,1.0,0.7706418242940655,1.0,1.0,1.0,0.9044340934558606
178,613770d7f39051be,True,1.0,1.0,0.9111970396538615,1.0,1.0,1.0,0.9629987665224423
179,fac5b39e58445a31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
180,e805310ff3055efa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
181,7c7dc37236745d94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
182,d66904f908405550,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
183,cf05c9f4f6e55af3,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
184,10d18b323ff35a1f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
185,87a7a9f8aa325467,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
186,2c67391395c65d6a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
187,6fc4fc2702305dfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
188,3166dd05c45f59e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
189,6c81fef5b490580a,True,1.0,1.0,0.9802999211224245,1.0,1.0,0.0,0.9917916338010103
190,0fde069313a35062,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
191,812464919a4f5362,True,1.0,1.0,0.8738314213081516,1.0,1.0,1.0,0.9474297588783965
192,582d1109ddf75e76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
193,b770bd5be66d5339,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
194,70633315e71a5979,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
195,135ae32b6edc55c5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
196,95ba88fe9c385123,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
197,c09cdf83367d5d3f,True,1.0,1.0,0.7857190497223893,1.0,1.0,1.0,0.9107162707176623
198,5155241fdbbf57b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
199,f755005e289d5ccd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
200,e57f09cee57d5ee1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
201,14d171fcb9295596,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
202,2087ff145dae502d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
203,f980b34746d45868,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
204,110bec4c6d2153d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
205,155c42ad43525252,True,1.0,1.0,0.8510098345676453,1.0,1.0,1.0,0.9379207644031856
206,f4991b521fa15f17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
207,d54e58ba5e575ac0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
208,b27e2139fbb959fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
209,fd8299e81b435b94,True,1.0,1.0,0.8291940639993189,1.0,1.0,1.0,0.9288308599997163
210,3e5bb75bed1d58ad,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
211,4a681a6497d35e68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
212,b9c8a72571a85792,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
213,0a8ba5b315e555ab,True,1.0,1.0,0.8907439633672637,0.0,1.0,1.0,0.5378099847363599
214,5a2e2da8e6b75138,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
215,b6a62a2356885962,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
216,0c318d7923d15b78,True,1.0,1.0,0.9542254927238326,1.0,1.0,1.0,0.9809272886349302
217,ab2b84d310be5bed,True,1.0,1.0,0.86336409477607,1.0,1.0,1.0,0.9430683728233625
218,639352b63c715c1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
219,e917a198bd9757a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
220,cddadd26002959f4,True,1.0,1.0,0.8956486879404143,1.0,1.0,1.0,0.9565202866418393
221,84204f2655e4500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
222,26b80207f01e593f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
223,c9ca538cb3235e43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
224,647c05f9fa725528,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
225,80199eddf2cc590f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
226,302d9a7758625a37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
227,34f30283d3bd53ec,True,1.0,1.0,0.8965257963796888,1.0,1.0,1.0,0.956885748491537
228,260c9a75f6e05785,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
229,1979ed31b57b59ea,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
230,742ec95b24ee529c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
231,4d4ed59397825822,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
232,551ce60633b65fd0,True,1.0,1.0,0.9534086807241241,1.0,1.0,1.0,0.9805869503017184
233,7d635921b94555f6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
234,e55bd804e572502a,True,1.0,1.0,0.9741587908544808,1.0,1.0,1.0,0.9892328295227003
235,d81e608168615b51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
236,185dd0f2003e5d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
237,31cda9ad4b8257b9,True,1.0,1.0,0.8583653125562797,1.0,1.0,1.0,0.9409855468984499
238,52de85cf514f5afd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
239,0aa8c67f04b75a41,True,1.0,1.0,0.9591953954994934,1.0,1.0,1.0,0.9829980814581223
240,8d63ae7a5eec54da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
241,b4914b3d729357d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
242,ff5e13b14d735e52,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
243,7684ff2627555f4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
244,afa8102c20685ec5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
245,59c00a21c1315d9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
246,d25b6512a43f5e54,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
247,19c4aecbe4b65ef4,True,1.0,1.0,0.9013998668526217,0.0,1.0,1.0,0.5422499445219257
248,431ae29947e95c26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
249,198bc5f3280e52cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
250,f10d0ad9103c5495,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
251,ab505f8775065375,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
252,961cd53fde9a5c3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
253,05ee09cb75205555,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
254,712475eda7975c99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
255,d1e9fac71909545f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
256,8c867708395f5374,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
257,0aee34efc8445718,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
258,2d305230053e5e19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
259,9e9da0b49c475ca1,True,1.0,1.0,0.8085942531759601,1.0,1.0,1.0,0.9202476054899833
260,de28290571ec523a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
261,4b5fd21bc8bd5a8b,True,1.0,1.0,0.8277397085899731,1.0,1.0,1.0,0.9282248785791555
262,87751a071a7e50a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
263,81d893bd99de519b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
264,59e4fc5b37f55556,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
265,9933a1df50ff5919,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
266,41d7b533797c5209,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
267,6e821a856fe45177,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
268,153af25086535f35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
269,14ce4ee85a9c5471,True,1.0,1.0,0.7973038999115158,1.0,1.0,1.0,0.9155432916297982
270,454e63f98e365a3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
271,274fc7077c1b55d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
272,29efe3c61a4a580f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
273,490475b585895e0e,True,1.0,1.0,0.9602160988815429,1.0,1.0,1.0,0.9834233745339761
274,de31419c6502517b,True,1.0,1.0,0.9181661796091065,1.0,1.0,1.0,0.9659025748371276
275,7fb4ab2c7e8c527f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
276,fbe55fdc31135ad5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
277,20f825e0d33a5160,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
278,afbde7335ad05055,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
279,c86e7d3c0dfb57bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
280,892904870078578a,True,1.0,1.0,0.8803547227748515,1.0,1.0,1.0,0.9501478011561882
281,ac45c0d29f1e5d76,True,1.0,1.0,0.928214866868336,1.0,1.0,1.0,0.9700895278618068
282,5ae3a0ab54a950d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
283,dcb8fbfc6c1d5fd6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
284,2115792748a75f88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
285,bd3312be2419553c,True,1.0,1.0,0.8285644530290253,1.0,1.0,1.0,0.9285685220954272
286,8e0ecc2622425ef0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
287,fae990c38c515aa9,True,1.0,1.0,0.6493973758248157,1.0,1.0,1.0,0.8539155732603398
288,7e5bb23808a850ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
289,1893fb783df95146,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
290,8b3423345f3657b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
291,1b35b775c4a95647,True,1.0,1.0,0.9441289486286287,1.0,1.0,1.0,0.9767203952619287
292,8ee3467219fc5c8a,True,1.0,1.0,0.925487658650766,1.0,1.0,1.0,0.9689531911044859
293,e5caf6d750415ee7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
294,2aa9dce62cd75fce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
295,c8df3a922f9d5550,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
296,33c925ac7b905e8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
297,0f65bd2bac90534a,True,1.0,1.0,0.9882434882580208,1.0,1.0,1.0,0.9951014534408419
298,74df9f9decc45b84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
299,4b563d8a22145ed6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
300,cf3b00d5d2b953d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
301,29d982d97d135311,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
302,1cf59919c4f15605,True,1.0,1.0,0.8372160621736524,1.0,1.0,1.0,0.9321733592390219
303,fe800ded24045b44,True,1.0,1.0,0.9895066756227189,1.0,1.0,1.0,0.9956277815094662
304,45102df6530d59e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
305,33b379cc74255b15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
306,c4f21fef5b86535b,True,1.0,1.0,0.9564660953523627,1.0,1.0,1.0,0.9818608730634845
307,a1665c3aeb8f551f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
308,c236972435215288,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
309,9a23e7bc52e657c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
310,f0455664b24358a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
311,47bc25abb0705dc9,True,1.0,1.0,0.9076584947285509,1.0,1.0,1.0,0.961524372803563
312,6fbe0e06902e5304,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
313,e7d1f889fc4d5309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
314,644b16fd65f956b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
315,ca4be8d422eb5f56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
316,026e7b1e0e335625,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
317,10ffaee1fe81544d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
318,054743e97abd5b9c,True,1.0,1.0,0.9064517216116865,1.0,1.0,1.0,0.961021550671536
319,2928cfbed3d15000,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
320,b2c0a19be09f5b76,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
321,3a8a3a691f4450b5,True,1.0,1.0,0.8791396842952415,1.0,1.0,1.0,0.9496415351230173
322,1df1903e5bcd5036,True,1.0,1.0,0.944139501688795,1.0,1.0,1.0,0.9767247923703314
323,ed02d0df47ca55e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
324,0d5496cc08dc50fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
325,d8effdc24c235d3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
326,d08c7fa247395729,True,1.0,1.0,0.9859024685820469,1.0,1.0,1.0,0.9941260285758529
327,1eff566e627f56b9,True,1.0,1.0,0.9699653371414295,1.0,1.0,1.0,0.9874855571422622
328,351226f263825b4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
329,9d87610ffed85509,True,1.0,1.0,0.9857097128092827,1.0,1.0,1.0,0.9940457136705344
330,08b29b05bc4650f8,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
331,70d3c6183c525745,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
332,a8a10f07becb5a55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
333,71217bf1294b5c4b,True,1.0,1.0,0.9063835044605608,1.0,1.0,1.0,0.960993126858567
334,98017c16248a5f54,True,1.0,1.0,0.9436943021135437,1.0,1.0,1.0,0.9765392925473098
335,4a9901b941be5695,True,1.0,1.0,0.834498378326477,1.0,1.0,1.0,0.9310409909693654
336,b28ff93f850259ee,True,1.0,1.0,0.807313820366415,1.0,1.0,1.0,0.9197140918193396
337,b204289cd95c59b5,True,1.0,1.0,0.9675938694922471,1.0,1.0,1.0,0.9864974456217697
338,55a584a116ec5e6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
339,51d961409a285653,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
340,7fcd3691c57b5f49,True,1.0,1.0,0.8329105178508225,1.0,1.0,1.0,0.9303793824378427
341,584c0bd68dbb55e9,True,1.0,1.0,0.8363815386282567,1.0,1.0,1.0,0.931825641095107
342,ebc294355ca753b0,True,1.0,1.0,0.8342607066337052,1.0,1.0,1.0,0.9309419610973771
343,463c7c8c669d57cf,True,1.0,1.0,0.830467899270373,1.0,1.0,1.0,0.9293616246959887
344,11094634534c53fd,True,1.0,1.0,0.9576463047803584,1.0,1.0,1.0,0.982352626991816
345,0059b8e52a3f55e8,True,1.0,1.0,0.7787547772604223,1.0,1.0,1.0,0.907814490525176
346,a59aff81f75759ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
347,69610203b8c35c96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
348,1bb7bab27d1552f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
349,61232ab3e2085282,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
350,dd9b1479609c5c59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
351,d44e6abed19b5ba5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
352,552fd48bfce35a20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
353,d715fbc6ea0551f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
354,c50b9b8950ba5347,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
355,44062179c5b350bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
356,88642e4f16be55bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
357,bcd26bf1bf055164,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
358,82cd122751085a80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
359,3a84cbdfcbf554a6,True,1.0,1.0,0.8139751314761738,1.0,1.0,1.0,0.9224896381150725
360,cc6022c226c15d80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
361,4655358777d95867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
362,4a919f7ea2f65200,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
363,218adf8c450058eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
364,e41f13ed67485c54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
365,3f664a7d5f5e5bba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
366,33b5a72931215b30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
367,27eb0ba03f385c69,True,1.0,1.0,0.7528464778605882,1.0,1.0,1.0,0.8970193657752451
368,a3a47ea11a5e5939,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
369,2025f4a272e15733,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
370,0af464147919575d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
371,e18ca78f3c5f5a04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
372,4543fc207fbb553e,True,1.0,1.0,0.8405231949227879,1.0,1.0,1.0,0.9335513312178283
373,73e0459194ce577f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
374,d45773d48e4f5fb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
375,ef7822ee7fa35042,True,1.0,1.0,0.8357810227553976,1.0,1.0,1.0,0.9315754261480823
376,bff29edb43425586,True,1.0,1.0,0.944589485754432,1.0,1.0,1.0,0.9769122857310134
377,a41f538fa8e25be0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
378,61e0ce212ed75a50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
379,73b4c0560bd85b5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
380,14d112b14e9a5d5c,True,1.0,1.0,0.8612915072176535,1.0,1.0,1.0,0.9422047946740223
381,673cfe7af7db5911,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
382,025b657634505df3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
383,f962927ff5dc518c,True,1.0,1.0,0.7943160839868415,1.0,1.0,1.0,0.9142983683278506
384,090af86f693c507b,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
385,cdec001a2536542c,True,1.0,1.0,0.8871400772618762,1.0,1.0,1.0,0.9529750321924485
386,1983aff496265a16,True,1.0,1.0,0.958322619763182,1.0,1.0,1.0,0.9826344249013258
387,1bf819f13d1c562f,True,1.0,1.0,0.7613485984561891,1.0,1.0,1.0,0.9005619160234121
388,8aaf40c869ca574f,True,1.0,1.0,0.7909924468828765,1.0,1.0,1.0,0.9129135195345319
389,2b5dabfa534156c0,True,1.0,1.0,0.8812447779789427,1.0,1.0,1.0,0.9505186574912261
390,b354451e4f8859f9,True,1.0,1.0,0.976262870572064,1.0,1.0,1.0,0.9901095294050267
391,4158d702c66351d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
392,e16ed6e841ee58cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
393,76ec850d346b5ca7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
394,e0388cc13b635cd7,True,1.0,1.0,0.8044772196062888,1.0,1.0,1.0,0.9185321748359536
395,97fcdcd35af7563b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
396,865033089cfd5288,True,1.0,1.0,0.8196200091179406,1.0,1.0,1.0,0.9248416704658086
397,9215555823945665,True,1.0,1.0,0.7503756137671731,1.0,1.0,1.0,0.8959898390696553
398,5f3fbfc334c0579c,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
399,e83be8437b0c5862,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
400,368cb65e8fef57b7,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
401,616812339ccb533e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
402,f02b15cc225b5d9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
403,4c775cb227b0519d,True,1.0,1.0,0.8208784189289863,1.0,1.0,1.0,0.9253660078870777
404,74a8e53c9a6f50a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
405,f7103dfe59a959be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
406,999785384adc5afe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
407,8d83f07bed9d5f6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
408,78b4153a6d3e5b33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
409,5777bfe33e865897,True,1.0,1.0,0.7573305501187303,1.0,1.0,1.0,0.8988877292161376
410,0f97d412a94255ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
411,6fed9368351f54d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
412,9f97b9c20ffc50b5,True,1.0,1.0,0.7904481333952124,1.0,1.0,1.0,0.9126867222480052
413,ac24fb00e61a5da2,True,1.0,1.0,0.8490280097275344,1.0,1.0,1.0,0.9370950040531394
414,642ba15d21c05f4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
415,571bb034360052d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
416,3e1dd9067b365a42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
417,4ccc9e33aa795ef1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
418,45878940b52550ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
419,8d9d0d3caa9b5905,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
420,067d731005885300,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
421,aa4430320c3151e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
422,9c1e8e69c7cd537b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
423,30d639fe2d5057e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
424,96bf2644106456f6,True,1.0,1.0,0.7821952740694522,1.0,1.0,1.0,0.9092480308622717
425,583f7d0d8b27513c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
426,59a1d448fbdf53f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
427,8c1e2438ad5f514a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
428,785a51e5263b5bec,True,1.0,1.0,0.7823141366011089,1.0,1.0,1.0,0.9092975569171288
429,7145c064885a53c4,True,1.0,1.0,0.8329173569376489,1.0,1.0,1.0,0.9303822320573537
430,fda9b858e7e4588f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
431,5b21d7acaa545a46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
432,08b6a130aaa35629,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
433,c5dfe79ae983556a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
434,ad702ac65d8754bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
435,fca1702dec8a50c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
436,df044fb9c65c5d52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
437,ff94ab2c81a25745,True,1.0,1.0,0.8142441200098565,1.0,1.0,1.0,0.9226017166707736
438,76b4369e21a15a7a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
439,7240e214b6bc5b44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
440,9a89dccc70835d69,True,1.0,1.0,0.7692033124751559,1.0,1.0,1.0,0.9038347135313151
441,54e57dfcbf295398,True,1.0,1.0,0.9825973475662048,1.0,1.0,1.0,0.9927488948192519
442,a708f8c8db805496,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
443,bc427a4503535af2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
444,e1d5cb7ac38f5038,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
445,8a88b869e2ca552d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
446,0c5365f52bac5785,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
447,495a149c042a5636,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
448,8fb11d5808355072,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
449,bd4dcb8371d85f1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
450,eb822e0610545fd6,True,1.0,1.0,0.9455850247648031,1.0,1.0,1.0,0.9773270936520012
451,f512480c969a5eab,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
452,a161122c95815233,True,1.0,1.0,0.5990141807537998,1.0,1.0,1.0,0.8329225753140833
453,8486dcafaee75d76,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
454,97c8e9ca10ba5a69,True,1.0,1.0,0.6460211147748046,1.0,1.0,1.0,0.8525087978228353
455,71adcc94aa6856a6,True,1.0,1.0,0.9787320565597903,1.0,1.0,1.0,0.9911383568999126
456,609d74e2399c53ad,True,1.0,1.0,0.6591990822190157,1.0,1.0,1.0,0.8579996175912564
457,608f33b279a15cfc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
458,562f38636f975be4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
459,6df712116b7353cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
460,b6968f154bfb5a5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
461,12af1e0adcb65df9,True,1.0,1.0,0.9554895567357345,1.0,1.0,1.0,0.9814539819732228
462,e5b0b2c83a395163,True,0.5,1.0,1.0,1.0,1.0,1.0,0.5
463,5876e4def8615813,True,1.0,1.0,0.8170202294163528,1.0,1.0,1.0,0.9237584289234803
464,456ef599efa85659,True,1.0,1.0,0.7942445516496367,1.0,1.0,1.0,0.9142685631873486
465,fb643a2514195bfa,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
466,a0e9cbedca0a56b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
467,e08a526c85475c4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
468,1b736bfe747b5987,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
469,52c1d14554bb51f5,True,1.0,1.0,0.9166094707766915,1.0,1.0,1.0,0.9652539461569548
470,4907817195ff5d6f,True,1.0,1.0,0.9664517845765043,1.0,1.0,1.0,0.9860215769068766
471,cdf51b82bae55641,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
472,d6641a8596f25d47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
473,c42677f7e56f5c3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
474,39e708ddd82155ea,True,1.0,1.0,0.8769201722433291,1.0,1.0,1.0,0.9487167384347205
475,05929f9dc5d152a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
476,9116e9726a6f59cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
477,5975a1af11e25fe4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
478,1ceec301ab6552b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
479,402c9312982a5488,True,1.0,1.0,0.9377574837452746,1.0,1.0,1.0,0.9740656182271978
480,ea8b66a838c75042,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
481,963a72ef9c615033,True,1.0,1.0,0.9849270614013044,1.0,1.0,1.0,0.9937196089172101
482,f1dabe118a6955d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
483,2cd1545c4c835ead,True,1.0,1.0,0.8340019040366264,1.0,1.0,1.0,0.9308341266819277
484,ebfb953d479d5982,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
485,fb0297e3fc9b573e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
486,088b38f5e629514b,True,1.0,1.0,0.9848711337576004,1.0,1.0,1.0,0.9936963057323336
487,5066b57b01cb56ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
488,3bcb5a54eca95746,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
489,5368a45f74ed5f66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
490,e9a26f1753a85a88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
491,19488eb3301f5d26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
492,2649dcc8a1725fb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
493,198b7ec55c3b5a5c,True,1.0,1.0,0.9055155979362981,1.0,1.0,1.0,0.9606314991401241
494,85b1968fa2fd5552,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
495,e0c6e5c235ed5b7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
496,feff00cef4985d6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
497,43ebecce459052f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
498,2d4d48a048615f9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
499,d3e99c65bb2a5d79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
500,899ed9ca42d750c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
501,7ffaa3cf8bf45474,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
502,58857855de47556e,True,1.0,1.0,0.9524012191502685,1.0,1.0,1.0,0.9801671746459452
503,c79b2a28285f5e11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
504,e9c2ed7aa8275015,True,1.0,1.0,0.9945223698472836,1.0,1.0,1.0,0.9977176541030349
505,dc95b5731cc359f3,True,1.0,1.0,0.9778086357890196,1.0,1.0,1.0,0.9907535982454249
506,135b319cf4b1584c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
507,359f62a656b9586d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
508,7c75567759e15900,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
509,449f88cb93fe53d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
510,455fdf27af915de2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
511,0c77bbb199f3589f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
512,average,True,0.9658203125,1.0,0.9291790118645621,0.9140625,1.0,0.994140625,0.9281735466102343


==> anc/server_snapshot_20260902/experiments/U56/navtest/prefix512_stable25_117a/final_report.json <==
{
  "candidate_csv": "/root/autodl-tmp/unilatent_drivejepa/experiments/U56/navtest/prefix512_stable25_117a/candidate/2026.08.27.20.04.35.csv",
  "candidate_csv_sha256": "4f76f055cc6b9dba8c0ff6c4c25fbd417212787ae36f5f24231433c3a1ca88ac",
  "decision": "GO_LARGER_PREFIX",
  "deltas": {
    "candidate_minus_official": {
      "comfort": 0.0,
      "drivable_area_compliance": 0.0,
      "driving_direction_compliance": 0.0029296875,
      "ego_progress": -0.0009424887059449531,
      "no_at_fault_collisions": -0.0068359375,
      "score": -0.0031596307108103976,
      "time_to_collision_within_bound": -0.001953125
    },
    "candidate_minus_u45": {
      "comfort": 0.0,
      "drivable_area_compliance": 0.0,
      "driving_direction_compliance": 0.0,
      "ego_progress": 0.005400265589064204,
      "no_at_fault_collisions": 0.0068359375,
      "score": 0.009086048162110087,
      "time_to_collision_within_bound": 0.015625
    },
    "u45_minus_official": {
      "comfort": 0.0,
      "drivable_area_compliance": 0.0,
      "driving_direction_compliance": 0.0029296875,
      "ego_progress": -0.006342754295009157,
      "no_at_fault_collisions": -0.013671875,
      "score": -0.012245678872920485,
      "time_to_collision_within_bound": -0.017578125
    }
  },
  "fixed_halves_candidate_minus_u45": [
    0.006346656681814957,
    0.011825439642405216
  ],
  "gates": {
    "both_fixed_halves_strict_positive": true,
    "candidate_all_valid": true,
    "collision_delta_nonnegative": true,
    "comfort_delta_nonnegative": true,
    "delta_vs_u45_min": true,
    "direction_delta_nonnegative": true,
    "token_support_exact": true,
    "ttc_delta_nonnegative": true
  },
  "launch_lock": "/root/autodl-tmp/unilatent_drivejepa/experiments/U56/navtest/prefix512_stable25_117a/launch_lock.json",
  "launch_lock_sha256": "c0bfa8b5be27c2f7792949c4279bf51fd4e5cff3f400373144978f09d680308c",
  "means": {
    "candidate": {
      "comfort": 1.0,
      "drivable_area_compliance": 1.0,
      "driving_direction_compliance": 0.994140625,
      "ego_progress": 0.9291790118645622,
      "no_at_fault_collisions": 0.9658203125,
      "score": 0.9281735466102342,
      "time_to_collision_within_bound": 0.9140625
    },
    "official": {
      "comfort": 1.0,
      "drivable_area_compliance": 1.0,
      "driving_direction_compliance": 0.9912109375,
      "ego_progress": 0.930121500570507,
      "no_at_fault_collisions": 0.97265625,
      "score": 0.9313331773210447,
      "time_to_collision_within_bound": 0.916015625
    },
    "u45": {
      "comfort": 1.0,
      "drivable_area_compliance": 1.0,
      "driving_direction_compliance": 0.994140625,
      "ego_progress": 0.9237787462754979,
      "no_at_fault_collisions": 0.958984375,
      "score": 0.9190874984481242,
      "time_to_collision_within_bound": 0.8984375
    }
  },
  "navtest_outcomes_used_for_training_checkpoint_or_protocol_selection": false,
  "protocol": "/root/autodl-tmp/unilatent_drivejepa/experiments/U56/navtest/prefix512_stable25_117a/analysis_protocol.json",
  "protocol_sha256": "a214d76360c8fbf01676c87bc69ffccb54fc0b89eda38a80eea7862a1c1a8c0f",
  "runner_sha256": "a9be7e9b96a9f1c4abfc09b59bc23685356cd6cc87045c73e2a91be75e18be16",
  "scenario_count": 512,
  "schema": "Drive-JEPA.U56.V1.prefix512-analysis.v1",
  "status": "PASS",
  "token_order_exact": true,
  "valid_count": 512,
  "wins_ties_losses_candidate_minus_u45": {
    "losses": 111,
    "ties": 336,
    "wins": 65
  }
}


==> anc/server_snapshot_20260902/experiments/U56/navtest/prefix512_stable25_117a/launch_lock.json <==
{
  "baseline_not_recomputed": true,
  "candidate_checkpoint": "/root/autodl-tmp/unilatent_drivejepa/experiments/U56/export/u55_stable_step25_full.ckpt",
  "candidate_checkpoint_sha256": "117a9c5f2790f62d45a79f9aa93058754965832bc755f4ef6774596ea487ca45",
  "export_metadata": "/root/autodl-tmp/unilatent_drivejepa/experiments/U56/export/u55_stable_step25_full.metadata.json",
  "export_metadata_sha256": "8661ac9412dc92f71359c38c39c3495d3f68816f4f3e34434949ad9557d70b30",
  "max_scenes": 512,
  "navtest_outcomes_used_for_training_or_selection": false,
  "official_control": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/navtest/paired_full_v1_20260827/baseline/2026.08.27.16.54.27.csv",
  "official_control_sha256": "c8da17d93a9c306a4b84049cb4a51b0e1fa3c8871b3547c85afb14c4b300657b",
  "official_evaluator_files_byte_exact": true,
  "official_repo": {
    "dirty": "",
    "head": "e230a75d80d02aacb5be5efb75a7ca8acb9546a9",
    "path": "/root/autodl-tmp/unilatent_drivejepa/repos/Drive-JEPA",
    "tree": "bb3ea090eb895e1263cd34a28c1f27b465ad5b52"
  },
  "primary_control": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/navtest/paired_full_v1_20260827/candidate/2026.08.27.16.54.08.csv",
  "primary_control_sha256": "782608eaddca1307330a017eb3f151f355f359e1ed949989c92e317963194664",
  "repo": {
    "dirty": "",
    "head": "9a0f7635e4d0f68dea3f9aba0cafa1619466ae0a",
    "path": "/root/autodl-tmp/unilatent_drivejepa/experiments/U12_V1/repo",
    "tree": "4ab6893b71624edf683fd3ef1e856dea1f92f04a"
  },
  "schema": "Drive-JEPA.U56.V1.prefix512-launch-lock.v1",
  "selected_arm": "continual_stable_core",
  "selected_step": 25,
  "split": "navtest",
  "status": "LOCKED",
  "u55_summary": "/root/autodl-tmp/unilatent_drivejepa/experiments/U55/continual_future_693e/final_summary.json",
  "u55_summary_sha256": "ad26a5a437607e1f09f966822528a0818697cb6e708323dbd52e01102d45ef49",
  "workers": 4
}


==> anc/server_snapshot_20260902/experiments/U62/navtest/full_u55stable25_diagnostic_117a/candidate/2026.08.27.21.49.14.csv <==
,token,valid,no_at_fault_collisions,drivable_area_compliance,ego_progress,time_to_collision_within_bound,comfort,driving_direction_compliance,score
0,a06715f1cb8358c0,True,1.0,1.0,0.9657005980744514,0.0,1.0,1.0,0.5690419158643548
1,4e00bf86cd1e5a14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2,f6855b72b0aa57e2,True,1.0,1.0,0.8656896529279354,1.0,1.0,1.0,0.9440373553866398
3,f24ade1ee3ac51ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4,8072e0c324205e72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5,97ade9e6fa5e5646,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6,11b9e3f204815f4a,True,1.0,1.0,0.9600244235642722,1.0,1.0,0.5,0.9833435098184466
7,01b9125ad835592f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8,12af1e0adcb65df9,True,1.0,1.0,0.9554895567357345,1.0,1.0,1.0,0.9814539819732228
9,a43d45f7369d5489,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10,70d3c6183c525745,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11,fb4908bfeaf75ab1,True,1.0,1.0,0.998832712841876,1.0,1.0,1.0,0.9995136303507817
12,61232ab3e2085282,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
13,71217bf1294b5c4b,True,1.0,1.0,0.9063835044605608,1.0,1.0,1.0,0.960993126858567
14,ec398c5c12055eed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
15,0472df00162f5fc5,True,1.0,1.0,0.808118020483565,1.0,1.0,1.0,0.9200491752014854
16,8db7275969855f22,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
17,d25b6512a43f5e54,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
18,c51ec68aa4fe5f05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
19,ce2de8af70e05a57,True,1.0,1.0,0.9224847460036105,1.0,1.0,1.0,0.9677019775015044
20,d32f8367252b53b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
21,0e681d3870795a3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
22,1d3700dc6c9950e0,True,1.0,1.0,0.8826853973170434,1.0,1.0,1.0,0.9511189155487682
23,74deabca4e1259f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
24,4543fc207fbb553e,True,1.0,1.0,0.8405231949227879,1.0,1.0,1.0,0.9335513312178283
25,cf1b346426bd5fce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
26,58e19769184c5f43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
27,29b49b3e2c0f5ec2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
28,5876e4def8615813,True,1.0,1.0,0.8170202294163528,1.0,1.0,1.0,0.9237584289234803
29,00eb3a4e0f8052e9,True,1.0,1.0,0.8434302367174643,1.0,1.0,1.0,0.9347625986322768
30,7e8ca7a00f83587d,True,1.0,1.0,0.9887210577385173,1.0,1.0,1.0,0.9953004407243822
31,5b1acae08f2e5d76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
32,ccc2b2377fea5191,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
33,cc6022c226c15d80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
34,fab1fef0e2dc57cd,True,1.0,1.0,0.9028073415342499,1.0,1.0,1.0,0.959503058972604
35,a25711b4fdcc50df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
36,f587b097f5f65db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
37,77daa055e4ed5ae2,True,1.0,1.0,0.8358183511463514,1.0,1.0,1.0,0.9315909796443131
38,c07f609f83b85dd6,True,1.0,1.0,0.969381233278222,1.0,1.0,1.0,0.9872421805325926
39,873e300af5a95bf2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
40,7c75567759e15900,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
41,3623f8c74e7a5d1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
42,22a0b00bb8ed5ed5,True,1.0,1.0,0.858139467668555,1.0,1.0,1.0,0.9408914448618978
43,683e518fbfa650d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
44,013d05a439b95210,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
45,067d731005885300,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
46,61e0ce212ed75a50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
47,84aa4100e3cc59c4,True,1.0,1.0,0.9816429805359758,1.0,1.0,1.0,0.9923512418899899
48,98867b3fc7a95c24,True,1.0,1.0,0.9405719170719546,1.0,1.0,1.0,0.9752382987799811
49,e06567ac03815716,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
50,0059b8e52a3f55e8,True,1.0,1.0,0.7787547772604223,1.0,1.0,1.0,0.907814490525176
51,3debd3d86b5850dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
52,b6968f154bfb5a5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
53,24567f5ad57455c4,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
54,6498149e85ef5b8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
55,5997813b7cc55036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
56,9ab7d16dd4a6551f,True,1.0,1.0,0.949078604579359,1.0,1.0,1.0,0.9787827519080663
57,19a595ad0fe35941,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
58,748779bcdb5b5a49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
59,9bbf6e2211fb56d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
60,ea90773e4a7c5723,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
61,abf403b697c457ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
62,fb0297e3fc9b573e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
63,66cd30f395c45537,True,1.0,1.0,0.8107508092925052,1.0,1.0,1.0,0.9211461705385439
64,f34af4dbbbd35a23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
65,6280a12d79b4518a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
66,b5823453f7875542,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
67,b1c08eae66d35f5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
68,3f87b5859c3c525a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
69,ee380d59f0f450c6,True,1.0,1.0,0.9498123503049875,1.0,1.0,1.0,0.9790884792937448
70,e817f131c7815d82,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
71,b9e5b11ac3745f8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
72,73e0459194ce577f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
73,9c45919236c051c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
74,10d18b323ff35a1f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
75,18a85f2812b45525,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
76,8560e670c7865e3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
77,a7f7be23b6185470,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
78,9a23e7bc52e657c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
79,082dba79a46d57b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
80,7ffaa3cf8bf45474,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
81,f2280f25f98852c0,True,1.0,1.0,0.7385387389396948,1.0,1.0,1.0,0.8910578078915394
82,2d30620b507f5f7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
83,aa2918eb684351bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
84,a9343b1abc5957ab,True,1.0,1.0,0.9591596574492931,1.0,1.0,1.0,0.9829831906038722
85,2e8c4827d8c757a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
86,50e871f60296566b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
87,8486dcafaee75d76,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
88,e8f5c2714bfe5213,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
89,84a832f4cdbc5aef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
90,6f2baa8c8c8e5942,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
91,8067c4f48fe45421,True,1.0,1.0,0.9807628595918861,1.0,1.0,1.0,0.9919845248299527
92,868b74972b4c59fd,True,1.0,1.0,0.9145627146071998,1.0,1.0,1.0,0.9644011310863333
93,9215555823945665,True,1.0,1.0,0.7503756137671731,1.0,1.0,1.0,0.8959898390696553
94,1cf4270132e35206,True,1.0,1.0,0.9404742529619065,1.0,1.0,1.0,0.9751976054007944
95,a66477a84cc05f05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
96,099ff4835ee45eb6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
97,afa8102c20685ec5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
98,614d5297c1a05a46,True,1.0,1.0,0.9730614588109807,1.0,1.0,1.0,0.9887756078379087
99,77f0818999145e8f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
100,4b563d8a22145ed6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
101,74a8e53c9a6f50a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
102,5a2e2da8e6b75138,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
103,e694a2cdf01e52b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
104,55bd10ac74585a12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
105,47bc25abb0705dc9,True,1.0,1.0,0.9076584947285509,1.0,1.0,1.0,0.961524372803563
106,1f248c6b5f2f5234,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
107,8ee3467219fc5c8a,True,1.0,1.0,0.925487658650766,1.0,1.0,1.0,0.9689531911044859
108,4ccc9e33aa795ef1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
109,0af3e039185d57f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
110,1cb3b57dac2d5435,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
111,155c42ad43525252,True,1.0,1.0,0.8510098345676453,1.0,1.0,1.0,0.9379207644031856
112,6507522e38405857,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
113,0df6533b550c58c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
114,82ab50d6b3ef5a43,True,1.0,1.0,0.9328181757087448,1.0,1.0,1.0,0.9720075732119771
115,6bea22b0ee0e5929,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
116,fa8c164985255698,True,1.0,1.0,0.9443293748108088,1.0,1.0,1.0,0.9768039061711704
117,babd01c3694d5e18,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
118,6b8554204c935ab0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
119,1cffb22700735548,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
120,937ca624cc2658a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
121,2692d8b89688506f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
122,37d818085d0f56e8,True,1.0,1.0,0.9036648786984569,0.0,1.0,1.0,0.5431936994576904
123,4e7cd1f8ab6353ff,True,1.0,1.0,0.8122862052572871,1.0,1.0,1.0,0.921785918857203
124,cce49307530e5b60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
125,dc2d59ce7b1258cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
126,bc427a4503535af2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
127,dc95b5731cc359f3,True,1.0,1.0,0.9778086357890196,1.0,1.0,1.0,0.9907535982454249
128,014369205e025f0c,True,1.0,1.0,0.8360788252806834,1.0,1.0,1.0,0.9316995105336181
129,39fd7cb73aa259db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
130,8a02c25b58bb5a2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
131,aee53565120f533b,True,1.0,1.0,0.8471446418518543,1.0,1.0,1.0,0.9363102674382726
132,6c9959c7421b59a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
133,1d7fd5ffc1e3571c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
134,4d8b083f00675de2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
135,717d8be0b970524e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
136,7cc4cef34e635c5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
137,5ee6f86b7dec5484,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
138,59cc5d51c60d5a1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
139,27eb0ba03f385c69,True,1.0,1.0,0.7528464778605882,1.0,1.0,1.0,0.8970193657752451
140,cd2a694affd65d94,True,1.0,1.0,0.7952473466922501,1.0,1.0,1.0,0.9146863944551041
141,999785384adc5afe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
142,c5c7922b844d592f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
143,5eef9aece027548e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
144,23ee145aa4de582b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
145,35b810aad36b553a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
146,712475eda7975c99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
147,91defa409f0254d5,True,1.0,1.0,0.9712266626539892,1.0,1.0,1.0,0.9880111094391623
148,22f31aadcc76590b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
149,0d5496cc08dc50fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
150,6debfcfccc75589c,True,1.0,1.0,0.9703149688006846,1.0,1.0,1.0,0.9876312370002852
151,1a9a1f65b4cc5d1d,True,1.0,1.0,0.9978601715624782,1.0,1.0,1.0,0.9991084048176994
152,f4059b9c69d5509c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
153,5a4709a2348f58a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
154,26ba80ad72205a03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
155,1a1aa689c53951ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
156,05f1c7e44f74538c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
157,0b57b00279885fd4,True,1.0,1.0,0.8590002709382938,1.0,1.0,1.0,0.9412501128909557
158,317f5b44a4615e30,True,1.0,1.0,0.9970042498100516,1.0,1.0,1.0,0.9987517707541883
159,5066b57b01cb56ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
160,209069959e1d5531,True,1.0,1.0,0.8647917182125154,0.0,1.0,1.0,0.5269965492552148
161,d8effdc24c235d3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
162,14ce4ee85a9c5471,True,1.0,1.0,0.7973038999115158,1.0,1.0,1.0,0.9155432916297982
163,5c0a94addace52e2,True,1.0,1.0,0.8703434096560531,1.0,1.0,1.0,0.945976420690022
164,d32754e8c47e5771,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
165,864e62539b8c58f9,True,1.0,1.0,0.7525453241248033,1.0,1.0,1.0,0.8968938850520014
166,06bdef9a9bbc5aaf,True,1.0,1.0,0.7499091021915051,1.0,1.0,1.0,0.8957954592464604
167,3e8b81f8eb205311,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
168,e706a9c88e625828,True,1.0,1.0,0.8778727651460141,1.0,1.0,1.0,0.9491136521441725
169,8396adcdedb55337,True,1.0,1.0,0.6631811630746975,1.0,1.0,1.0,0.8596588179477905
170,a754894e5e355c0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
171,82b52ede639d544d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
172,2497a4b846f25d99,True,1.0,1.0,0.7929454558167957,1.0,1.0,1.0,0.9137272732569981
173,4131dd1f0fd5571b,True,1.0,1.0,0.9481562511623078,1.0,1.0,1.0,0.9783984379842949
174,ea789512f1be5a47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
175,e683a9a072485098,True,1.0,1.0,0.984423502152148,1.0,1.0,1.0,0.993509792563395
176,eeb4b973450f50e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
177,1983aff496265a16,True,1.0,1.0,0.958322619763182,1.0,1.0,1.0,0.9826344249013258
178,460c1bc090365d1b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
179,f8331125139c53d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
180,d4849a52aaa55a9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
181,5e9e8c31277d5edc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
182,784c48e2a44c5036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
183,7a146021c3485224,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
184,71adcc94aa6856a6,True,1.0,1.0,0.9787320565597903,1.0,1.0,1.0,0.9911383568999126
185,620f272061ea5f3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
186,d08c7fa247395729,True,1.0,1.0,0.9859024685820469,1.0,1.0,1.0,0.9941260285758529
187,635eb3ecbf415418,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
188,bbd5fbbe6cbb5a6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
189,b42ed6a1fecd5e91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
190,76dd2e9ad6f753b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
191,178e844e8bd155ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
192,f79397c87fbf5965,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
193,862378e4a52553be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
194,83f2ecc101925a5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
195,ebc294355ca753b0,True,1.0,1.0,0.8342607066337052,1.0,1.0,1.0,0.9309419610973771
196,20fd202ba2e1572a,True,1.0,1.0,0.9812280997680609,1.0,1.0,1.0,0.9921783749033587
197,fca1702dec8a50c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
198,6ccc026f6fc55bb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
199,396eba48b9c5529d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
200,88642e4f16be55bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
201,cbec1eda814e5065,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
202,0442b2728b8058fd,True,1.0,1.0,0.8327767963676824,1.0,1.0,1.0,0.930323665153201
203,d1861adbe9ff5581,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
204,bc42935ebf1854f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
205,27f94d9f461852c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
206,1893fb783df95146,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
207,b23f49937a48507e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
208,684ac2e9651d5e63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
209,064018bfafb05f56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
210,559c4c23eb5d565a,True,1.0,1.0,0.7743338059832977,1.0,1.0,1.0,0.9059724191597075
211,0d472b2f14735fd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
212,d11ecb84b9b1511c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
213,ced5e9f4d448524e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
214,a0b3a3b623235a49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
215,f6195258cc20552f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
216,582d1109ddf75e76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
217,c9395d7ca7f75410,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
218,14769a8e472350cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
219,ff5e13b14d735e52,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
220,cbd04a396e145288,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
221,77dd24d1d09c5e50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
222,431ae29947e95c26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
223,e57f09cee57d5ee1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
224,9c1e8e69c7cd537b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
225,402c9312982a5488,True,1.0,1.0,0.9377574837452746,1.0,1.0,1.0,0.9740656182271978
226,79984c4826f653fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
227,6fbe0e06902e5304,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
228,27e100e5fd605194,True,1.0,1.0,0.7260487896437909,1.0,1.0,1.0,0.8858536623515795
229,aa1b434771cb52d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
230,9bb9ee9f03525ac0,True,1.0,1.0,0.8100480908059802,1.0,1.0,1.0,0.9208533711691583
231,4b5fd21bc8bd5a8b,True,1.0,1.0,0.8277397085899731,1.0,1.0,1.0,0.9282248785791555
232,29e7ffa0ba1f589b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
233,aa58dfcb46765181,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
234,c0475666b2a55982,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
235,025b657634505df3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
236,5098fc0bc21450f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
237,741ee8b9ea3059a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
238,0e9044c5aec15041,True,1.0,1.0,0.9044781847431592,1.0,1.0,1.0,0.960199243642983
239,80199eddf2cc590f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
240,646244aaa99d5c9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
241,f1dabe118a6955d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
242,a1665c3aeb8f551f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
243,8b10128072e6539f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
244,6fc4fc2702305dfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
245,d929120b36a95db5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
246,ad702ac65d8754bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
247,27d74807a89a5268,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
248,1541f285d1525ca0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
249,efd90f7518445bef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
250,fd9b227cec3d5c3f,True,1.0,1.0,0.9634417035828604,1.0,1.0,1.0,0.9847673764928585
251,135ae32b6edc55c5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
252,9bbaed3bac735053,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
253,24a09c3c8a985e8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
254,22ff5ba619a250b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
255,bd3312be2419553c,True,1.0,1.0,0.8285644530290253,1.0,1.0,1.0,0.9285685220954272
256,456ef599efa85659,True,1.0,1.0,0.7942445516496367,1.0,1.0,1.0,0.9142685631873486
257,06753f6c597f512b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
258,2928cfbed3d15000,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
259,cf7876c4ad0752b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
260,af4a7d40819b5870,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
261,41d7b533797c5209,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
262,5777bfe33e865897,True,1.0,1.0,0.7573305501187303,1.0,1.0,1.0,0.8988877292161376
263,aa4430320c3151e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
264,35f226ec4cac52fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
265,40508dfbe0f35d8e,True,1.0,1.0,0.9760553603672646,1.0,1.0,1.0,0.9900230668196937
266,a332b717471c5704,True,1.0,1.0,0.9447545996748369,1.0,1.0,1.0,0.9769810831978486
267,1eff566e627f56b9,True,1.0,1.0,0.9699653371414295,1.0,1.0,1.0,0.9874855571422622
268,3baab5739cb95408,True,1.0,1.0,0.9483135444364394,1.0,1.0,0.0,0.9784639768485164
269,c4d424c8f74e5b70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
270,260c9a75f6e05785,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
271,bdfdf52ac60755a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
272,19c4aecbe4b65ef4,True,1.0,1.0,0.9013998668526217,0.0,1.0,1.0,0.5422499445219257
273,d655411faf595661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
274,1f0f883695f05e6c,True,1.0,1.0,0.8528298318099958,1.0,1.0,1.0,0.9386790965874982
275,06d7515412d45507,True,1.0,1.0,0.8048377970927922,1.0,1.0,1.0,0.9186824154553301
276,1a5f614c9b815e92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
277,d90cd23a434f5c55,True,1.0,1.0,0.9543596697412637,1.0,1.0,1.0,0.9809831957255266
278,350b10a4761e5c11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
279,6e5a14ce293c5ae8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
280,e96f254899095cf1,True,1.0,1.0,0.9707765324001779,1.0,1.0,1.0,0.9878235551667407
281,04a8b092cd525260,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
282,fd11a0fc35cb52e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
283,e4d88f52d2b45609,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
284,fb643a2514195bfa,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
285,2076a8bdb6da5fe3,True,1.0,1.0,0.8183881858108678,1.0,1.0,1.0,0.9243284107545282
286,359f62a656b9586d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
287,e5caf6d750415ee7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
288,75a8be89195651aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
289,b1861baea30d54ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
290,808e5edcddce51c3,True,1.0,1.0,0.8087998877964222,1.0,1.0,1.0,0.9203332865818425
291,e717645716555e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
292,3cc3ea967df55cf0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
293,8299207e310b595e,True,1.0,1.0,0.9295000949345323,1.0,1.0,1.0,0.9706250395560551
294,3f38262eb4d55376,True,1.0,1.0,0.9219856415632974,1.0,1.0,1.0,0.9674940173180406
295,42d1bc19fbc35965,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
296,2e21fba9a22851ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
297,6894aab92b0058dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
298,eb822e0610545fd6,True,1.0,1.0,0.9455850247648031,1.0,1.0,1.0,0.9773270936520012
299,b5efcbfe3c6f5888,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
300,137f854539c45fe1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
301,f5b613e3fa03593d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
302,d0c18f1bd62950d5,True,1.0,1.0,0.8383811566406059,1.0,1.0,1.0,0.9326588152669192
303,454e63f98e365a3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
304,b6a62a2356885962,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
305,274fc7077c1b55d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
306,661cdcf44ebe5c68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
307,d44e6abed19b5ba5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
308,55a8886514eb5c1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
309,d85c679f79b552ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
310,98cf54a70d5e5da9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
311,4064f2ec7a2f56ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
312,c778933c0b8f5093,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
313,66fff80a93805b34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
314,844760894a04505a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
315,6477761567345e00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
316,be382c6340e75946,True,1.0,1.0,0.9827503029625206,1.0,1.0,1.0,0.9928126262343836
317,93092fbeb57f5e9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
318,5dcc8367111b5fad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
319,ad2ceb40a046543c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
320,30827c8c62c55b46,True,1.0,1.0,0.9488745797691771,1.0,1.0,1.0,0.9786977415704904
321,c5ff0a82eabb5b05,True,1.0,1.0,0.9920804163053546,1.0,1.0,1.0,0.9967001734605644
322,34e7c93be2465f25,True,1.0,1.0,0.7760781918117062,1.0,1.0,1.0,0.9066992465882109
323,dca6a613dc2c5051,True,1.0,1.0,0.7325318738089491,1.0,1.0,1.0,0.8885549474203955
324,eef98aae7e42579d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
325,81d893bd99de519b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
326,a1592a3b82bb5060,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
327,1db38f4b73ac5b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
328,b28ff93f850259ee,True,1.0,1.0,0.807313820366415,1.0,1.0,1.0,0.9197140918193396
329,9ecb516bac035ce4,True,1.0,1.0,0.9662054136542683,1.0,1.0,1.0,0.9859189223559451
330,4f7b03242ab05a2d,True,1.0,1.0,0.9780018398102679,1.0,1.0,1.0,0.990834099920945
331,a454e18ca33d5cb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
332,9090d50c08b05715,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
333,598d8ce13c2e5452,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
334,6370add5182e51b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
335,7fcd3691c57b5f49,True,1.0,1.0,0.8329105178508225,1.0,1.0,1.0,0.9303793824378427
336,1b8f0a989c8b5636,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
337,7597912d2a175b46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
338,de4facce62b05f57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
339,f7103dfe59a959be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
340,2352a994954555ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
341,d45773d48e4f5fb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
342,cdf51b82bae55641,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
343,9e898d5e24c1537e,True,1.0,1.0,0.8222725033641639,1.0,1.0,1.0,0.9259468764017349
344,ed98a4566ea95092,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
345,b4914b3d729357d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
346,8898650e43665faf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
347,bb6cf07ad4a350f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
348,fb524406adde5e78,True,1.0,1.0,0.7882573405523132,1.0,1.0,1.0,0.9117738918967971
349,b1e78f926612520e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
350,93a5e1de2d185374,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
351,b1464f6c01dc545f,True,1.0,1.0,0.9606104264232553,1.0,1.0,1.0,0.9835876776763564
352,819d34b59e6159ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
353,b92ea560ae10562b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
354,7a735f01957d5f72,True,1.0,1.0,0.8050583021192593,1.0,1.0,1.0,0.9187742925496915
355,b547cd052795562c,True,1.0,1.0,0.6864837478893058,1.0,1.0,1.0,0.8693682282872107
356,5d058c203f765173,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
357,6dca7faa6d145d77,True,1.0,1.0,0.988818415412088,1.0,1.0,1.0,0.9953410064217033
358,7288ac3781fd51a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
359,9f309ebf66645913,True,1.0,1.0,0.9559837888476627,1.0,1.0,1.0,0.9816599120198596
360,6e5ae240ac8a5862,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
361,acd37cf126fa5a59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
362,d75b5c57a3c45583,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
363,3a84cbdfcbf554a6,True,1.0,1.0,0.8139751314761738,1.0,1.0,1.0,0.9224896381150725
364,00b2afbb751b59c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
365,8d63ae7a5eec54da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
366,2251b1d81d0051c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
367,08b6a130aaa35629,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
368,5c9c6666d0725c64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
369,2fb12c4c2eec5b8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
370,97c8e9ca10ba5a69,True,1.0,1.0,0.6460211147748046,1.0,1.0,1.0,0.8525087978228353
371,22a9516d643c5e4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
372,fbe55fdc31135ad5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
373,3f664a7d5f5e5bba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
374,80a4b14aef3f5a52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
375,892f8a0d37dd5af3,True,1.0,1.0,0.8978215205241982,1.0,1.0,1.0,0.9574256335517491
376,bd2b1a4530a1538b,True,1.0,1.0,0.9325361544226949,1.0,1.0,1.0,0.9718900643427896
377,dcfc13ba3a4150a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
378,1fd8eed8897a5667,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
379,dd9b1479609c5c59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
380,d016df0950fc5e69,True,1.0,1.0,0.9567530483554187,1.0,1.0,1.0,0.9819804368147578
381,2eb7c4dc6ec65123,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
382,75f9d978b4d757a2,True,1.0,1.0,0.7336647705434238,1.0,1.0,1.0,0.8890269877264266
383,a004456be0fd5ce0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
384,859b85899c105afc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
385,b4561c216e6c5e21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
386,8e274784672a514b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
387,ec60244b07ad5466,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
388,95472243c6245fec,True,1.0,1.0,0.9906029319423865,1.0,1.0,1.0,0.9960845549759944
389,31134bc6685c57ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
390,50b72b9404da516c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
391,66d5ea23c45c51c4,True,1.0,1.0,0.910469089546487,1.0,1.0,1.0,0.962695453977703
392,6e821a856fe45177,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
393,34f30283d3bd53ec,True,1.0,1.0,0.8965257963796888,1.0,1.0,1.0,0.956885748491537
394,24d02c4c2a325f01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
395,47e3bbbd82b2583b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
396,96a0bbef8c335c3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
397,aa5b0658c4e6529d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
398,2d357ffc1fdd5c89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
399,4800c57e89db5eae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
400,a6da1090aa335503,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
401,70b9e5ded0b057d7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
402,c2736d03415f515b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
403,d2d63c8eb7545fc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
404,d1ac97f2f57553d0,True,1.0,1.0,0.7651140263358777,1.0,1.0,1.0,0.9021308443066157
405,24acfb08c5ef55f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
406,a0b67d1ac0c35d26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
407,cf3b00d5d2b953d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
408,f2e1685f07675799,True,1.0,1.0,0.8233701922730019,1.0,1.0,1.0,0.9264042467804176
409,128076b6be9a5209,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
410,f8e036dd79a954d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
411,80ae73dfb4c45e8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
412,0f97d412a94255ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
413,31c26928703053d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
414,2a8b9c88615450a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
415,6c8a49ddb7435fbf,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
416,c77d96b1b7d65d8a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
417,d59310a4fd6e5fde,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
418,412e722526585e4a,True,1.0,1.0,0.862509413180809,1.0,1.0,1.0,0.9427122554920038
419,71a5ed00dbe85089,True,1.0,1.0,0.7742303451496225,1.0,1.0,1.0,0.9059293104790095
420,44062179c5b350bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
421,7053e82f2f1c5364,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
422,b39df49b8b565ac3,True,1.0,1.0,0.7881775137508853,1.0,1.0,1.0,0.9117406307295356
423,71ed3e4fcadc5322,True,1.0,1.0,0.7458256156906797,1.0,1.0,1.0,0.8940940065377833
424,afbde7335ad05055,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
425,790e0f5c7fce5627,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
426,c5408aef4f3a538b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
427,d3e99c65bb2a5d79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
428,d77a9c90baf35d87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
429,d7c017783af2520b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
430,c48cfa7c240d5808,True,1.0,1.0,0.9566426706062743,1.0,1.0,1.0,0.9819344460859476
431,e2d33c999ca45ea7,True,1.0,1.0,0.9772456214967222,1.0,1.0,1.0,0.9905190089569675
432,1c5019f2bc6052d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
433,72d13a5ce3af5ca6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
434,f10d0ad9103c5495,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
435,82cd122751085a80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
436,6e0bd197608f5bc5,True,1.0,1.0,0.9177517912874239,1.0,1.0,1.0,0.9657299130364265
437,e9d7cc484394548f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
438,2861c47f508652e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
439,198b7ec55c3b5a5c,True,1.0,1.0,0.9055155979362981,1.0,1.0,1.0,0.9606314991401241
440,58b0a1db2a145780,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
441,9324eafb3ef25fdb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
442,e5abdd8b726e5a2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
443,e610e8c900a75a0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
444,bcb48691833d5afe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
445,d987180f18155985,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
446,bd4be260be50516f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
447,a8c150e293ac5bd3,True,1.0,1.0,0.7087103336421251,1.0,1.0,1.0,0.8786293056842188
448,f7b170baa6bd5b95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
449,2cc421e9b3fd5c17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
450,a763369e30305f95,True,1.0,1.0,0.9970984135256532,1.0,1.0,1.0,0.9987910056356889
451,0727a3cccad352d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
452,0088dd94bbb85394,True,1.0,1.0,0.9723671283532238,1.0,1.0,1.0,0.9884863034805099
453,465d879f0b205c8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
454,a708f8c8db805496,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
455,ae90dd8267ce57a0,True,1.0,1.0,0.9045360849372689,1.0,1.0,1.0,0.960223368723862
456,c86e7d3c0dfb57bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
457,04715723caea505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
458,67bb26a522b45b5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
459,65729e98f81a526e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
460,3bcb5a54eca95746,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
461,de28290571ec523a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
462,388181311ef25756,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
463,e67c2879271350c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
464,9db7131f4c8d57dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
465,f038fc7ffdab5bad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
466,ff94ab2c81a25745,True,1.0,1.0,0.8142441200098565,1.0,1.0,1.0,0.9226017166707736
467,008d66a74c275479,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
468,51d961409a285653,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
469,647c05f9fa725528,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
470,d6ec2a0b9fe25a58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
471,3fd20b372fd15206,True,1.0,1.0,0.8750600907892868,1.0,1.0,1.0,0.9479417044955362
472,469dfe790903577a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
473,2c90fc5cc8905562,True,1.0,1.0,0.9774443396381695,1.0,1.0,1.0,0.9906018081825706
474,639352b63c715c1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
475,33b379cc74255b15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
476,95ba88fe9c385123,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
477,91ae20bf459859fe,True,1.0,1.0,0.9182050592291392,1.0,1.0,1.0,0.9659187746788079
478,c4b1d4fabd315035,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
479,3d523a73f2815ea4,True,1.0,1.0,0.9513473337339224,1.0,1.0,1.0,0.9797280557224677
480,642ba15d21c05f4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
481,e1fe1575a4275d3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
482,cb7ce9515c495674,True,1.0,1.0,0.7413634197658352,1.0,1.0,1.0,0.8922347582357647
483,deb16bb9771a582a,True,1.0,1.0,0.9167235403470366,1.0,1.0,1.0,0.9653014751445985
484,74a397722f465751,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
485,e0522da7328d5c9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
486,690fef019ad25dd6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
487,611ff428aa8a5e86,True,1.0,1.0,0.809250745042184,1.0,1.0,1.0,0.9205211437675768
488,73b4c0560bd85b5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
489,61a236d173ef5055,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
490,b9c8a72571a85792,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
491,ae33eb2afd655f7d,True,1.0,1.0,0.7866584081695348,1.0,1.0,1.0,0.9111076700706394
492,71c1fef0966d5df4,True,1.0,1.0,0.9199205235076258,1.0,1.0,1.0,0.9666335514615106
493,95448c5ace9e5a22,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
494,865033089cfd5288,True,1.0,1.0,0.8196200091179406,1.0,1.0,1.0,0.9248416704658086
495,3cc02c2389685e70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
496,de16c26b38425a6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
497,f3521da962a75e3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
498,6c81fef5b490580a,True,1.0,1.0,0.9802999211224245,1.0,1.0,0.0,0.9917916338010103
499,a41bdf91223654f7,True,1.0,1.0,0.8815561760709519,1.0,1.0,1.0,0.9506484066962301
500,812dd82ab5fb5742,True,1.0,1.0,0.7423288261955349,1.0,1.0,1.0,0.8926370109148062
501,ccce59bb3b3a5c29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
502,9fc437191831579a,True,1.0,1.0,0.8497889160506481,1.0,1.0,1.0,0.9374120483544367
503,961cd53fde9a5c3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
504,b39406677030585e,True,1.0,1.0,0.8149974152515027,1.0,1.0,1.0,0.9229155896881261
505,bb73caa6692856bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
506,d6fc32608ecc581c,True,1.0,1.0,0.8891864168879573,1.0,1.0,1.0,0.9538276737033154
507,ef7089ecfb0c5028,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
508,1bd8492a6487562f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
509,7f0cb33eb150567e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
510,17c627139c325a9c,True,1.0,1.0,0.8449431230722366,1.0,1.0,1.0,0.9353929679467653
511,bf4d95ea76b75de7,True,1.0,1.0,0.999332067000816,1.0,1.0,1.0,0.9997216945836733
512,e0c6e5c235ed5b7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
513,673cfe7af7db5911,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
514,be1a32191a715329,True,1.0,1.0,0.9634893791073308,1.0,1.0,1.0,0.9847872412947213
515,e63c18e2bcfa5526,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
516,436da44562c95ac0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
517,93c36f72811852d3,True,1.0,1.0,0.9908108167752868,1.0,1.0,1.0,0.9961711736563695
518,e805310ff3055efa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
519,a59aff81f75759ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
520,b281c2ccb36359e3,True,1.0,1.0,0.9652441160612879,1.0,1.0,1.0,0.9855183816922034
521,60b3c9715d995c1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
522,bbde51f27b4455c2,True,1.0,1.0,0.8269874893371784,1.0,1.0,1.0,0.927911453890491
523,87ab048362385059,True,1.0,1.0,0.772543802684484,1.0,1.0,1.0,0.9052265844518684
524,27209d511a785510,True,1.0,1.0,0.7248323814039686,1.0,1.0,1.0,0.8853468255849869
525,0eb2056214155957,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
526,5368a45f74ed5f66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
527,e96035d0292956f1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
528,2b5dabfa534156c0,True,1.0,1.0,0.8812447779789427,1.0,1.0,1.0,0.9505186574912261
529,0a177b48593d521c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
530,4a0ba18cefc05c63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
531,6f11adda2af357ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
532,6ebf87c3da335680,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
533,5975a1af11e25fe4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
534,a4f4a240e54e56b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
535,602213f964f651c1,True,1.0,1.0,0.9389065115067109,1.0,1.0,1.0,0.9745443797944628
536,371672ed85805daf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
537,5c9f7765dd945010,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
538,1db88198fce854da,True,1.0,1.0,0.7518980686181639,1.0,1.0,1.0,0.8966241952575683
539,fcb45b2aa29356d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
540,927222aceeaa52bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
541,455037cfe9a95796,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
542,f465e74f13e652ce,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
543,eb6c8a396bb75a89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
544,44cedd469129548d,True,1.0,1.0,0.7441964593984471,1.0,1.0,1.0,0.8934151914160197
545,59e4fc5b37f55556,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
546,8551111013245067,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
547,d1065c7c84e054ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
548,7be2f6436ce95042,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
549,f0455664b24358a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
550,8b279a20979950d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
551,a3a47ea11a5e5939,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
552,7eff17574e8d53d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
553,4b892b0f3efa5255,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
554,14d171fcb9295596,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
555,45102df6530d59e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
556,13da814cde3a525b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
557,742ec95b24ee529c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
558,2c120899a8d05979,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
559,3b88ba584a4a5d7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
560,02328c7410405c5a,True,1.0,1.0,0.6916653960942564,1.0,1.0,1.0,0.8715272483726069
561,f755005e289d5ccd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
562,bcccfa73a6845d11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
563,bcd26bf1bf055164,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
564,8aaf40c869ca574f,True,1.0,1.0,0.7909924468828765,1.0,1.0,1.0,0.9129135195345319
565,3e5bb75bed1d58ad,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
566,198bc5f3280e52cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
567,11936935515f5daa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
568,13ca5b247813585a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
569,45845be1b56d59c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
570,2248832a822755d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
571,f2644280215250cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
572,ab505f8775065375,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
573,42c1346e9b585c5b,True,1.0,1.0,0.9494916051122666,1.0,1.0,1.0,0.9789548354634444
574,ff32fea658445802,True,1.0,1.0,0.968413325463864,1.0,1.0,1.0,0.9868388856099433
575,df044fb9c65c5d52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
576,9f97b9c20ffc50b5,True,1.0,1.0,0.7904481333952124,1.0,1.0,1.0,0.9126867222480052
577,9f3da1c3d8b85947,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
578,87751a071a7e50a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
579,bdc6855188a351ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
580,18e40fd61be753b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
581,2f6b9bbb16cb59ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
582,4495218e41b35f25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
583,54c208abe15c56e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
584,ac0fb7997f4e5106,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
585,1a3569d56fbf5521,True,1.0,1.0,0.6942270295096519,1.0,1.0,1.0,0.8725945956290216
586,db180d0c665454aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
587,2bc2525a4ee95ef4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
588,4d4ed59397825822,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
589,974a70027f8f593c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
590,06ce8610ceea51f4,True,1.0,1.0,0.7543620663192123,1.0,1.0,1.0,0.8976508609663384
591,229e86f19e7d5ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
592,1b35b775c4a95647,True,1.0,1.0,0.9441289486286287,1.0,1.0,1.0,0.9767203952619287
593,8b3679b7c11d5ada,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
594,7ff27f83a8995932,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
595,9fc116e61c8e50e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
596,c29fb70bf1d056ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
597,af3ca613840a5058,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
598,5230f4ecc5e054f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
599,db601036b2fb58d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
600,1bb7bab27d1552f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
601,87a7a9f8aa325467,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
602,ab94d64d31ea5435,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
603,7d24bd01f77c5d87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
604,375d03a139615179,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
605,92c7b16cbf5a5d8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
606,892904870078578a,True,1.0,1.0,0.8803547227748515,1.0,1.0,1.0,0.9501478011561882
607,bbb2fd3f27635227,True,1.0,1.0,0.8557952429617152,1.0,1.0,1.0,0.9399146845673814
608,db1794b15b1a54b4,True,1.0,1.0,0.9863911949736971,1.0,1.0,1.0,0.9943296645723739
609,4c775cb227b0519d,True,1.0,1.0,0.8208784189289863,1.0,1.0,1.0,0.9253660078870777
610,74df9f9decc45b84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
611,6770ba617cae540e,True,1.0,1.0,0.8237828891326138,1.0,1.0,1.0,0.9265762038052557
612,ddf632a3ce305812,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
613,599cd3d1986c5509,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
614,07fb7a73409e53cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
615,4b594a8e80915943,True,1.0,1.0,0.8461433122918843,1.0,1.0,1.0,0.935893046788285
616,759af2e479de5bbb,True,1.0,1.0,0.550250714954754,1.0,1.0,1.0,0.8126044645644809
617,d192ad1c7fa95445,True,1.0,1.0,0.8412203867562019,1.0,1.0,1.0,0.9338418278150842
618,0a51eebaccc95c36,True,1.0,1.0,0.9778051590902008,1.0,1.0,1.0,0.9907521496209171
619,3ffea9df17af502b,True,1.0,1.0,0.9976418050974303,1.0,1.0,1.0,0.9990174187905959
620,c4e94b7583555176,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
621,d663992c13fa5438,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
622,e0416692bc5251ba,True,1.0,1.0,0.777051815082844,1.0,1.0,1.0,0.907104922951185
623,3a36b098acee53b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
624,e55bd804e572502a,True,1.0,1.0,0.9741587908544808,1.0,1.0,1.0,0.9892328295227003
625,80d8679b8c215769,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
626,05ee09cb75205555,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
627,0dd3297ee86d56c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
628,c81b474102d75351,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
629,d99103d5b5025654,True,1.0,1.0,0.9760604662456014,1.0,1.0,1.0,0.9900251942690006
630,1df1903e5bcd5036,True,1.0,1.0,0.944139501688795,1.0,1.0,1.0,0.9767247923703314
631,7240e214b6bc5b44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
632,153af25086535f35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
633,d1dcd412f339598a,True,1.0,1.0,0.7264617855819676,1.0,1.0,1.0,0.8860257439924865
634,584c0bd68dbb55e9,True,1.0,1.0,0.8363815386282567,1.0,1.0,1.0,0.931825641095107
635,7f54c08f50ef5ace,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
636,6321c384f59c5265,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
637,05769097cb6c5b91,True,1.0,1.0,0.9779734712831014,1.0,1.0,1.0,0.9908222797012923
638,aecf8e9ea11c5a06,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
639,4175cdc49ec759f5,True,1.0,1.0,0.9613476004932683,1.0,1.0,1.0,0.9838948335388618
640,f3c7dc93e3bc57c1,True,1.0,1.0,0.7500121409376379,1.0,1.0,1.0,0.8958383920573492
641,fefe6361de855419,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
642,e83be8437b0c5862,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
643,8e8b2b62eff65719,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
644,552fd48bfce35a20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
645,3ba8b6918fc45634,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
646,5cf3fc5bbafd57bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
647,45878940b52550ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
648,96bf2644106456f6,True,1.0,1.0,0.7821952740694522,1.0,1.0,1.0,0.9092480308622717
649,2fec62bc2f325559,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
650,8a1fa33cd5d45d48,True,1.0,1.0,0.9585911787249947,0.0,1.0,1.0,0.5660796578020811
651,0fde069313a35062,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
652,026e7b1e0e335625,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
653,8d83f07bed9d5f6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
654,20472dd2ff805948,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
655,0ee1f95f55d95f7e,True,1.0,1.0,0.9533918712255406,0.0,1.0,1.0,0.5639132796773086
656,2b5d551f5466530e,True,1.0,1.0,0.8013999450443451,1.0,1.0,1.0,0.9172499771018104
657,d08756521e64547e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
658,4fdf85786f785a83,True,1.0,1.0,0.9921306873220623,0.0,1.0,1.0,0.5800544530508592
659,2aa9dce62cd75fce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
660,510e507046865b40,True,1.0,1.0,0.8906326413778479,1.0,1.0,1.0,0.95443026724077
661,e10a3a8d627e5700,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
662,453bdd4f77af5c90,True,1.0,1.0,0.8656911590742683,1.0,1.0,1.0,0.9440379829476117
663,6be41ab63cf05b6e,True,1.0,1.0,0.9926021949448623,1.0,1.0,1.0,0.996917581227026
664,dc0c3446973f56b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
665,62d339c4086d51ba,True,1.0,1.0,0.7172536042059172,1.0,1.0,1.0,0.8821890017524655
666,434a1b5995365a33,True,1.0,1.0,0.7253166880170618,1.0,1.0,1.0,0.8855486200071091
667,52dac3f651ae5950,True,1.0,1.0,0.8969228280240114,1.0,1.0,1.0,0.9570511783433381
668,5c2c553d990d5a17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
669,185dd0f2003e5d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
670,60991b5c52d85113,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
671,305d73038ef35efe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
672,2d305230053e5e19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
673,ed02d0df47ca55e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
674,d91f0c28683e52da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
675,b204289cd95c59b5,True,1.0,1.0,0.9675938694922471,1.0,1.0,1.0,0.9864974456217697
676,bd09fe587b1a59e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
677,23bd3a02e2855a28,True,1.0,1.0,0.8428837206989811,1.0,1.0,1.0,0.9345348836245755
678,8d9d0d3caa9b5905,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
679,6f0e15842e1b5924,True,1.0,1.0,0.9468783309052347,1.0,1.0,1.0,0.9778659712105146
680,0868436794795421,True,1.0,1.0,0.8016943475254177,1.0,1.0,1.0,0.9173726448022573
681,0aee34efc8445718,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
682,70633315e71a5979,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
683,c159f0c331075464,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
684,6fed9368351f54d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
685,455fdf27af915de2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
686,c8df3a922f9d5550,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
687,e917a198bd9757a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
688,4b98bb0bbbc75b1f,True,1.0,1.0,0.9910136205721839,1.0,1.0,1.0,0.9962556752384101
689,c96b4de8d3d55287,True,1.0,1.0,0.8206186483152704,1.0,1.0,1.0,0.9252577701313628
690,4a557f1bfe3b5645,True,1.0,1.0,0.9256123082665164,1.0,1.0,1.0,0.9690051284443818
691,6e49c17c51db5a5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
692,835d02f9df8d5117,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
693,1ec907a74cbb54cd,True,1.0,1.0,0.7243720067994456,1.0,1.0,1.0,0.8851550028331023
694,2ba3f7adca335912,True,1.0,1.0,0.968980439308627,1.0,1.0,1.0,0.9870751830452612
695,901722c88ebf50ea,True,1.0,1.0,0.8102153626350282,1.0,1.0,1.0,0.9209230677645951
696,de205067b0165547,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
697,4a681a6497d35e68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
698,785a51e5263b5bec,True,1.0,1.0,0.7823141366011089,1.0,1.0,1.0,0.9092975569171288
699,85c5f81a8dec5628,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
700,0c77bbb199f3589f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
701,d780d3a3f10d567b,True,1.0,1.0,0.9653662273832867,1.0,1.0,1.0,0.9855692614097027
702,bd646d9caaef57d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
703,ec7ca545f4055a2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
704,d3badb5f8c125e12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
705,8635c0dd984c51f3,True,1.0,1.0,0.9755369597471515,1.0,1.0,1.0,0.9898070665613131
706,2cde4f39412a556d,True,1.0,1.0,0.9124315293955049,1.0,1.0,1.0,0.963513137248127
707,fda70850d06c51a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
708,f590f07cbcc15388,True,1.0,1.0,0.72408565693213,1.0,1.0,1.0,0.8850356903883876
709,7e082b46989356a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
710,21e4dfb3741d529f,True,1.0,1.0,0.8258842709183672,1.0,1.0,1.0,0.9274517795493198
711,33bfb486ff965e4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
712,fbe786c417ca5245,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
713,dbf083df3f5c55d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
714,bd377bbe5b695df0,True,1.0,1.0,0.874006599607638,1.0,1.0,1.0,0.947502749836516
715,685e5e9083185108,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
716,a0e9cbedca0a56b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
717,97bbc33ac7d4586d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
718,67c2aef1f35a523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
719,95ccb71300195f57,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
720,ba0dffc45509514e,True,1.0,1.0,0.7817171986953159,1.0,1.0,1.0,0.9090488327897149
721,473a047c10f45ef3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
722,368cb65e8fef57b7,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
723,9b3a284d78f458f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
724,ab6e020759565f9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
725,13fcb47bb63951e7,True,1.0,1.0,0.7909361638882586,1.0,1.0,1.0,0.9128900682867744
726,7c7ce7ea08b15930,True,1.0,1.0,0.8682336082780403,1.0,1.0,1.0,0.9450973367825167
727,4606b66d9fe75354,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
728,ee545028f8a85e6f,True,1.0,1.0,0.9274129435779705,1.0,1.0,1.0,0.9697553931574877
729,33c925ac7b905e8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
730,c404e4b4b7a455d3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
731,d5407856a57357ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
732,534431abbbd75d4f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
733,15454d7562d45fe6,True,1.0,1.0,0.9114113760946055,1.0,1.0,1.0,0.9630880733727523
734,ac28e0768c6a5821,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
735,b72042b4093250c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
736,37837c3f78625095,True,1.0,1.0,0.884135985688921,1.0,1.0,1.0,0.9517233273703839
737,ef90f66b5d465ebf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
738,4b9402651fd85547,True,1.0,1.0,0.9869392154349083,1.0,1.0,1.0,0.9945580064312117
739,26b80207f01e593f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
740,8c1e2438ad5f514a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
741,8c9cbf03c46b5ddc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
742,b2c0a19be09f5b76,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
743,4a4ce3ba90ad5614,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
744,253c33ffe10a5aa7,True,1.0,1.0,0.9552925968146054,1.0,1.0,1.0,0.981371915339419
745,e22c4b8440c759b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
746,3e77b33549485e34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
747,548b6b9700f25610,True,1.0,1.0,0.8646402566847117,1.0,1.0,1.0,0.9436001069519632
748,282d1f01eef856f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
749,1e241714a35658ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
750,29143e2319415eec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
751,29efe3c61a4a580f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
752,305634c7b587567f,True,1.0,1.0,0.8162945329465996,1.0,1.0,1.0,0.9234560553944166
753,6136d15f12905f36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
754,e3ce6f2ef9765b9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
755,9bfe6fa481105f43,True,1.0,1.0,0.7585532653095073,1.0,1.0,1.0,0.8993971938789613
756,7f92403d0c6e5b5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
757,7e5bb23808a850ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
758,b9182baaae3b5ab2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
759,e76485315c2c5028,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
760,8c867708395f5374,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
761,9b58f5bd4e995a93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
762,33c05d622bbe59a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
763,85b1968fa2fd5552,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
764,495a149c042a5636,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
765,93d4ab80a0cf5f01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
766,31cda9ad4b8257b9,True,1.0,1.0,0.8583653125562797,1.0,1.0,1.0,0.9409855468984499
767,5d3e45ad38ef5b9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
768,697882c22eb65ca7,True,1.0,1.0,0.9710195761724131,1.0,1.0,1.0,0.9879248234051721
769,e6ff81ab83355450,True,1.0,1.0,0.9297913687071085,1.0,1.0,1.0,0.9707464036279619
770,28871fc023c85fe6,True,1.0,1.0,0.9622466425168658,1.0,1.0,1.0,0.9842694343820274
771,26e6818bd14d52a5,True,1.0,1.0,0.7193060935870976,1.0,1.0,1.0,0.8830442056612906
772,ee8e4ad158ef5a8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
773,e18ca78f3c5f5a04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
774,4356c31443585d79,True,1.0,1.0,0.9224084076391156,1.0,1.0,0.0,0.9676701698496316
775,8e0ecc2622425ef0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
776,b0a7f01e57205fb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
777,b667e90bf3055cea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
778,2b4e72f733d35e89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
779,6469176632cf52a0,True,1.0,1.0,0.9434270485218464,1.0,1.0,1.0,0.9764279368841026
780,2313aa310e16503d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
781,49d613966f25569b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
782,ed5b36731bad5a32,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
783,e0164d976037592c,True,1.0,1.0,0.8799371522453717,1.0,1.0,1.0,0.9499738134355716
784,2087ff145dae502d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
785,0393e11b085a5cc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
786,68188bae28595f7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
787,ada62613f2ce5a33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
788,9e10e31698a650a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
789,1a1b315baec45bc3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
790,f9df92352a5f53f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
791,419ff14e34c45d7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
792,08b29b05bc4650f8,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
793,9e9da0b49c475ca1,True,1.0,1.0,0.8085942531759601,1.0,1.0,1.0,0.9202476054899833
794,b5b422189a075a27,True,1.0,1.0,0.9030857431394358,1.0,1.0,1.0,0.9596190596414317
795,076e4afb95d057cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
796,0b1a626ef31150b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
797,5f3fbfc334c0579c,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
798,2649dcc8a1725fb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
799,1bf819f13d1c562f,True,1.0,1.0,0.7613485984561891,1.0,1.0,1.0,0.9005619160234121
800,35ceec8930305499,True,1.0,1.0,0.9130623618655287,1.0,1.0,1.0,0.9637759841106369
801,3aa9d1c9ceb35906,True,1.0,1.0,0.7624621086360162,1.0,1.0,1.0,0.90102587859834
802,76ec850d346b5ca7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
803,b27f68fe02b059ca,True,1.0,1.0,0.9686209505963924,1.0,1.0,1.0,0.9869253960818302
804,9e0633fbdeac55bb,True,1.0,1.0,0.9972206339706816,1.0,1.0,1.0,0.9988419308211173
805,7145c064885a53c4,True,1.0,1.0,0.8329173569376489,1.0,1.0,1.0,0.9303822320573537
806,de31419c6502517b,True,1.0,1.0,0.9181661796091065,1.0,1.0,1.0,0.9659025748371276
807,a76311c957b05f8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
808,84204f2655e4500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
809,f1b802f6e9a559af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
810,9326163d4c9c5d16,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
811,33b5a72931215b30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
812,5380625bddba59a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
813,da01de71bce95578,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
814,b4c9294d8e3952b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
815,d1e9fac71909545f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
816,5aafc350fc705533,True,1.0,1.0,0.7895628348133249,1.0,1.0,1.0,0.9123178478388855
817,556118fe6e455038,True,1.0,1.0,0.7622261783867958,1.0,1.0,1.0,0.9009275743278317
818,efcc43b333075098,True,1.0,1.0,0.8983102142341778,1.0,1.0,1.0,0.9576292559309074
819,a4778444628f5c49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
820,60b5ba011ea65e68,True,1.0,1.0,0.8423036866628898,1.0,1.0,1.0,0.9342932027762041
821,21146ac996365854,True,1.0,1.0,0.7391848636185115,1.0,1.0,1.0,0.8913270265077132
822,b043b68462d7540c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
823,e344674ba93250b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
824,cc4a4dc2afc75aed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
825,24dd5bba8f2f5c53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
826,cab75d9e74eb52a1,True,1.0,1.0,0.9373714183090407,1.0,1.0,1.0,0.9739047576287669
827,613770d7f39051be,True,1.0,1.0,0.9111970396538615,1.0,1.0,1.0,0.9629987665224423
828,cf05c9f4f6e55af3,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
829,6f7a20c618a9573e,True,1.0,1.0,0.98411930880789,1.0,1.0,1.0,0.9933830453366208
830,34c872c16eb0577c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
831,9d87610ffed85509,True,1.0,1.0,0.9857097128092827,1.0,1.0,1.0,0.9940457136705344
832,97fcdcd35af7563b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
833,d63949c1e1a25eab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
834,52cb0688ae7c5bed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
835,571bb034360052d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
836,77b5e5af1c1057fc,True,1.0,1.0,0.8831724847419421,1.0,1.0,1.0,0.9513218686424759
837,7bc20084dcb15f05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
838,d81e608168615b51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
839,43162b00fe4550b8,True,1.0,1.0,0.6381705515668772,1.0,1.0,1.0,0.849237729819532
840,7498dbe0e2b65539,True,1.0,1.0,0.8373612543285751,1.0,1.0,1.0,0.9322338559702397
841,f35c6a6f6a1157b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
842,1c7ccdd40a3f505a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
843,2c67391395c65d6a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
844,6b5a3fa1663e5a8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
845,f8de050af1de5ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
846,0456452c8a13546c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
847,210e056a17d1522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
848,19488eb3301f5d26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
849,08ac82bf0eeb5661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
850,26cc0e92707756f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
851,e50483d19a4b5489,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
852,0c54c8dfbe56567f,True,1.0,1.0,0.8333062387924456,1.0,1.0,1.0,0.930544266163519
853,dfe53c7f74e5554c,True,1.0,1.0,0.7102300437033463,1.0,1.0,1.0,0.8792625182097277
854,9a8acc75f4c05ace,True,1.0,1.0,0.9028138795965053,1.0,1.0,1.0,0.9595057831652105
855,b1f17d9960f35562,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
856,7fad5a0c8cdd5fc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
857,83fd1c194c0c5441,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
858,cd96f8a73c7a5d07,True,1.0,1.0,0.7895774039905032,1.0,1.0,1.0,0.9123239183293763
859,3d17efc5625f5c4f,True,1.0,1.0,0.7822973228311478,1.0,1.0,1.0,0.909290551179645
860,228dbe4bb59c537b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
861,29c5b3febc2f5704,True,1.0,1.0,0.8877143002162461,1.0,1.0,1.0,0.9532142917567693
862,024d012881be5995,True,1.0,1.0,0.7572724214736545,1.0,1.0,1.0,0.8988635089473561
863,c37a081992495a0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
864,c09cdf83367d5d3f,True,1.0,1.0,0.7857190497223893,1.0,1.0,1.0,0.9107162707176623
865,e10fd359f695575f,True,1.0,1.0,0.8545210839511351,1.0,1.0,1.0,0.9393837849796397
866,8b3423345f3657b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
867,4158d702c66351d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
868,3a8a3a691f4450b5,True,1.0,1.0,0.8791396842952415,1.0,1.0,1.0,0.9496415351230173
869,6a3518e83ad751f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
870,833189ada8fa5ba2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
871,c5f7658763815835,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
872,609d74e2399c53ad,True,1.0,1.0,0.6591990822190157,1.0,1.0,1.0,0.8579996175912564
873,c8bf5f09438e5507,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
874,fdfad1317cd75455,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
875,33c848df67305ec1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
876,2055bd0e7a885e4a,True,1.0,1.0,0.8697298236351511,1.0,1.0,1.0,0.9457207598479797
877,a7f3d88fe5e5534e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
878,c9ca538cb3235e43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
879,eb5ef679c80959fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
880,054743e97abd5b9c,True,1.0,1.0,0.9064517216116865,1.0,1.0,1.0,0.961021550671536
881,c7440ee97f0b5e75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
882,090af86f693c507b,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
883,4e0667aa6ead5e7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
884,58857855de47556e,True,1.0,1.0,0.9524012191502685,1.0,1.0,1.0,0.9801671746459452
885,b5d0bfdf09375423,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
886,ec2200402d965ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
887,04f569ff8cb3504d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
888,f962927ff5dc518c,True,1.0,1.0,0.7943160839868415,1.0,1.0,1.0,0.9142983683278506
889,d9b28b3ee70e57f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
890,975e6554112f5a46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
891,b022d508550251bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
892,dc8fc926ef0451f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
893,6884907db45c5cad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
894,197f2dea642850e7,True,1.0,1.0,0.6749498741240572,1.0,1.0,1.0,0.8645624475516905
895,1ab2fedfbb4b5c2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
896,30dafbb048775d29,True,1.0,1.0,0.8247829150594419,1.0,1.0,1.0,0.9269928812747675
897,a4ed82240b64533a,True,1.0,1.0,0.8045805794909177,1.0,1.0,1.0,0.918575241454549
898,326760711b775740,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
899,0af464147919575d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
900,a371624958cb52ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
901,1b736bfe747b5987,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
902,7684ff2627555f4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
903,3c93f87b0bb0561d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
904,e1f6c044f4235462,True,1.0,1.0,0.712246076012132,1.0,1.0,1.0,0.8801025316717217
905,0aa8c67f04b75a41,True,1.0,1.0,0.9591953954994934,1.0,1.0,1.0,0.9829980814581223
906,b5cc4dfa26465b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
907,218adf8c450058eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
908,b2cc98272c505ed6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
909,242d17bd2af15992,True,1.0,1.0,0.7982949430571357,1.0,1.0,1.0,0.9159562262738065
910,2115792748a75f88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
911,765dacfed4925185,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
912,93e2f4fc13a35269,True,1.0,1.0,0.9753710255669932,1.0,1.0,1.0,0.9897379273195804
913,a572d70690f75ad4,True,1.0,1.0,0.8421585945616576,1.0,1.0,1.0,0.9342327477340241
914,1ceec301ab6552b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
915,f92ecd09fdf45404,True,1.0,1.0,0.8835785905457518,1.0,1.0,1.0,0.9514910793940633
916,dc39ce9c251551bb,True,1.0,1.0,0.9792287863356883,1.0,1.0,1.0,0.9913453276398702
917,f1b8c54a906f525e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
918,5bd8cf3fa67a524f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
919,fe703fbf263151f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
920,c3c6442b2f525269,True,1.0,1.0,0.94247883856639,1.0,1.0,1.0,0.9760328494026626
921,b133316a0e795993,True,1.0,1.0,0.8382085005449526,1.0,1.0,1.0,0.9325868752270635
922,ab2b84d310be5bed,True,1.0,1.0,0.86336409477607,1.0,1.0,1.0,0.9430683728233625
923,7ccfef5040b359df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
924,5fe40d882c3b545f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
925,4ba0a7c883e85b4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
926,734ef653644c55b9,True,1.0,1.0,0.9843652365031617,1.0,1.0,0.0,0.9934855152096507
927,ae05160436d45a62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
928,54169f6efe825b79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
929,b4aeb4bbd9035964,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
930,cc853dd8697f51b3,True,1.0,1.0,0.7998287224553509,1.0,1.0,1.0,0.9165953010230629
931,2601ffe0d2a056be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
932,11094634534c53fd,True,1.0,1.0,0.9576463047803584,1.0,1.0,1.0,0.982352626991816
933,7c7dc37236745d94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
934,18176fbd46ba5000,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
935,c5dfe79ae983556a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
936,190c8d0cece45af1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
937,e7d1f889fc4d5309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
938,a41f538fa8e25be0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
939,6cfeeb3aab5b5681,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
940,4907817195ff5d6f,True,1.0,1.0,0.9664517845765043,1.0,1.0,1.0,0.9860215769068766
941,6ec94adda61e5483,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
942,4a71a24c376f5388,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
943,391cdfaec8fc5088,True,1.0,1.0,0.8420849308698232,1.0,1.0,1.0,0.9342020545290929
944,8c5a5e3a57535abf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
945,52bffad1e6895ff1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
946,70becaf36f845b1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
947,44f736cbb0365616,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
948,4102a6399acf528b,True,1.0,1.0,0.8395085070711836,1.0,1.0,1.0,0.9331285446129932
949,08ebfd6fbc145517,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
950,a8a10f07becb5a55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
951,19cee80b71525f86,True,1.0,1.0,0.9758082491413538,1.0,1.0,1.0,0.9899201038088975
952,5ae3a0ab54a950d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
953,d715fbc6ea0551f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
954,cf7045e0db215eea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
955,e0388cc13b635cd7,True,1.0,1.0,0.8044772196062888,1.0,1.0,1.0,0.9185321748359536
956,52c1d14554bb51f5,True,1.0,1.0,0.9166094707766915,1.0,1.0,1.0,0.9652539461569548
957,616812339ccb533e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
958,10ffaee1fe81544d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
959,a75ca6ddabc1541b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
960,2eb2bc9d3b35584f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
961,088b38f5e629514b,True,1.0,1.0,0.9848711337576004,1.0,1.0,1.0,0.9936963057323336
962,3e543e1eac325854,True,1.0,1.0,0.7377069339522584,1.0,1.0,1.0,0.8907112224801077
963,cb8822d19cc45d85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
964,5dae1d43c2e55113,True,1.0,1.0,0.9349884354625081,1.0,1.0,1.0,0.9729118481093785
965,54b907a5a03b51ef,True,1.0,1.0,0.9565375785126052,1.0,1.0,1.0,0.9818906577135854
966,e7cfffa4e8dd53a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
967,c2cf2b10f7e953c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
968,ca4be8d422eb5f56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
969,14fe69db03425780,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
970,dc9bf97cb9e151ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
971,c6c94bd6691c5008,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
972,3af1019a97d959fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
973,ebfb953d479d5982,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
974,19efcf474dd85579,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
975,69610203b8c35c96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
976,9a89dccc70835d69,True,1.0,1.0,0.7692033124751559,1.0,1.0,1.0,0.9038347135313151
977,fe800ded24045b44,True,1.0,1.0,0.9895066756227189,1.0,1.0,1.0,0.9956277815094662
978,2d4d48a048615f9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
979,ff1a305b2c1752af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
980,e0b92501aa5051b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
981,e377a0a97c895d9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
982,8fb11d5808355072,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
983,54e1cb577c0a5f7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
984,868e873c94b75b38,True,1.0,1.0,0.9657169846868263,1.0,1.0,1.0,0.9857154102861777
985,20f825e0d33a5160,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
986,f40f57ad82885f04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
987,fe71d216396c5ab3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
988,873a21c038f45eef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
989,1c8804a52fc0553c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
990,397c45f99a265c17,True,1.0,1.0,0.9403682258731085,1.0,1.0,1.0,0.9751534274471285
991,43c8e05e697f5abe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
992,720c4f312c0f529e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
993,3f2cec87b5ad5d96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
994,6d26431aced45f83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
995,945dafbf488554b7,True,1.0,1.0,0.9719476277172583,1.0,1.0,1.0,0.9883115115488575
996,59a1d448fbdf53f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
997,7e647d942b9f57ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
998,2243d4e976fb5b77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
999,ef0b98c7837e5e4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1000,5218653349a6502a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1001,b614d476ea185810,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1002,8569121235665be9,True,1.0,1.0,0.9230550844142467,1.0,1.0,1.0,0.9679396185059361
1003,435eadb0f1fe5b49,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1004,6ff86f7f95cb502a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1005,a9152eadc70058ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1006,12d283af921a5f09,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1007,4a919f7ea2f65200,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1008,3f3d9b32f2fa53ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1009,05929f9dc5d152a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1010,491dce963f7f5b57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1011,06cfef4de99d5ead,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1012,e41f13ed67485c54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1013,ae145d614988581c,True,1.0,1.0,0.8647328214931591,1.0,1.0,1.0,0.9436386756221496
1014,715cff26bcee5d6a,True,1.0,1.0,0.9961454986029551,1.0,1.0,1.0,0.9983939577512313
1015,feff00cef4985d6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1016,b49e63992eee56b1,True,1.0,1.0,0.8147883446777251,1.0,1.0,1.0,0.9228284769490521
1017,69976d75e3a5521e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1018,61720db8cab2508a,True,1.0,1.0,0.7640801452933622,1.0,1.0,1.0,0.901700060538901
1019,c87001c4251e559a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1020,fae990c38c515aa9,True,1.0,1.0,0.6493973758248157,1.0,1.0,1.0,0.8539155732603398
1021,7bacd3cec5df553f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1022,0cbeffce57295a2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1023,8a5809217c605979,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1024,4ae68544ec0f502c,True,1.0,1.0,0.9444966789778112,1.0,1.0,1.0,0.9768736162407547
1025,88ac42d0eaca5c57,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1026,df284ad97ad55a31,True,1.0,1.0,0.8052846719400968,1.0,1.0,1.0,0.9188686133083737
1027,e54d6de2e70157b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1028,d54e58ba5e575ac0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1029,490475b585895e0e,True,1.0,1.0,0.9602160988815429,1.0,1.0,1.0,0.9834233745339761
1030,14d112b14e9a5d5c,True,1.0,1.0,0.8612915072176535,1.0,1.0,1.0,0.9422047946740223
1031,a541237b06645d49,True,1.0,1.0,0.9572951404371071,1.0,1.0,1.0,0.9822063085154613
1032,bed45577041051b8,True,1.0,1.0,0.7784737021714452,1.0,1.0,1.0,0.9076973759047688
1033,45e8b10f95925c47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1034,1434146a1ab75426,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1035,59c00a21c1315d9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1036,108fd8b55b1952af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1037,1979ed31b57b59ea,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1038,98527843384f5f43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1039,a6b457a7eb6a5cde,True,1.0,1.0,0.9709863516888088,1.0,1.0,1.0,0.987910979870337
1040,f4e2ec6e37535056,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1041,fda9b858e7e4588f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1042,25c3b9fa44c058a6,True,1.0,1.0,0.7914648504520712,1.0,1.0,1.0,0.9131103543550297
1043,f8fd766eb013577f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1044,03f248caa9c35a98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1045,8c7db74b9aef5a9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1046,869f688594fc58c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1047,9ed85925d375504b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1048,2d4d907377f35695,True,1.0,1.0,0.8353823776443413,1.0,1.0,1.0,0.9314093240184755
1049,31602c26eedc5f7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1050,351226f263825b4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1051,a3399fc1f78b55f2,True,1.0,1.0,0.7426330004792626,1.0,1.0,1.0,0.8927637501996927
1052,a7c6cc3a1840584f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1053,f980b34746d45868,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1054,4655358777d95867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1055,3166dd05c45f59e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1056,8872d388cf435f07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1057,40ef82b4d5735701,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1058,240f44eb30c7500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1059,dcb8fbfc6c1d5fd6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1060,e08a526c85475c4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1061,bdffdc5fc2fa542b,True,1.0,1.0,0.7999556512138669,1.0,1.0,1.0,0.9166481880057779
1062,c4808a6f1f7f5470,True,1.0,1.0,0.9680417782999379,1.0,1.0,1.0,0.9866840742916407
1063,963a72ef9c615033,True,1.0,1.0,0.9849270614013044,1.0,1.0,1.0,0.9937196089172101
1064,315ade412d0f5304,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1065,a161122c95815233,True,1.0,1.0,0.5990141807537998,1.0,1.0,1.0,0.8329225753140833
1066,e67729beeaa95c34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1067,82e84851ea985ba8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1068,d73cabbfed045bf2,True,1.0,1.0,0.8782603117543166,1.0,1.0,1.0,0.949275129897632
1069,d57dda19866556c3,True,1.0,1.0,0.9874093068658433,1.0,1.0,1.0,0.994753877860768
1070,994c2c1c459b5cc8,True,1.0,1.0,0.8122618074343352,1.0,1.0,1.0,0.9217757530976396
1071,984c4c329ba05bd2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1072,d65373ac727f541f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1073,7fb4ab2c7e8c527f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1074,b27e2139fbb959fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1075,0a8ba5b315e555ab,True,1.0,1.0,0.8907439633672637,0.0,1.0,1.0,0.5378099847363599
1076,a03c5e53159f54c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1077,0d145fab90475c8f,True,1.0,1.0,0.9410736356854895,1.0,1.0,1.0,0.9754473482022874
1078,1407c7f0f32a5738,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1079,1cf59919c4f15605,True,1.0,1.0,0.8372160621736524,1.0,1.0,1.0,0.9321733592390219
1080,381a23cb547c53fd,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1081,0536ffc8d9555b0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1082,0497454a0d735bc1,True,1.0,1.0,0.7992772439833437,1.0,1.0,1.0,0.9163655183263932
1083,39e708ddd82155ea,True,1.0,1.0,0.8769201722433291,1.0,1.0,1.0,0.9487167384347205
1084,4dd817ed8b515ab1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1085,f512480c969a5eab,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1086,2cd1545c4c835ead,True,1.0,1.0,0.8340019040366264,1.0,1.0,1.0,0.9308341266819277
1087,e1c0081536575390,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1088,9b7eb62d80db55e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1089,608f33b279a15cfc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1090,88fb8b083a2d56c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1091,1bf45a481f1d52e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1092,0f65bd2bac90534a,True,1.0,1.0,0.9882434882580208,1.0,1.0,1.0,0.9951014534408419
1093,4e5e09ac14395d70,True,1.0,1.0,0.8329796394093376,1.0,1.0,1.0,0.9304081830872241
1094,135b319cf4b1584c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1095,6717940e53d45558,True,1.0,1.0,0.9828054508970882,1.0,1.0,1.0,0.9928356045404533
1096,535e19c081ec5c28,True,1.0,1.0,0.9390081635469771,1.0,1.0,1.0,0.9745867348112404
1097,4bda94d100d65f0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1098,52de85cf514f5afd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1099,6e6c19ea921f550d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1100,1090e431ffef512f,True,1.0,1.0,0.9703035319872013,1.0,1.0,1.0,0.987626471661334
1101,dce2c9983a00588e,True,1.0,1.0,0.7844440184543766,1.0,1.0,1.0,0.9101850076893235
1102,ac24fb00e61a5da2,True,1.0,1.0,0.8490280097275344,1.0,1.0,1.0,0.9370950040531394
1103,1074509550cc5bf8,True,1.0,1.0,0.9526060665037188,1.0,1.0,1.0,0.9802525277098829
1104,1e01550fc9d656d8,True,1.0,1.0,0.8465733325072139,1.0,1.0,1.0,0.9360722218780057
1105,ac0f18be77bd585c,True,1.0,1.0,0.7278502920702806,1.0,1.0,1.0,0.886604288362617
1106,899ed9ca42d750c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1107,10c9b6cd8a2e55f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1108,1c3d4987efaf5aae,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1109,c42677f7e56f5c3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1110,6e67504ab65f5314,True,1.0,1.0,0.8034088311392422,1.0,1.0,1.0,0.9180870129746843
1111,326a8c0625d856cc,True,1.0,1.0,0.6405673921293421,1.0,1.0,1.0,0.8502364133872259
1112,c72c3c003bc95aab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1113,5bd2bc00e2d358e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1114,01c4dab17c975e13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1115,fbc9981c30745684,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1116,cdec001a2536542c,True,1.0,1.0,0.8871400772618762,1.0,1.0,1.0,0.9529750321924485
1117,e16ed6e841ee58cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1118,6097ef5cbbfd5dd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1119,7a90cd45ef505058,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1120,5b21d7acaa545a46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1121,c9e5306d839d5427,True,1.0,1.0,0.992818467776929,1.0,1.0,1.0,0.9970076949070537
1122,d4f972826d645ca8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1123,4d0c174b077e5603,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1124,16a40c5db95c5467,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1125,0578756b879c55d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1126,03ec8e118cb0541d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1127,397a31d685fc5af7,True,1.0,1.0,0.864177488262825,1.0,1.0,1.0,0.9434072867761771
1128,ca009ab283bc5484,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1129,77ee60147e0e55b7,True,1.0,1.0,0.9704243275379387,1.0,1.0,1.0,0.9876768031408077
1130,a6e683b6f2a557a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1131,f4d95a784b725915,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1132,7fc1ce68acb7562c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1133,c236972435215288,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1134,cddadd26002959f4,True,1.0,1.0,0.8956486879404143,1.0,1.0,1.0,0.9565202866418393
1135,a7ad6a154d2051bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1136,d66904f908405550,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1137,9a524d13e6795a95,True,1.0,1.0,0.9841504412044116,1.0,1.0,1.0,0.9933960171685049
1138,31cacaff4fa25b87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1139,59159c92e5d9571d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1140,850551ecc7a35ebf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1141,58d75e229a0e52bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1142,a6d4b1f4870852a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1143,dfeb840d983e55ca,True,1.0,1.0,0.7820983425977313,1.0,1.0,1.0,0.9092076427490546
1144,ccb2ae93b23b5826,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1145,9bfa838de21f5d25,True,1.0,1.0,0.9640061912825362,1.0,1.0,1.0,0.9850025797010566
1146,8c731225bf685391,True,1.0,1.0,0.9336424581066183,1.0,1.0,1.0,0.972351024211091
1147,d9fdaff6c17659bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1148,1bddf6b0b25e5de4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1149,f7b7dcf856ce587d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1150,5feede5c5a3c5116,True,1.0,1.0,0.5287047596515606,0.0,1.0,1.0,0.3869603165214836
1151,aba1622c877f51bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1152,5ca7353cbe4a5cf7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1153,449f88cb93fe53d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1154,13336a542595599f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1155,b354451e4f8859f9,True,1.0,1.0,0.976262870572064,1.0,1.0,1.0,0.9901095294050267
1156,7b263d7980f55503,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1157,cdb1d43f01565d9c,True,1.0,1.0,0.9421839439716786,1.0,1.0,1.0,0.975909976654866
1158,7fdfa29d75525f46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1159,de83f2c537565ca8,True,1.0,1.0,0.874290194356588,1.0,1.0,1.0,0.947620914315245
1160,e5b0b2c83a395163,True,0.5,1.0,1.0,1.0,1.0,1.0,0.5
1161,dedf2d5568c758ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1162,7fd97ff49f5b5761,True,1.0,1.0,0.8052976835737873,1.0,1.0,1.0,0.9188740348224114
1163,e52c457d50455d0c,True,1.0,1.0,0.7213436285151879,1.0,1.0,1.0,0.883893178547995
1164,3968f1bc11085a70,True,1.0,1.0,0.7793929389397188,1.0,1.0,1.0,0.9080803912248828
1165,4020785f2bf55d0b,True,1.0,1.0,0.9520385591280515,1.0,1.0,1.0,0.9800160663033548
1166,e9a26f1753a85a88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1167,0ba42ee3c2555502,True,1.0,1.0,0.84948539196391,1.0,1.0,1.0,0.9372855799849624
1168,e1d5cb7ac38f5038,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1169,2b760b8260af515c,True,1.0,1.0,0.8426658165295572,1.0,1.0,1.0,0.9344440902206488
1170,79e5694685065280,True,1.0,1.0,0.9577321610497779,1.0,1.0,1.0,0.9823884004374074
1171,29d982d97d135311,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1172,563cd0d9beb7563a,True,1.0,1.0,0.8565525704332685,1.0,1.0,1.0,0.9402302376805286
1173,cd8518ca186155f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1174,6545ddda66325e39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1175,56886aeb0f685bea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1176,206ccbdfb1e25bf2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1177,551ce60633b65fd0,True,1.0,1.0,0.9534086807241241,1.0,1.0,1.0,0.9805869503017184
1178,9e991901a49a55ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1179,3d2f4a8fb8b55572,True,1.0,1.0,0.8544124326329063,1.0,1.0,1.0,0.9393385135970442
1180,76375396b08e5143,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1181,a354ac8030d55e5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1182,8a88b869e2ca552d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1183,1316af62e13e5dd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1184,4a9901b941be5695,True,1.0,1.0,0.834498378326477,1.0,1.0,1.0,0.9310409909693654
1185,a4c23fa815945fe3,True,1.0,1.0,0.9730696176123677,1.0,1.0,1.0,0.9887790073384864
1186,065ec41ed01d59ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1187,b677a8a95c395ad2,True,1.0,1.0,0.9864962138429106,1.0,1.0,1.0,0.9943734224345461
1188,3c58a86242fe5671,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1189,9568c56631be548e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1190,0c5365f52bac5785,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1191,4d5a01dea92b5867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1192,2c0e25d51b0b5e31,True,1.0,1.0,0.7895269374592537,1.0,1.0,1.0,0.9123028906080224
1193,fe55e4c568a753a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1194,974d5c00402f55aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1195,2025f4a272e15733,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1196,dbfc9f81daf956a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1197,17c5c685420d5729,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1198,ff8fade989aa5bb8,True,1.0,1.0,0.8908827884639863,1.0,1.0,1.0,0.9545344951933276
1199,812464919a4f5362,True,1.0,1.0,0.8738314213081516,1.0,1.0,1.0,0.9474297588783965
1200,4d1e72e6a45853c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1201,378d79a6bf715912,True,1.0,1.0,0.8365974707558083,1.0,1.0,1.0,0.9319156128149201
1202,5a454b4d1c535366,True,1.0,1.0,0.8049736144685906,1.0,1.0,1.0,0.9187390060285794
1203,066c0c3f45915cba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1204,29be20efdac25f74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1205,b191eb9b8de25005,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1206,e9c2ed7aa8275015,True,1.0,1.0,0.9945223698472836,1.0,1.0,1.0,0.9977176541030349
1207,5a7633ce22365440,True,1.0,1.0,0.7698788831243928,1.0,1.0,1.0,0.9041162013018303
1208,c8dd0a6b741e58b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1209,78b4153a6d3e5b33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1210,0b5b1309df2f5627,True,1.0,1.0,0.8050658602849199,1.0,1.0,1.0,0.9187774417853832
1211,2d060a1354d4545e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1212,c9b12b21fa7c57fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1213,89e8716cd98f54a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1214,c4f21fef5b86535b,True,1.0,1.0,0.9564660953523627,1.0,1.0,1.0,0.9818608730634845
1215,98017c16248a5f54,True,1.0,1.0,0.9436943021135437,1.0,1.0,1.0,0.9765392925473098
1216,79596c3c8ac45e5e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1217,358d973661955d68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1218,b1899626476e5293,True,1.0,1.0,0.9827530461507256,1.0,1.0,1.0,0.992813769229469
1219,b770bd5be66d5339,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1220,9056de7dce5a50d3,True,1.0,1.0,0.7443568382255629,1.0,1.0,1.0,0.8934820159273178
1221,0c318d7923d15b78,True,1.0,1.0,0.9542254927238326,1.0,1.0,1.0,0.9809272886349302
1222,4e54c991bd0259cb,True,1.0,1.0,0.928315008235827,1.0,1.0,1.0,0.9701312534315946
1223,4b0be4847dd45b5c,True,1.0,1.0,0.9790059873814491,1.0,1.0,1.0,0.9912524947422705
1224,0854af027e06530a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1225,385e44b3382350f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1226,583f7d0d8b27513c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1227,2b006c0fae365892,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1228,06e62670ddb152d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1229,56f5294b63df53b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1230,fd8299e81b435b94,True,1.0,1.0,0.8291940639993189,1.0,1.0,1.0,0.9288308599997163
1231,19d3dfdf0d2d5b6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1232,4db7ecab510656e1,True,1.0,1.0,0.9045302447359278,1.0,1.0,1.0,0.9602209353066365
1233,43ebecce459052f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1234,619d1afc63c35621,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1235,0530c20c3c71533a,True,1.0,1.0,0.898329730439677,1.0,1.0,1.0,0.9576373876831988
1236,fac5b39e58445a31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1237,fe61cae0e4ae5f1a,True,1.0,1.0,0.9229562296713706,1.0,1.0,1.0,0.9678984290297378
1238,d484aff53cd1589f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1239,ab40048b88b257c3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1240,21cef59c18245d4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1241,daf715295e7d576b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1242,e0307c8f17145414,True,1.0,1.0,0.8797735369502747,1.0,1.0,1.0,0.9499056403959477
1243,110bec4c6d2153d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1244,2dbaea2c3ad8531f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1245,47af60921ec65144,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1246,f02b15cc225b5d9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1247,48271cdeceb35236,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1248,08e8092f5e66571f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1249,87fa0c79b31c563a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1250,aad72be88eab564c,True,1.0,1.0,0.9677290130863169,1.0,1.0,1.0,0.9865537554526321
1251,1d0dfd09b8185201,True,1.0,1.0,0.939099956743947,1.0,1.0,1.0,0.9746249819766447
1252,0c8b9f08bfa25dc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1253,40c362dd278b5280,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1254,77072386dfbb5af8,True,1.0,1.0,0.9823621152303561,1.0,1.0,0.0,0.9926508813459817
1255,bff29edb43425586,True,1.0,1.0,0.944589485754432,1.0,1.0,1.0,0.9769122857310134
1256,e779c1cc4ae45a84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1257,1108eba0b4415340,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1258,b7bbef1569ca526e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1259,3968adecd59c551e,True,1.0,1.0,0.8212231244603916,1.0,1.0,1.0,0.9255096351918298
1260,ac45c0d29f1e5d76,True,1.0,1.0,0.928214866868336,1.0,1.0,1.0,0.9700895278618068
1261,c50b9b8950ba5347,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1262,9116e9726a6f59cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1263,61046515c9885bf5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1264,09779eb483435cab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1265,bb9c441a4c2b5791,True,1.0,1.0,0.9242399842799798,1.0,1.0,1.0,0.9684333267833249
1266,77868241ec115a11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1267,ea8b66a838c75042,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1268,b7205dc330035bf4,True,1.0,1.0,0.9544285339806902,1.0,1.0,1.0,0.9810118891586209
1269,7dfae2f3b33a5d6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1270,30d639fe2d5057e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1271,a28e921b642a5936,True,1.0,1.0,0.9798671794959047,1.0,1.0,1.0,0.9916113247899604
1272,3e1dd9067b365a42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1273,cd3b1de5d5d759e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1274,b3b8a7989ba5519f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1275,a366d90f10ca5866,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1276,ef7822ee7fa35042,True,1.0,1.0,0.8357810227553976,1.0,1.0,1.0,0.9315754261480823
1277,463c7c8c669d57cf,True,1.0,1.0,0.830467899270373,1.0,1.0,1.0,0.9293616246959887
1278,ad8ac16631a15da5,True,1.0,1.0,0.7706418242940655,1.0,1.0,1.0,0.9044340934558606
1279,54e57dfcbf295398,True,1.0,1.0,0.9825973475662048,1.0,1.0,1.0,0.9927488948192519
1280,b4eb56fcd01857bb,True,1.0,1.0,0.9657230037092523,1.0,1.0,1.0,0.9857179182121886
1281,c576010dd74157a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1282,18b76ccc45d25f5c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1283,748a5531d6415e0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1284,143420292ce554f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1285,f1002f2d240c514e,True,1.0,1.0,0.859430989554557,1.0,1.0,1.0,0.9414295789810655
1286,d6641a8596f25d47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1287,a6fd750fe57d5bb9,True,1.0,1.0,0.9685454943686567,1.0,1.0,1.0,0.9868939559869402
1288,eb430bd4f0095c28,True,1.0,1.0,0.7179161500861314,1.0,1.0,1.0,0.882465062535888
1289,30f09e001cf55013,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1290,ce27f725951058f3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1291,1693d395bec753ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1292,e3082eaad29750fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1293,291e2af79c2258d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1294,6b363ffce294521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1295,db1f0ea31f525bdb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1296,c79b2a28285f5e11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1297,be9423a8f0e75d33,True,1.0,1.0,0.9867506222718064,1.0,1.0,0.0,0.994479425946586
1298,71629f355b5e5b19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1299,8e9f743d92c05d10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1300,d68dba02509b50a3,True,1.0,1.0,0.9938531496890896,1.0,1.0,0.5,0.997438812370454
1301,166dac05bf555e13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1302,63266bfd8e1f5f15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1303,1b9e4e6c5e91568d,True,1.0,1.0,0.8872424211514928,1.0,1.0,1.0,0.9530176754797886
1304,f5a9eba40a9055f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1305,56da58294b3d53c5,True,1.0,1.0,0.8383722113948807,1.0,1.0,1.0,0.9326550880812002
1306,60f76df7b8a95157,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1307,5155241fdbbf57b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1308,35fa5481e4de5703,True,1.0,1.0,0.7457248649610637,1.0,1.0,1.0,0.8940520270671098
1309,f4991b521fa15f17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1310,3136969223325aa5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1311,e77360b1bf605f87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1312,6df712116b7353cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1313,55a584a116ec5e6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1314,562f38636f975be4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1315,f2e2e64000445230,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1316,57e7565904e05728,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1317,3b0d8847b4a25a92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1318,192e92b5db4754a6,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1319,c5ee24aa8f5059d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1320,302d9a7758625a37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1321,7d635921b94555f6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1322,e59fd69b1be85258,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1323,105e820419e05224,True,1.0,1.0,0.9596637386210435,1.0,1.0,1.0,0.9831932244254348
1324,65dbd10f84db5a53,True,1.0,1.0,0.8695436972495043,1.0,1.0,1.0,0.9456432071872936
1325,6b678e4f19c05dea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1326,39640455f50c544c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1327,221199c4bcef5e62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1328,5f2c3f928abe5f5b,True,1.0,1.0,0.8629874861893481,1.0,1.0,1.0,0.942911452578895
1329,3d2adf8b0bb65492,True,1.0,1.0,0.9771809906010117,1.0,1.0,1.0,0.9904920794170883
1330,c497ee89b6205eb8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1331,23d70775af9754e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1332,bd4dcb8371d85f1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1333,76b4369e21a15a7a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1334,94693a54967757f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1335,8b369f66349d550a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1336,95bb1e65b61b5e04,True,1.0,1.0,0.6622106539739124,1.0,1.0,1.0,0.8592544391557969
1337,05da61a9928e5ec1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1338,360b5fec28655626,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1339,8ce2cf49a1955788,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1340,553d5ef6d98e5728,True,1.0,1.0,0.9188884825509755,1.0,1.0,1.0,0.9662035343962398
1341,644b16fd65f956b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1342,ae07b0ef14e25e47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1343,9933a1df50ff5919,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1344,2a4db0773ca95ce5,True,1.0,1.0,0.9471360351827645,1.0,1.0,1.0,0.9779733479928185
1345,d443368fa4615242,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1346,962deb8ccdaf50e3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1347,9406203fdb815e58,True,1.0,1.0,0.8120260874378874,1.0,1.0,1.0,0.921677536432453
1348,1dfce400c1ba574c,True,1.0,1.0,0.9638471960998407,1.0,1.0,1.0,0.984936331708267
1349,0c4bf4c931b05734,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1350,549af9d2e33d5996,True,1.0,1.0,0.9288331725769087,1.0,1.0,1.0,0.9703471552403786
1351,a523d2a173855e96,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1352,d35af9a0d57656d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1353,1295e8271e37569f,True,1.0,1.0,0.9938251822541452,1.0,1.0,1.0,0.9974271592725605
1354,114f66c4cf785eab,True,1.0,1.0,0.8338883528308645,1.0,1.0,1.0,0.9307868136795269
1355,9fd28a8f6fd85254,True,1.0,1.0,0.8686027787965747,1.0,1.0,0.0,0.9452511578319062
1356,ea93b5b81d425814,True,1.0,1.0,0.9124815428850469,1.0,1.0,1.0,0.9635339762021028
1357,27725219ce8a55ff,True,1.0,1.0,0.9852304475785526,1.0,1.0,1.0,0.9938460198243969
1358,ec7ec2875d5f5fe9,True,1.0,1.0,0.9303276438408341,1.0,1.0,1.0,0.9709698516003474
1359,41598eaa4cef5f77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1360,a709a9bbafe555e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1361,1b0f2e4276945f9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1362,07d45fff78625de2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1363,17d8604b0bc65ce5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1364,ac7167da1d1a5342,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1365,6761ba552b3759fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1366,2751f9eb641455c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1367,a83d8c6015e85622,True,1.0,1.0,0.7918217266857756,1.0,1.0,1.0,0.9132590527857398
1368,a0c719046be7530e,True,1.0,1.0,0.9833468498280172,1.0,1.0,1.0,0.9930611874283405
1369,33a4b3a5822e52db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1370,d47d27f1cfb65061,True,1.0,1.0,0.8535335505520153,1.0,1.0,1.0,0.9389723127300064
1371,91aeae3843455c34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1372,ce1f8997a8ce502b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1373,a87eceb632f253c7,True,1.0,1.0,0.9462154546908401,1.0,1.0,1.0,0.9775897727878501
1374,0a99133136835ee9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1375,37102588c8ac59ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1376,861984dda2c458ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1377,25f4a620bd5f51cc,True,1.0,1.0,0.9330581471252003,1.0,1.0,0.5,0.9721075613021668
1378,4ac092ec1bee5e7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1379,ca68dbc018a35aa3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1380,cf9af12edb535bc0,True,1.0,1.0,0.9145256468566784,1.0,1.0,1.0,0.9643856861902828
1381,83d3fda04c1f57bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1382,ddc25b8617cb5aa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1383,f5a6d648a71e5d47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1384,9b5cb743a4a4590b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1385,7e8b3ed18d295d9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1386,6efb5186a9e55a68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1387,58cf6aaf126b5727,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1388,03388b830f975734,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1389,5fe06174763b5c36,True,1.0,1.0,0.8458743943986378,1.0,1.0,1.0,0.935780997666099
1390,cb163ff9424a5aee,True,1.0,1.0,0.8293723765581457,1.0,1.0,1.0,0.9289051568992273
1391,53d3787367c75240,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1392,eed926191448591a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1393,303d452ddd2d58d1,True,1.0,1.0,0.8500055416015392,1.0,1.0,1.0,0.9375023090006414
1394,40660dbe143d52c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1395,93a4b61a25b0509f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1396,c63599ac19bc5e9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1397,66f8bdd077ff5fc3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1398,0ccd35e238885817,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1399,efd0435305f5532a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1400,196375ae13835990,True,1.0,1.0,0.966553346762553,1.0,1.0,1.0,0.986063894484397
1401,5022f5d01ba85e74,True,1.0,1.0,0.7765740208882095,1.0,1.0,1.0,0.9069058420367538
1402,b5c2d13e8d5c517a,True,1.0,1.0,0.8274438350030631,1.0,1.0,1.0,0.9281015979179429
1403,a5ed322a79205030,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1404,1c7a7a95bc3354b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1405,5be861ae85a75b45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1406,112cdade50865f4e,True,1.0,1.0,0.9087214714591003,1.0,1.0,1.0,0.9619672797746252
1407,2b9bb7ffb9cf5da8,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1408,ed7e9a246a01525d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1409,78f941ea974f5084,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1410,7e6d49b500545236,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1411,179ea24426e95029,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1412,2318ebb3b64554fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1413,dabc9043dbb9560b,True,1.0,1.0,0.8774223043551853,1.0,1.0,1.0,0.9489259601479939
1414,0eb28cf3dad95c46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1415,b32ef3cb010c5903,True,1.0,1.0,0.9429198190461352,1.0,1.0,1.0,0.976216591269223
1416,1d1dde59c417522f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1417,6891e8163e4d5e58,True,1.0,1.0,0.9958596717002961,1.0,1.0,1.0,0.9982748632084567
1418,b7c8677392845e18,True,1.0,1.0,0.8226277941792102,1.0,1.0,1.0,0.9260949142413376
1419,617ceb438e0d5324,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1420,94d74f87c8435b61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1421,ec574c9ae43e56a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1422,796a327cace65d27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1423,bedf9db2d7b15abd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1424,022de8051c3f5b83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1425,d8c6aedcb54a56fb,True,1.0,1.0,0.8217005179907402,1.0,1.0,1.0,0.9257085491628084
1426,8060b1342b775188,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1427,1dd4683469e457c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1428,ff1044970b525386,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1429,876f405da0da5016,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1430,46ce401b30ac56e9,True,1.0,1.0,0.926492388017989,1.0,1.0,1.0,0.9693718283408289
1431,89751620b3555ef8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1432,32dd24533788546c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1433,3c448f4385bf58e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1434,9106979ff1c15ad3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1435,4899341a782f5409,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1436,5c5f0c06d7035bb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1437,f0a6222ab3e55174,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1438,68ba9a9b2d6f572d,True,1.0,1.0,0.9320686093553698,1.0,1.0,1.0,0.9716952538980707
1439,e058b97f439c51c7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1440,963b4781dbe558de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1441,04f548a98d695310,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1442,2e194d0e7a675b51,True,1.0,1.0,0.852335166374623,1.0,1.0,1.0,0.9384729859894262
1443,777c2c183e49504e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1444,e46bb2932c0452b2,True,1.0,1.0,0.9590111628783612,1.0,1.0,1.0,0.9829213178659838
1445,b56a66ac853c56e9,True,1.0,1.0,0.9906777470424711,1.0,1.0,1.0,0.996115727934363
1446,12f96c65436e56bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1447,10ddf2c0942a5704,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1448,f0f77f6f5cb4562c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1449,c4cb19209497505a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1450,2d4b17f8d7585219,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1451,f20518f97cb558d4,True,1.0,1.0,0.9254933557820441,0.0,1.0,1.0,0.5522888982425184
1452,7b4fca2db9255996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1453,0563edc821b6543d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1454,9bcd2d9e4c0e56b8,True,1.0,1.0,0.8525716757303565,1.0,1.0,1.0,0.9385715315543152
1455,d5ec09025a1e5a0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1456,c2ae8e85ce2052ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1457,ccd1908db4765e03,True,1.0,0.0,0.0,0.0,1.0,0.0,0.0
1458,88207b881eb5573c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1459,1e15c5256da5549a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1460,be527ba55a8a548b,True,1.0,1.0,0.9374795042912552,1.0,1.0,1.0,0.9739497934546897
1461,30b35ae958ee5bae,True,1.0,1.0,0.9121120109213672,1.0,1.0,1.0,0.9633800045505696
1462,c30e5bb7e0595851,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1463,22e43e5928b95b7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1464,075cf94c3db15021,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1465,fac7dc214370509e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1466,53928c06f3005536,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1467,61b99cf0e08d559a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1468,a90317c305c3505a,True,1.0,1.0,0.9143619934052125,1.0,1.0,1.0,0.9643174972521719
1469,9f0193389f8a520c,True,1.0,1.0,0.8222498272151605,1.0,1.0,1.0,0.9259374280063168
1470,23d71fb39b0456f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1471,9666a4125db25507,True,1.0,1.0,0.7760005725373795,1.0,1.0,1.0,0.9066669052239081
1472,1d811c0428d255cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1473,a7fb000f96b35f94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1474,41da8ea7c14754d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1475,4b43cd9b3d3f576c,True,1.0,1.0,0.8141403309961195,1.0,1.0,1.0,0.9225584712483831
1476,c9902a827ade5f45,True,1.0,1.0,0.7640105974927234,1.0,1.0,1.0,0.9016710822886348
1477,d4f5976a6d615330,True,1.0,1.0,0.9966213034637699,1.0,1.0,1.0,0.9985922097765707
1478,58b6d3046d18508e,True,1.0,1.0,0.8035107620352557,1.0,1.0,1.0,0.9181294841813564
1479,c9a4d6a0295f5142,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1480,e16f6f634adf50d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1481,0f4984d978155b23,True,1.0,1.0,0.8933094505673533,1.0,1.0,1.0,0.9555456044030639
1482,d753a5379cc15b69,True,1.0,1.0,0.9077451454748245,1.0,1.0,1.0,0.9615604772811769
1483,7404939e443458cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1484,70ac542a408b5b93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1485,11d091d0bd985e5e,True,1.0,1.0,0.943857675892771,1.0,1.0,1.0,0.9766073649553212
1486,87100d8379c158cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1487,053895d2bfc754f3,True,1.0,1.0,0.8392815382250901,1.0,1.0,1.0,0.9330339742604542
1488,f4da0138413c595a,True,1.0,1.0,0.9879764155111032,1.0,1.0,1.0,0.9949901731296263
1489,abf38de966305279,True,1.0,1.0,0.9206095571568861,1.0,1.0,1.0,0.9669206488153691
1490,b64b160540265465,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1491,da6bafca1d9f5b58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1492,5a7626d57d61594b,True,1.0,1.0,0.7983654592576216,1.0,1.0,1.0,0.915985608024009
1493,6d605a6595d75fa9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1494,b47df4a21c515394,True,1.0,1.0,0.8146935235163604,1.0,1.0,1.0,0.9227889681318168
1495,59ced21f109a5320,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1496,50f111c89e0958a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1497,48b6d9fdf22d5a23,True,1.0,1.0,0.9914615366859737,1.0,1.0,1.0,0.9964423069524889
1498,ac40749eddb45a13,True,1.0,1.0,0.8261640251600356,1.0,1.0,1.0,0.9275683438166814
1499,e1d83d0f913a5263,True,1.0,1.0,0.9684439007751342,1.0,1.0,1.0,0.9868516253229727
1500,f51f9c282b9a54aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1501,8ce3ec49327d572e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1502,3d11d1a35e8f500d,True,1.0,1.0,0.8665793998763807,1.0,1.0,1.0,0.9444080832818252
1503,4afad5f528f45dfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1504,772a0e9ce5825b3a,True,1.0,1.0,0.9762228856219666,1.0,1.0,1.0,0.9900928690091527
1505,2807cd605f1156da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1506,4f8d9bfa869553bb,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
1507,3f655357375b5f03,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1508,3bb3a8f506bf5980,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1509,e973ce0e5d605df5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1510,9ee5cb5e3908569a,True,1.0,1.0,0.7481431664897453,1.0,1.0,1.0,0.8950596527040605
1511,e905f33735985cfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1512,2b65a8a29c455d00,True,1.0,1.0,0.7839109189594152,1.0,1.0,1.0,0.9099628828997565
1513,e49a1ec4a5af596b,True,1.0,1.0,0.8027500004220667,1.0,1.0,1.0,0.9178125001758611
1514,f6082f18c392582f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1515,0cf908f72d885124,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1516,0bced38a12a352c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1517,b50b8f11d75a5cb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1518,bc958ef21282524c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1519,8ee20c966e7853c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1520,5a37ffc78c1e5782,True,1.0,1.0,0.8850952555857936,1.0,1.0,1.0,0.9521230231607474
1521,2696e377ac3e579b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1522,9d4e8eb54f555166,True,1.0,1.0,0.9144875783971406,1.0,1.0,1.0,0.964369824332142
1523,17a3e2d3cba55770,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1524,130e977c13995170,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1525,00ff8eeb53cc598b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1526,342953cadb9f57b2,True,1.0,1.0,0.9724567937117948,1.0,1.0,1.0,0.9885236640465811
1527,aea14d7408d255bb,True,1.0,1.0,0.8517523409981081,1.0,1.0,1.0,0.9382301420825451
1528,283f93bc73b2571b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1529,d00c78600089543a,True,1.0,1.0,0.7999900279573768,1.0,1.0,1.0,0.916662511648907
1530,629a5819ea0a55b8,True,1.0,1.0,0.8717829181680249,1.0,1.0,1.0,0.9465762159033438
1531,0722adecc3d45ac4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1532,6d3f9d5ca5e05aa2,True,1.0,1.0,0.9356705677363407,1.0,1.0,1.0,0.973196069890142
1533,210fa74895dc5f52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1534,740f68663d3255e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1535,5dbf07df40a55d2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1536,e7116a2035205221,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1537,081b5785002b5962,True,1.0,1.0,0.8554898245702501,1.0,1.0,1.0,0.939787426904271
1538,13bae3f5ab31581d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1539,af5f095a4d815525,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1540,7d6c25f47aa658e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1541,96bc4f4e46f752f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1542,625a015c1f7c5170,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1543,b18f4a30eea65702,True,1.0,1.0,0.9553370954534963,1.0,1.0,1.0,0.9813904564389567
1544,b4d8ee8da1c153f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1545,1ed9f27f63645f09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1546,32837dd54e375ca0,True,1.0,1.0,0.9597876114964369,1.0,1.0,1.0,0.9832448381235154
1547,69bc8107e82b54db,True,1.0,1.0,0.782337714450471,1.0,1.0,1.0,0.9093073810210296
1548,3fe8df1737825eb3,True,1.0,1.0,0.9922574071135243,1.0,1.0,1.0,0.9967739196306352
1549,3fa4c6924d3c55ab,True,1.0,1.0,0.7534573788853638,1.0,1.0,1.0,0.8972739078689016
1550,200c447283ed50eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1551,7fded53ec049537a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1552,6e3c7a34388e5ae3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1553,ea141bd5c40259de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1554,67dff3c1993f57a5,True,1.0,1.0,0.6581727059166806,1.0,1.0,0.0,0.8575719607986169
1555,60a560bfff6f528b,True,1.0,1.0,0.736011405531713,1.0,1.0,1.0,0.8900047523048804
1556,3f67051b121a5e43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1557,226f50441ff35772,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1558,1379782dce4751e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1559,52c6827af61d5b87,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1560,10bb4009fdf4513b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1561,c38fcc20f071501a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1562,045044cb9f21527e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1563,1ad3e9d726b35d0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1564,8869a2f03bbd5570,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1565,94652fa0c64d5846,True,1.0,1.0,0.9143094425958762,1.0,1.0,1.0,0.964295601081615
1566,7c0a753f5a2f5230,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1567,4d50c69f430850a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1568,5a468d5e9d955993,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1569,1f29aa63bc64550d,True,1.0,1.0,0.8501921428581576,1.0,1.0,1.0,0.9375800595242323
1570,7868ce187ae55819,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1571,f096ff143e815978,True,1.0,1.0,0.916771202381456,1.0,1.0,1.0,0.9653213343256066
1572,167d6bc7be735e55,True,1.0,1.0,0.9869797551146988,1.0,1.0,1.0,0.9945748979644579
1573,39bcaa3072bc5198,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1574,36cdfb296218516d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1575,26ca3d6741065921,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1576,b24575ef9d575fb4,True,1.0,1.0,0.8569244594452525,1.0,1.0,1.0,0.940385191435522
1577,fb0a26a28ec359ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1578,8cd3d83dd4825865,True,1.0,1.0,0.8463313903434985,1.0,1.0,1.0,0.9359714126431244
1579,6123057c78785150,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1580,7b8bb16c6e9b512c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1581,77e9812a54d05caf,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1582,ccdb8ab156ba5b06,True,1.0,1.0,0.9282809204694668,1.0,1.0,1.0,0.970117050195611
1583,020dee65dab453bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1584,0b4c7130090c5e85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1585,ee526f78f4ce5d75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1586,d69b6aacdd0459e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1587,4b3302a602155f76,True,1.0,1.0,0.9372728228796856,1.0,1.0,1.0,0.973863676199869
1588,61e3a4acbdf55ffe,True,1.0,1.0,0.9178027496873742,1.0,1.0,1.0,0.9657511457030726
1589,60f9200ffade5c53,True,1.0,1.0,0.9160930713343649,1.0,1.0,1.0,0.9650387797226521
1590,f2495a0cce605703,True,1.0,1.0,0.9829589099968646,1.0,1.0,1.0,0.992899545832027
1591,5c34deba76605c7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1592,d3fe95784a34578f,True,1.0,1.0,0.9810703603590553,1.0,1.0,1.0,0.9921126501496064
1593,4c111cf640f258b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1594,1741767a7646583a,True,1.0,1.0,0.8453809117808649,1.0,1.0,1.0,0.9355753799086938
1595,ebd940b0039e5cd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1596,615329a491785c3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1597,c0ee4f794af35185,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1598,88d08f76270d5e37,True,1.0,1.0,0.8467519969926737,1.0,1.0,1.0,0.936146665413614
1599,60ae22c26d59572e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1600,abb9477dd3305951,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1601,3866b4b85a135f66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1602,03817943eb905452,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1603,614cdeb09cc25923,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1604,949a5f17807b5aac,True,1.0,1.0,0.9901916696245692,1.0,1.0,1.0,0.9959131956769038
1605,cf081b6882d159f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1606,b60afdbc7cc65971,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1607,64a417561b53530f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1608,ec8a3deaeb1a53ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1609,913212df2a415e44,True,1.0,1.0,0.8962750274938568,1.0,1.0,1.0,0.9567812614557737
1610,df57cf24b8025365,True,1.0,1.0,0.9307368537939179,1.0,1.0,1.0,0.9711403557474658
1611,b24954d56c155570,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1612,fdc126183c355692,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1613,352290f8ed8e572e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1614,fd4c64e354f953bd,True,1.0,1.0,0.92879791452757,1.0,1.0,1.0,0.9703324643864875
1615,3103614e29e25cd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1616,0be1a98f7d1f5fce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1617,1e8bf2f0e05e58b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1618,07952d3dbf4550de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1619,5cdca96b002d5331,True,1.0,1.0,0.8895224292450864,1.0,1.0,1.0,0.9539676788521193
1620,476c5597de1b5455,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1621,ed76cdcd1c6c5078,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1622,202d3d3e3b9356a3,True,1.0,1.0,0.8945821557582195,1.0,1.0,1.0,0.9560758982325915
1623,54fc99ad3c555e09,True,1.0,1.0,0.852877336446161,1.0,1.0,1.0,0.9386988901859005
1624,9d18c2e4a9c35be7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1625,ef4e7ef102395420,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1626,67286bba873e56f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1627,b711cfd42ac55706,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1628,4314c162a57f568e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1629,1f53a73b41095041,True,1.0,1.0,0.9733043711894939,1.0,1.0,1.0,0.9888768213289557
1630,6b5b038496cb56ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1631,5c4c3448f7a1517f,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
1632,94689128d3bb5ac8,True,1.0,1.0,0.9492041754455514,1.0,1.0,1.0,0.9788350731023131
1633,ac47687039a75848,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1634,9ad434ec99685d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1635,59dcc37e3f235412,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1636,c093d999a01c5e92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1637,b42af31e8e9b596d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1638,eab63019e1825aea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1639,0ef0e20c09865753,True,1.0,1.0,0.9663049554037761,1.0,1.0,1.0,0.9859603980849068
1640,604f30d83d8652ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1641,d5ebca598bce566e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1642,7a35be74d30b5a74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1643,eb872b2d7e7c52bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1644,d5085a26c5915a49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1645,26459a22067d556e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1646,2256b2a677aa5509,True,1.0,1.0,0.8666356805496749,1.0,1.0,1.0,0.9444315335623644
1647,4334739a7f4e554e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1648,a8d02b285a5451a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1649,88152114a47d5175,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1650,5d47863332065766,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1651,c53ae2fe6cc751e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1652,05965158ab845b47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1653,d33a0db0dd335837,True,1.0,1.0,0.7738711308848398,1.0,1.0,1.0,0.9057796378686832
1654,c5388dbd766353cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1655,4d48843c558b5807,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1656,0f1d91e077d05381,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1657,d8699a1844cc5541,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1658,9e8403c32a50530b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1659,86c897328378504d,True,1.0,1.0,0.9120722628391448,1.0,1.0,1.0,0.9633634428496437
1660,7c94fd89afb95a88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1661,fa3c2377e39c52e3,True,1.0,1.0,0.9743818597292371,1.0,1.0,1.0,0.9893257748871821
1662,c66c7433e8855d01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1663,3b3e36e9d816563c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1664,116a7c91c85d5b5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1665,83b2e42ed5eb568f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1666,69486575fad551b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1667,701c95bcdaa65c14,True,1.0,1.0,0.8333716617364239,1.0,1.0,1.0,0.93057152572351
1668,c1255801436851c4,True,1.0,1.0,0.9844775784865242,1.0,1.0,1.0,0.9935323243693851
1669,e64d993cb8a75338,True,1.0,1.0,0.9712045290683773,1.0,1.0,1.0,0.9880018871118238
1670,508cd663b9a85228,True,1.0,1.0,0.9935740008656192,1.0,1.0,1.0,0.9973225003606746
1671,a175a8b7f4c55cf6,True,1.0,1.0,0.7656357787622409,1.0,1.0,1.0,0.9023482411509337
1672,925e046dba2f525f,True,1.0,1.0,0.9536545240041369,1.0,1.0,1.0,0.9806893850017238
1673,443099f672655d56,True,1.0,1.0,0.8236955779540999,1.0,1.0,1.0,0.9265398241475417
1674,48ef77409741520d,True,1.0,1.0,0.9440433939712065,1.0,1.0,1.0,0.9766847474880027
1675,96588474ccef5f60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1676,0dc4e0a3f0195741,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1677,0c38a8ace1f5548e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1678,d2c77b46ecee58f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1679,be87511d69ba58e7,True,1.0,1.0,0.8125445862478733,1.0,1.0,1.0,0.9218935776032806
1680,767f7fdfb0a356e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1681,eb890bda8eb75f6c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1682,008d6e3394a65c1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1683,2a79320a3e3b5239,True,1.0,1.0,0.9129124002363634,1.0,1.0,1.0,0.9637135000984847
1684,3dcc0fdcb0395855,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1685,1636385aa7ce5995,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1686,aa4272ed1b785b94,True,1.0,1.0,0.8465358023964852,1.0,1.0,1.0,0.9360565843318689
1687,14c2bb3737ab519c,True,1.0,1.0,0.4995885251869086,1.0,1.0,1.0,0.7914952188278787
1688,c6ef6a6fcd2c5466,True,1.0,1.0,0.9875866923988422,1.0,1.0,1.0,0.9948277884995176
1689,a9c9765a005351b9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1690,2381f042c0855f20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1691,af194a8f1af65eb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1692,b87c15c9f6cf54eb,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1693,a38bd3c8068d5ebb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1694,906d7e590245576a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1695,7aaa1817f97e5e5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1696,6d585a6698f55c8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1697,330166def5a35f4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1698,9b20027801905b4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1699,60e35d8a323b5b5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1700,a51ed55eaa9c54c9,True,1.0,1.0,0.8719692597262175,1.0,1.0,1.0,0.9466538582192573
1701,c471f8a9626d5f11,True,1.0,1.0,0.5514701822021956,1.0,1.0,1.0,0.8131125759175815
1702,012dc5d8043555ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1703,e8ae48e9ca4a58fc,True,1.0,1.0,0.9134699974291681,1.0,1.0,1.0,0.9639458322621534
1704,47c92818d9005eea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1705,1e80afcdb0b65cc4,True,1.0,1.0,0.911112501477384,1.0,1.0,1.0,0.9629635422822433
1706,c9374cc3f2d45d75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1707,217307a367fd551a,True,1.0,1.0,0.7956824534701732,1.0,1.0,1.0,0.9148676889459054
1708,e3f62a1acf9d565e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1709,260d8dc1970256a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1710,b4a85f85ef7e532d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1711,93358613d3865c5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1712,de4ace24443b5b2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1713,ffd429cac51751d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1714,90a14e5bd7cb5f47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1715,8f41a318d1a45310,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1716,94c7ef641e1c5dd7,True,1.0,1.0,0.8722698785610287,1.0,1.0,1.0,0.9467791160670953
1717,620a34ec02795768,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1718,1a099ccfccfa567f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1719,b53db7bbc74956ed,True,1.0,1.0,0.8974101524200799,1.0,1.0,1.0,0.9572542301750332
1720,ce82b44e8dfd5e1d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1721,5abe25231fd05639,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1722,3257b4f1ac7e5b62,True,1.0,1.0,0.7755758447278779,1.0,1.0,1.0,0.9064899353032825
1723,8b80580ff95254e8,True,1.0,1.0,0.8998850124275827,1.0,1.0,1.0,0.9582854218448261
1724,bed4ec62805f5790,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1725,60681597a59d5cf9,True,1.0,1.0,0.5449753465731623,1.0,1.0,1.0,0.8104063944054842
1726,3b6fb25a1e725f29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1727,d24706485f0452eb,True,1.0,1.0,0.9791527483378505,1.0,1.0,1.0,0.991313645140771
1728,a067cd2e442c5a4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1729,53259c7d4d8952eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1730,460110d5a345522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1731,fa4e4826f5585647,True,1.0,1.0,0.8564443628344713,1.0,1.0,1.0,0.9401851511810296
1732,792d9ff087745f33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1733,9e1761b29988514c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1734,4cf1c34e608158a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1735,625bda810b66583a,True,1.0,1.0,0.9663458926076673,1.0,1.0,1.0,0.9859774552531947
1736,5382d1898c5f506d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1737,91d449d737cc50fb,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
1738,5259a5b9d00d54a7,True,1.0,1.0,0.9948136217623481,1.0,1.0,1.0,0.9978390090676451
1739,b3c1a2ac292d5e3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1740,1e92a7ac3d645cdd,True,1.0,1.0,0.8472869370432656,1.0,1.0,1.0,0.9363695571013606
1741,2c439b29049252a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1742,cebdeff85ac65185,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1743,70e6f01ee485510a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1744,e7b269e3a51c5713,True,1.0,1.0,0.9955005290686912,1.0,1.0,1.0,0.9981252204452881
1745,648b875dc34259c2,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
1746,766a723ba30f574c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1747,c0649cc8913954cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1748,44a82a16cdbc5813,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
1749,32454d817bcb5305,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1750,9baf3c1d42b25070,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1751,46a9bf6f100c5e0a,True,1.0,1.0,0.8392830908210027,1.0,1.0,1.0,0.9330346211754178
1752,7956fe13f69e53dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1753,2f23d31a3ddf5de9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1754,f36dbc258c8b5e17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1755,54e1372d95955eaa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1756,ee461de4700c5148,True,1.0,1.0,0.6565731573209227,1.0,1.0,0.0,0.8569054822170511
1757,5d004fb36ca95fa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1758,2f525b2a3cf35331,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1759,d44241b93dc95d36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1760,f35e97504024530b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1761,40d43586b1195366,True,1.0,1.0,0.9502688789368081,1.0,1.0,1.0,0.9792786995570033
1762,b0b850e74a1e5bc7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1763,b87e9553091a5216,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1764,80793d56acc15d48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1765,72fe517eb6fe5e27,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1766,15a50c88ab0255ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1767,013fbdcd9db35b43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1768,b8baf3c807cd50b4,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1769,018690bcb255590d,True,1.0,1.0,0.916903522017168,1.0,1.0,1.0,0.9653764675071533
1770,5099c20d468f5cf4,True,1.0,1.0,0.9402728359023113,1.0,1.0,1.0,0.9751136816259631
1771,5a1f551705995574,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1772,2ee8d10b988c58b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1773,330fe55520e351fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1774,3ff5c9a5bd155bb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1775,a6b9a83019915658,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1776,87554f4ef47252e4,True,1.0,1.0,0.8620558552857794,1.0,1.0,1.0,0.9425232730357415
1777,fb92846550d15dc1,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1778,d01ce29c2b1951a2,True,1.0,1.0,0.8333945516073705,1.0,1.0,1.0,0.9305810631697377
1779,fa39ec6686705dac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1780,a78e1f18f3b255d8,True,1.0,1.0,0.7626130559088703,1.0,1.0,1.0,0.9010887732953626
1781,f4af3907bb665bf7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1782,6d024ab27b8e517b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1783,2640335fd6565b4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1784,df7662125da1513f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1785,8abc81ff3045543b,True,1.0,1.0,0.9998164002500514,1.0,1.0,1.0,0.9999235001041881
1786,4c3718ea056c5656,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
1787,111485c5e6f458a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1788,f51357fd3f59500a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1789,6a85f61bdde35d74,True,1.0,1.0,0.9583339317302115,1.0,1.0,1.0,0.9826391382209215
1790,41b4a4440a3e59fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1791,9790b7cbcd1a5203,True,1.0,1.0,0.9452984500378514,1.0,1.0,1.0,0.9772076875157714
1792,e6025eb182885adb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1793,ac07a96cae965e88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1794,006e2728d7115fa7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1795,290a914d4ef15443,True,1.0,1.0,0.8349728717145561,1.0,1.0,1.0,0.9312386965477316
1796,ae73a52a1a5d54ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1797,4abad0cd5fee5f43,True,1.0,1.0,0.8513828858751715,1.0,1.0,1.0,0.9380762024479882
1798,963ea50b7eb2554b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
1799,5e119121956f52be,True,1.0,1.0,0.9988902558015614,1.0,1.0,1.0,0.9995376065839839
1800,b14d21a164615e3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1801,8f9712da66485b70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1802,63873e2afca95e70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1803,b55cc20818705801,True,1.0,1.0,0.9879183127995145,1.0,1.0,1.0,0.9949659636664644
1804,7eb19d771c975618,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1805,86fbb46276605d14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1806,629368f516d85124,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1807,1fd4a838b258571f,True,1.0,1.0,0.9377938964493348,1.0,1.0,1.0,0.9740807901872227
1808,18375bbfe4c85ae3,True,1.0,1.0,0.7770005517177099,1.0,1.0,1.0,0.9070835632157124
1809,2376e90f1bf85c50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1810,b3055bb6f80d5167,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1811,1e09c94f9cfb5fc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1812,969198fbd19d59b1,True,1.0,1.0,0.9742016872636176,1.0,1.0,1.0,0.9892507030265074
1813,2a94741039ad566d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1814,b1e1c1a12339588a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1815,a0c45624aa5251db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1816,92e3a80a8f775ce2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1817,3aff98e018195468,True,1.0,1.0,0.9245179648513754,1.0,1.0,1.0,0.9685491520214065
1818,f3f9b7c1f6e95b82,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1819,bbb7e4525bd05d3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1820,8199bcc7c60a521c,True,1.0,1.0,0.9751455047461143,1.0,1.0,1.0,0.989643960310881
1821,d697dea3ebba5047,True,1.0,1.0,0.8656232930091418,1.0,1.0,1.0,0.9440097054204758
1822,d546193a3a28587f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1823,4e52e843b10f55eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1824,27861c4d747751ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1825,690cbb033f3750c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1826,c80bc7cdeb5e50f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1827,c32ae6a1954651ec,True,1.0,1.0,0.8108383512320114,1.0,1.0,1.0,0.9211826463466714
1828,29d3fc42d08d57d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1829,1081728e06ca5239,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1830,d318551a8ce150e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1831,4f85a2301691525a,True,1.0,1.0,0.7610048925280493,1.0,1.0,1.0,0.9004187052200207
1832,6292d2ef6730548d,True,1.0,1.0,0.9855531200272333,1.0,1.0,1.0,0.9939804666780138
1833,e375b42cd83a5bf3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1834,58b96e6ca9a95ff4,True,1.0,1.0,0.6356731291789783,1.0,1.0,1.0,0.8481971371579077
1835,722ed88251d25420,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1836,74693ae387e752fa,True,1.0,1.0,0.9523221724893439,1.0,1.0,1.0,0.9801342385372266
1837,4bc122716deb519f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1838,c75331b9d30957a1,True,1.0,1.0,0.937107785311711,0.0,1.0,1.0,0.5571282438798796
1839,128e9fbd01125cc7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1840,d0785c050c1350e7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1841,6a8a6b3a7d5f55cd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1842,62e7b4eb1cc954ad,True,1.0,1.0,0.6840106396012507,1.0,1.0,1.0,0.8683377665005212
1843,c0afed32320d53ec,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1844,ba6136583b6254e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1845,3eaee893ba995c48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1846,8c8694effde754e6,True,1.0,1.0,0.9854586871427078,1.0,1.0,1.0,0.9939411196427949
1847,07a369a8e34d541e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1848,f8e2454674f75e0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1849,dbff1141343a5736,True,1.0,1.0,0.962122915967488,1.0,1.0,1.0,0.98421788165312
1850,980f649f5cef5434,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1851,f07e9711c5285e75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1852,512b6941e1335e0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1853,229de058ec7b59bd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1854,a6b518a433065727,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1855,44c39701a6d65696,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1856,9edd49210af95749,True,1.0,1.0,0.7507502270599785,1.0,1.0,1.0,0.8961459279416578
1857,2cce988d410654e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1858,0166f867762a56e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1859,597fd00be3675d16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1860,7ffee2481b68517c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
1861,1cf600346a7e5fc5,True,1.0,1.0,0.8543072136537836,1.0,1.0,1.0,0.9392946723557433
1862,26840e3a5da45589,True,1.0,1.0,0.6251622583459353,1.0,1.0,0.0,0.8438176076441396
1863,b5b46d4db32a5d8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1864,4bdff78fdccd5f6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1865,ca41dc3231965d47,True,1.0,1.0,0.7820173953299072,1.0,1.0,1.0,0.9091739147207947
1866,6b2cda5004dc5df9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1867,9b4cfcda4a755b05,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1868,c8b422346e1f5252,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1869,b61a78b163d654e0,True,1.0,1.0,0.8941678156059729,1.0,1.0,1.0,0.9559032565024888
1870,74d1662073cd5fc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1871,c6c7e6c737cb5f4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1872,5f548f26b9a7572f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1873,3e429827093e538d,True,1.0,1.0,0.9629315633853774,1.0,1.0,1.0,0.9845548180772407
1874,bf80166d9d045752,True,1.0,1.0,0.9418523753982663,1.0,1.0,1.0,0.9757718230826109
1875,eb19160d56255b73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1876,233cd84fc1c35f3f,True,1.0,1.0,0.869481708168301,1.0,1.0,1.0,0.9456173784034587
1877,a83a32870332554f,True,1.0,1.0,0.8503395969143538,1.0,1.0,1.0,0.9376414987143141
1878,616382bea2ff5853,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1879,841f506a559f534f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1880,294335a3e5e45496,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1881,dff44219172a5f99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1882,63070010ae7159f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1883,9fe281ced54b55b2,True,1.0,1.0,0.8857562740084233,1.0,1.0,1.0,0.9523984475035098
1884,c810620e645e53b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1885,65130561cbfb567a,True,1.0,1.0,0.9575992917716397,1.0,1.0,1.0,0.9823330382381833
1886,47359dd210e254ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1887,e826fc97761759f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1888,0fc28fe43e5d5693,True,1.0,1.0,0.9763580688696241,1.0,1.0,1.0,0.9901491953623434
1889,ea9f070b56115301,True,1.0,1.0,0.8229759442127326,1.0,1.0,1.0,0.9262399767553052
1890,be861669f7ff5de4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1891,64a1d44d73015a60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1892,8bb7091fe0d959fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1893,1e1f35531c5856bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1894,bc93e095f13c54b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1895,3e09adf2d7055216,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1896,d07c624bab3d5a61,True,1.0,1.0,0.7903091551313732,1.0,1.0,1.0,0.9126288146380722
1897,ff4dceb630df54fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1898,01d3726e5bc2576b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1899,dd4483f390725319,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1900,46aea2dcb1485353,True,1.0,1.0,0.9738898750964073,1.0,1.0,1.0,0.9891207812901698
1901,bca002ce93bd5997,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1902,f79916e26eef5b74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1903,d0dc567530ef57dd,True,1.0,1.0,0.844643995023794,1.0,1.0,1.0,0.935268331259914
1904,307f28eca5e25b39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1905,626b5dc253965ecb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1906,54d1762cf973535b,True,1.0,1.0,0.8606077754258308,1.0,1.0,1.0,0.9419199064274295
1907,fe6db2d0c7025b8a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1908,75c91bd683535274,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1909,075154c90a0a5d7c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1910,980e0f0b4d975c23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1911,c3d6016d73645955,True,1.0,1.0,0.9048155592729895,1.0,1.0,1.0,0.9603398163637457
1912,d9cf5623b4f85cad,True,1.0,1.0,0.974364416426594,1.0,1.0,1.0,0.989318506844414
1913,82531fc4fe8f5a26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1914,a98bfcdd7d6c5683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1915,4f8fc653ac98588e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1916,8eeeb7c3d5b158d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1917,6ddd79643130526d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1918,f4fc2446b41e55ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1919,f19d96f947fa52d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1920,c40e41ba1a285e0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1921,a5c9bcab52165145,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1922,f863be1a4d1d5e96,True,1.0,1.0,0.7630522666005635,1.0,1.0,1.0,0.9012717777502348
1923,ffb972d89b065422,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1924,16f3b92e5d56573a,True,1.0,1.0,0.9036080315986128,1.0,1.0,1.0,0.9598366798327552
1925,6e190fde9f8958f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1926,994db6ebee835fbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1927,5628a405141e5e29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1928,c9614cfb18a953ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1929,5517642e588e59d0,True,1.0,1.0,0.7101655802511301,1.0,1.0,1.0,0.8792356584379709
1930,cb52442dd7165211,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1931,9100530861d851b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1932,008144fe47ac5f74,True,1.0,1.0,0.8710189399226931,1.0,1.0,1.0,0.9462578916344554
1933,4dd9f8881881500d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1934,ecce119989c25ae9,True,1.0,1.0,0.9806426764560849,1.0,1.0,1.0,0.9919344485233688
1935,0e5653822a7a56b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1936,5ae9a8971a6754f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1937,1542482ff0ad537e,True,1.0,1.0,0.9394598582854141,1.0,1.0,1.0,0.9747749409522558
1938,7e134ea5ffa259f2,True,1.0,1.0,0.8569109349134044,1.0,1.0,1.0,0.9403795562139186
1939,92e499cae59d57d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1940,f1f69cb418a05b54,True,1.0,1.0,0.9422297670888867,1.0,1.0,1.0,0.9759290696203694
1941,b30e51044c885122,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1942,3a76a6ab17535552,True,1.0,1.0,0.9772088745340891,1.0,1.0,1.0,0.9905036977225371
1943,90caeda16d835f42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1944,51ab6f367130574d,True,1.0,1.0,0.7922977846153324,1.0,1.0,1.0,0.9134574102563885
1945,32f2729bfe435c65,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1946,16e4bd114af157a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1947,b5271c19eef859ed,True,1.0,1.0,0.8817750976226721,1.0,1.0,1.0,0.9507396240094467
1948,76b708c365e45536,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1949,885aa5c90eb9554c,True,1.0,1.0,0.8723848597149714,1.0,1.0,1.0,0.9468270248812379
1950,40bdfb00872f5bc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1951,0e15e43a4c725f49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1952,c928d5d9ddc25082,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1953,50676507e4e2554f,True,1.0,1.0,0.6621478988496619,1.0,1.0,0.0,0.8592282911873591
1954,a39ec7322394565f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1955,4860585d53665508,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1956,9d6eac20a6fb5cd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1957,c8dc1e0c85f75036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1958,facbbc93a1925184,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1959,5cdf559f99b859a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1960,25b719c231d85e56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1961,e82216ae03b05bd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1962,e6206364da5b51f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1963,6914bcabdeec5e0f,True,1.0,1.0,0.8252220988781342,1.0,1.0,1.0,0.9271758745325559
1964,8b8466eb334f5957,True,1.0,1.0,0.9458281550616479,1.0,1.0,1.0,0.9774283979423531
1965,2738dcd449ef567f,True,1.0,1.0,0.8105700097034741,1.0,1.0,1.0,0.9210708373764476
1966,d32336b185505124,True,1.0,1.0,0.8882121802771233,1.0,1.0,1.0,0.9534217417821348
1967,53f754a75b955383,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1968,1c295a44b8d856d0,True,1.0,1.0,0.8766181449415358,1.0,1.0,1.0,0.9485908937256399
1969,6347553d03555ffa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1970,fb44fa6567a65ad0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1971,04aa69f18d255c96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1972,16b6a51da6515191,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1973,95528bd014555540,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
1974,260f5d5245015db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1975,1c5ca85e734859c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1976,d834813ce20a54e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1977,b8b3f457e7ac5382,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1978,7e8549121120596a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1979,ff9058bacb845910,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1980,ec75cc0ff5825fb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1981,8ea6783a7b195706,True,1.0,1.0,0.8850853016118251,1.0,1.0,1.0,0.9521188756715938
1982,df2ff4c2c9785df6,True,1.0,1.0,0.9364312137261634,1.0,1.0,1.0,0.9735130057192348
1983,1e921882661b5a6b,True,1.0,1.0,0.7672154521032731,1.0,1.0,1.0,0.9030064383763637
1984,c052a8877f7f5d37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1985,f7c57baf089e561b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
1986,e9bfb4821bfd5801,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1987,9b0b6d3472465b35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1988,7b7ce3374d1e51dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1989,51c83516a5d8585a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1990,5f2aad4e03625d30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1991,f6e9ee0b3a81575b,True,1.0,1.0,0.9966692690493532,1.0,1.0,1.0,0.9986121954372305
1992,76e72a3b44205ec0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1993,f8f7f1ebe2fc5bda,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1994,e5d133c0ed5b51f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1995,d89b0ef5c58b5621,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1996,f3f9f7a6f8f15f49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1997,5971a8d84ff45bfa,True,1.0,1.0,0.8607001839196916,1.0,1.0,1.0,0.9419584099665382
1998,18b121dcc082591e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
1999,ed4bcfb05c405bac,True,1.0,1.0,0.8215285524317111,1.0,1.0,1.0,0.9256368968465463
2000,87e14b8fa1665ee2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2001,fa02f1587177551c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2002,d6feccacc881504a,True,1.0,1.0,0.8598099142193902,1.0,1.0,1.0,0.9415874642580793
2003,407bc420086a58f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2004,b411a654aa215f1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2005,c39af88ae1be534a,True,1.0,1.0,0.8973875515545213,1.0,1.0,1.0,0.9572448131477173
2006,5b6e0702773c5bdb,True,1.0,1.0,0.822629486417915,1.0,1.0,1.0,0.926095619340798
2007,b3de35a12e36586c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2008,120ef06f3e0b5990,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2009,6420c06f99465b53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2010,5303407715805679,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2011,d58a453c3f155916,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2012,7eb33ecbb32d5a60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2013,0a0d98c22d765e1e,True,1.0,1.0,0.9262874682268553,1.0,1.0,1.0,0.969286445094523
2014,15b400ceaa505015,True,1.0,1.0,0.9717153931270848,1.0,1.0,1.0,0.9882147471362853
2015,0c86ab0f851559e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2016,6b3d5914f92b54d9,True,1.0,1.0,0.7524236402188632,1.0,1.0,1.0,0.8968431834245263
2017,6b895016e28d513c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2018,9f841033bc335965,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2019,189b5f98f6e6549c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2020,bf72d4d6b25f5b27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2021,5fe951e403f25012,True,1.0,1.0,0.8961537371826839,1.0,1.0,1.0,0.9567307238261183
2022,54580876ee835959,True,1.0,1.0,0.8068746798277222,1.0,1.0,1.0,0.9195311165948842
2023,5177cf8521f05855,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2024,c06c4ffcf72653a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2025,77f9c895af8b59f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2026,69bcdc8c577252f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2027,4291f43bae455b98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2028,14a11185124a508b,True,1.0,1.0,0.9771559722504314,1.0,1.0,1.0,0.9904816551043464
2029,ecbe3bf1006155c7,True,1.0,1.0,0.8317645945560606,1.0,1.0,1.0,0.9299019143983586
2030,c0b730b08f685ef3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2031,07930113a85651b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2032,f1940c1eca9857cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2033,93141bb128bd5a34,True,1.0,1.0,0.8680310908964438,1.0,1.0,1.0,0.9450129545401849
2034,6bf0e7ba6477572b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2035,e55ee684113c5e7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2036,d060c613969b5092,True,1.0,1.0,0.7656272555306635,1.0,1.0,1.0,0.9023446898044432
2037,74df22cda10a5cf9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2038,7b429e3d4ad159a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2039,2115a02d06035ce0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2040,3bd0bc4b1100504c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2041,b1c09de2415c5b14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2042,f39952caeb2b5014,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2043,c10ed86969435545,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2044,10d172af1ba359a2,True,1.0,1.0,0.8174265587294682,1.0,1.0,1.0,0.9239277328039451
2045,60e45802b0245195,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2046,ddc7d737df1957cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2047,bd1e37aab1c7530f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2048,21b36975c4f75e9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2049,4e811c006997541d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2050,83be5aa78f7652de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2051,8719c1b8087d5590,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2052,edd24f4c0a295030,True,1.0,1.0,0.9439032202817591,1.0,1.0,1.0,0.9766263417840664
2053,e71bd2560b255f76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2054,748d7e95687d5d26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2055,d88fdf29aeed58f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2056,bc9bc971088c5df6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2057,1a442597212150c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2058,4889752cac5f5e59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2059,a62faaedb18d5b76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2060,83212ddd15375812,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2061,8a2c1d34f9df5213,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2062,0bab0d24762a596d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2063,ebfd1e0fff105c51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2064,63d80f7499fc5784,True,1.0,1.0,0.9942683070398384,1.0,1.0,1.0,0.9976117945999327
2065,df2ed02abeba57fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2066,c1b38e62a97d590d,True,1.0,1.0,0.9079508977052171,1.0,1.0,1.0,0.9616462073771738
2067,8728071969cc5091,True,1.0,1.0,0.9937458527937575,1.0,1.0,1.0,0.9973941053307324
2068,f636a93caad2585f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2069,40c9fc73f7275730,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2070,6fb8d5597c8c5881,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2071,dc2a5d567a8e5f17,True,1.0,1.0,0.7717438827334194,1.0,1.0,1.0,0.9048932844722581
2072,b826ee4aedc95b0c,True,1.0,1.0,0.8658262535644095,1.0,1.0,1.0,0.944094272318504
2073,c2cfb091173a5ca2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2074,7399b61d44ea592a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2075,4a6ab6e35934543a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2076,3a61d7ced3ca590d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2077,f640e9a42e215992,True,1.0,1.0,0.916006379259375,1.0,1.0,1.0,0.9650026580247396
2078,3e2a45dbe6fa50aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2079,a1ef22ffca3a5993,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2080,c284f9a1803f585f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2081,f3047391e1f25aad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2082,51e697d3f5255ac3,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
2083,be63bfa5c6445e0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2084,6cbc045e25c2506d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2085,1a3c8066b86857b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2086,c5b585ddf50d5f1f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2087,b88e5601e3055bd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2088,c9f514edbbb55dd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2089,4a46ef99ddf55b8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2090,14d53eb06a7d582a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2091,60826aa0bcfc5225,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2092,afe18a576559502d,True,1.0,1.0,0.9444492246471037,1.0,1.0,1.0,0.9768538436029598
2093,701eca801b6f5ba9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2094,08e5f4c2c0965b15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2095,8c47d8fc41a55f31,True,1.0,1.0,0.785286931552687,1.0,1.0,1.0,0.9105362214802862
2096,2bf94996d2325e20,True,1.0,1.0,0.9043636531479278,1.0,1.0,1.0,0.96015152214497
2097,8d0806dc9c865904,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2098,e26d9a5288165f2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2099,dded75c35039515f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2100,0317b218061b5c4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2101,561ac555b4a85edc,True,1.0,1.0,0.8742894408271857,1.0,1.0,1.0,0.9476206003446608
2102,13cfa80cabf85b80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2103,269e03fbbb4c5856,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2104,729b53c777da522e,True,1.0,1.0,0.9871523859380306,1.0,1.0,1.0,0.9946468274741793
2105,8867ae193b7a5ba8,True,1.0,1.0,0.872104210935372,1.0,1.0,1.0,0.9467100878897384
2106,7766bcc52078528c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2107,33c7945f43795064,True,1.0,1.0,0.9902428866700025,1.0,1.0,1.0,0.995934536112501
2108,32c0c70837d05c47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2109,580004d79c9b53b8,True,1.0,1.0,0.9854187366620276,1.0,1.0,1.0,0.9939244736091782
2110,9c4e60dd8e9959d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2111,7427658d61b55fb8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2112,947829285f5d5526,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2113,f37c90e977e856c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2114,0093ff0188ea5b90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2115,3d5103c659255a72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2116,a28aff9148b55b3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2117,2e8d3c1cd8b15c97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2118,81f49ac925aa5781,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2119,826112ca75e750af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2120,876278ea40b25284,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2121,4332fab190e05b95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2122,40c083a3c4ff5b45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2123,ce567ba416055525,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2124,72928620ac2a55a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2125,3fb360a01b775e07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2126,c7fe7790d2225990,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2127,69966a921d43544d,True,1.0,1.0,0.7940301021709192,1.0,1.0,1.0,0.914179209237883
2128,60615c7f766c5a10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2129,76031bb4f8f7566d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2130,0b23b3823c4d57da,True,1.0,1.0,0.8808049160534833,1.0,1.0,1.0,0.9503353816889515
2131,74abadad5fd65d44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2132,b1457b7279f75735,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2133,8c7e28b482935cd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2134,d08ae5bc8a435f97,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2135,f15b772180455c2f,True,1.0,1.0,0.9861182310462295,1.0,1.0,1.0,0.9942159296025957
2136,fa16fc0f1e9851a3,True,1.0,1.0,0.906275791701822,1.0,1.0,1.0,0.9609482465424258
2137,2be1cc28e5af523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2138,fa1a3ccade2e50bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2139,833545ff73da5eb5,True,1.0,0.0,0.0,0.0,1.0,0.0,0.0
2140,92838ad73bf95b3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2141,bb25cbb49f9157ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2142,e4ad471729c65fc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2143,5c8f6ebe705d5013,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2144,039e37993d565b25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2145,2e90da117016561c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2146,00f925ab5406520f,True,1.0,1.0,0.9373105516996275,1.0,1.0,1.0,0.9738793965415115
2147,37d8b3ca81905645,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2148,1423dcf83efa5241,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2149,87b8587f94c5549a,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2150,cb5ec9cf4fb556c7,True,1.0,1.0,0.7719538813724627,1.0,1.0,1.0,0.9049807839051928
2151,0092e40a13ea52f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2152,5982df20d90a59cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2153,50d6986491d3510a,True,1.0,1.0,0.8274005172955917,1.0,1.0,1.0,0.9280835488731632
2154,66225fc71bd35554,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2155,979fc47b4f245a9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2156,85a89a122095548d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2157,adfdcd3c5a9a5fb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2158,55644491cba35aad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2159,7505cca154d95d60,True,1.0,1.0,0.9935413197848687,1.0,1.0,1.0,0.9973088832436954
2160,16e645697d7559b3,True,1.0,1.0,0.8663089118132464,1.0,1.0,1.0,0.944295379922186
2161,02902d180b405100,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2162,0179d579d30e588c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2163,edbd8b34cdc65008,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2164,1ad96f74e72750db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2165,7f2a06cede325573,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2166,75523a91f0b15884,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2167,85ee18c706cf5966,True,1.0,1.0,0.9987813587713334,1.0,1.0,1.0,0.9994922328213889
2168,1dae5903323e5214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2169,e773519a60035714,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2170,a584a676d2b859c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2171,077031ef7dcb5ab4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2172,303d9d8e1bbf5053,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2173,62e8d8891ff45c7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2174,bf1370df23cf5118,True,1.0,1.0,0.8616668254408318,1.0,1.0,1.0,0.9423611772670132
2175,ccf5fed938d95a04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2176,15f1c723f81a50b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2177,b0070f55eda95848,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2178,bdbb9d4559ec5bd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2179,6011fd3aa3a85fa1,True,1.0,1.0,0.9329026129191879,1.0,1.0,1.0,0.972042755382995
2180,d88f286835b95ff3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2181,1e3b603ccda457c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2182,d56e3d307eb8525a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2183,11714a81e1c45a54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2184,7e9101f6d01a53e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2185,1ed78a92956f5c5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2186,7f2edc964c6d5323,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2187,530176929c015182,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2188,861c55d61243570c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2189,26af85cbc2d15e05,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2190,03c0cf33d2105598,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2191,4dad8cf0704c5c43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2192,36471f2ea86a54ba,True,1.0,1.0,0.7609844701348524,1.0,1.0,1.0,0.9004101958895219
2193,971af37715285683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2194,68c666c7045f5609,True,1.0,1.0,0.8328382738073884,1.0,1.0,1.0,0.9303492807530785
2195,bdb0947d0c835022,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2196,cba63a3ef5bc51b3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2197,27ba50b0cfa75e8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2198,e15cc5e1d2f85a26,True,1.0,1.0,0.9326533667313377,1.0,1.0,1.0,0.9719389028047241
2199,81e0ac3869b95ef4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2200,831a14b3c0bb5c50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2201,7287189737c85540,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2202,a227effbc53d5fda,True,1.0,1.0,0.8293898622916783,1.0,1.0,1.0,0.9289124426215327
2203,2d9d1d9aa6d25bd9,True,1.0,1.0,0.9579737080390018,1.0,1.0,1.0,0.9824890450162508
2204,c4c1e92307c55e8a,True,1.0,1.0,0.9177757237950119,1.0,1.0,1.0,0.9657398849145883
2205,e0cc59c7dc8c50bd,True,1.0,1.0,0.9816849572051454,1.0,1.0,1.0,0.9923687321688105
2206,4566a3d9b5e95d9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2207,4c7c3a0a401d5f38,True,1.0,1.0,0.8056653595779875,1.0,1.0,1.0,0.9190272331574948
2208,6154b9589f9553fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2209,fa16987e17c25356,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2210,e69f96075afb5d86,True,1.0,1.0,0.9411431676998849,1.0,1.0,1.0,0.975476319874952
2211,7b00e131a2885ecf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2212,10b19bf49b67574f,True,1.0,1.0,0.888850345734829,1.0,1.0,1.0,0.9536876440561789
2213,489facb8ac705f4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2214,4f47f41d84c450e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2215,eb5989e21dc35a47,True,1.0,1.0,0.9841709337939849,1.0,1.0,1.0,0.9934045557474936
2216,0eae7eacff765533,True,1.0,1.0,0.9660505024326771,1.0,1.0,1.0,0.9858543760136155
2217,6f2f0885518356ef,True,1.0,1.0,0.9560739851511288,1.0,1.0,1.0,0.9816974938129702
2218,9e1be9753cf75e57,True,1.0,1.0,0.6672955205076359,1.0,1.0,1.0,0.8613731335448483
2219,b9e84e372b3958ac,True,1.0,1.0,0.996864254536688,1.0,1.0,1.0,0.9986934393902867
2220,d4e5d3e55e3751f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2221,1faa10d7c34553d2,True,1.0,1.0,0.9875686856637227,1.0,1.0,1.0,0.9948202856932178
2222,71fefe3bc0f0591e,True,1.0,1.0,0.9552715997603295,1.0,1.0,1.0,0.9813631665668039
2223,ba84537a483f508a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2224,02145ce72fd95a85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2225,eff5b15eb0935b33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2226,1511499da17054b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2227,aee5c527d8e85667,True,1.0,1.0,0.8379947708705366,1.0,1.0,1.0,0.932497821196057
2228,895513fa202c506f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2229,92d2f07fc6075f5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2230,ddc62293e7875556,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2231,ed7a0f74484d58a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2232,3fac271cd0795af0,True,1.0,1.0,0.7968656591287119,1.0,1.0,1.0,0.91536069130363
2233,1623cbaee7295b13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2234,aff2f948de815a32,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2235,ca59ecba5722534c,True,1.0,1.0,0.8677694438310798,1.0,1.0,0.5,0.9449039349296166
2236,4bbc76cff4355b53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2237,51bf8103b6cd5b4c,True,1.0,1.0,0.8628247660683468,1.0,1.0,1.0,0.9428436525284778
2238,4e021aea953652b9,True,1.0,1.0,0.8364208917648344,1.0,1.0,1.0,0.9318420382353477
2239,64f56e62619850b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2240,9f5ac897aea35174,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2241,0a50c123ca24584f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2242,8f0f0f9061b35356,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2243,ebfa82f4906755d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2244,f1f233f26fcf590b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2245,a2ed8d7503b85e2d,True,1.0,1.0,0.9630459321050844,1.0,1.0,1.0,0.9846024717104518
2246,69f50b1f6c4d5f4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2247,9aadb4c8a77d5849,True,1.0,1.0,0.9088146272275385,1.0,1.0,1.0,0.962006094678141
2248,d9d22fcc4d395fc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2249,ee86c71bc0765fd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2250,9ffd8ba0c7f75398,True,1.0,1.0,0.7738458950969025,1.0,1.0,1.0,0.9057691229570427
2251,f938c73be4165c7f,True,1.0,1.0,0.8064476536333514,1.0,1.0,1.0,0.9193531890138965
2252,9858cb2db360536b,True,1.0,1.0,0.8987362486651442,1.0,1.0,1.0,0.9578067702771434
2253,1ded576bc1325cae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2254,5d7eedc503ef575c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2255,ee88e21932e6564f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2256,8e04fd5e1613597a,True,1.0,1.0,0.9317290342205522,1.0,1.0,1.0,0.9715537642585635
2257,324b5f24fb0c5f3f,True,1.0,1.0,0.9250134074457034,1.0,1.0,1.0,0.9687555864357097
2258,15d9ac47a2e05a2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2259,575453863ce05f35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2260,ff412420037b524a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2261,c38664c4b23853a3,True,1.0,1.0,0.9408766432344612,1.0,1.0,1.0,0.9753652680143589
2262,1c9f36db867b50bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2263,88b49de4eea35896,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2264,6c62956221e4511e,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2265,d2c7bb24957c56ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2266,8dee25a9bcb35544,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2267,8d1d97f4b7d05914,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2268,29518f7a31945a13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2269,02e1537a43d55ab2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2270,073d05efa44b5241,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2271,d9983fb6d20e5413,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2272,65107c981e1c568c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2273,60b2a90a21b15e4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2274,68ece717ce6553e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2275,854521fe3b945040,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2276,e13e38532130514b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2277,534e6a7d7e8c528b,True,1.0,1.0,0.7810441513227249,1.0,1.0,1.0,0.9087683963844686
2278,43493f9be4735732,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2279,dc7dda8b400157ef,True,1.0,1.0,0.9004817241137132,1.0,1.0,1.0,0.9585340517140472
2280,bc949c2045ca5537,True,1.0,1.0,0.9239501778263375,1.0,1.0,1.0,0.9683125740943073
2281,46f4d9ea67c75a76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2282,5aac73b6f21a5a86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2283,0bb3e400083659c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2284,c84e6787935b5483,True,1.0,1.0,0.83643730467287,1.0,1.0,0.0,0.9318488769470292
2285,7d2043fe1fd75586,True,1.0,1.0,0.8373960780188264,1.0,1.0,1.0,0.9322483658411777
2286,4fb652e8a58f5623,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2287,3a29d6bc75a557f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2288,15975dc336e75ba2,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2289,86027694aed550bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2290,7ac633604a3c572d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2291,d39ff27c54d55ef1,True,1.0,1.0,0.9999477957823966,1.0,1.0,1.0,0.9999782482426652
2292,d5ece6235301571f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2293,7602fcbad344586a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2294,575a40958ae65abd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2295,ef9d931830115c03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2296,c8fa1980b26e5f46,True,1.0,1.0,0.7848352978913121,1.0,1.0,1.0,0.9103480407880467
2297,de2379f94fc85652,True,1.0,1.0,0.820309828196927,1.0,1.0,1.0,0.9251290950820529
2298,a3af72210c7553c4,True,1.0,1.0,0.8197483381191765,1.0,1.0,1.0,0.9248951408829903
2299,0603ebc3a71d59f5,True,1.0,1.0,0.8540927421936623,1.0,1.0,1.0,0.9392053092473592
2300,32e457e686675618,True,1.0,1.0,0.945286268623265,1.0,1.0,1.0,0.9772026119263604
2301,6083bfcb495d5f9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2302,1814002af9f253c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2303,0ee0eabadd125c7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2304,64883fdea50b5b8c,True,1.0,1.0,0.9497928172894605,1.0,1.0,1.0,0.9790803405372751
2305,78c9157a55905d81,True,1.0,1.0,0.9725783625115033,1.0,1.0,1.0,0.9885743177131264
2306,efe0cf18491855e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2307,be1ef67efd445f45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2308,218b80dbcd8551b8,True,1.0,1.0,0.9444655932724645,1.0,1.0,1.0,0.9768606638635268
2309,cd2e3c6240d55147,True,1.0,1.0,0.9320708963543801,1.0,1.0,1.0,0.971696206814325
2310,ef0b044d86855ffe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2311,1ac0023fd2655313,True,1.0,1.0,0.845987547505452,1.0,1.0,1.0,0.9358281447939384
2312,20024f7ea9635ed8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2313,0ca7781c66ea5fc9,True,1.0,1.0,0.8728216147025248,1.0,1.0,1.0,0.9470090061260521
2314,9c13995a8a285f90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2315,6233d1b3e62a5772,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2316,32189cc0a3bf535a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2317,4e1e5dfc07e459cd,True,1.0,1.0,0.9031665512421816,1.0,1.0,1.0,0.9596527296842424
2318,3889b6ba58845785,True,1.0,1.0,0.9843493850255,1.0,1.0,1.0,0.9934789104272918
2319,26a1ceab4d455a77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2320,633df956d5645243,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2321,f24b703a3f14583f,True,1.0,1.0,0.8343371877722068,1.0,1.0,1.0,0.9309738282384195
2322,253adcf13a3f5c15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2323,16aa734bed8a5f81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2324,d7c78dbb6fb25194,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2325,bdfc5ac88bce56ed,True,1.0,1.0,0.7920242011242928,1.0,1.0,1.0,0.9133434171351219
2326,7582f7769dfb5d11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2327,9ce9ec5a49b1568d,True,1.0,1.0,0.9629795106511784,1.0,1.0,1.0,0.9845747961046577
2328,2ad650691b5d58f0,True,1.0,1.0,0.6242905632201038,1.0,1.0,1.0,0.8434544013417099
2329,f6eec3b743985122,True,1.0,1.0,0.9100896114629066,1.0,1.0,1.0,0.9625373381095444
2330,c11b8e3e58e857f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2331,fc6dc98b89a95817,True,1.0,1.0,0.8670945302564049,1.0,1.0,1.0,0.9446227209401687
2332,dd30198e0e6b5bd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2333,85185d3ba8b35890,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2334,297fa313126a5f02,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2335,0f9e883357585ec4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2336,1e78181bb1c150e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2337,dfb757230bed57d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2338,288ea364ec115f46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2339,6239683a6e0d556d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2340,803569f800575929,True,1.0,1.0,0.7913283519421961,1.0,1.0,1.0,0.913053479975915
2341,63eeb15e6e3e5504,True,1.0,1.0,0.8543931010465668,1.0,1.0,1.0,0.9393304587694029
2342,c55ef877ea075993,True,1.0,1.0,0.7937667248015489,1.0,1.0,1.0,0.914069468667312
2343,2113dcf1e88b598e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2344,7d3779771cae5d94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2345,ba8f7c5757365a36,True,1.0,1.0,0.9290923730483542,1.0,1.0,1.0,0.9704551554368143
2346,960b735b1eac5dab,True,1.0,1.0,0.9397106582393157,1.0,1.0,1.0,0.9748794409330482
2347,0225c61734025867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2348,69e8fff107b05199,True,1.0,1.0,0.9592312707990829,1.0,1.0,1.0,0.9830130294996179
2349,4e27d27410c85f81,True,1.0,1.0,0.7537576728397072,1.0,1.0,1.0,0.8973990303498779
2350,bee7eebe90dd5285,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2351,49119e0bd9335681,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2352,0ee0c8c2556c506a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2353,80ad06a7a2975213,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2354,776069d80826529d,True,1.0,1.0,0.942516469251648,1.0,1.0,1.0,0.9760485288548534
2355,8feb2ae5cc2451c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2356,30638699ab8e575c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2357,476c37463b4f580e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2358,1d2e6d44fd635391,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2359,04605629ea8a50cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2360,9b09b277214d5623,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2361,571c1c28470e5dcc,True,1.0,1.0,0.9112970475008758,1.0,1.0,1.0,0.9630404364586983
2362,f53ece8c1cb9562c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2363,b541b6d67bad546d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2364,2e6b78be8c9e5e0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2365,08a80ada64475443,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2366,8b57a471e74e573f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2367,de03efda68e65021,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2368,697f7ae6d60f5f2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2369,ad2bbc4542205912,True,1.0,1.0,0.8389035036481367,1.0,1.0,1.0,0.9328764598533903
2370,69d2af69b1b75698,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2371,b562ff054b765717,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2372,7ceb065003f25449,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2373,aa1f80806fa35b9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2374,53c908f42e685998,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2375,4d2d174465585abf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2376,2114e7e213c45fc0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2377,415b05ca44da5fbb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2378,ead391b66ff253c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2379,04c8cad554925432,True,1.0,1.0,0.8080551924869862,1.0,1.0,1.0,0.9200229968695776
2380,b658c12176c05fc5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2381,38c2e9619e425ab8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2382,b65dbda85d085330,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2383,214bd73e71715f2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2384,6881586931a25031,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2385,aa2c4edb15d45c84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2386,6f7355de329659f2,True,1.0,1.0,0.9643749818968713,1.0,1.0,1.0,0.9851562424570298
2387,47f8cc513134512b,True,1.0,1.0,0.9326862476207224,1.0,1.0,1.0,0.9719526031753011
2388,6abe0ed266f258d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2389,d6f52d0bbaf5523c,True,1.0,1.0,0.919996648562403,1.0,1.0,1.0,0.9666652702343347
2390,3fb1b622b5e155cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2391,bb0e1af8651d525b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2392,f3fc5020ecbd537f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2393,bfbc82c4f65a5208,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2394,09a004a6ded55f7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2395,ad970e7cae1a5ead,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2396,c08100986326547c,True,1.0,1.0,0.956475974026724,1.0,1.0,1.0,0.9818649891778017
2397,b2f336de7d295a8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2398,dd182f5d47495d7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2399,778dc72ff2ec5e94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2400,a151ed0de3f35bf5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2401,513a97511d135ebd,True,1.0,1.0,0.9870724622690428,1.0,1.0,1.0,0.9946135259454345
2402,0b12ac5676875ade,True,1.0,1.0,0.8517374764897927,1.0,1.0,1.0,0.9382239485374136
2403,21acd3bbf97b5cbe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2404,e53fc4a1bbe0568b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2405,3545234b609d5f4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2406,4e52fd2c46fa5a3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2407,74f87045b75156f4,True,1.0,1.0,0.9027380783787275,1.0,1.0,1.0,0.9594741993244699
2408,5816a23cfee25d4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2409,786f447064055cfd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2410,e67e31370c185b83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2411,c672f1584cb75697,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2412,2b34624bf9455480,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2413,ade979d99d51517f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2414,cdc9d2e591cc552c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2415,64859d25f1b555dd,True,1.0,1.0,0.9452344681715781,1.0,1.0,1.0,0.9771810284048241
2416,8390620a5e745bfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2417,677d8d1e838b5793,True,1.0,1.0,0.9340772600952665,1.0,1.0,1.0,0.9725321917063611
2418,c38319fd82be5bf0,True,1.0,1.0,0.9719828042879021,1.0,1.0,1.0,0.9883261684532926
2419,2f1edc1ab2b55b05,True,1.0,1.0,0.8497396034821428,1.0,1.0,1.0,0.9373915014508928
2420,0b3a16034cc35dc0,True,1.0,1.0,0.8967810621493641,1.0,1.0,1.0,0.9569921092289017
2421,fd3606c29f3f57fb,True,1.0,1.0,0.8832336191932033,1.0,1.0,1.0,0.9513473413305014
2422,ac3410e696505284,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2423,63f4362f90ef55a1,True,1.0,1.0,0.9166997290150586,0.0,1.0,1.0,0.5486248870896078
2424,1719439969a55cc6,True,1.0,1.0,0.9071232212735214,1.0,1.0,1.0,0.9613013421973006
2425,a1ac8820c36e51c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2426,14e8d439dd5a5da0,True,1.0,1.0,0.9738466301452048,1.0,1.0,1.0,0.9891027625605021
2427,0e70c369a99157c3,True,1.0,1.0,0.9835890719148893,1.0,1.0,1.0,0.9931621132978705
2428,e7a838e8611f56b0,True,1.0,1.0,0.9448571780224538,1.0,1.0,1.0,0.9770238241760225
2429,5bbd26efb97658ec,True,1.0,1.0,0.8176634549150297,1.0,1.0,0.0,0.9240264395479291
2430,070b688b49225760,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2431,314e2f70ce905b5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2432,7daa0ad6ca5356fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2433,85159c024a355d8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2434,55e7ff380d7e5491,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2435,3bc4c087ab1a50a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2436,62c5045db3c159aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2437,98042465f30c589d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2438,58169843acb45a62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2439,04424acda0755c93,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2440,0bf5bbbd53fe5ea6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2441,21560b9edc8c5b8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2442,8470627d628e55f6,True,1.0,1.0,0.8335586565184006,1.0,1.0,1.0,0.9306494402160003
2443,7bb27993dd475c3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2444,8723bbb08b8e5cc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2445,3010009fcb295507,True,1.0,1.0,0.8845431524482613,1.0,1.0,1.0,0.9518929801867756
2446,448808123f695637,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2447,81c70798936b5140,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2448,071f7885a37e591f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2449,09e2eda76fde54ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2450,7900d1167dfe5c24,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2451,43ef28a235035eac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2452,3e7237c8a7815648,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2453,ef4cd07fc8245457,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2454,15e6ef7a85b35d10,True,1.0,1.0,0.8447530097904227,1.0,1.0,1.0,0.9353137540793428
2455,6a5b0bbd55395628,True,1.0,1.0,0.7613733664285003,1.0,1.0,1.0,0.9005722360118752
2456,a164681774715cea,True,1.0,1.0,0.7518729317750102,1.0,1.0,1.0,0.8966137215729209
2457,4d55f6c3a3dc58fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2458,8b608a6353a95bce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2459,169ccb03f27e589d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2460,e343f38ae86a57fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2461,b83f5bd6726e5996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2462,015011d2b73158b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2463,998a30325ca25437,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2464,b72c6ad506465ebb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2465,5b14b00087b051e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2466,284fd1657c8659e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2467,105ca02169f45519,True,1.0,1.0,0.9914578369289907,1.0,1.0,1.0,0.9964407653870794
2468,a2652d512cf35d1e,True,1.0,1.0,0.760418605297079,1.0,1.0,1.0,0.9001744188737829
2469,7ae00644dbef537f,True,1.0,1.0,0.9706963810932833,1.0,1.0,1.0,0.9877901587888681
2470,af58d13139de5d3f,True,1.0,1.0,0.7720878641452514,1.0,1.0,1.0,0.9050366100605215
2471,6d3db8abd9ad52eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2472,1013821ba47c55b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2473,e59b32f05f5e54f0,True,1.0,1.0,0.6598612585942026,1.0,1.0,0.0,0.8582755244142511
2474,1b818742aecc51d0,True,1.0,1.0,0.8891077595448629,1.0,1.0,1.0,0.9537948998103595
2475,d9d93568b27e5649,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2476,ccf8ef537aa65a7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2477,690d5fcd5dd056dc,True,1.0,1.0,0.9485192691293398,1.0,1.0,1.0,0.9785496954705583
2478,df30f32cd2ee5633,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2479,1895b756b1b0539d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2480,8959015fc1fe5791,True,1.0,1.0,0.6663689108615023,1.0,1.0,1.0,0.8609870461922927
2481,3972714235c35bcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2482,46ee8e2727455a9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2483,402b6ac9448a58d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2484,f4aca518cfa05850,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2485,f897914e6f0c52e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2486,cf2e8812889754b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2487,15b0967d1dab53f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2488,a978cd72e68155b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2489,6b4cf0c1208155f5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2490,31cdd1b336305b1a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2491,ef89947a381a50bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2492,7b48c1c9cf995c36,True,1.0,1.0,0.8617499778766907,1.0,1.0,1.0,0.9423958241152878
2493,35bc469fdde35a17,True,1.0,1.0,0.9638750232369544,1.0,1.0,1.0,0.9849479263487311
2494,64edcbd39d2b5f08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2495,64185eb977005752,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2496,e38dd745e363544c,True,1.0,1.0,0.9897855862365609,1.0,1.0,1.0,0.9957439942652337
2497,14d53f85ccc65f23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2498,1aabc43f2a7453f1,True,1.0,1.0,0.8630444490030995,1.0,1.0,1.0,0.9429351870846249
2499,29051d7805db50d0,True,1.0,1.0,0.8453498171955598,1.0,1.0,1.0,0.9355624238314832
2500,8436ac812af859df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2501,f87414e8321c5fa7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2502,ed8294474bc35b6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2503,95f42de7bd075f88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2504,662d6c1f51815bad,True,1.0,1.0,0.7064303596276634,1.0,1.0,1.0,0.8776793165115264
2505,dd157f14e18f5a1a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2506,cd34209eec085b73,True,1.0,1.0,0.8255022878032248,1.0,1.0,1.0,0.9272926199180104
2507,7a61f0a7cbe15387,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2508,fc39a399fd24554b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2509,fc48d9805c955217,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2510,cdae0433bb5d5b9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2511,23f0187033d658d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2512,cc8b8b4ae726592a,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
2513,7e35bd1fea5b50da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2514,0590bd1f5b2057f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2515,c2aa6f44aad45549,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2516,5ea6697ab5c552b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2517,7b37b72faaa25b5d,True,1.0,1.0,0.9911011280888794,1.0,1.0,1.0,0.9962921367036998
2518,a82d8d2d870a5280,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2519,3b84c23dd4ee5af8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2520,d306c671b1ce531c,True,1.0,1.0,0.9857692571319175,1.0,1.0,1.0,0.9940705238049657
2521,03660e332def5cfa,True,1.0,1.0,0.8267013043525568,1.0,1.0,1.0,0.9277922101468987
2522,8fe72476d10c552a,True,1.0,1.0,0.856573336093494,1.0,1.0,1.0,0.9402388900389558
2523,a6862e7424815856,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2524,cde748c5a6905684,True,1.0,1.0,0.9951883145174725,1.0,1.0,1.0,0.9979951310489469
2525,94d209006f485164,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2526,365c2516e26f5502,True,1.0,1.0,0.9070243021510146,1.0,1.0,1.0,0.961260125896256
2527,59127196fe025553,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2528,c9968e9ec0135b9d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2529,57139af318a45873,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2530,a8afec520f035a68,True,1.0,1.0,0.9377374967155159,1.0,1.0,1.0,0.9740572902981316
2531,b43de4c16b8d5e99,True,1.0,1.0,0.7935528517943669,1.0,1.0,1.0,0.9139803549143194
2532,824944b52b98552b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2533,0185fc1c73c759a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2534,c988ef2f076359de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2535,71220ef085f459fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2536,a8a72fb28dc6592b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2537,39b5d00781925b16,True,1.0,1.0,0.9433822055243898,1.0,1.0,1.0,0.9764092523018291
2538,e91f2da06b8e517f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2539,0a4cf95e90d45770,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2540,639c2678cce95d68,True,1.0,1.0,0.9712151268984494,1.0,1.0,1.0,0.9880063028743539
2541,cb70f332bc5f5bcf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2542,205cce163e5a5b46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2543,1d4b518f1b175184,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2544,253dba7510ca56b8,True,1.0,1.0,0.9715296832780624,0.0,1.0,1.0,0.5714707013658593
2545,b4dbd03935ce53fa,True,1.0,1.0,0.9390543599257042,1.0,1.0,1.0,0.9746059833023768
2546,c62dafe55b9d538d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2547,b46f5915049e52a5,True,1.0,1.0,0.9424786733342809,1.0,1.0,1.0,0.9760327805559504
2548,f32e1b068c3351eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2549,002a52b0ed5650da,True,1.0,1.0,0.7916338875299578,1.0,1.0,1.0,0.9131807864708158
2550,c62b532b8f355b16,True,1.0,1.0,0.8341993652140128,1.0,1.0,1.0,0.9309164021725054
2551,e7d6dc36775b52cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2552,f8f02729d1ee5c16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2553,7beae7492ff45866,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2554,8ddef59113ee5c86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2555,17a6a4a6137553cd,True,1.0,1.0,0.9743835046928224,1.0,1.0,1.0,0.9893264602886761
2556,c1cc5d15c3f554e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2557,aed7c50719f959a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2558,d0fc0e92a9e4552f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2559,6404a27bddb85488,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2560,6225b347244658c1,True,1.0,1.0,0.9288823582279998,1.0,1.0,1.0,0.9703676492616665
2561,d44d7aacab755892,True,1.0,1.0,0.8163265808205147,1.0,1.0,1.0,0.9234694086752144
2562,354e4afad1eb56c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2563,250be1db1d67582c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2564,d615904971e05b5a,True,1.0,1.0,0.9785255317469365,1.0,1.0,1.0,0.9910523048945569
2565,a1ecc6a16c2f5b5e,True,1.0,1.0,0.9624937679794231,1.0,1.0,1.0,0.9843724033247595
2566,2fd50ca82a7a5df4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2567,0c3c5692dcdd5bdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2568,f3a327d6e0e45d9a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2569,2f9b9537ea1c5018,True,1.0,1.0,0.8659028731122368,1.0,1.0,1.0,0.9441261971300987
2570,c962887d22e95f88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2571,e9d8c81a844c5c95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2572,47fdf7c04b155eac,True,1.0,1.0,0.6484432295399883,1.0,1.0,0.0,0.8535180123083285
2573,33008a3b27ab59a1,True,1.0,1.0,0.9249692223066764,1.0,1.0,1.0,0.9687371759611153
2574,046cdc424d515ee1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2575,840d3a1a7a935536,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2576,ffb2d865d42e57c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2577,557a287c11cc5960,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2578,ece9650c827e569f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2579,adc1a3a3dd1c501e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2580,e5fba7e447ff5a61,True,1.0,1.0,0.9608247590421285,1.0,1.0,1.0,0.9836769829342202
2581,13d2650251d25e83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2582,774ebe12eab151b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2583,667140c426e45393,True,1.0,1.0,0.8607569732458658,1.0,1.0,1.0,0.9419820721857773
2584,7d399fe8e4335fc3,True,1.0,1.0,0.9496983218775638,1.0,1.0,1.0,0.979040967448985
2585,83e71223f25a5137,True,1.0,1.0,0.7964477141568354,1.0,1.0,1.0,0.915186547565348
2586,7defd0c32cd8546a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2587,ca3e9faa3258522b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2588,7bfd8ff8489158cc,True,1.0,1.0,0.9251247257071626,1.0,1.0,1.0,0.9688019690446511
2589,e6eeac307f6d507d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2590,cd0fd62195e552da,True,1.0,1.0,0.7446950293880069,1.0,1.0,1.0,0.8936229289116695
2591,8a91af177fee5522,True,1.0,1.0,0.9949051293731233,1.0,1.0,1.0,0.9978771372388012
2592,61421159b240530d,True,1.0,1.0,0.9979297854896754,1.0,1.0,1.0,0.999137410620698
2593,1eed252c6ca25157,True,1.0,1.0,0.6447816912394128,1.0,1.0,1.0,0.8519923713497554
2594,7c68734f0453501c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2595,8b5d8d7c95925564,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2596,c0ea178930145138,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2597,806b014bc8c15160,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2598,98a0d06140945295,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2599,0027db600afe56ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2600,b966c10ea361593f,True,1.0,1.0,0.6284969136915003,1.0,1.0,0.0,0.8452070473714585
2601,dbfcc3b5aa945597,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2602,1ebc0b5378ab5caa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2603,483042d5dc175e99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2604,d926deb799a65bea,True,1.0,1.0,0.8292311869691047,1.0,1.0,1.0,0.9288463279037936
2605,36f34c9e02a15801,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2606,2fbf549d6aac59b9,True,1.0,1.0,0.9597433917044542,1.0,1.0,1.0,0.9832264132101892
2607,2595e56a8af75a60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2608,26983ee0a39e5a32,True,1.0,1.0,0.8707497529614052,1.0,1.0,1.0,0.9461457304005855
2609,99e900e2392c5e87,True,1.0,1.0,0.7972304680955258,1.0,1.0,1.0,0.9155126950398024
2610,7b095ec7e3f95c4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2611,e3bfee2b093e5e35,True,1.0,1.0,0.9690682868788002,1.0,1.0,1.0,0.9871117861995001
2612,f47f7733a11d51a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2613,069dab3272205ecb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2614,bda5925fd37a5818,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2615,fcb4f430c99050b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2616,2aade0b3987d5366,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2617,5e2b839cccb95921,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2618,f3572fcbcd285f1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2619,ce516bdfc6e45d5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2620,55237cf0b8c45ec9,True,1.0,1.0,0.8349605038816666,1.0,1.0,1.0,0.9312335432840277
2621,11356a48a75c5e31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2622,752b0c820740589e,True,1.0,1.0,0.9556801425716346,1.0,1.0,1.0,0.981533392738181
2623,3921f38b62d55f1a,True,1.0,1.0,0.9285016740085144,1.0,1.0,1.0,0.970209030836881
2624,4755336a0e225d97,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2625,8208f7794645559d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2626,11811a7320ab58db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2627,8b5dd405c14c5249,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2628,0df7b61597705cf2,True,1.0,1.0,0.8602851351398682,1.0,1.0,1.0,0.9417854729749452
2629,fd02cd78f5b55d6f,True,1.0,1.0,0.8200972791681871,1.0,1.0,1.0,0.9250405329867446
2630,8eae3eab30c95228,True,1.0,1.0,0.8463889088762531,1.0,1.0,1.0,0.9359953786984389
2631,e27b4628314951bb,True,1.0,1.0,0.8265806027171947,1.0,1.0,1.0,0.9277419177988312
2632,e970702e97ea50b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2633,d398c8ceafe050be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2634,7b4a9abdf718584b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2635,84876bb274165ade,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2636,61768c493892576d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2637,9ba306d42ab75911,True,1.0,1.0,0.8403598028123491,1.0,1.0,1.0,0.9334832511718121
2638,86536c24d4805ac7,True,1.0,1.0,0.9725263479125815,1.0,1.0,1.0,0.9885526449635756
2639,afd8795214205519,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2640,ad243dacb0315588,True,1.0,1.0,0.8906627627830216,1.0,1.0,1.0,0.9544428178262591
2641,14743d928b9257a1,True,1.0,1.0,0.9533255722543004,1.0,1.0,1.0,0.9805523217726252
2642,f18158051cc457d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2643,3bf245d895b25ec0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2644,8deec95251e95c2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2645,7cdcc814be255d9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2646,0fc778045313531b,True,1.0,1.0,0.9790526249920808,1.0,1.0,1.0,0.9912719270800338
2647,bcd38d9246695d74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2648,ee7be0b111a85c25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2649,247ba5f9646c5528,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2650,ecc5d9051f445174,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2651,5395d42cc65e5c06,True,1.0,1.0,0.97592247915899,1.0,1.0,1.0,0.9899676996495792
2652,ddddd9e7e4925db9,True,1.0,1.0,0.9947874908358408,1.0,1.0,1.0,0.9978281211816004
2653,ac6d9537bf315302,True,1.0,1.0,0.7725636595985453,1.0,1.0,1.0,0.9052348581660605
2654,2e393fad09985c87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2655,19a718729d3a5e37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2656,60f2c00b9ced513f,True,1.0,1.0,0.9333157075089913,1.0,1.0,1.0,0.9722148781287464
2657,1509901c10495792,True,1.0,1.0,0.9868225889085154,1.0,1.0,1.0,0.9945094120452147
2658,96540ed00a785607,True,1.0,1.0,0.7825978296039416,1.0,1.0,1.0,0.9094157623349757
2659,41bddf65c8155bd5,True,1.0,1.0,0.7739081187487044,1.0,1.0,1.0,0.9057950494786269
2660,4d38d745131c5de1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2661,beeb0c78917a528a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2662,08e2e519ac1e5226,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2663,9a179eb32481553e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2664,f44600c092b959f4,True,1.0,1.0,0.9186109188808509,1.0,1.0,1.0,0.9660878828670212
2665,96a252e16d1553e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2666,e5dd6a4462dd5e29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2667,d8bbb945380d5d78,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2668,5350c9f947cb5482,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2669,e3caf69e02f857ba,True,1.0,1.0,0.7852854369205793,1.0,1.0,1.0,0.910535598716908
2670,8d86cfd038145f2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2671,5012cae5e4fc57a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2672,73a3a880d8d8522c,True,1.0,1.0,0.9934452309434103,1.0,1.0,1.0,0.997268846226421
2673,ed3e5181549254bc,True,1.0,1.0,0.9593412285712777,1.0,1.0,1.0,0.9830588452380323
2674,17631c945bb959f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2675,d6f66c51d98a5db6,True,1.0,1.0,0.9334635472424728,1.0,1.0,1.0,0.972276478017697
2676,8a2df3fb1632552a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2677,99127f15fd9b5847,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2678,bb4ca2b147d35b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2679,c8629b9dd63e56ad,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2680,7f78c5aac332551d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2681,ee835ef3f912599c,True,1.0,1.0,0.8459430191882656,1.0,1.0,1.0,0.935809591328444
2682,e97ba617b7c059a7,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2683,cdb932bd30715a52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2684,434f74e0c3e25cdd,True,1.0,1.0,0.8385936331729084,1.0,1.0,1.0,0.9327473471553785
2685,fb1c9ac223bf5bbe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2686,cf3b2b1199045e08,True,1.0,1.0,0.7975838692298307,1.0,1.0,1.0,0.9156599455124295
2687,812a8e70ad07507d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2688,3808a6ba716d5da1,True,1.0,1.0,0.9826773134665208,1.0,1.0,1.0,0.9927822139443837
2689,2150cda2905d51ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2690,0715626fc800527e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2691,580b253c853c5ef9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2692,f5d8dc03a0555cdc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2693,2b641a3ecff5580e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2694,95165bfbaadf5a64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2695,059009aa4252526c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2696,23d0ae8aedf8537b,True,1.0,1.0,0.9653045070555143,1.0,1.0,1.0,0.9855435446064643
2697,846863e9cd7059c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2698,4631b80af7fb5f2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2699,e2acd907240850a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2700,a2336870ff485514,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2701,b7922416f6935fc4,True,1.0,1.0,0.9979907015519893,1.0,1.0,1.0,0.9991627923133288
2702,00ddbc829ecb563e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2703,d9c4acb18e675789,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2704,dbb26055ea9351dc,True,1.0,1.0,0.9868580080882999,1.0,1.0,1.0,0.9945241700367916
2705,719a6c965dd55d00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2706,56af8eae4788597f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2707,44b1999e4b2551b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2708,33c58e00f5805824,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2709,ffcbea07e13e540d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2710,30d5d8dfd52451a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2711,5b8d892592635d5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2712,9ef1d618435d5e53,True,1.0,1.0,0.9625553219085649,0.0,1.0,1.0,0.5677313841285687
2713,6d846dadde695838,True,1.0,1.0,0.8366908290366754,1.0,1.0,1.0,0.9319545120986147
2714,1d7a96e116735b6c,True,1.0,1.0,0.9425851695459462,1.0,1.0,1.0,0.9760771539774776
2715,fffbe416ae85553b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2716,ef3dd8a6f4995678,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2717,a26ee25cd4995271,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2718,40df19739f215995,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2719,c2f27daee5bd5a3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2720,2ccebcdb0da25be5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2721,f66694a622cf5c99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2722,274fcb576b3b59a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2723,5d87c059eba15807,True,1.0,1.0,0.9844686930526282,1.0,1.0,1.0,0.9935286221052616
2724,36d7d1e453cf5158,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2725,12c9ecb5687f572b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2726,1a1f73871bea5afa,True,1.0,1.0,0.8962579352810678,1.0,1.0,0.0,0.9567741397004449
2727,dce06ee8c9fc572f,True,1.0,1.0,0.9738440618692981,1.0,1.0,1.0,0.9891016924455408
2728,026ee9bc920b5180,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2729,761d3f2365c25886,True,1.0,1.0,0.9402580191370647,1.0,1.0,1.0,0.9751075079737769
2730,0498b27fee425645,True,1.0,1.0,0.9970987844383009,1.0,1.0,1.0,0.9987911601826255
2731,9e76a394983a59b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2732,cea6c267a5a05b3c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2733,8894cb9c1f385198,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2734,840f4e28181e53d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2735,103c3ee1db23521d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2736,fa70c2e191965353,True,1.0,1.0,0.9855063052159982,1.0,1.0,1.0,0.993960960506666
2737,580dac44fa305877,True,1.0,1.0,0.64716862478112,1.0,1.0,1.0,0.8529869269921333
2738,d14f40d60d165b25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2739,a02d58c7e9ee50f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2740,9191f3f8644d50cb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2741,a5b6e054384c586c,True,1.0,1.0,0.5484526018604184,1.0,1.0,0.5,0.8118552507751744
2742,6a8571daa3445923,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2743,cb50b764d69557b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2744,b2b801ee99c95758,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2745,c0d51ca7b8af5414,True,1.0,1.0,0.6225391448473486,1.0,1.0,1.0,0.8427246436863953
2746,84fc6d5788a95edd,True,1.0,1.0,0.6874623837480605,1.0,1.0,0.0,0.8697759932283585
2747,647a42b4e5075f16,True,1.0,1.0,0.9736491967905034,1.0,1.0,1.0,0.9890204986627098
2748,223a8f20abb752e9,True,1.0,1.0,0.987405015429451,1.0,1.0,1.0,0.9947520897622711
2749,d5116f0d75b4549d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2750,0fb815b347a359ca,True,1.0,1.0,0.9756174704653041,1.0,1.0,1.0,0.9898406126938767
2751,16125101defb5b51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2752,e11f2ff7ffba5b45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2753,1d2710d5bcfd52a7,True,1.0,1.0,0.7577097426811366,1.0,1.0,1.0,0.8990457261171402
2754,81a473b817565cb9,True,1.0,1.0,0.9473238062373779,1.0,1.0,1.0,0.9780515859322408
2755,470d0eceeaf75102,True,1.0,1.0,0.9329580730287514,1.0,1.0,1.0,0.9720658637619798
2756,05d0a1a763fc5334,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2757,22c1a51ffc1f5022,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2758,0f206a62842b59b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2759,b528a0aa02695437,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2760,b7e61e7b15265bb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2761,9696a32e868259e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2762,283f39e817575b93,True,1.0,1.0,0.8799112554287825,1.0,1.0,1.0,0.949963023095326
2763,9b86b7cc0b41507b,True,1.0,1.0,0.8314334866787145,1.0,1.0,1.0,0.9297639527827978
2764,1028df4fc9055ed8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2765,542304e2baf25357,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2766,14b6e7ce317d531f,True,1.0,1.0,0.9232318273214247,1.0,1.0,1.0,0.968013261383927
2767,fd20892efbe35102,True,1.0,1.0,0.9476672812604106,1.0,1.0,1.0,0.9781947005251711
2768,b86152f6ab29580e,True,1.0,1.0,0.7978741249426019,1.0,1.0,1.0,0.9157808853927508
2769,fa0f2e54ad7259b0,True,1.0,1.0,0.9876761705278607,1.0,1.0,1.0,0.9948650710532753
2770,70da6b21101d555f,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2771,54220704df92547d,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2772,490463fd7e9e5769,True,1.0,1.0,0.9103069871442194,1.0,1.0,0.0,0.9626279113100914
2773,8d4dc358499159c9,True,1.0,1.0,0.6843654254429549,1.0,1.0,1.0,0.8684855939345645
2774,08a135d9245b50c2,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2775,e516528c577453a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2776,ff83944cb2845479,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2777,f381809a5ec053f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2778,8d5023e971cc5f4c,True,1.0,1.0,0.8700645609513147,1.0,1.0,1.0,0.9458602337297144
2779,037698dae8d65558,True,1.0,1.0,0.859830219665687,1.0,1.0,0.0,0.9415959248607028
2780,a82ce9edf79d56a6,True,1.0,1.0,0.9081695383159328,1.0,1.0,1.0,0.9617373076316387
2781,8a492ff6a81054a7,True,1.0,1.0,0.7013305445756227,1.0,1.0,0.5,0.8755543935731761
2782,fb2daf8a925a5ff2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2783,be7331d3f05e5d16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2784,0dfdaa7ed7445e7c,True,1.0,1.0,0.6956314666777635,1.0,1.0,0.5,0.8731797777824015
2785,6b19d4325f075ad0,True,1.0,1.0,0.9018792534793663,1.0,1.0,1.0,0.9591163556164025
2786,4f21925f1a7c5983,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2787,e36762528cdb5e37,True,1.0,1.0,0.9659918990878507,1.0,1.0,1.0,0.9858299579532711
2788,18dd0b3ef6b75b70,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2789,dcf6caabbee354f7,True,1.0,1.0,0.910197749604532,1.0,1.0,1.0,0.9625823956685551
2790,5ee1455d53695e5b,True,1.0,1.0,0.7979208300874032,1.0,1.0,1.0,0.9158003458697513
2791,63f6c401c24557e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2792,6ce3e4a1792651a8,True,1.0,1.0,0.9809147404162124,1.0,1.0,1.0,0.9920478085067552
2793,6d5f5983c8eb5615,True,1.0,1.0,0.957864454259044,1.0,1.0,0.0,0.982443522607935
2794,6b96870196f95d29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2795,de51843c0c1a51d4,True,1.0,1.0,0.9992838027146138,1.0,1.0,1.0,0.9997015844644225
2796,cb84621ac42a5df2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2797,dbcb1f2c3979500d,True,1.0,1.0,0.9069743630868183,1.0,1.0,1.0,0.9612393179528409
2798,7ccd759aa0535b9a,True,1.0,1.0,0.7435349042981293,1.0,1.0,1.0,0.8931395434575539
2799,a3d1310fbc3f50a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2800,7d6a50d3acb55383,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2801,c081afa672dc56a2,True,1.0,1.0,0.7742416288036146,1.0,1.0,1.0,0.9059340120015061
2802,36a229f658875a2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2803,859dea9ce9215b47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2804,484b6d9a28f350bd,True,1.0,1.0,0.985446047366401,1.0,1.0,1.0,0.9939358530693337
2805,7d930b1f5365521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2806,812d49975bf357fc,True,1.0,1.0,0.9380535794086845,1.0,1.0,1.0,0.9741889914202853
2807,46e614a434b650e3,True,1.0,1.0,0.6433263002894021,1.0,1.0,1.0,0.8513859584539176
2808,6df89719fce05527,True,1.0,1.0,0.8083426326730097,1.0,1.0,1.0,0.9201427636137541
2809,baff5b48a5c056ec,True,1.0,1.0,0.7617882179075971,1.0,1.0,1.0,0.9007450907948321
2810,8371ac42ba585d35,True,1.0,1.0,0.9573417200186626,1.0,1.0,1.0,0.9822257166744427
2811,fdba4d15c05554e1,True,1.0,1.0,0.8747018975800913,1.0,1.0,1.0,0.947792457325038
2812,08684d8a5d675f4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2813,0e27333e64a45dfb,True,1.0,1.0,0.7696063230412765,1.0,1.0,1.0,0.9040026346005319
2814,14b270ee5a395ea9,True,1.0,1.0,0.9379827896000269,1.0,1.0,1.0,0.9741594956666778
2815,9cb247f1ef445fb9,True,1.0,1.0,0.9795666852729051,1.0,1.0,1.0,0.9914861188637104
2816,10f5795252265ff3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2817,2ca1cea5e7bf5219,True,1.0,1.0,0.9788999513537401,1.0,1.0,1.0,0.9912083130640584
2818,a8aba52e8a6151bf,True,1.0,1.0,0.9862685198376842,1.0,1.0,1.0,0.9942785499323684
2819,6f31e863bab65c62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2820,082ea12d7b2355cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2821,d83c3b7416f3577e,True,1.0,1.0,0.9585550915338503,1.0,1.0,1.0,0.9827312881391043
2822,c756ce81365d5a3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2823,b793d920bf6f53cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2824,9a95d2419f1e592a,True,1.0,1.0,0.8960281471132947,1.0,1.0,1.0,0.9566783946305395
2825,9ac3f47635bd5fe1,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2826,8781cde1032354cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2827,ae821f2ac8d55180,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2828,c133861a233a51de,True,1.0,1.0,0.7450921766432772,1.0,1.0,0.5,0.8937884069346987
2829,8a17d8a06b425d2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2830,3ea2b59016145c63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2831,cd41ee390afb5da7,True,1.0,1.0,0.8730738658064884,1.0,1.0,0.5,0.9471141107527035
2832,a0ff6ccbf156551f,True,1.0,1.0,0.8470561971527174,1.0,1.0,1.0,0.936273415480299
2833,17ecb960d15d5b5f,True,1.0,1.0,0.9612397344211278,1.0,1.0,1.0,0.9838498893421366
2834,0965108c193757a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2835,159ec1accaf55d3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2836,bd2591ae189c5a38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2837,0db36f777178525a,True,1.0,1.0,0.9930536004743009,1.0,1.0,1.0,0.9971056668642921
2838,7022b42a3743507a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2839,cc2587bf27c75cc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2840,f8b10bcaa98a53e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2841,090a482cb7335520,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2842,34ed4880444350af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2843,9f105aba36355fe1,True,1.0,1.0,0.7787789210635627,1.0,1.0,1.0,0.9078245504431511
2844,aa84169dd1f3538d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2845,55eed45c895852b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2846,b9ef517f054450b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2847,afe269451bc757e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2848,33aa90792d5855a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2849,99b52fa162c550d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2850,bd0f9349cc1053a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2851,b1ce459acfb95179,True,1.0,1.0,0.9551538350710624,1.0,1.0,1.0,0.9813140979462759
2852,8fb6a2364e0c53f9,True,1.0,1.0,0.9694423296256488,1.0,1.0,1.0,0.9872676373440203
2853,e1398b3ecf3f520d,True,1.0,1.0,0.8795629639157129,1.0,1.0,1.0,0.949817901631547
2854,ae15b0488a6c5bd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2855,0d150320916f5b2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2856,88862af321ce5c8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2857,689ed7a2ee4b583d,True,1.0,1.0,0.9765374226052668,1.0,1.0,1.0,0.9902239260855278
2858,6d593ca981fd56b8,True,1.0,1.0,0.9438927241912709,1.0,1.0,1.0,0.9766219684130295
2859,9ecb100495a5584e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2860,443b9c514efc5829,True,1.0,1.0,0.946163445490888,1.0,1.0,1.0,0.97756810228787
2861,e1950bc54da65383,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2862,7fb88e704c1a5cca,True,1.0,1.0,0.9539134836838251,1.0,1.0,1.0,0.9807972848682605
2863,b07f7a319de35f9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2864,2fa0f34bd2da5b39,True,1.0,1.0,0.9443357007849698,1.0,1.0,1.0,0.9768065419937374
2865,7ed9d0ca20ac5e2c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2866,e1c80a4e90a1501d,True,1.0,1.0,0.86157146183983,1.0,1.0,1.0,0.9423214424332625
2867,7bbb6cfc4f135e50,True,1.0,1.0,0.8281028819211982,1.0,1.0,1.0,0.9283762008004993
2868,ed105c47e38b55e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2869,5cffd130ff2c510a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2870,651f88b4c46e50a2,True,1.0,1.0,0.9666669344041768,1.0,1.0,1.0,0.986111222668407
2871,7602906d3c785da3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2872,8615a4df3a525ccc,True,1.0,1.0,0.9685734869660504,1.0,1.0,1.0,0.9869056195691877
2873,a3fe8c1981c45693,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2874,02e8fd3cc3c3556f,True,1.0,1.0,0.9830271075682573,1.0,1.0,1.0,0.992927961486774
2875,81d6a870aab05080,True,1.0,1.0,0.8860861626134461,1.0,1.0,1.0,0.9525359010889359
2876,45e6bebee4305fb6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2877,257d737fc3865fd1,True,1.0,1.0,0.9293189027438131,1.0,1.0,1.0,0.9705495428099221
2878,6d8767e46d975896,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2879,b38366e3befc5200,True,1.0,1.0,0.8099276024956434,1.0,1.0,0.5,0.9208031677065182
2880,f6c528f78bdf593c,True,1.0,1.0,0.9969870386226719,1.0,1.0,1.0,0.9987445994261132
2881,4cac9f6cd85a5b47,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2882,39a769c19105586e,True,1.0,1.0,0.8062140497794342,1.0,1.0,1.0,0.9192558540747643
2883,93bc5a4ab6a95986,True,1.0,1.0,0.8705500186545793,1.0,1.0,1.0,0.9460625077727413
2884,93c2bfeb7c885a2e,True,1.0,1.0,0.7668026157010347,1.0,1.0,1.0,0.9028344232087644
2885,64ee149f402a5601,True,1.0,1.0,0.8925733295200959,1.0,1.0,1.0,0.95523888730004
2886,8733d5cc8ae956df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2887,cd78333fa2c45328,True,1.0,1.0,0.9920470989835841,1.0,1.0,1.0,0.9966862912431601
2888,2e883a72b2895d7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2889,152449b7967c541d,True,1.0,1.0,0.8024410531660237,1.0,1.0,1.0,0.9176837721525098
2890,0f8b3b73fda650e4,True,1.0,1.0,0.9527802653701711,1.0,1.0,1.0,0.9803251105709047
2891,87da3996575459a8,True,1.0,1.0,0.9249914837383602,1.0,1.0,1.0,0.9687464515576499
2892,3ec484ccad125e99,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2893,f0d6814d23245178,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2894,73fabf2a0bdc5af4,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
2895,49c9a9f57deb5a8c,True,1.0,1.0,0.8711416859349517,1.0,1.0,1.0,0.9463090358062298
2896,2223b290d60556d5,True,1.0,1.0,0.8574052504225702,1.0,1.0,1.0,0.9405855210094042
2897,10b9d1b254f35a74,True,1.0,1.0,0.7406683559974104,1.0,1.0,1.0,0.8919451483322544
2898,2c5ed5662dfb5ee9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
2899,953b6023473258bb,True,1.0,1.0,0.40271232810433794,1.0,1.0,0.5,0.7511301367101408
2900,25aab48e050659be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2901,85482a4d20fd5eac,True,1.0,1.0,0.889054012029256,1.0,1.0,1.0,0.95377250501219
2902,cdc6e3f7dcb25376,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2903,d5cf4595a3435917,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2904,475a45837ca75030,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2905,5798a6e25f2553e4,True,1.0,1.0,0.8028757887783744,1.0,1.0,1.0,0.9178649119909893
2906,e5dc48dd83585491,True,1.0,1.0,0.9673395027160389,1.0,1.0,1.0,0.9863914594650162
2907,ba82b67601605dd3,True,1.0,1.0,0.9216542703436603,1.0,1.0,1.0,0.9673559459765251
2908,efca142f8d93518b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2909,47b1e103c4f1584a,True,1.0,1.0,0.9901175388310535,1.0,1.0,1.0,0.9958823078462723
2910,432598c0bda65445,True,1.0,1.0,0.9137219771616883,0.0,1.0,1.0,0.5473841571507035
2911,690efce01f2054a7,True,1.0,1.0,0.8355462195243444,1.0,1.0,1.0,0.9314775914684769
2912,f618df9b13b75f68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2913,cbc47540cc665da4,True,1.0,1.0,0.9036086781846607,1.0,1.0,0.5,0.9598369492436086
2914,b664ff6d2c185e31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2915,4768080b04d5530e,True,1.0,1.0,0.9925583289019071,1.0,1.0,1.0,0.996899303709128
2916,313a7a6feb1c5490,True,1.0,1.0,0.7829497241807857,1.0,1.0,0.5,0.9095623850753274
2917,aefbf6f8b9fe5824,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2918,332ac89545ed5822,True,1.0,1.0,0.9422789304379293,1.0,1.0,1.0,0.9759495543491372
2919,83c72c93de355a6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2920,1029003770aa5e2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2921,864b2d366f575b14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2922,a44bb178ec7d5c6a,True,1.0,1.0,0.9669790283503417,1.0,1.0,1.0,0.9862412618126424
2923,8c2e3aa977d95da5,True,1.0,1.0,0.9962321436474783,1.0,1.0,1.0,0.9984300598531158
2924,40348970451a52e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2925,4211afd0df14524c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2926,390cb416304c5d2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2927,4dde36d102a4526b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2928,4b6b3a81cc235dbf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2929,a988872adfe45a71,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2930,e51779c52d7956bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2931,fe469d42385259e2,True,1.0,1.0,0.9907880620331472,1.0,1.0,1.0,0.9961616925138114
2932,2bbff4dbce4053b8,True,1.0,1.0,0.9134494214116278,1.0,1.0,1.0,0.9639372589215115
2933,078f05d9e9c05230,True,1.0,1.0,0.9784530055006889,1.0,1.0,1.0,0.991022085625287
2934,0490beca807c5e9f,True,1.0,1.0,0.8790235398561799,1.0,1.0,1.0,0.9495931416067416
2935,72b0f2dcaf1f59a1,True,1.0,1.0,0.9424673008528814,1.0,1.0,1.0,0.9760280420220339
2936,6c8305cdaa0653ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2937,0ba54149d1575f95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2938,0b3d3edbc52d5ddd,True,1.0,1.0,0.8549583180944182,1.0,1.0,1.0,0.9395659658726743
2939,2f8dd3404f375ed8,True,1.0,1.0,0.9093789358446254,1.0,1.0,1.0,0.9622412232685938
2940,ae5377e5ebf65f45,True,1.0,1.0,0.9992074780725737,1.0,1.0,1.0,0.9996697825302391
2941,797606b9788852f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2942,e00c640657fb5895,True,1.0,1.0,0.9569583320833274,1.0,1.0,1.0,0.9820659717013864
2943,df3b1f0f39625162,True,1.0,1.0,0.8490236623273645,1.0,1.0,1.0,0.9370931926364019
2944,fc8f087133c55220,True,1.0,1.0,0.8788752078507429,1.0,1.0,1.0,0.9495313366044762
2945,9726171368175cc6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2946,0e4dac4154695627,True,1.0,1.0,0.9342534989897343,1.0,1.0,1.0,0.9726056245790561
2947,01d061d9a66451ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2948,cc86bfa114035604,True,1.0,1.0,0.7687765206423255,1.0,1.0,1.0,0.903656883600969
2949,789af91cd1755b7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2950,02f75336f9f55e4f,True,1.0,1.0,0.9609037085091872,0.0,1.0,0.5,0.567043211878828
2951,21dbc361352b5dbd,True,1.0,1.0,0.83878773587324,1.0,1.0,0.5,0.9328282232805166
2952,627ed4c9950753e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2953,1c77ba7488d35c52,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
2954,87a70998eed25e32,True,1.0,1.0,0.9974697917204743,1.0,1.0,1.0,0.9989457465501976
2955,d06d8235012b56fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2956,eed801b1cd035275,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2957,dc952092ef6a5243,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2958,b1bb3b767e405b79,True,1.0,1.0,0.9312072288580042,1.0,1.0,1.0,0.9713363453575017
2959,6227e5b0f0d4592e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2960,f3c165d6e31f524d,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
2961,b95ff3bc9cf45e47,True,1.0,1.0,0.8593223916203253,1.0,1.0,1.0,0.9413843298418022
2962,f776577c7428592b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2963,94a5491ee69d5e27,True,1.0,1.0,0.9220996517940551,1.0,1.0,0.5,0.9675415215808562
2964,5ec473ffad5c55ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2965,673a88a4037f5b6b,True,1.0,1.0,1.0,1.0,0.0,0.5,0.8333333333333334
2966,143234de18d5587f,True,1.0,1.0,0.9664726368850313,1.0,1.0,1.0,0.9860302653687629
2967,d422c9b6689c52bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2968,23514d24647a52a3,True,1.0,1.0,0.8232596918723252,1.0,1.0,1.0,0.9263582049468022
2969,a41a728fda515594,True,1.0,1.0,0.9339749931443139,1.0,1.0,1.0,0.9724895804767973
2970,a197927702b850f4,True,1.0,1.0,0.9969756877186903,1.0,1.0,1.0,0.9987398698827876
2971,c6d6faaea8915ef2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2972,bf478a1422445c12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2973,b2f320b5d94753f9,True,1.0,1.0,0.9606653218249133,1.0,1.0,1.0,0.9836105507603805
2974,79fab476b73a5d06,True,1.0,1.0,0.7589304112380164,1.0,1.0,1.0,0.8995543380158401
2975,c6281b21b9015448,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2976,348680e464e15fa2,True,1.0,1.0,0.8057329222647489,1.0,1.0,1.0,0.9190553842769787
2977,7d423cc4c7b9541a,True,1.0,1.0,0.9926997173636932,1.0,1.0,1.0,0.9969582155682056
2978,f25f862298af549d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2979,1e9a42ef8f4057a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2980,45d6c16000b75270,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2981,18e5845edcdb500c,True,1.0,1.0,0.7144251017001608,1.0,1.0,1.0,0.8810104590417337
2982,9d626ce291e85889,True,1.0,1.0,0.9904181877995707,1.0,1.0,1.0,0.9960075782498211
2983,ca8b5c5ed914507c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2984,c65cb00fba005ab1,True,1.0,1.0,0.9977341690969945,1.0,1.0,1.0,0.9990559037904143
2985,fc2a5f9f60965ab9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2986,213494be2acb5c68,True,1.0,1.0,0.980828179782095,1.0,1.0,1.0,0.9920117415758729
2987,6f1be4d182475bc8,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
2988,2ad9640eb724590d,True,1.0,1.0,0.8939245022146891,1.0,1.0,1.0,0.9558018759227872
2989,8b328af730c75e49,True,1.0,1.0,0.7426983239452674,1.0,1.0,1.0,0.8927909683105281
2990,1fbea664b0805a19,True,1.0,1.0,0.6341769511009208,1.0,1.0,1.0,0.8475737296253837
2991,c49e7550cee75722,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2992,02c173ffafdd5be5,True,1.0,1.0,0.33557992962398436,1.0,0.0,0.5,0.5564916373433269
2993,726a691895a75bfc,True,1.0,1.0,0.9391975466219509,1.0,1.0,1.0,0.9746656444258129
2994,65fd7014a79b5cba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2995,3b0d2b5f50f752c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2996,58dd10abb9ba5388,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
2997,e9f927ace9f4542d,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
2998,f15b26c87a0e557d,True,1.0,1.0,0.9496638758304118,1.0,1.0,1.0,0.9790266149293382
2999,f42258b638fc5b64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3000,3ffbf8596e7655ec,True,1.0,1.0,0.993562493326488,1.0,1.0,1.0,0.9973177055527035
3001,795696bd00095944,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3002,b962399e13f35965,True,1.0,1.0,0.8698460832533994,1.0,1.0,1.0,0.9457692013555832
3003,9bafc41b5ee0547c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3004,66f9739ef19d5742,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3005,b66f066aad62515e,True,1.0,1.0,0.9113823557708693,1.0,1.0,1.0,0.9630759815711954
3006,e5e1dbb69578517b,True,1.0,1.0,0.6082139620038636,1.0,1.0,1.0,0.8367558175016098
3007,3dc04b54c3515f56,True,1.0,1.0,0.9594851009194869,1.0,1.0,1.0,0.9831187920497862
3008,53834451cfa75fd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3009,c15774bfb6655d18,True,1.0,1.0,0.8931508285049778,1.0,1.0,1.0,0.9554795118770741
3010,34d782c068c855be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3011,e1e4395724c05092,True,1.0,1.0,0.9589874382689417,1.0,1.0,1.0,0.982911432612059
3012,a1adc0fae78f5a3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3013,4ed57aa187415e7f,True,1.0,1.0,0.8153579958452549,1.0,1.0,1.0,0.9230658316021896
3014,7e3ae733f7ef5c8f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
3015,300226e9649b51fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3016,a3f82403e6945aa7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3017,277758d55617567b,True,1.0,1.0,0.828388036555648,1.0,1.0,0.5,0.9284950152315199
3018,01052f67ec24538c,True,1.0,1.0,0.9644102197853518,1.0,1.0,1.0,0.9851709249105634
3019,d9150469e9885120,True,1.0,1.0,0.6591397438842184,1.0,1.0,0.5,0.8579748932850909
3020,d8320bd0be9a50b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3021,4b6b5bac92ae5f56,True,1.0,1.0,0.9694122254762348,1.0,1.0,1.0,0.9872550939484311
3022,ecdc079932755e4e,True,1.0,1.0,0.9805905948116106,1.0,1.0,1.0,0.9919127478381711
3023,b641f849bdd55fd7,True,1.0,1.0,0.9592826357598054,1.0,1.0,1.0,0.9830344315665857
3024,e704fb7745a75fd7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3025,6740833c5f9d571a,True,1.0,1.0,0.9175475692359201,1.0,1.0,1.0,0.9656448205149667
3026,4bc793d4a9ef5860,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3027,cc652b7870745fa5,True,1.0,1.0,0.7782898652465506,1.0,1.0,1.0,0.9076207771860627
3028,230b5f3fb3f157fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3029,e166284508e554fa,True,1.0,1.0,0.9166835839357484,1.0,1.0,1.0,0.9652848266398951
3030,820636c082c1539b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3031,9cd4b5f3bbf85357,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3032,14b839d065b358d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3033,3154180ecf9a5e67,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3034,8704f4971e305ed3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3035,69ad18166f085da8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3036,33cdc99603ed57b9,True,1.0,1.0,0.8410366991564743,1.0,1.0,1.0,0.9337652913151976
3037,6a0cdff04e6b596e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3038,6157148c5fa25838,True,1.0,1.0,0.9925205210553355,1.0,1.0,1.0,0.9968835504397231
3039,b8de09ba44a054df,True,1.0,1.0,0.9722069021993054,0.0,1.0,1.0,0.5717528759163772
3040,8e2d1588daa3536f,True,1.0,1.0,0.8899392985170376,1.0,1.0,1.0,0.954141374382099
3041,876aec35f98a5280,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3042,25226305bdff5efd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3043,007845701f635565,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3044,c0b8f52197ac558c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3045,a73467a2eede50e9,True,1.0,1.0,0.9802906991470829,1.0,1.0,1.0,0.9917877913112845
3046,42545a072b1a5820,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3047,1a1fbb255ec55813,True,1.0,1.0,0.9470219467367279,1.0,1.0,1.0,0.9779258111403033
3048,69e3344606a55c73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3049,2bc38f766c8851fa,True,1.0,1.0,0.8861846398282052,1.0,1.0,0.0,0.9525769332617521
3050,644d0407ee0a5337,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3051,3afbbcf248dc5405,True,1.0,1.0,0.9806576886272884,1.0,1.0,1.0,0.9919407035947035
3052,f069ac62d63e5e25,True,1.0,1.0,0.7941180832226135,1.0,1.0,1.0,0.9142158680094222
3053,562019740aeb5d7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3054,502fadfdde3554b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3055,4e72d5b688ca564f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3056,184e4aef7e095f7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3057,638b83e65dd259f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3058,ecf10edba55e5595,True,1.0,1.0,0.8494423425444408,1.0,1.0,1.0,0.9372676427268504
3059,f60b8b3796c45845,True,1.0,1.0,0.9399675662355201,1.0,1.0,1.0,0.9749864859314666
3060,19f3e77fcd3353c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3061,14cb24f3f9fc51c8,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3062,62c59eb9ece45d86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3063,e3aa32e033635c8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3064,0e08da5fbc735956,True,1.0,1.0,0.9857991509049281,0.0,1.0,1.0,0.5774163128770534
3065,72c898c5c6a45939,True,1.0,1.0,0.959503206592049,1.0,1.0,1.0,0.9831263360800205
3066,2963ac11563356d9,True,1.0,1.0,0.9930021135696102,1.0,1.0,1.0,0.9970842139873376
3067,ac55c7f072c6528d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3068,b0e6764ee8a35223,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3069,beaa12171da45b46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3070,814c6b482fd850ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3071,585a681f4ad95682,True,1.0,1.0,0.7888568699531912,1.0,1.0,1.0,0.9120236958138297
3072,b62d1a9194025d38,True,1.0,1.0,0.7531031275304905,1.0,1.0,1.0,0.8971263031377044
3073,3789d42ea83f569d,True,1.0,1.0,0.9559059801269205,1.0,1.0,1.0,0.9816274917195503
3074,d90d4f05ebde5bed,True,1.0,1.0,0.9519374506371288,1.0,1.0,1.0,0.9799739377654703
3075,c5b7c7d45f1d5ac1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3076,94d21a3c26c65363,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3077,c4a4767fa7675875,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3078,132ea05c88d355ca,True,1.0,1.0,0.9630628766013054,1.0,1.0,0.5,0.9846095319172106
3079,3ce72ef7e80855e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3080,d5ff634ca2dd5801,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3081,0c437f9a102c57f4,True,1.0,1.0,0.9541733203256713,1.0,1.0,1.0,0.9809055501356964
3082,28345af8c4505291,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3083,938b4978b8da5a08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3084,42c8571d47305166,True,1.0,1.0,0.9508833565214502,1.0,1.0,1.0,0.9795347318839376
3085,612827ed516257e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3086,d4f989ee320e52e9,True,1.0,1.0,0.9552989406805471,1.0,1.0,1.0,0.9813745586168947
3087,c5e8daf69c6552a7,True,1.0,1.0,0.7638798568802817,1.0,1.0,1.0,0.9016166070334507
3088,570a5855539b5c7e,True,1.0,1.0,0.98023363933679,1.0,1.0,1.0,0.9917640163903293
3089,85b2b3fc929a5800,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3090,6e778c30490d5f50,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3091,f8ded55c8f855116,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3092,09d424ddf3a558b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3093,184c11a8cc875403,True,1.0,1.0,0.8473518538278076,1.0,1.0,1.0,0.9363966057615866
3094,680f4753a59c5a24,True,1.0,1.0,0.9074016495910716,1.0,1.0,1.0,0.9614173539962798
3095,cf12097663665430,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3096,73471e4908bc5708,True,1.0,1.0,0.6701610194259755,1.0,1.0,0.0,0.8625670914274899
3097,8cd8d1a23e4351f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3098,9577987ee2e85304,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3099,ad8912b904665e0f,True,1.0,1.0,0.9918282734822712,1.0,1.0,1.0,0.9965951139509462
3100,29c5f96fb4e95d3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3101,704fafc3d8fd5258,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3102,603d4a913f315a41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3103,c8507cfbe8575463,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3104,1615cf8bd43759c2,True,1.0,1.0,0.9810149199970032,1.0,1.0,1.0,0.9920895499987514
3105,3e09a3c33726545c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3106,60fa28b4cd8a57fb,True,1.0,1.0,0.7433021960773077,1.0,1.0,1.0,0.8930425816988782
3107,2dad1998a320527d,True,1.0,1.0,0.9440234096635974,1.0,1.0,1.0,0.9766764206931656
3108,5ad18b7f7b2a52c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3109,e12d472387385ef6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3110,6f44533cf2965b47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3111,b8cf57333fc65efe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3112,92135b7bae0b5259,True,1.0,1.0,0.9392815263461689,1.0,1.0,1.0,0.9747006359775704
3113,dee481365b265a2d,True,1.0,1.0,0.771297993793101,1.0,1.0,1.0,0.9047074974137921
3114,e4eebb1bdcdf5ae6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3115,6d9c2a30a6435937,True,1.0,1.0,0.9753499510086364,1.0,1.0,1.0,0.9897291462535985
3116,210a1c9ce3725a53,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3117,7c2df54ec2df5a6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3118,0a21cbc65e5b514f,True,1.0,1.0,0.8387904259452679,1.0,1.0,1.0,0.9328293441438616
3119,976107b532bb5301,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3120,bc8d053770cf5449,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3121,8051c60f20705909,True,1.0,1.0,0.7653649148656607,1.0,1.0,1.0,0.9022353811940252
3122,ca4686a3d8a55f9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3123,e2e83df1a791542b,True,1.0,1.0,0.9048354530148024,1.0,1.0,1.0,0.9603481054228343
3124,f289e368449b517b,True,1.0,1.0,0.4156991720727898,1.0,1.0,0.5,0.7565413216969957
3125,d4bbe6333e6356b5,True,1.0,1.0,0.9273355687572863,1.0,1.0,1.0,0.9697231536488693
3126,c054f473288d5515,True,1.0,1.0,0.8523877610842248,1.0,1.0,1.0,0.9384949004517603
3127,36b4b6d6e4745071,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3128,fdd02b27e20c515e,True,1.0,1.0,0.9846343797472122,1.0,1.0,1.0,0.9935976582280052
3129,b4afab5329e95368,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3130,5f448f3d0f8c5e95,True,1.0,1.0,0.8316063621235253,1.0,1.0,1.0,0.9298359842181355
3131,a29d602c497c532d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3132,32a9021303f65743,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3133,5fed3ec5ed1351c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3134,1cbb42e800785a61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3135,263367576c285a2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3136,282855be37635ecc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3137,afe2240435575a92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3138,97b9989fa3675cab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3139,27cf243155ac526c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3140,44699d8556a1519e,True,1.0,1.0,0.9005520796178957,1.0,1.0,1.0,0.9585633665074565
3141,e8d869b5752751a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3142,e3ddabf456b155a9,True,1.0,1.0,0.9049406259399214,1.0,1.0,1.0,0.9603919274749672
3143,910198c6086a5a34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3144,807f6b90b60d5685,True,1.0,1.0,0.6263496715770235,1.0,1.0,1.0,0.8443123631570931
3145,b5cb26f114e3558e,True,1.0,1.0,0.8620349833910433,1.0,1.0,1.0,0.9425145764129347
3146,b81d52bf71365207,True,1.0,1.0,0.919382561260367,1.0,1.0,0.0,0.9664094005251528
3147,4109b79d84ea5053,True,1.0,1.0,0.9307432575053749,1.0,1.0,1.0,0.9711430239605728
3148,0590cb08d06a5905,True,1.0,1.0,0.964448721797785,1.0,1.0,1.0,0.9851869674157436
3149,b4c5bd35a81f517e,True,1.0,1.0,0.8777198180798743,1.0,1.0,1.0,0.9490499241999476
3150,e04d45a55abd5fd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3151,6c4bebeaa24a53ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3152,1270261ff182534f,True,1.0,1.0,0.9173962566946176,1.0,1.0,1.0,0.9655817736227572
3153,ecc6f4f3dd735feb,True,1.0,1.0,0.9464145680279598,1.0,1.0,1.0,0.9776727366783167
3154,534587f0abca573b,True,1.0,1.0,0.9774745012349227,1.0,1.0,1.0,0.9906143755145512
3155,8dc4430d96355057,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3156,cbda46701b0d57b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3157,7b29ee091c295f7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3158,ef9b600e65ac5391,True,1.0,1.0,0.8553990181735848,1.0,1.0,1.0,0.9397495909056603
3159,71531dafe28052ac,True,1.0,1.0,0.9527994925090296,1.0,1.0,1.0,0.9803331218787624
3160,d3cd01aa67de516f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3161,c1e1661e600c570e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3162,f07e680e53135311,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3163,c8c9563dbe59572a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3164,09babda49aa659a1,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3165,ec8eced041bb5ad5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3166,35dbc03efb3c5f00,True,1.0,1.0,0.9973021271409963,1.0,1.0,1.0,0.9988758863087485
3167,5252cad32bf358b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3168,7d80c95c24645b06,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3169,e3418fb50fa55320,True,1.0,1.0,0.9962736790114424,1.0,1.0,1.0,0.9984473662547676
3170,28113a97a08b5ff1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3171,1862fb50f5b0518a,True,1.0,1.0,0.8607703595304319,1.0,1.0,1.0,0.9419876498043466
3172,467879c3d37054f5,True,1.0,1.0,0.9119492751666026,1.0,1.0,0.0,0.9633121979860845
3173,b0b25b314843551d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3174,624f26fa47485b3d,True,1.0,1.0,0.9620348637712397,1.0,1.0,1.0,0.9841811932380166
3175,4c771d89311d548a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3176,7ba76233a35553c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3177,b4aa2f58df795a92,True,1.0,1.0,0.8890715432989631,1.0,1.0,1.0,0.9537798097079012
3178,eec0bc4e1b185d67,True,1.0,1.0,0.9880454250989728,1.0,1.0,0.5,0.9950189271245721
3179,5f3da1e584905c8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3180,18f485e808bf58da,True,1.0,1.0,0.9955302097369351,1.0,1.0,1.0,0.9981375873903896
3181,c7f3aa98380354ba,True,1.0,1.0,0.8415501876295033,1.0,1.0,1.0,0.9339792448456263
3182,d88a725f8b125d74,True,1.0,1.0,0.974358271697742,1.0,1.0,1.0,0.9893159465407259
3183,f9de30ccbddd50dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3184,13fcbcdacbe35755,True,1.0,1.0,0.9910136420259006,1.0,1.0,1.0,0.9962556841774587
3185,5930f153954b5060,True,1.0,1.0,0.8156963870771787,1.0,1.0,1.0,0.9232068279488245
3186,7752ef9225b65783,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3187,dd71dee142f05d7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3188,239d0568fc2250df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3189,c2915f2ac7f55f97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3190,8470cdca41255e20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3191,b9013028b5d45eee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3192,abda798b87535e07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3193,e5fb0daef05956f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3194,47f3a90709ad56ed,True,1.0,1.0,0.9784184524348017,1.0,1.0,1.0,0.9910076885145007
3195,f9c0cc538bb457c8,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3196,315aedf84f9f59c3,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
3197,c13f0e8db9b15c69,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3198,9a1a2dd68d9f5b10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3199,ae06592110305073,True,1.0,1.0,0.9513871161409643,1.0,1.0,1.0,0.9797446317254018
3200,2035406a3a6955be,True,1.0,1.0,0.9935964798976533,1.0,1.0,1.0,0.9973318666240223
3201,e4b6a49b32545d95,True,1.0,1.0,0.9808584594198174,1.0,1.0,1.0,0.9920243580915905
3202,349606982fb252ae,True,1.0,1.0,0.9910461567693709,1.0,1.0,0.5,0.9962692319872378
3203,e6e40103bfcb539e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3204,6a66294fe97f54db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3205,4749b2486da65268,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3206,32af8f1654f057d7,True,1.0,1.0,0.9592576909974164,1.0,1.0,1.0,0.9830240379155901
3207,1baf6c7677a95a6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3208,7819725bfb845e82,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3209,a31e932f22d35521,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3210,f48e825b763050bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3211,9da553c408fb54ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3212,a091a6a6033c559f,True,1.0,1.0,0.6637610641033127,1.0,1.0,1.0,0.8599004433763803
3213,43ce8a5ddf8f5541,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3214,10209c0e885f5162,True,1.0,1.0,0.7089408008603664,1.0,1.0,1.0,0.8787253336918193
3215,efe1222923b65833,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3216,722ad5b3698c52c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3217,86d70bab6f1b598c,True,1.0,1.0,0.9055084519812282,1.0,1.0,0.0,0.9606285216588452
3218,da765dd341585db9,True,1.0,1.0,0.9448277799021437,1.0,1.0,1.0,0.9770115749592265
3219,b1c410cdd06b5bb4,True,1.0,1.0,0.9930880674030306,1.0,1.0,0.0,0.9971200280845961
3220,f809d95714a05fad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3221,1b471d7f756a5c7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3222,55e018d3bd3d5abc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3223,61a7d33a4c3b5977,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3224,b425ed76adfb5351,True,1.0,1.0,0.8771550163290595,1.0,1.0,1.0,0.9488145901371081
3225,d6deeba48d2c5dfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3226,13d078252f4653f3,True,1.0,1.0,0.8795068145809039,1.0,1.0,1.0,0.9497945060753766
3227,f874757c4b46591b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3228,0855e09733fe5445,True,1.0,1.0,0.9253461428047931,1.0,1.0,0.0,0.9688942261686638
3229,e656eb8f3cdf590c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3230,0c136e28e54f58b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3231,9e20b3d7da855668,True,1.0,1.0,0.8523963770111521,1.0,1.0,1.0,0.9384984904213134
3232,0a571473239f5c89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3233,3931a353a1f6520d,True,1.0,1.0,0.9461098692249029,1.0,1.0,1.0,0.9775457788437096
3234,3580cf9f59395963,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3235,db817c126780531f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3236,a15cc20cfcc35d48,True,1.0,1.0,0.9619227537201284,1.0,1.0,1.0,0.9841344807167202
3237,981ceb0924575bc3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3238,34cc387cf0335f28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3239,750d0f9df6ef55a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3240,04fafb805d465314,True,1.0,1.0,0.8577316399576934,1.0,1.0,1.0,0.940721516649039
3241,5325126716b45ac4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3242,b022550645ac5dbf,True,1.0,1.0,0.8970113094094104,0.0,1.0,0.5,0.5404213789205877
3243,a43d920a23d95caa,True,1.0,1.0,0.697791516654024,1.0,1.0,1.0,0.8740797986058433
3244,b87b792b9a025344,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3245,bf1d8c493e7458d2,True,1.0,1.0,0.8958899101015185,1.0,1.0,1.0,0.9566207958756326
3246,01da0653d99c5903,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3247,3b185264ec565b67,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3248,3efebf87894a552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3249,9820fb92380b522b,True,1.0,1.0,0.9572280195219344,0.0,1.0,0.5,0.565511674800806
3250,7178178922315ef7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3251,3dc6b109b480502f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3252,0d5b8da00d505be0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3253,650c7a9e7ea45062,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3254,8b90b26a4deb5019,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3255,cb9992677d95539f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3256,324cb0d226a45b91,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3257,c12d0bb341fc59c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3258,94b9b31c975a5796,True,1.0,1.0,0.9013622819431546,1.0,1.0,1.0,0.9589009508096478
3259,6af6e8242e045406,True,1.0,1.0,0.8243224774944369,1.0,1.0,1.0,0.9268010322893487
3260,038c0a3e665c51d2,True,1.0,1.0,0.8787871027299206,1.0,1.0,1.0,0.9494946261374668
3261,2cae5f08e11a5dbd,True,1.0,1.0,0.9130881377489164,1.0,1.0,1.0,0.9637867240620485
3262,013456829c0050ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3263,b197862351735b60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3264,522894525b4e5168,True,1.0,1.0,0.8550548076096627,1.0,1.0,1.0,0.9396061698373593
3265,1a37d69ab5805f15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3266,428532e023bc5783,True,1.0,1.0,0.9393440317351119,1.0,1.0,1.0,0.97472667988963
3267,e393bc5cafe95872,True,1.0,1.0,0.8645016478184765,1.0,1.0,1.0,0.9435423532576985
3268,04daf401ec185f96,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
3269,2f7190c1da685537,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3270,2930485ddc4458da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3271,237739df15ff58cb,True,1.0,1.0,0.9536652974063269,1.0,1.0,1.0,0.9806938739193028
3272,5b61b9072cad5dbc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3273,eda3453c6d5355e0,True,1.0,1.0,0.9471561779539692,1.0,1.0,1.0,0.9779817408141538
3274,b111bb8716b756d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3275,8c477c76153f588e,True,1.0,1.0,0.761154790935344,1.0,1.0,1.0,0.9004811628897267
3276,449baff4aece5ab3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3277,a1d40a879acc5165,True,1.0,1.0,0.9638691956156119,1.0,1.0,1.0,0.9849454981731717
3278,f7d2b771e8425c20,True,1.0,1.0,0.7285365753288419,1.0,1.0,1.0,0.8868902397203507
3279,c84b4ca798ca563a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3280,0ddc071278375700,True,1.0,1.0,0.6715881844152459,1.0,1.0,1.0,0.8631617435063524
3281,3d04f4c65587562b,True,1.0,1.0,0.9471284604544067,1.0,1.0,1.0,0.9779701918560028
3282,aa22b810e3395182,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3283,09a859498436512e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3284,0928c39f05db52c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3285,e2442187de045407,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3286,fd99b81c7f2b5ed7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3287,47a8cb60d2275feb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3288,4f663e3f821e5c85,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3289,3a2616c871335ef4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3290,c98aa74c885e5b96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3291,e0d14f6cb7df526e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3292,fd1e4ae4c102553c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3293,8f7ea84594aa5d75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3294,bf0fa6fe20b5587f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3295,65cf19209dc55631,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3296,74ea43025c935b2e,True,1.0,1.0,0.9770320509354548,1.0,1.0,1.0,0.9904300212231062
3297,55368b53e7ba5dda,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3298,09bfb9a8f83b5079,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3299,604bdac2bba05309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3300,0c8e3fd67ae45324,True,1.0,1.0,0.8797909334268105,1.0,1.0,1.0,0.9499128889278378
3301,bcc94c5142785550,True,1.0,1.0,0.8191532727187496,1.0,1.0,1.0,0.9246471969661457
3302,5a3613f60fb454d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3303,faba362f85a95b6c,True,1.0,1.0,0.9783035583673169,1.0,1.0,1.0,0.990959815986382
3304,14ee80bbba6b587a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3305,af67221644ad5bd3,True,1.0,1.0,0.8373330581932873,1.0,1.0,1.0,0.9322221075805364
3306,4b5fc0f1425c5288,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3307,8d90099a801d5682,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3308,095042ae1f985c39,True,1.0,1.0,0.7475336527374938,1.0,1.0,0.0,0.8948056886406225
3309,57eebf7c02c05c63,True,1.0,1.0,0.7679250944386056,1.0,1.0,1.0,0.9033021226827523
3310,e1540b19efec5d97,True,1.0,1.0,0.7789339365829921,1.0,1.0,0.5,0.9078891402429133
3311,15bd04021cc75727,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3312,1d95772619d35606,True,1.0,1.0,0.8668527574685655,1.0,1.0,1.0,0.944521982278569
3313,ec1dd3d02f035d78,True,1.0,1.0,0.9526306539891903,1.0,1.0,1.0,0.9802627724954961
3314,1e60548b4c00538a,True,1.0,1.0,0.7167290877849584,1.0,1.0,1.0,0.8819704532437327
3315,abe4fa26de85552d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3316,93e2377357d9551e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3317,3ca2e3e846e75813,True,1.0,1.0,0.769548246895389,1.0,1.0,1.0,0.9039784362064122
3318,b5b57305df6f5b99,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3319,8dda399c53aa5be8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3320,e0865304e2b95eaa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3321,53e360156fe05050,True,1.0,1.0,0.9866849648309407,1.0,1.0,1.0,0.9944520686795585
3322,4952a782e55057b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3323,33c321ae43da54c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3324,d655ae3476c9530c,True,1.0,1.0,0.9410119263588866,1.0,1.0,1.0,0.9754216359828695
3325,7f1f382094685881,True,1.0,1.0,0.8872438425512861,1.0,1.0,1.0,0.9530182677297026
3326,a4ba9521736a59f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3327,4cb70e4f5d4b5fdf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3328,d1d19175f88e5b2e,True,1.0,1.0,0.910669025757807,1.0,1.0,1.0,0.9627787607324195
3329,df0122d3b7d35eb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3330,a25c025ea58d5409,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3331,517e199220ca522b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3332,88e453ca4644586f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3333,fa7f471f19aa5806,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3334,af98af49fda35a8c,True,1.0,1.0,0.7791709683979079,1.0,1.0,1.0,0.9079879034991283
3335,21747e180852591a,True,1.0,1.0,0.7115653692612952,1.0,1.0,1.0,0.879818903858873
3336,610271d0c1515c8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3337,9a6489254d5f5577,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3338,96704b3a6c235f12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3339,2ac5f9fae5a95215,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3340,fcb157cfb7785486,True,1.0,1.0,0.9905539312551256,1.0,1.0,0.0,0.996064138022969
3341,6545ea70cb285327,True,1.0,1.0,0.953559815075823,1.0,1.0,1.0,0.9806499229482596
3342,8a9ecc24c4f25c3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3343,654f6079561e5cdb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3344,8e958f3833835138,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3345,082988f40658562c,True,1.0,1.0,0.8423218500415272,1.0,1.0,1.0,0.9343007708506365
3346,1d037ee2ffda5d69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3347,3461796610c15a0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3348,a73f7d7149c45478,True,1.0,1.0,0.8789012974465689,1.0,1.0,1.0,0.9495422072694036
3349,94a3b8d43f515d6e,True,1.0,1.0,0.9492921554636685,1.0,1.0,1.0,0.9788717314431953
3350,95005e9d60b05d1d,True,1.0,1.0,0.8598720517846083,1.0,1.0,1.0,0.9416133549102534
3351,20f1de62f5795dab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3352,7f9c22da74d35642,True,1.0,1.0,0.9224563246988112,1.0,1.0,1.0,0.9676901352911713
3353,54a9fe6636755234,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3354,09c56525e8e853a8,True,1.0,1.0,0.9059577809332201,1.0,1.0,1.0,0.9608157420555083
3355,5282504f73a759b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3356,a12c7f84ebd25b1e,True,1.0,1.0,0.9955643157427557,1.0,1.0,1.0,0.9981517982261483
3357,efb87bb3ff675f08,True,1.0,1.0,0.8569512817432645,1.0,1.0,0.0,0.9403963673930269
3358,27b8eae78cf05c1e,True,1.0,1.0,0.5412648552108327,1.0,1.0,0.5,0.8088603563378469
3359,0c3c4cd553475d3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3360,80fc476837d9530d,True,1.0,1.0,0.9663247013962102,1.0,1.0,1.0,0.9859686255817542
3361,f11cf1d1b58454d8,True,1.0,1.0,0.8285736240703427,1.0,1.0,1.0,0.9285723433626428
3362,3309408516525e17,True,1.0,1.0,0.8785049157654612,1.0,1.0,1.0,0.9493770482356089
3363,ec7125e961205a2d,True,1.0,1.0,0.9699653906453397,1.0,1.0,1.0,0.9874855794355583
3364,e2116f0f33b25eb5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3365,32c74fb957e45651,True,1.0,1.0,0.8261051577452136,1.0,1.0,1.0,0.9275438157271724
3366,83dd1484eb265a3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3367,488822d6447b5b58,True,1.0,1.0,0.8485596860945871,1.0,1.0,1.0,0.9368998692060778
3368,a33054c645ce5643,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3369,3aa2f4406fc750da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3370,04e3f71d6bc15d1e,True,1.0,1.0,0.9338607297438033,1.0,1.0,1.0,0.9724419707265847
3371,955098957a615194,True,1.0,1.0,0.9401044280554632,1.0,1.0,1.0,0.9750435116897763
3372,263ad35a0e975eda,True,1.0,1.0,0.7649597692367074,1.0,1.0,1.0,0.9020665705152947
3373,b60b509ee8ba5197,True,1.0,1.0,0.9594173662755445,1.0,1.0,1.0,0.9830905692814769
3374,86e62e65d9095907,True,1.0,1.0,0.9742969733809604,1.0,1.0,1.0,0.9892904055754
3375,ec68073cb7a15741,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3376,3cf9c200e3485696,True,1.0,1.0,0.9724530327398706,1.0,1.0,1.0,0.9885220969749461
3377,8611c130815150a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3378,5ea36cebd2575b16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3379,57960c0eaa6b554b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3380,8777c80c80ad53e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3381,567469e556cf5e6b,True,1.0,1.0,0.927479310595989,1.0,1.0,1.0,0.9697830460816621
3382,e03d76c4983954eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3383,e9d869eb2d255788,True,1.0,1.0,0.864712295468584,1.0,1.0,1.0,0.9436301231119101
3384,48b2f85cc68c5a0a,True,1.0,1.0,0.8228789697599231,1.0,1.0,1.0,0.9261995707333014
3385,f606d0e6eda7549a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3386,a1d53677e05456b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3387,6e738f032ad75169,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3388,82b8033d05e355f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3389,3c3cc389d4ee512b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3390,70b8b9ad6d6f54f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3391,b04b5637f4e05625,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3392,446dbb38653a51a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3393,09832085301555df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3394,5d8677f177185a61,True,1.0,1.0,0.8489664816550566,1.0,1.0,1.0,0.9370693673562736
3395,8be5c83488ff5980,True,1.0,1.0,0.7908798251414983,1.0,1.0,1.0,0.9128665938089577
3396,335576eae9705bfc,True,1.0,1.0,0.8648335226091872,1.0,1.0,1.0,0.9436806344204948
3397,4c83b81ddcc757b1,True,1.0,1.0,0.9203359740341763,1.0,1.0,1.0,0.9668066558475735
3398,0dfcc232f8445d3f,True,1.0,1.0,0.901300812180137,1.0,1.0,1.0,0.9588753384083905
3399,1ca75f05f31d51cc,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
3400,4d718caa6ebc5b37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3401,e1886e081b945907,True,1.0,1.0,0.8225394990152275,1.0,1.0,1.0,0.9260581245896781
3402,352fabb819b95d6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3403,dfb437fd895b5e96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3404,ac04f9fd4233550c,True,1.0,1.0,0.9833041238721014,1.0,1.0,1.0,0.993043384946709
3405,c1133aca1539575e,True,1.0,1.0,0.9295418116919315,1.0,1.0,1.0,0.9706424215383048
3406,0eb7dda83bbe5fb2,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3407,150f1c76c75352cf,True,1.0,1.0,0.895180977291767,1.0,1.0,1.0,0.9563254072049029
3408,87ecb477e85b5a58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3409,0a0d91d55b0757f8,True,1.0,1.0,0.9994280173161434,1.0,1.0,1.0,0.9997616738817264
3410,406f8b299de35ce2,True,1.0,1.0,0.7264465683184831,1.0,1.0,0.5,0.8860194034660346
3411,a7cf529d15425b63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3412,fd391501d37752ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3413,77db0b134a185494,True,1.0,1.0,0.9873715829110814,1.0,1.0,1.0,0.994738159546284
3414,662212c87d0d5b09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3415,89766121ee605be0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3416,ef91e3538f775238,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3417,bdff1d80a75e5307,True,1.0,1.0,0.8232306489640374,1.0,1.0,1.0,0.9263461037350155
3418,92beafb962d457db,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3419,38dd6b1bb76e5301,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3420,f84819b5dc2a5130,True,1.0,1.0,0.938837851383626,1.0,1.0,0.0,0.9745157714098441
3421,ed1a1174e6aa5270,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3422,9d5e6089bd0d5caf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3423,ba8688a796b55984,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3424,0f7e1062e04e5fb5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3425,ddc904ff3be05595,True,1.0,1.0,0.9040200124572232,1.0,1.0,1.0,0.9600083385238429
3426,92aea46cab86531b,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
3427,8cafe946e9c752fc,True,1.0,1.0,0.7814886878643178,1.0,1.0,1.0,0.9089536199434658
3428,702320a088cf5d53,True,1.0,1.0,0.6506926054692568,1.0,1.0,1.0,0.854455252278857
3429,8413eaf2b8e45e3b,True,1.0,1.0,0.9014719102288365,1.0,1.0,1.0,0.9589466292620153
3430,b5e7acb62778580b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3431,2959d5dbe8235765,True,1.0,1.0,0.9848726707936585,1.0,1.0,1.0,0.9936969461640244
3432,af5ebe3ccf8f50ed,True,1.0,1.0,0.6064293426899867,1.0,1.0,1.0,0.8360122261208277
3433,e668948b1c0f5b82,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3434,e35a803202875fa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3435,f2722839a7ed50fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3436,7186e23637965344,True,1.0,1.0,0.8225211169487185,1.0,1.0,1.0,0.9260504653952993
3437,063f7dfe767d55aa,True,1.0,1.0,0.924893612933968,1.0,1.0,1.0,0.9687056720558199
3438,0e3f26bc3e1056ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3439,3953e2236a735999,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3440,2d151a8187f050bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3441,da4d89151b245e0c,True,1.0,1.0,0.6430232021811088,0.0,1.0,0.5,0.43459300090879527
3442,f7f7750b2dc2548e,True,1.0,1.0,0.9775966302487001,1.0,1.0,1.0,0.990665262603625
3443,d45f18da371a5fe5,True,1.0,1.0,0.9479754731917477,1.0,1.0,1.0,0.9783231138298949
3444,da137494751e500f,True,1.0,1.0,0.8565109447117248,1.0,1.0,1.0,0.9402128936298854
3445,41892d06df125856,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3446,d7ff11915cdf538e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3447,f033f87821135704,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3448,9952eefa82585b83,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3449,1a707ed0d7ba541d,True,1.0,1.0,0.6645265464536336,1.0,1.0,1.0,0.8602193943556807
3450,09978bee1b655865,True,1.0,1.0,0.9919825730601011,1.0,1.0,1.0,0.9966594054417088
3451,bc91cb648d525c6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3452,5a06f03022ec5b67,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3453,614c50b897445f89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3454,f313a28be30f5bd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3455,9fdd329b72e85179,True,1.0,1.0,0.967338049923482,1.0,1.0,1.0,0.9863908541347842
3456,87bf38cb3c39548d,True,1.0,1.0,0.9897145474793647,1.0,1.0,1.0,0.9957143947830686
3457,bb7aca330b2c5ac2,True,1.0,1.0,0.9604076004344986,1.0,1.0,1.0,0.9835031668477078
3458,373abe824b3052a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3459,f6f14df95f6c52af,True,1.0,1.0,0.9284051966153878,1.0,1.0,0.5,0.9701688319230782
3460,beee170c9d8159ad,True,1.0,1.0,0.7178581459175583,1.0,1.0,0.5,0.882440894132316
3461,910ce583575e5f8d,True,1.0,1.0,0.7709858928160876,1.0,1.0,1.0,0.9045774553400365
3462,451f66014a765bce,True,1.0,1.0,0.9990934891702181,1.0,1.0,1.0,0.9996222871542576
3463,85005d733df9577f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3464,5fadffd02da256e5,True,1.0,1.0,0.9626302217506427,1.0,1.0,1.0,0.9844292590627678
3465,04b80ae53fc5549e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3466,0a746c037a905da7,True,1.0,1.0,0.9071001498156362,1.0,1.0,1.0,0.9612917290898485
3467,44894928f21d5e38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3468,9fb8affb5c295640,True,1.0,1.0,0.8629066908119696,1.0,1.0,1.0,0.9428777878383207
3469,c90097f9ce775eab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3470,8bacfc35148b5dad,True,1.0,1.0,0.9106401780082267,1.0,1.0,1.0,0.9627667408367611
3471,0a8c2aac609d5a04,True,1.0,1.0,0.9812083021972631,1.0,1.0,1.0,0.9921701259155263
3472,737920796b595b0f,True,1.0,1.0,0.46973943749854047,1.0,1.0,1.0,0.7790580989577252
3473,4581d95a873c5679,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3474,bca4325362c35dbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3475,a6c24c9ca7335016,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3476,e11091e5742d545b,True,1.0,1.0,0.9530343671279502,1.0,1.0,1.0,0.9804309863033126
3477,b2e27f20100b54ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3478,d2789ec30aaa5d6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3479,bf6e5d04e0d7576e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
3480,616439dd808d57f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3481,8b7d99b5ae2a5219,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3482,fe4e5fdf88195cfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3483,f2a54a0461005d6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3484,ae68b10cd5085e7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3485,0fc0217e2dd05256,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3486,43cc094e7af0518e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3487,cdc030cdbc9153ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3488,da53dac7558e563d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3489,b50cf2a689a55433,True,1.0,1.0,0.9602391772497598,1.0,1.0,1.0,0.9834329905207332
3490,80c267878c6a54fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3491,989a085ea31e50ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3492,499f1df141b05d36,True,1.0,1.0,0.9046307111610384,1.0,1.0,1.0,0.9602627963170992
3493,7bcc91de36385afe,True,1.0,1.0,0.9338948664340192,1.0,1.0,0.0,0.9724561943475081
3494,89321ac9caaf505a,True,1.0,1.0,0.9857397773597955,1.0,1.0,1.0,0.9940582405665813
3495,8b177f84759e56e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3496,2e405d459d8b5d9c,True,1.0,1.0,0.9557783465461966,1.0,1.0,1.0,0.9815743110609153
3497,0e479a9039ef5c10,True,1.0,1.0,0.9018488731560845,1.0,1.0,1.0,0.9591036971483685
3498,25cdf7dee0d25a66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3499,cecd27d3ba0e54fd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3500,b619e01b47775ec5,True,1.0,1.0,0.8084039770710412,1.0,1.0,1.0,0.9201683237796004
3501,b3509fd31f495cfb,True,1.0,1.0,0.7322094785823424,1.0,1.0,1.0,0.888420616075976
3502,dd149fc9cb395631,True,1.0,1.0,0.9740684039685323,1.0,1.0,1.0,0.9891951683202218
3503,e12cd09a8f515c73,True,1.0,1.0,0.8719364636544262,1.0,1.0,1.0,0.9466401931893443
3504,8647866881f3587e,True,1.0,1.0,0.7294170759399831,1.0,1.0,0.5,0.8872571149749929
3505,de62001a07db556c,True,1.0,1.0,0.9300728730070665,1.0,1.0,0.5,0.9708636970862777
3506,8b1193abd0b75de0,True,1.0,1.0,0.8999468682991972,1.0,1.0,1.0,0.9583111951246656
3507,df2257e552655d84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3508,1f12591bdae05306,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3509,c20bcc28c238595c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3510,7648e7b33ecf55d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3511,dccee2a69ee5501d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3512,8b2b4c67ddcf5c36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3513,0670d0c81a5550c4,True,1.0,1.0,0.9325104649893287,1.0,1.0,1.0,0.9718793604122203
3514,d22135cc2a13514f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3515,97529137af275136,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3516,c06773e2267b568e,True,1.0,1.0,0.993312277477047,1.0,1.0,1.0,0.9972134489487695
3517,2743a2f96269577c,True,1.0,1.0,0.9994374880724732,1.0,1.0,0.0,0.9997656200301973
3518,4196ab00e95e532d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3519,ce01babf6dfb598e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3520,1f2b81cc64b45658,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3521,f68aaf95d7825182,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3522,ed7a09d2f93d5e90,True,1.0,1.0,0.9017553024670896,1.0,1.0,1.0,0.9590647093612873
3523,e6095ad750805bff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3524,fc1785d55b675c6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3525,93d5e0dd29bc5e7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3526,20d3a5f5b9e6549f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3527,989aefa473b75a2a,True,1.0,1.0,0.76965454565853,1.0,1.0,1.0,0.9040227273577207
3528,07667a86040c5332,True,1.0,1.0,0.8253154831381841,1.0,1.0,1.0,0.9272147846409101
3529,6f2459c4df665173,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3530,1682c020a94054fa,True,1.0,1.0,0.9065812842684753,1.0,1.0,1.0,0.9610755351118647
3531,01e6276eff385ea8,True,1.0,1.0,0.9168926208318754,1.0,1.0,0.0,0.9653719253466146
3532,bc3d973c3543556c,True,1.0,1.0,0.9453298799343799,1.0,1.0,1.0,0.9772207833059916
3533,ac36d9e5cb0752d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3534,1c3c37eeacd15c92,True,1.0,1.0,0.8708620314988257,1.0,1.0,1.0,0.9461925131245108
3535,eddb4834d5e459c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3536,96587a61c6c05d71,True,1.0,1.0,0.9499602862960015,1.0,1.0,1.0,0.9791501192900006
3537,03143ef8f2f65a2f,True,1.0,1.0,0.9049473968543286,1.0,1.0,0.5,0.9603947486893035
3538,d50b69bed8f2570c,True,1.0,1.0,0.6339570157160483,1.0,1.0,1.0,0.8474820898816868
3539,169528411ca85ba4,True,1.0,1.0,0.9949095829928628,1.0,1.0,1.0,0.997878992913693
3540,3fb200a0fddb5c8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3541,1709553afe405eb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3542,77155a60b2ae5e75,True,1.0,1.0,0.9825635396046284,1.0,1.0,1.0,0.9927348081685952
3543,72cb0bed47ab5464,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3544,7d923c664b7b5dae,True,1.0,1.0,0.9865546985341481,1.0,1.0,1.0,0.9943977910558951
3545,8e711b3a85205804,True,1.0,1.0,0.9959455230178458,1.0,1.0,1.0,0.998310634590769
3546,342982275eb15441,True,1.0,1.0,0.8810755524417452,1.0,1.0,1.0,0.9504481468507272
3547,0c267e7911165e9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3548,d1abb12015175373,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3549,74831c9ae5a15f99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3550,11cadec88a8e547d,True,1.0,1.0,0.8487926823346901,1.0,1.0,1.0,0.9369969509727875
3551,e3b8bfc261ac5969,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3552,482989b8df6550b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3553,e6c8f0c4aaea52d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3554,1370cea130165b51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3555,24e453c47f635ae2,True,1.0,1.0,0.8183400143261442,1.0,1.0,1.0,0.9243083393025602
3556,537935a8e7b653f2,True,1.0,1.0,0.5607359619106175,1.0,1.0,0.0,0.8169733174627574
3557,2a2cb941f34b5bc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3558,0d161d05f98354dc,True,1.0,1.0,0.9741849726336399,1.0,1.0,1.0,0.9892437385973499
3559,9f4bf4a979835749,True,1.0,1.0,0.9472659723251717,1.0,1.0,1.0,0.9780274884688215
3560,4f359b56679c50ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3561,652e91c4f9b1505a,True,1.0,1.0,0.8950380959022441,1.0,1.0,0.5,0.9562658732926016
3562,93ff1c769e6f5507,True,1.0,1.0,0.8606656883819255,1.0,1.0,1.0,0.9419440368258023
3563,3f11ac11755857c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3564,30d90432ffb357cf,True,1.0,1.0,0.8594389705789475,1.0,1.0,1.0,0.9414329044078947
3565,0f3d66a03c5e500b,True,1.0,1.0,0.9923142216966346,1.0,1.0,1.0,0.9967975923735978
3566,8eda03e314a456a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3567,0033fc4b187a5f1f,True,1.0,1.0,0.9187224570468484,1.0,1.0,1.0,0.9661343571028534
3568,a42cc34c8a985b67,True,1.0,1.0,0.8821439131211548,1.0,1.0,0.0,0.9508932971338145
3569,e7c485c237b352cd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3570,00a757f8d4e45f8c,True,1.0,1.0,0.8093297598132032,1.0,1.0,1.0,0.9205540665888347
3571,65fc12f7836f58ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3572,986cc16cb2295630,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3573,5e4dd8c91b8453bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3574,6f525eba8afc547c,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3575,d0a77f19bd8b5348,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3576,f1106b0f8f745eae,True,1.0,1.0,0.9350797142195155,1.0,1.0,1.0,0.9729498809247982
3577,d31d38e1a2305147,True,1.0,1.0,0.937766170951955,1.0,1.0,1.0,0.9740692378966479
3578,d130c508fb26575e,True,1.0,1.0,0.7834519608243661,1.0,1.0,1.0,0.9097716503434858
3579,e814805effdb5b56,True,1.0,1.0,0.5847591431075666,1.0,1.0,0.5,0.8269829762948194
3580,5bb6cc197a7455e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3581,18d04df0d7e25316,True,1.0,1.0,0.7577742527220773,1.0,1.0,1.0,0.8990726053008656
3582,162436ec6cca53a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3583,09be81c492625fd5,True,1.0,1.0,0.8432905140213661,1.0,1.0,1.0,0.934704380842236
3584,f6ee3ce42dfc56e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3585,b648072650cc5932,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3586,ebb383e16f7c5121,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3587,805158120d1c552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3588,34b812e4de1a536b,True,1.0,1.0,0.9537621263239576,1.0,1.0,1.0,0.980734219301649
3589,93080b4cb0435e4a,True,1.0,1.0,0.9747316331596527,1.0,1.0,1.0,0.9894715138165221
3590,81997d01d8f65c19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3591,6d0a7f0bb4e7584b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3592,7e21aeb3afc2592b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3593,34787bf8b0d95f31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3594,1e2e250cbb555fe6,True,1.0,1.0,0.9823178340242843,1.0,1.0,1.0,0.9926324308434517
3595,68559679a9bd5d3c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
3596,871164a7e40652b5,True,1.0,1.0,0.7453179632757226,1.0,1.0,1.0,0.8938824846982177
3597,1cddfddca0bd560a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3598,cdc469758f7c502b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3599,002672a228395a16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3600,ab807bda4fdd5274,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3601,f17ee11904385731,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3602,182fe7c6dd5b5e44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3603,24ae3c9d96485b98,True,1.0,1.0,0.9369686416764013,1.0,1.0,0.0,0.9737369340318338
3604,42c7526fc6845005,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3605,45f13336bbd35146,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3606,da3dac3ca6545198,True,1.0,1.0,0.9417211279447406,1.0,1.0,0.5,0.975717136643642
3607,2d264d513abb5a7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3608,019eaadd84cb56f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3609,566f63e4108c5d48,True,1.0,1.0,0.972949954299958,1.0,1.0,1.0,0.9887291476249825
3610,39c08e30ff9255ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3611,84ed0a5827f656d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3612,55bb551a2aa85849,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3613,6ce7347fb53b5d83,True,1.0,1.0,0.864295572526263,1.0,1.0,1.0,0.9434564885526097
3614,44e882ff27ec5566,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3615,a38e63debd3256ef,True,1.0,1.0,0.7873351644963672,1.0,1.0,1.0,0.9113896518734864
3616,ef81756601bc569f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3617,64b99da814205341,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3618,cc63d140e4285f30,True,1.0,1.0,0.9777812699851973,1.0,1.0,1.0,0.9907421958271655
3619,60fbe2351f325132,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3620,f5f55c1132d75fa7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3621,d957b8de88d154cb,True,1.0,1.0,0.9209826706955373,1.0,1.0,1.0,0.9670761127898072
3622,ba83a36f96af5ceb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3623,1ebfee14fc925d6e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3624,9bdf0d338d625e2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3625,a0b9c3ee286454cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3626,774160714b7e5ca4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3627,825269c866465320,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3628,0b177a1d821055ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3629,1584747ded7f5564,True,1.0,1.0,0.7088106825502262,1.0,1.0,1.0,0.8786711177292609
3630,d46f1077421c5c75,True,1.0,1.0,0.9529973588014805,1.0,1.0,1.0,0.9804155661672835
3631,059ca66ac38a5c28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3632,3420dd4340635018,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3633,63b91b18f46a5a96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3634,2576105926375ce7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3635,9f4f46e620785407,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3636,f35274c7a16657d7,True,1.0,1.0,0.8554514141828304,1.0,1.0,1.0,0.9397714225761794
3637,48f72313812d5f53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3638,9c62f0bf33fd542d,True,1.0,1.0,0.9778234201483313,1.0,1.0,1.0,0.9907597583951381
3639,0ebdf3a905ba522f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3640,c6e62024ca7e5959,True,1.0,1.0,0.908730450803683,1.0,1.0,1.0,0.9619710211682012
3641,e09425a247f752e5,True,1.0,1.0,0.8697980089839696,1.0,1.0,1.0,0.9457491704099873
3642,f5cb61c359ce574b,True,1.0,1.0,0.9909739081589483,1.0,1.0,1.0,0.9962391283995617
3643,38736da1e9dc51c8,True,1.0,1.0,0.9397321116241619,1.0,1.0,1.0,0.9748883798434008
3644,40f09c66198258e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3645,484bac10bd295459,True,1.0,1.0,0.9076722430427601,1.0,1.0,1.0,0.9615301012678167
3646,7df960d73e50560b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3647,9483bda6b31259bd,True,1.0,1.0,0.8323543538551678,1.0,1.0,1.0,0.9301476474396532
3648,b2abc819ebf45c11,True,1.0,1.0,0.9602745557222947,0.0,1.0,1.0,0.5667810648842895
3649,62b620262e1b5b25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3650,df4dfd432ba25781,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3651,73eda22129255831,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3652,7c62648ff8a25812,True,1.0,1.0,0.9341358450342325,1.0,1.0,1.0,0.972556602097597
3653,6c7142e6f9435ab6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3654,68d4846662cd53c3,True,1.0,1.0,0.9771976840487944,1.0,1.0,1.0,0.990499035020331
3655,9c7fe79bcaed5bae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3656,44cd06a315635c09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3657,05304817b887541e,True,1.0,1.0,0.9983351108588269,1.0,1.0,1.0,0.9993062961911777
3658,97181536d6be5368,True,1.0,1.0,0.8651467461621309,1.0,1.0,0.0,0.9438111442342212
3659,9369b11c1f5857e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3660,40a69dc4d1f854a8,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3661,961d67f58f40502f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3662,0dc3dee5c8815a90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3663,4c684da98f405857,True,1.0,1.0,0.8838180087554528,1.0,1.0,1.0,0.9515908369814386
3664,aab09057df0a515d,True,1.0,1.0,0.9961610174727432,1.0,1.0,1.0,0.9984004239469764
3665,bbd85b27fa465894,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3666,69acf2f6a20454a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3667,0774f845fe6b5de3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3668,4826c59b43f6568a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3669,55ba1ce72f1b5160,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3670,c9a74fd5fd9e57c8,True,1.0,1.0,0.9149129018037543,1.0,1.0,1.0,0.9645470424182309
3671,048c19bd1b5954b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3672,649ee93e67cc58bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3673,35b108769e3c5d33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3674,599e006109385ae5,True,1.0,1.0,0.7087017809095958,1.0,1.0,1.0,0.8786257420456649
3675,239705f6ca945846,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3676,b2e0a5dfbb575ce1,True,1.0,1.0,0.8017701447442769,1.0,1.0,1.0,0.917404226976782
3677,f750e0c7f8375bae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3678,3afcfc58857f5790,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3679,42ba77cc2fb05229,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3680,b02be1e28abb59f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3681,9215943615c45afd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3682,cedd32ec31e45cd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3683,7d296a6ef0955155,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3684,8b06db3e6e4355d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3685,994ab680895a55d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3686,262333f372975eef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3687,da9ae73013715f70,True,1.0,1.0,0.922100479428983,1.0,1.0,1.0,0.9675418664287428
3688,0e74f7b5b7c45c1b,True,1.0,1.0,0.6554739062697007,1.0,1.0,1.0,0.8564474609457086
3689,eb527d130d8d5e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3690,ba69db6d6eb15ceb,True,1.0,1.0,0.6632813724480897,1.0,1.0,1.0,0.8597005718533707
3691,6b4ae810d2195d79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3692,c20a7d6f7c9e5379,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3693,28f3ee6207ae50d6,True,1.0,1.0,0.9994610483855184,1.0,1.0,1.0,0.9997754368272993
3694,daaa1858309c5938,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3695,33e37f9d760a56b1,True,1.0,1.0,0.9295855481841624,1.0,1.0,1.0,0.9706606450767343
3696,d1af94a471135add,True,1.0,1.0,0.9091830200138806,1.0,1.0,1.0,0.9621595916724504
3697,dfaaa711e0a557ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3698,ee492610c55b5440,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3699,b48c29fc1bd15ca0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3700,517530489c455086,True,1.0,1.0,0.9499405675813043,1.0,1.0,1.0,0.9791419031588768
3701,bf8b8714f63d5642,True,1.0,1.0,0.9534204021094439,1.0,1.0,1.0,0.9805918342122683
3702,a82f1c8ad27d53cc,True,1.0,1.0,0.8470297189080318,1.0,1.0,1.0,0.9362623828783466
3703,31222d2fc6f95e0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3704,d7b1d984a0ff5791,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3705,2c1f43c6b93c5952,True,1.0,1.0,0.9570689390862466,1.0,1.0,1.0,0.9821120579526027
3706,7dfe5f8b766b5893,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3707,087e15b24dd55c90,True,1.0,1.0,0.96141287819423,1.0,1.0,1.0,0.9839220325809291
3708,b1bcfdce40d5572e,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3709,b4d9c8edfbda58dc,True,1.0,1.0,0.8919286100407764,1.0,1.0,1.0,0.9549702541836568
3710,6f8043e8b0a95706,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3711,86db74cc909e5437,True,1.0,1.0,0.7396577568950009,1.0,1.0,1.0,0.891524065372917
3712,fb6e02b5752e5754,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3713,fcbc81e3caa75186,True,1.0,1.0,0.9001959456951077,1.0,1.0,1.0,0.9584149773729616
3714,cf62911d4c7c541c,True,1.0,1.0,0.9948384278737523,1.0,1.0,1.0,0.9978493449473967
3715,9e12f81268d75fbb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3716,61874b16298352f3,True,1.0,1.0,0.9506066892651175,1.0,1.0,1.0,0.9794194538604657
3717,cbbf59be3a4e555d,True,1.0,1.0,0.786706895197719,1.0,1.0,1.0,0.9111278729990495
3718,d26170a35d1c5e33,True,1.0,1.0,0.8802835870357868,1.0,1.0,1.0,0.9501181612649111
3719,c5a2a467d5e25058,True,1.0,1.0,0.6723296333366877,1.0,1.0,1.0,0.8634706805569531
3720,45c3a52706c555df,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3721,659d1e0ce6cd5c97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3722,95ee5b14fb3a5ce0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3723,fd78b0de42045de7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3724,8b1d45137881582a,True,1.0,1.0,0.972785364124413,1.0,1.0,1.0,0.9886605683851721
3725,c89f33e9f07d5aa8,True,1.0,1.0,0.6472267384511349,1.0,1.0,1.0,0.8530111410213062
3726,69c991e96f74541f,True,1.0,1.0,0.8604302041908488,1.0,1.0,1.0,0.9418459184128537
3727,199a2738284e52c9,True,1.0,1.0,0.987113195723969,1.0,1.0,1.0,0.9946304982183204
3728,43a4f01072795345,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3729,b961186653e45dc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3730,bbc93f086726531e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3731,0b6912dfdcf450c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3732,be0e8eae708f5d4b,True,1.0,1.0,0.9461441481406689,1.0,1.0,1.0,0.9775600617252787
3733,ef27f4eeb34e5b83,True,1.0,1.0,0.8289005069524076,1.0,1.0,1.0,0.9287085445635032
3734,887c38b0c24d5b51,True,1.0,1.0,0.6968874673730957,1.0,1.0,1.0,0.8737031114054566
3735,1cb1b58a3129563c,True,1.0,1.0,0.9065839138742339,1.0,1.0,1.0,0.9610766307809309
3736,2a4ee10b521258a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3737,ceccd4369b5f552d,True,1.0,1.0,0.7800220421418019,0.0,1.0,1.0,0.49167585089241744
3738,aa4897ec11395ec8,True,1.0,1.0,0.671349188807696,1.0,1.0,1.0,0.8630621620032066
3739,5ad705654fd3547d,True,1.0,1.0,0.9973742437262061,1.0,1.0,1.0,0.9989059348859192
3740,fdee882945885aa7,True,1.0,1.0,0.601977898067484,1.0,1.0,1.0,0.8341574575281183
3741,8166c5e0f62a5a19,True,1.0,1.0,0.882164491934269,1.0,1.0,1.0,0.9509018716392786
3742,14476e3c036f5ec8,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3743,0aa18dd2372d5e11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3744,631ef1b9ceeb5d0d,True,1.0,1.0,0.8754008361400881,1.0,1.0,1.0,0.9480836817250368
3745,9ba2570d6743526a,True,1.0,1.0,0.9845277313413852,1.0,1.0,1.0,0.9935532213922439
3746,a8159c45d59f5a5f,True,1.0,1.0,0.9955819703067312,1.0,1.0,1.0,0.9981591542944713
3747,878f3ddae1b7550f,True,1.0,1.0,0.7349741642117409,1.0,1.0,1.0,0.8895725684215586
3748,d577027e9c295bde,True,1.0,1.0,0.79663876538833,1.0,1.0,0.5,0.9152661522451376
3749,d3484ba53e775a66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3750,ad47566ea29a57bf,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3751,1a7b42fbbaf65c18,True,1.0,1.0,0.7384938050626885,1.0,1.0,1.0,0.8910390854427869
3752,e456e929ecb85b07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3753,29560d02d4615d4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3754,20f93aa93fe05157,True,1.0,1.0,0.9436145330923724,1.0,1.0,1.0,0.9765060554551551
3755,197f39226d0856ce,True,1.0,1.0,0.8381458032387005,0.0,1.0,1.0,0.5158940846827919
3756,10c1bbbe7d805eba,True,1.0,1.0,0.9520684055089441,1.0,1.0,1.0,0.9800285022953933
3757,e4ec48f9d6f85d23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3758,581e219460ef5789,True,1.0,1.0,0.9938632436096417,1.0,1.0,1.0,0.9974430181706841
3759,1351ae1e0afb5c16,True,1.0,1.0,0.9033175664902608,1.0,1.0,1.0,0.9597156527042753
3760,a2b7733806b355ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3761,d0dcc4b5cf6a53ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3762,c4a50f520ab75da6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3763,aa5f2769e03f5a8b,True,1.0,1.0,0.757329165055702,1.0,1.0,1.0,0.8988871521065426
3764,7d6f05aa48385ce8,True,1.0,1.0,0.6952596851913821,1.0,1.0,1.0,0.8730248688297425
3765,1786ef7edac65502,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3766,eee59dd716c05e1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3767,ba3833aabbb85e7b,True,1.0,1.0,0.8864404152099551,1.0,1.0,1.0,0.9526835063374813
3768,662ddec48b93598e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3769,ab66df989bcc56aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3770,eff63ffe642d5409,True,1.0,1.0,0.8934692515267583,1.0,1.0,1.0,0.9556121881361493
3771,9017962112f85d62,True,1.0,1.0,0.7846017368609919,1.0,1.0,1.0,0.91025072369208
3772,d151becf4b395f13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3773,f52211f2dec85537,True,1.0,1.0,0.8155221023922123,1.0,1.0,1.0,0.9231342093300885
3774,9af711dfa6eb5952,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3775,771a9923745f59c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3776,e2efd574ab0b56a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3777,7383ddb2fac255cb,True,1.0,1.0,0.9395152544081181,1.0,1.0,1.0,0.9747980226700492
3778,1ff5f3528c36501f,True,1.0,1.0,0.9191526160614433,1.0,1.0,1.0,0.9663135900256014
3779,5abef8058afa529f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3780,fa9e58947ab65890,True,1.0,1.0,0.9732797906585167,1.0,1.0,1.0,0.9888665794410486
3781,eed30293a86e5feb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3782,ca7c752bcdfa5e4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3783,6745b762c9df5f94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3784,7569116c33145d2a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3785,90693e0d94f05e85,True,1.0,1.0,0.8354786848746895,1.0,1.0,1.0,0.9314494520311206
3786,2fc619c5acbe54b8,True,1.0,1.0,0.878705513966447,1.0,1.0,1.0,0.949460630819353
3787,3d00fb1cdc87515e,True,1.0,1.0,0.9470929618417554,1.0,1.0,1.0,0.9779554007673981
3788,936bb410fa70545b,True,1.0,1.0,0.9476745462848595,1.0,1.0,1.0,0.9781977276186914
3789,7c57d68b038450cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3790,259c9d9aac5457fc,True,1.0,1.0,0.9632274498076286,1.0,1.0,0.5,0.9846781040865119
3791,52a66f215e855378,True,1.0,1.0,0.7599316580502606,1.0,1.0,1.0,0.8999715241876086
3792,40f6df731aed5f6f,True,1.0,1.0,0.9321329851939927,1.0,1.0,1.0,0.9717220771641637
3793,32bbb5bfdd515d19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3794,bd6d465e3fe95e7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3795,aaa11cdbc8d35178,True,1.0,1.0,0.8273797225818894,1.0,1.0,1.0,0.9280748844091207
3796,28d8f3699547568b,True,1.0,1.0,0.7755532894024495,1.0,1.0,0.0,0.9064805372510206
3797,73c8918f6d995213,True,1.0,1.0,0.8853786435960569,1.0,1.0,1.0,0.9522411014983571
3798,9c941c942f955a5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3799,fc0a5277292352d9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3800,7d66b9b9d4df5fe8,True,1.0,1.0,0.9009409064217972,1.0,1.0,1.0,0.9587253776757488
3801,3ec88bf115c95f69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3802,190808cc16cc53af,True,1.0,1.0,0.8519419708071222,1.0,1.0,1.0,0.9383091545029676
3803,2be07b9c94db5de7,True,1.0,1.0,0.9300121118656597,1.0,1.0,1.0,0.9708383799440249
3804,371d154a89425165,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3805,750b8c926ffd5895,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3806,092e56d3db8b5e24,True,1.0,1.0,0.8930663460530157,1.0,1.0,0.5,0.9554443108554231
3807,81102abfeaa25562,True,1.0,1.0,0.9558365933802307,1.0,1.0,1.0,0.9815985805750961
3808,2f3cd5f3b7ee59cc,True,1.0,1.0,0.9676857144398988,1.0,1.0,1.0,0.9865357143499578
3809,5498f9f2cfc55668,True,1.0,1.0,0.9811645305477857,1.0,1.0,1.0,0.992151887728244
3810,6892e067e25257f8,True,1.0,1.0,0.8671852378980842,1.0,1.0,1.0,0.9446605157908685
3811,f25881a0f78f5aa9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3812,270768ccd1df5e0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3813,c773514392cc56ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3814,422a764bf2dc593c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3815,23ee5a5b9a1a550c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3816,2322850f71fa5c4d,True,1.0,1.0,0.9350234811689236,1.0,1.0,1.0,0.9729264504870515
3817,778219f3cac65d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3818,fc8de9b657805f00,True,1.0,1.0,0.9366045753936062,1.0,1.0,1.0,0.973585239747336
3819,55c604d608af594f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3820,8a4861a2a0e857fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3821,48f9e483baaf58a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3822,93ca181d363358eb,True,1.0,1.0,0.7079807472115707,1.0,1.0,1.0,0.8783253113381545
3823,a98e0fd4eee7534a,True,1.0,1.0,0.9157344144329528,1.0,1.0,1.0,0.9648893393470637
3824,c820630081b056f7,True,1.0,1.0,0.8785658688002195,1.0,1.0,1.0,0.9494024453334248
3825,7f163959c6e05719,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3826,e0e1551b09f15a74,True,1.0,1.0,0.7042550799143911,1.0,1.0,1.0,0.8767729499643296
3827,ce124b0ef61757d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3828,5c9d51dc830453c5,True,1.0,1.0,0.741948761879242,1.0,1.0,1.0,0.8924786507830175
3829,239e3ed3199d5ae6,True,1.0,1.0,0.9269896608054996,1.0,1.0,1.0,0.9695790253356248
3830,87614ec5f3da5f4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3831,f3872682944e5d13,True,1.0,1.0,0.9962084848783463,1.0,1.0,1.0,0.9984202020326443
3832,42052560d5925f35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3833,295b050f45615ad6,True,1.0,1.0,0.7606341887321887,1.0,1.0,1.0,0.9002642453050785
3834,45b494315ca85268,True,1.0,1.0,0.9643359044571399,1.0,1.0,1.0,0.9851399601904749
3835,f2f5b666a04b53f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3836,db747c98e01c5b42,True,1.0,1.0,0.9545932779068429,1.0,1.0,1.0,0.9810805324611845
3837,3078139bae8e592d,True,1.0,1.0,0.8660195166148654,1.0,1.0,1.0,0.9441747985895272
3838,806b0f2b2ade5454,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3839,ae3496e6ce435e73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3840,0324b2d1ca2e5b6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3841,ad8fec600a4c5ed7,True,1.0,1.0,0.6319773327853029,1.0,1.0,1.0,0.8466572219938762
3842,c95348f67fa059ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3843,1ebb462c6acd5b4d,True,1.0,1.0,0.9260728831434963,1.0,1.0,1.0,0.9691970346431235
3844,b8314864431a5665,True,1.0,1.0,0.7866777900441922,1.0,1.0,1.0,0.9111157458517468
3845,4ca0e98b86fb5377,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3846,9ca89d773ed651ab,True,1.0,1.0,0.8728537170968155,1.0,1.0,1.0,0.9470223821236731
3847,36716a89eb9c5ef9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3848,ecb0765ba5c05fa3,True,1.0,1.0,0.911880931647678,1.0,1.0,1.0,0.9632837215198657
3849,dd79f9aa92105761,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3850,c11764f655de59fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3851,e6e99834855a5f10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3852,684ff3674eeb54ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3853,8792fb68a0b2586a,True,1.0,1.0,0.9444815901715453,1.0,1.0,1.0,0.9768673292381438
3854,769b9c472f935b0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3855,1e73524ff61b5a70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3856,e3e49101a8b45645,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3857,546c6d1bfc455f77,True,1.0,1.0,0.8309166270535443,1.0,1.0,1.0,0.9295485946056434
3858,a81fbf9466e05120,True,1.0,1.0,0.8174521875894453,1.0,1.0,1.0,0.9239384114956022
3859,2cbf505c735c5c34,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3860,fdaf1d60259d5466,True,1.0,1.0,0.9919497987507195,1.0,1.0,1.0,0.9966457494794665
3861,851ef663a5775acd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3862,3190b058710b520b,True,1.0,1.0,0.9761645967424077,1.0,1.0,1.0,0.9900685819760032
3863,87339a4d32305504,True,1.0,1.0,0.9181699420106542,0.0,1.0,1.0,0.5492374758377726
3864,9d55692d15dc5155,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3865,c05d72324d015584,True,1.0,1.0,0.8899927431978683,1.0,1.0,1.0,0.9541636429991117
3866,ade00f93385b5d14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3867,d26786f5e54e53f3,True,1.0,1.0,0.812611040809213,1.0,1.0,0.5,0.9219212670038388
3868,643b177aa4235fe7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3869,4fbdc88ce3f75540,True,1.0,1.0,0.8699905008199805,1.0,1.0,1.0,0.9458293753416586
3870,182a718050bd598a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3871,b1f641fdea505c99,True,1.0,1.0,0.851872011834996,1.0,1.0,1.0,0.9382800049312484
3872,5c9063357a725208,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3873,01a58976a2e45a3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3874,ce6eb4e00dac5ae3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3875,160d02b02f4d5f77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3876,8931b1302d7a5f61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3877,a911eef9f873522a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3878,9cd4479e1a9355a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3879,0a08850db6e35ab7,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3880,184f5d3c75275c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3881,449ed0c45858583f,True,1.0,1.0,0.9552317193814145,1.0,1.0,1.0,0.9813465497422561
3882,50209c502bd157c8,True,1.0,1.0,0.8563209201891557,1.0,1.0,1.0,0.9401337167454815
3883,d3cbad95b20b5125,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3884,508209397e8f5714,True,1.0,1.0,0.8842099848134171,1.0,1.0,1.0,0.9517541603389237
3885,9a4575e2dfd75ffb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3886,74d72b3cd99d5ab4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3887,5102468ad3745c60,True,1.0,1.0,0.797519828860279,1.0,1.0,1.0,0.9156332620251163
3888,4849a426de8e5d24,True,1.0,1.0,0.9429630048318609,1.0,1.0,1.0,0.9762345853466087
3889,46a90143da335a9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3890,518661c5f7625f5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3891,c2735759fe9957a5,True,1.0,1.0,0.9076124348368946,1.0,1.0,1.0,0.9615051811820394
3892,7fdcd804a7a95b6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3893,a417154cf84a5426,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
3894,98b3a0bf3cce5649,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3895,9f1b6ff3a4865c8a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3896,409ed084cde5554b,True,1.0,1.0,0.7881775393820933,1.0,1.0,1.0,0.9117406414092056
3897,07a6f60eb9795462,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3898,466b634cd806541b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3899,4203da2e7a8b518d,True,1.0,1.0,0.8937592767685669,1.0,1.0,1.0,0.9557330319869028
3900,b0cc2b2b400d5661,True,1.0,1.0,0.6473079417871628,1.0,1.0,1.0,0.8530449757446511
3901,efb9929eed1852f0,True,1.0,1.0,0.6844258437123454,1.0,1.0,1.0,0.8685107682134773
3902,605ac5873f015baf,True,1.0,1.0,0.9562568052007941,1.0,1.0,1.0,0.9817736688336641
3903,5f42f18776195578,True,1.0,1.0,0.8828609831561396,1.0,1.0,1.0,0.9511920763150581
3904,cd7568df56095ff2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3905,4d4e4d899fd95487,True,1.0,1.0,0.785011227569167,1.0,1.0,1.0,0.9104213448204863
3906,3bc729311a8a5d48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3907,521247f86d7f57c0,True,1.0,1.0,0.9742294003246577,1.0,1.0,1.0,0.989262250135274
3908,19282fb074525def,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3909,3d0c780c0aba552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3910,49f69d3d75b65659,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3911,53ab46d6ca9d5b68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3912,21f55c28bb945892,True,1.0,1.0,0.7717673340762633,1.0,1.0,1.0,0.9049030558651098
3913,12800b02eb685132,True,1.0,1.0,0.8399562794289648,1.0,1.0,1.0,0.9333151164287353
3914,e024d36bdd205a12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3915,6829197915d25514,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3916,3f6732f66f695405,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3917,57fa478b9b1e5de3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3918,4c5501833dfd5bb4,True,1.0,1.0,0.769112057857482,1.0,1.0,1.0,0.9037966907739509
3919,1a25d6503c075cc8,True,1.0,1.0,0.9790912423563928,1.0,1.0,1.0,0.9912880176484969
3920,40c5ce24f85a5540,True,1.0,1.0,0.9549508295183539,1.0,1.0,1.0,0.9812295122993141
3921,cf8f42e252855b82,True,1.0,1.0,0.934122655881925,1.0,1.0,1.0,0.9725511066174688
3922,d798fc24805d5f19,True,1.0,1.0,0.7465846029333147,1.0,1.0,1.0,0.8944102512222144
3923,dccd7bde9a0b5bfe,True,1.0,1.0,0.9250370073017814,1.0,1.0,1.0,0.9687654197090755
3924,f211c8127aff5246,True,1.0,1.0,0.9224986079557596,1.0,1.0,1.0,0.9677077533148998
3925,dcb18ea8a7ea5d66,True,1.0,1.0,0.9316964454947082,1.0,1.0,1.0,0.9715401856227951
3926,f54559dd98e75d83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3927,ef5dcc2415915678,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3928,80a81ca168f454b9,True,1.0,1.0,0.9624487319437528,1.0,1.0,1.0,0.984353638309897
3929,d10c269610375646,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3930,c2f911300954542a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
3931,f025b78e77b25fba,True,1.0,1.0,0.9020446310014825,0.0,1.0,1.0,0.5425185962506177
3932,c0e6947e2b455ff7,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
3933,7d74c894066f5b2c,True,1.0,1.0,0.9571372340038405,1.0,1.0,1.0,0.9821405141682669
3934,f0a338ae8f3a56bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3935,ffcc0535b4fa5628,True,1.0,1.0,0.8022811017820864,1.0,1.0,1.0,0.917617125742536
3936,ab2ac765df3154b7,True,1.0,1.0,0.9806463325264595,1.0,1.0,1.0,0.9919359718860248
3937,a6b4447359075e54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3938,9838aa01c0de5dc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3939,11de8888bf235231,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3940,a807cfefb041572b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3941,1039f028cca95109,True,1.0,1.0,0.8338228257346648,1.0,1.0,1.0,0.9307595107227771
3942,9a94341d994d5ec9,True,1.0,1.0,0.8289022035639693,1.0,1.0,1.0,0.9287092514849872
3943,c0fb4281da785582,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3944,28ecaf0359ee5029,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3945,ef68308faf305171,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3946,706cc8e44dbd557d,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3947,ef300f8a9cf254bc,True,1.0,1.0,0.8558817020152669,1.0,1.0,1.0,0.9399507091730279
3948,4d88ae43c2f55d96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3949,0fa9d28a2e58550c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3950,abd6e8c330ea5694,True,1.0,1.0,0.7652371716881932,1.0,1.0,1.0,0.9021821548700805
3951,4a35a95ee57f5572,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3952,e6be0f4d0dc351d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3953,1ec58e13fee45a30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3954,c653006470bf521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3955,eb0a89861a32518e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3956,cecce24905cb5641,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3957,44137cf5578956d1,True,1.0,1.0,0.9722007665735142,1.0,1.0,1.0,0.9884169860722976
3958,54fbe498c745542e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3959,11ef3e2ec35051d8,True,1.0,1.0,0.7696708655416008,1.0,1.0,1.0,0.9040295273090003
3960,114feecba2285649,True,1.0,1.0,0.9123430763329726,1.0,1.0,1.0,0.9634762818054052
3961,467191a24ffe57aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3962,594dba6254d4500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3963,453be1f585b1589f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3964,d8d27319eb585277,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3965,e7b0fe1f4b13597c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3966,23742ff81ee85c96,True,1.0,1.0,0.9203119426934607,1.0,1.0,1.0,0.966796642788942
3967,75b3192cd5825661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3968,fab7537b12d254bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3969,f714eb04f5495273,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3970,1bc6668f3dff5822,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3971,a97ceb2edd0251f9,True,1.0,1.0,0.9744177680849373,1.0,1.0,1.0,0.9893407367020571
3972,a698a93fec1e57fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3973,256f41bada0e5028,True,1.0,1.0,0.9986946623920432,1.0,1.0,0.5,0.9994561093300179
3974,fb7d83b69f38539f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3975,95c5cd4c17d9594a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3976,20f0988b6050572a,True,1.0,1.0,0.9483780636480257,1.0,1.0,1.0,0.9784908598533439
3977,debd166df3a85845,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3978,4299796c2c845718,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3979,458aff4d43725bd3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3980,4bf65e0c75f05509,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3981,a2737c768a335e27,True,1.0,1.0,0.986788482229454,1.0,1.0,1.0,0.9944952009289393
3982,6d93bbdab42255a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3983,ba190b181dc85a2b,True,1.0,1.0,0.8496479021437628,1.0,1.0,1.0,0.9373532925599012
3984,4e9b792f30975e78,True,1.0,1.0,0.9770589515902157,1.0,1.0,1.0,0.9904412298292566
3985,6ac603d43fbb57ef,True,1.0,1.0,0.972942198758646,1.0,1.0,1.0,0.9887259161494358
3986,a7f15e4638b352c4,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
3987,5f8d8f88750f57b7,True,1.0,1.0,0.9970119277604365,1.0,1.0,1.0,0.9987549699001819
3988,4f98b9b2f76e57be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3989,e29b049a9bf3509c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3990,400a99ae89275e4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3991,963324efc6715315,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3992,f8b1bb7447c257dc,True,1.0,1.0,0.8213720106714889,1.0,1.0,1.0,0.9255716711131203
3993,0d50bb8976e45ea7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3994,b27841ee318f5d92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3995,b2b49c0ddec25abc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3996,6922b2ea23cd51a3,True,1.0,1.0,0.8801175238947063,1.0,1.0,1.0,0.950048968289461
3997,c580790700c057e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
3998,def47af8d5a35090,True,1.0,1.0,0.9392336114742343,1.0,1.0,1.0,0.9746806714475976
3999,e84ff3e29bc05254,True,1.0,1.0,0.6593690938835155,1.0,1.0,1.0,0.8580704557847981
4000,f749ff64838c5664,True,1.0,1.0,0.9081494239891573,1.0,1.0,1.0,0.9617289266621488
4001,9300251ea784552f,True,1.0,1.0,0.8084112421663434,1.0,1.0,1.0,0.9201713509026431
4002,4b9627827aff5013,True,1.0,1.0,0.9720639976348071,1.0,1.0,1.0,0.988359999014503
4003,95193473b1cb5434,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4004,a5f5f03bc998578d,True,1.0,1.0,0.9829218063025479,1.0,1.0,1.0,0.9928840859593949
4005,d3cca8ce7e1458ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4006,23978c649a7e597c,True,1.0,1.0,0.9435905257549857,1.0,1.0,1.0,0.9764960523979106
4007,f24100a519ef5940,True,1.0,1.0,0.9500615347784325,1.0,1.0,1.0,0.9791923061576803
4008,5785ba7017515a65,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4009,0e9d524cb7ab5e2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4010,85164858b3e55841,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4011,2a3a3e232e86560b,True,1.0,1.0,0.9432627522054848,1.0,1.0,1.0,0.9763594800856187
4012,d11fc492a41e5279,True,1.0,1.0,0.8935363817988771,0.0,1.0,1.0,0.5389734924161987
4013,182688f3d2c25fc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4014,5209e1f6a97e592a,True,1.0,1.0,0.7774763261701959,1.0,1.0,1.0,0.907281802570915
4015,3388246402ca591e,True,1.0,1.0,0.9694690932742581,1.0,1.0,1.0,0.9872787888642742
4016,e028780a88805f58,True,1.0,1.0,0.8995559536749351,1.0,1.0,1.0,0.9581483140312229
4017,4936360c43435011,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4018,89de641f85f25a3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4019,7e9f20074e1b5e68,True,1.0,1.0,0.8989345799570179,1.0,1.0,1.0,0.9578894083154242
4020,d9880e5e2cff5787,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4021,dd72153f54fa59e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4022,b4bcd9085faf5842,True,1.0,1.0,0.9082204299501888,1.0,1.0,1.0,0.9617585124792454
4023,8113ea1b58245172,True,1.0,1.0,0.6892538972250675,1.0,1.0,1.0,0.8705224571771115
4024,a04628cdd3f25947,True,1.0,1.0,0.9097229646218653,1.0,1.0,0.0,0.9623845685924438
4025,4fabf8c780005e4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4026,f233f263a7e75621,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4027,27f481628fff5c70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4028,929fe68adaef5ee7,True,1.0,1.0,0.689459933853142,1.0,1.0,1.0,0.8706083057721425
4029,94817f3d96fe5072,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4030,3a79314b89305c5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4031,d532c0b3a43a52dc,True,1.0,1.0,0.8931218579821063,1.0,1.0,1.0,0.9554674408258776
4032,f750532882175c31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4033,842c341a579a525e,True,1.0,1.0,0.8796277355140948,1.0,1.0,1.0,0.9498448897975394
4034,b7c371d55ca65cf8,True,1.0,1.0,0.6772578682797985,1.0,1.0,1.0,0.8655241117832494
4035,a6229e66c0e656d8,True,1.0,1.0,0.7776087954000251,1.0,1.0,1.0,0.9073369980833439
4036,77218354c5c25657,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4037,4434242a192c58b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4038,126fd1a0d1675f57,True,1.0,1.0,0.7344705347981066,1.0,1.0,1.0,0.8893627228325444
4039,8676d43a96795310,True,1.0,1.0,0.9502523458230874,1.0,1.0,1.0,0.9792718107596198
4040,354a67b9e10c562e,True,1.0,1.0,0.7904501956373364,1.0,1.0,1.0,0.912687581515557
4041,ce9ee9a68a4c5e93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4042,670f9d50643c5874,True,1.0,1.0,0.8145760515640268,1.0,1.0,1.0,0.9227400214850112
4043,557690c1c31357b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4044,af0e1a3043ba51c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4045,c4ba306cfe4f59f6,True,1.0,1.0,0.9707292083910615,1.0,1.0,1.0,0.987803836829609
4046,5403d4e6179a5354,True,1.0,1.0,0.8495248607648215,1.0,1.0,1.0,0.9373020253186756
4047,6012210b020c53a9,True,1.0,1.0,0.7814071257466253,1.0,1.0,0.5,0.9089196357277606
4048,72080a4a90a65d4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4049,68d1f5f305cf5aae,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4050,a1ff2db262ab5db7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4051,a0e088521cf1547d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4052,2e0a31d833765412,True,1.0,1.0,0.9572604012886684,1.0,1.0,1.0,0.9821918338702785
4053,ab74b3b32d8c5006,True,1.0,1.0,0.8210384057647148,1.0,1.0,1.0,0.9254326690686311
4054,30d10a9c1f8352da,True,1.0,1.0,0.916227178856102,1.0,1.0,1.0,0.9650946578567092
4055,088cebb101bf5ed6,True,1.0,1.0,0.8270027256904423,1.0,1.0,1.0,0.9279178023710176
4056,30422125ddd4590b,True,1.0,1.0,0.8477966262068038,1.0,1.0,1.0,0.9365819275861682
4057,e05b464c21d0597d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4058,4bc96604c1c85606,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4059,fe4b2cf4e9ad5b37,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4060,0a91b3a6e4ae56fe,True,1.0,1.0,0.9455346077789304,1.0,1.0,1.0,0.9773060865745543
4061,7762b47b2ed156a9,True,1.0,1.0,0.914457509487132,1.0,1.0,1.0,0.9643572956196383
4062,b8603fa264b25b80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4063,2fd7f2b6eaae5d04,True,1.0,1.0,0.8103123154198699,1.0,1.0,1.0,0.9209634647582791
4064,d3a7653499875f98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4065,1ff55a9fd29a5bf5,True,1.0,1.0,0.8242353837038073,1.0,1.0,1.0,0.9267647432099198
4066,b84056c4268153fb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4067,4cfe4dc173bb5e2e,True,1.0,1.0,0.551609407794305,1.0,1.0,1.0,0.8131705865809605
4068,a99280d8424c55b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4069,b7e7604c72e051da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4070,bfb373d958725fc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4071,3cd95c48caa05aaa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4072,0dd23f4ea286544f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4073,8bdf510cc78751f1,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4074,4e50c7903a8c5303,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4075,6121050efd515252,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4076,bcac47f590d854a7,True,1.0,1.0,0.9553173782850193,1.0,1.0,1.0,0.9813822409520915
4077,4a096077f8165879,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4078,d436fd792f365847,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4079,7effab69ce785772,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4080,a422962469ff5d27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4081,a2b2f9572f3a5b05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4082,5f0ef7cc5f0a5b02,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4083,fdd599e861875d9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4084,2488018e08b35c68,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4085,712bbcdd69af5f26,True,1.0,1.0,0.9553032269684482,1.0,1.0,1.0,0.9813763445701866
4086,690e07e19bf55c7c,True,1.0,1.0,0.9738443124380524,1.0,1.0,0.5,0.9891017968491885
4087,6dfed7a32cf45d59,True,1.0,1.0,0.9719598346874221,1.0,1.0,1.0,0.9883165977864259
4088,5795e118157f528f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4089,0d2403a8031f540c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4090,aff4d44c562f5eef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4091,46320fa2dc795a5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4092,054e4984e1b55ec9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4093,bc281591c2165d73,True,1.0,1.0,0.7311967794507244,1.0,1.0,1.0,0.8879986581044684
4094,25dbdd29ce325538,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4095,a0801105ad8b5ad3,True,1.0,1.0,0.8893260609932224,1.0,1.0,0.5,0.953885858747176
4096,0b2839db08ae5ed6,True,1.0,1.0,0.9007062473637708,1.0,1.0,1.0,0.9586276030682379
4097,2c9ea4fc0e8e5ef2,True,1.0,1.0,0.9671965994515741,1.0,1.0,1.0,0.9863319164381559
4098,5ae0b5e6a95f5335,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4099,50202ba4b1b55f6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4100,d961ad586b625f55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4101,cace9e6345445eee,True,1.0,1.0,0.9676630417648169,1.0,1.0,1.0,0.9865262674020071
4102,83aba0a1454c59e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4103,4db50b60ca1f57f1,True,1.0,1.0,0.7904470788632112,1.0,1.0,1.0,0.9126862828596712
4104,65858c2fe6b5501f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4105,20ae5f5df50a5865,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4106,2ea6bdf1e8905fd8,True,1.0,1.0,0.9531717181354863,1.0,1.0,1.0,0.980488215889786
4107,be0064dac5f85957,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4108,524ca5715b155976,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4109,2335928f0e065bca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4110,46c8d578ddb55784,True,1.0,1.0,0.7702360484779195,1.0,1.0,1.0,0.9042650201991331
4111,c73914d4fedc513f,True,1.0,1.0,0.8957400505019839,1.0,1.0,1.0,0.9565583543758267
4112,1ecaacbc53a754e7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4113,f561d19a11375418,True,1.0,1.0,0.9593927720683758,1.0,1.0,1.0,0.9830803216951566
4114,67d74f48ba2a548e,True,1.0,1.0,0.9513225107392823,1.0,1.0,1.0,0.9797177128080343
4115,1727319cfd2b5661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4116,218d9b0348fe5687,True,1.0,1.0,0.8773486475678024,1.0,1.0,1.0,0.9488952698199177
4117,6c00b2782d3b5f6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4118,ed69e15d85ab50a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4119,c447b75808ee5ea6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4120,b17e8b3c64295431,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4121,8fc671c2e6c05780,True,1.0,1.0,0.9767464355161027,1.0,1.0,1.0,0.9903110147983761
4122,e404f3b25f405019,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4123,e22fe7366ecd5c70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4124,622dde55dc125052,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4125,b1a1b2a18fa4504f,True,1.0,1.0,0.8645070787974273,1.0,1.0,0.0,0.9435446161655947
4126,2193ada652c557c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4127,f4cc7553b85f5fb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4128,84a763e08d2c5ac6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4129,93b2aee4f638552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4130,fd89a82cf20e5632,True,1.0,1.0,0.9099983983336393,1.0,1.0,1.0,0.9624993326390164
4131,e2a0ac6a977b5c70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4132,6afbce15383553d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4133,e87f90ab04a25be9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4134,4b58ef9360555bac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4135,64a8b055818c5bef,True,1.0,1.0,0.8609299754548225,1.0,1.0,1.0,0.9420541564395094
4136,28e28842e3d759da,True,1.0,1.0,0.8743314961729547,1.0,1.0,1.0,0.9476381234053978
4137,e7b5da2135fc5303,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4138,a5a4a6add0d05113,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4139,f1592141ee0157fe,True,1.0,1.0,0.9125211458025783,1.0,1.0,1.0,0.9635504774177409
4140,e133b313fabc56b4,True,1.0,1.0,0.8417118683193998,1.0,1.0,1.0,0.9340466117997499
4141,fa72fd5d5f285388,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4142,268ab283b4a95126,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4143,9482aa33e08f50e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4144,ddfeb4814eba5cf8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4145,ed205afc48d150f3,True,1.0,1.0,0.8458629275840419,1.0,1.0,1.0,0.9357762198266841
4146,e81d82f764c853c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4147,d91edafc567a5fcc,True,1.0,1.0,0.723348790243553,1.0,1.0,1.0,0.8847286626014804
4148,c28f3febaf635777,True,1.0,1.0,0.9341672630720971,1.0,1.0,1.0,0.9725696929467071
4149,123bc88af914514c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4150,e073c9ed32975c17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4151,ef11e35afed25326,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4152,c2331abea9b5551f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4153,29b1f4b4868f59e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4154,61c5308743b35db2,True,1.0,1.0,0.7335668609087315,1.0,1.0,1.0,0.8889861920453047
4155,1d0334886e9f535b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4156,aaf90b3acdce5063,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4157,75994f74c5485493,True,1.0,1.0,0.8835381402426976,1.0,1.0,1.0,0.951474225101124
4158,655c3f17ee2d5683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4159,e83a3108893753f0,True,1.0,1.0,0.9505158286793736,1.0,1.0,1.0,0.9793815952830723
4160,310ef687176e5160,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4161,04352eb4cb195fde,True,1.0,1.0,0.8783624963516983,1.0,1.0,1.0,0.9493177068132077
4162,dc87013816e059f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4163,d1225aaedc8a5d48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4164,38b3c670b2ad55c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4165,781386f5659b5cdf,True,1.0,1.0,0.9871511944481242,1.0,1.0,1.0,0.9946463310200517
4166,62a97d527fd45916,True,1.0,1.0,0.8784905422939572,1.0,1.0,1.0,0.9493710592891489
4167,c04b59204ebe55f9,True,1.0,1.0,0.93460089903169,1.0,1.0,1.0,0.9727503745965375
4168,c9b3ce1062455ad6,True,1.0,1.0,0.9414233304948525,1.0,1.0,1.0,0.9755930543728552
4169,76d34ae8c95156b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4170,2fd95381df705415,True,1.0,1.0,0.766879473329717,1.0,1.0,1.0,0.9028664472207154
4171,4355d2853ef15044,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4172,31042b6e5c455b82,True,1.0,1.0,0.8804847230360989,1.0,1.0,1.0,0.950201967931708
4173,4d6f4dbf01c2567c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4174,f099b753f4345fb5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4175,e7aded473b7e5183,True,1.0,1.0,0.9057341940637322,1.0,1.0,1.0,0.9607225808598884
4176,2802831d87ba5a55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4177,f004b5e4838455f3,True,1.0,1.0,0.9724642216331162,1.0,1.0,1.0,0.9885267590137984
4178,6919cfa3396a52ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4179,1f1c016bd3715dc2,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4180,fd6c8bf8f80f5f53,True,1.0,1.0,0.8020493943052825,1.0,1.0,1.0,0.9175205809605345
4181,447650d1d57c58b7,True,1.0,1.0,0.7546407274638977,1.0,1.0,1.0,0.8977669697766241
4182,3813108829ab54c2,True,1.0,1.0,0.9315093362088758,1.0,1.0,1.0,0.971462223420365
4183,aa7cf4712b635bb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4184,8b788f2715985cee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4185,4b04d67c77455726,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4186,d6aa1499d0be503a,True,1.0,1.0,0.9426346437257126,1.0,1.0,1.0,0.9760977682190468
4187,5b272b7aa3315c4f,True,1.0,1.0,0.9582260466403957,1.0,1.0,1.0,0.9825941861001649
4188,d5d4f1c1a2f0589e,True,1.0,1.0,0.89877235837608,1.0,1.0,1.0,0.9578218159900334
4189,126dbed7a6b458ee,True,1.0,1.0,0.9947799517049214,1.0,1.0,1.0,0.9978249798770505
4190,e24d893472bf5ce0,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4191,132cc1207858500c,True,1.0,1.0,0.9477794104736612,1.0,1.0,1.0,0.9782414210306921
4192,36ea923bc32b5181,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4193,e3ee34ba4c0c59fd,True,0.5,1.0,1.0,0.0,1.0,1.0,0.2916666666666667
4194,d4278d63cd605813,True,1.0,1.0,0.8755524905903099,1.0,1.0,1.0,0.9481468710792958
4195,364dd4c7c4cf55cb,True,1.0,1.0,0.7101861088617439,1.0,1.0,1.0,0.8792442120257267
4196,80386d2e9c215d3b,True,1.0,1.0,0.9093543263586685,1.0,1.0,1.0,0.9622309693161119
4197,8564551c362e5f26,True,1.0,1.0,0.994096531368542,1.0,1.0,1.0,0.9975402214035592
4198,6544f1c9668c58c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4199,a208267045685266,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4200,e565610cd7b15784,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4201,f2acd82c43fd5490,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4202,250e6e2e6a9d5ee8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4203,67e6aea894f0568f,True,1.0,1.0,0.9366139336309339,1.0,1.0,1.0,0.9735891390128891
4204,b5a8b9b436b05bad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4205,cd16888f31015b81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4206,0d7d0361dc665d25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4207,e7b780eed68e5ce3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4208,93b0ff5c4c5c507e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4209,f722930665045683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4210,29d3a233b1915c1a,True,1.0,1.0,0.8363065341863477,1.0,1.0,1.0,0.9317943892443115
4211,3d1c445859d85d51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4212,120ae6f1d60a5613,True,1.0,1.0,0.9307081881541815,1.0,1.0,1.0,0.971128411730909
4213,bb74197177cb51b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4214,ea4d19ff25ac52f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4215,167063f69e8357d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4216,0ae7ba2fd0f95d17,True,1.0,1.0,0.8122603326686899,1.0,1.0,1.0,0.9217751386119541
4217,54d3c4a139e75250,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4218,f412a36812a55b62,True,1.0,1.0,0.7316206189199898,1.0,1.0,1.0,0.888175257883329
4219,bf1fbbbc7f5d5c5d,True,1.0,1.0,0.9261862292906435,1.0,1.0,1.0,0.9692442622044348
4220,5a35f8abb51c5303,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4221,4b721ff0b7025f21,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4222,afd9edcb6d94521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4223,87423b239de058c9,True,1.0,1.0,0.9774841615123175,1.0,1.0,1.0,0.9906184006301323
4224,431869f33ace51a0,True,1.0,1.0,0.9287171380427782,1.0,1.0,1.0,0.9702988075178243
4225,6303f880d5c05166,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4226,1fedc5971443588d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4227,5be54baed8b35bd7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4228,4339d22a9e205757,True,1.0,1.0,0.9085453232254664,1.0,1.0,1.0,0.9618938846772777
4229,95c73c4a8d775324,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4230,5e9e03ce875059ed,True,1.0,1.0,0.9975340306274697,1.0,1.0,1.0,0.9989725127614456
4231,2c6d90e9889e56c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4232,090d6a17e77d59b5,True,1.0,1.0,0.9066035108630528,1.0,1.0,1.0,0.9610847961929387
4233,153733002b5a5d25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4234,11c5f66a6657545d,True,1.0,1.0,0.9928547501150312,1.0,1.0,1.0,0.9970228125479297
4235,8b9aa871306555d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4236,32a409f974555830,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4237,e745423278015ece,True,1.0,1.0,0.8290006110831895,1.0,1.0,1.0,0.9287502546179957
4238,1517632ca5a8577b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4239,58f3f43098985e77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4240,b8554777b68750e7,True,1.0,1.0,0.8352861396760791,1.0,1.0,1.0,0.9313692248650329
4241,f6d575d8e0a45772,True,1.0,1.0,0.7038692430993596,1.0,1.0,1.0,0.8766121846247331
4242,485b3e83878255b2,True,1.0,1.0,0.9425002560320621,1.0,1.0,1.0,0.9760417733466925
4243,e2c14ab1fbe350b1,True,1.0,1.0,0.8381182401164388,1.0,1.0,0.5,0.9325492667151828
4244,f3e09f0670d25426,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4245,773ae953dba953b4,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4246,f231f20bdcb55426,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4247,0ac3823481f15815,True,1.0,1.0,0.9908582013106256,1.0,1.0,0.5,0.9961909172127607
4248,bbf8fd8a87565e05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4249,0057ce5b81c35a81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4250,e776468d9bf65a8a,True,1.0,1.0,0.8390690720758485,1.0,1.0,1.0,0.9329454466982702
4251,9e1cdfa2d2185645,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4252,674e6f0f529a51f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4253,9e032298e808528a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4254,0687eed0cf265533,True,1.0,1.0,0.9621415519310774,1.0,1.0,1.0,0.9842256466379489
4255,d18b4bcf67b05c57,True,1.0,1.0,0.7789469693611231,1.0,1.0,1.0,0.9078945705671346
4256,fb188ed7e53552c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4257,2e1d4bde0a16514b,True,1.0,1.0,0.8079198184336022,1.0,1.0,1.0,0.9199665910140009
4258,9c68b0b158bb5d03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4259,3cbb6c030b1e5d19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4260,b2872eb05a455f97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4261,0a3caedd4a7c5394,True,1.0,1.0,0.8893446035324061,1.0,1.0,1.0,0.9538935848051692
4262,9d864c15bf7d5414,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4263,953aea8a2a085404,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4264,8d6e4249496b504c,True,1.0,1.0,0.9029218902017492,1.0,1.0,1.0,0.9595507875840621
4265,f769ef75631451c8,True,1.0,1.0,0.897033026451512,1.0,1.0,1.0,0.9570970943547966
4266,dea63e35e7545f27,True,1.0,1.0,0.6796825713062309,1.0,1.0,1.0,0.8665344047109295
4267,974041ac230056eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4268,c3d5c730ba905b86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4269,5e96a7620956567a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4270,b4ec906c4dbe5735,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4271,acc78986a3805c7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4272,6bb2c2106e435a57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4273,df7e2f19b3cc5ba6,True,1.0,1.0,0.9407021435018634,1.0,1.0,1.0,0.9752925597924431
4274,bf2a9740fda85514,True,1.0,1.0,0.9065025478088098,1.0,1.0,1.0,0.9610427282536707
4275,fb4a03d7f9395b9a,True,1.0,1.0,0.9790560608349071,1.0,1.0,1.0,0.9912733586812114
4276,6e163d828a555eee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4277,3971312f7bb55ea2,True,1.0,1.0,0.8946031622844917,1.0,1.0,1.0,0.9560846509518716
4278,d2a40dbaca5750e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4279,eea2ca9965e35b7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4280,78a8c3b8447d5489,True,1.0,1.0,0.9414026459631651,1.0,1.0,1.0,0.9755844358179854
4281,38a5d409f1095059,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4282,9a1b945bf0125d1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4283,df4bbe0b4f6d5312,True,1.0,1.0,0.979057176037824,1.0,1.0,1.0,0.9912738233490934
4284,02e3c48291855ae8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4285,111191a59b9c53c2,True,1.0,1.0,0.8248497694729496,1.0,1.0,1.0,0.9270207372803956
4286,8ddb6763987051ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4287,29b6c8cc1e055352,True,1.0,1.0,0.9664105414258826,1.0,1.0,1.0,0.9860043922607845
4288,e102672eb1975e6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4289,bb85e87e90ae52ec,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4290,9c768fba2b4c5d19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4291,f6a8d6a5c5b355d0,True,1.0,1.0,0.9743719392309672,1.0,1.0,1.0,0.9893216413462363
4292,b00afb2388cd5007,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4293,8fc41f783d475448,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4294,f93751942d4e5c48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4295,5d7e99b7eea65475,True,1.0,1.0,0.8989297672311414,1.0,1.0,1.0,0.9578874030129757
4296,926d8c9ced715a42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4297,ab1adeaf66035b88,True,1.0,1.0,0.9641073266360771,1.0,1.0,1.0,0.9850447194316988
4298,ef34a4f536c5598c,True,1.0,1.0,0.881050126059647,1.0,1.0,1.0,0.950437552524853
4299,5f78b2fcada85eef,True,1.0,1.0,0.891385550767596,1.0,1.0,1.0,0.9547439794864984
4300,346a78f56b165dea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4301,be2d7d1ddb305428,True,1.0,1.0,0.9683576241569981,1.0,1.0,1.0,0.9868156767320825
4302,a0bc34982a4555ac,True,1.0,1.0,0.6505555709285212,1.0,1.0,1.0,0.8543981545535505
4303,df4bfb41bc3b5ded,True,1.0,1.0,0.9861301974789639,1.0,1.0,1.0,0.994220915616235
4304,842d40cd41cf56e8,True,1.0,1.0,0.945282152410205,1.0,1.0,1.0,0.9772008968375854
4305,9d9aced6d8da5f28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4306,d24a3d77682d55b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4307,79a151c333745253,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4308,e6bf9ed756f95544,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4309,1b5521472b795718,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4310,4280b7024092550c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4311,a0f56a70905c527d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4312,7ec8d2521964548f,True,1.0,1.0,0.7485252417458175,1.0,1.0,1.0,0.8952188507274239
4313,a9fc9ff67fef5b5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4314,7683c293a5a55dce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4315,70322003ab525a2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4316,8ff50d5fa36956fa,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4317,882a63bc231e5987,True,1.0,1.0,0.992382902992097,1.0,1.0,1.0,0.9968262095800404
4318,8659bfccd4195fb6,True,1.0,1.0,0.7909070816327933,1.0,1.0,1.0,0.9128779506803305
4319,eeee7091fa995250,True,1.0,1.0,0.773292055770879,1.0,1.0,1.0,0.9055383565711996
4320,7b7cac50a37a5c24,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4321,e4673b6cec6b521a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4322,6cf6aa937d7c5c71,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4323,c262c31769935486,True,1.0,1.0,0.7659478953974806,1.0,1.0,1.0,0.9024782897489502
4324,34f2427ba79a587b,True,1.0,1.0,0.9126607641857063,1.0,1.0,1.0,0.9636086517440443
4325,d9634d08b1a85ec4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4326,dd9efbb06b495921,True,1.0,1.0,0.9523447956305461,1.0,1.0,1.0,0.9801436648460609
4327,982bd8015c9352f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4328,80b61a3a73f55af9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4329,2721fbd6b58d558a,True,1.0,1.0,0.9160630395660898,1.0,1.0,1.0,0.9650262664858708
4330,34bead43250559f7,True,1.0,1.0,0.9657987252004862,1.0,1.0,1.0,0.9857494688335359
4331,80767d5d26ef52bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4332,68f10c13166b592b,True,1.0,1.0,0.9440091958818646,1.0,1.0,1.0,0.9766704982841103
4333,9b94fe18b9ea5b73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4334,e3893ed312f45501,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4335,6c08755130155f96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4336,46e5a6cf37de5493,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4337,135337bf847b5726,True,1.0,1.0,0.5817724296998736,1.0,1.0,1.0,0.8257385123749473
4338,055c41d3c8e75bdc,True,1.0,1.0,0.9168537513471993,1.0,1.0,1.0,0.9653557297279997
4339,cd7e9823f2b15e0f,True,1.0,1.0,0.9331510915559744,1.0,1.0,1.0,0.9721462881483226
4340,43cfa12f279355aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4341,07c5114fdb395f8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4342,7fae2ae6ad895261,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4343,91f7454802305af8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4344,457acf87bc885550,True,1.0,1.0,0.7337802549181749,1.0,1.0,1.0,0.8890751062159062
4345,4e1da51967095494,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4346,4b3c6a95987c552d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4347,a7eeec2ad80b58a1,True,1.0,1.0,0.9603475454310663,1.0,1.0,1.0,0.9834781439296109
4348,14d36ea6b2d858a0,True,1.0,1.0,0.924013462637489,1.0,1.0,1.0,0.9683389427656204
4349,7e2675bbae325f36,True,1.0,1.0,0.9571632825309413,1.0,1.0,1.0,0.9821513677212256
4350,4d3807c5fd5d573f,True,1.0,1.0,0.9445032385109239,1.0,1.0,1.0,0.9768763493795515
4351,3338ad25c2cc59d1,True,1.0,1.0,0.6896928137725926,1.0,1.0,1.0,0.8707053390719136
4352,81ba62d61b225021,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4353,002e450c6cba5895,True,1.0,1.0,0.9932159330221575,1.0,1.0,1.0,0.9971733054258989
4354,4c22cdcc527e5a36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4355,0774f6d8e3185794,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4356,5b78dd344203528e,True,1.0,1.0,0.7840543286490638,1.0,1.0,1.0,0.9100226369371098
4357,4e3103d8feb95170,True,1.0,1.0,0.5225517539982577,1.0,1.0,1.0,0.8010632308326073
4358,db4bcafb6d775b4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4359,f7b40e0f94c25b3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4360,ce3d0bc0b2d55876,True,1.0,1.0,0.887178054069719,1.0,1.0,1.0,0.9529908558623829
4361,b38a9c035ce15dd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4362,ee99fbc3e9a25112,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4363,bef748e412f85c64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4364,34a92bb4ef51562b,True,1.0,1.0,0.9297153154601421,0.0,1.0,1.0,0.5540480481083926
4365,8ff8246f69f75f6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4366,0ea5bbb7337d5a56,True,1.0,1.0,0.9018138236382125,1.0,1.0,1.0,0.9590890931825885
4367,291d82d04ec359e0,True,1.0,1.0,0.8706637958073707,1.0,1.0,1.0,0.9461099149197377
4368,bde15534dcdc5933,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4369,4291f388556f5837,True,1.0,1.0,0.9767463550443821,1.0,1.0,1.0,0.9903109812684926
4370,9e79198b9fd559a1,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4371,0eeeee655d415970,True,1.0,1.0,0.7670759218231552,1.0,1.0,0.5,0.902948300759648
4372,a9c15f8aabb65b09,True,1.0,1.0,0.8694062683850975,1.0,1.0,1.0,0.9455859451604572
4373,260d0c0225eb534d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4374,7c7c063205ec5f3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4375,f958234391c05be3,True,1.0,1.0,0.8372873361153863,1.0,1.0,1.0,0.9322030567147443
4376,d1dd156bb9b1599d,True,1.0,1.0,0.8234592773318606,1.0,1.0,1.0,0.9264413655549419
4377,8429a35187bb5c08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4378,da365ed766db5a6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4379,502fc2f7b9415e11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4380,18d8181124185dfa,True,1.0,1.0,0.9584354624753946,1.0,1.0,1.0,0.9826814426980811
4381,0bc64fd1b3ff5d1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4382,cb61f2ea159355a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4383,cbb9f6ff18285688,True,1.0,1.0,0.8621119057651467,1.0,1.0,1.0,0.9425466274021446
4384,e76cb8b17f8f51f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4385,e61699cda2f15e01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4386,4940444d511c5594,True,1.0,1.0,0.9722795173302716,1.0,1.0,1.0,0.9884497988876131
4387,fc0d0363cab85e22,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4388,828b1011212253c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4389,1a243b05959f5787,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4390,15bc35249e5656b6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4391,50a0fd7b031e5ca6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4392,eb8fd3a2b08e5e52,True,1.0,1.0,0.8820552619097718,1.0,1.0,1.0,0.9508563591290716
4393,47e64379df6b55b2,True,1.0,1.0,0.8738465400795841,1.0,1.0,1.0,0.9474360583664933
4394,f308a472f26056a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4395,200bc08880505a6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4396,bf8a9586c59551f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4397,3495be9149e0537d,True,1.0,1.0,0.6923523992297801,1.0,1.0,1.0,0.8718134996790751
4398,fd3b8f88745c5c2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4399,0122ce98b2735558,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4400,8a8732cf61dd5452,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4401,4c8d222d98115a86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4402,04674da1553352ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4403,b13f0b445e605951,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4404,7d51dcbc514953ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4405,dadc8dc029e15f0f,True,1.0,1.0,0.985549093912852,1.0,1.0,1.0,0.993978789130355
4406,c2ebbcddd45457f8,True,1.0,1.0,0.9444571623260665,1.0,1.0,1.0,0.9768571509691943
4407,173369dc059d5fe9,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4408,816a869e91ae5d17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4409,b9148aabf55250e9,True,1.0,1.0,0.7497701611886612,1.0,1.0,1.0,0.8957375671619422
4410,768ae2e06b1e5d90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4411,50cf8d1fd8c250a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4412,4023fa59fcfd5671,True,1.0,1.0,0.6171418082928057,1.0,1.0,1.0,0.8404757534553357
4413,f518d10b147c5398,True,1.0,1.0,0.8492923469107032,1.0,1.0,1.0,0.9372051445461264
4414,3acc6eea1ed15f20,True,1.0,1.0,0.9585243535157412,1.0,1.0,1.0,0.9827184806315588
4415,0d35a8e6a98a5759,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4416,6732b99133eb5d36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4417,5016d5a7a87a538d,True,1.0,1.0,0.9952462110732673,1.0,1.0,1.0,0.9980192546138614
4418,4014296da6f75079,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4419,ad84af7b33615884,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4420,262af71b5e0c5108,True,1.0,1.0,0.9546106709676127,1.0,1.0,1.0,0.9810877795698385
4421,2dca181fa97153a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4422,41c548e7d8aa5f1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4423,c3ef435d900256c1,True,1.0,1.0,0.9512418352401466,1.0,1.0,1.0,0.9796840980167278
4424,ab88e1b94ce953bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4425,18b5995484435fbe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4426,9a1b2cdfbe7d56c0,True,1.0,1.0,0.8579554640042502,1.0,1.0,1.0,0.9408147766684376
4427,2564ab331db05cb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4428,0a6021edcc74538a,True,1.0,1.0,0.8871792848476462,1.0,1.0,1.0,0.9529913686865191
4429,1987c158de8a5120,True,1.0,1.0,0.9628013601414073,1.0,1.0,1.0,0.9845005667255865
4430,0f24ec666e145cab,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4431,5e48f684248053bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4432,d1971f367cb85683,True,1.0,1.0,0.8814815809859564,1.0,1.0,1.0,0.9506173254108151
4433,1bea55e75a9b593b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4434,3cb9b99bc4185d33,True,1.0,1.0,0.8558711547802458,1.0,1.0,1.0,0.9399463144917691
4435,a41e9aff2ee457c2,True,1.0,1.0,0.7596146356940273,1.0,1.0,1.0,0.8998394315391781
4436,9e2858dd989e5cc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4437,4e1b2f2152b551e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4438,cdc8b2ccd20f5c80,True,1.0,1.0,0.9081332465542569,1.0,1.0,1.0,0.9617221860642737
4439,0c027fc454685c14,True,1.0,1.0,0.9615132923496673,1.0,1.0,1.0,0.9839638718123614
4440,2a6936d84bda531f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4441,e5c10d26102f51e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4442,f952ad55ab565465,True,1.0,1.0,0.8971601000539206,1.0,1.0,1.0,0.9571500416891335
4443,48ee746b1bfb5e7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4444,14297ef551f652d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4445,ba40b386e9cd5e73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4446,75151361dbe658bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4447,e16c585e12445a60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4448,2e037aeeebce56df,True,1.0,1.0,0.733288179447929,1.0,1.0,1.0,0.8888700747699705
4449,360d4a6ec45d53a3,True,1.0,1.0,0.9191948375944594,1.0,1.0,1.0,0.9663311823310248
4450,0749cf83cbbd5284,True,1.0,1.0,0.9310144271274013,1.0,1.0,1.0,0.9712560113030838
4451,616ca25e91ac5136,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4452,d53ab6056bc85085,True,1.0,1.0,0.8179166357492923,1.0,1.0,1.0,0.9241319315622052
4453,8c9f50cc72685ca7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4454,8ca47b84db7053a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4455,feb90d2112ec57cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4456,f84b6dbc1cd35f61,True,1.0,1.0,0.9825585388218193,1.0,1.0,1.0,0.9927327245090914
4457,de310b1492245dab,True,1.0,1.0,0.9237829856262915,1.0,1.0,1.0,0.9682429106776214
4458,c71161b938af5b16,True,1.0,1.0,0.8004382547772553,1.0,1.0,1.0,0.9168492728238563
4459,8e501ed74f025c52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4460,d5110a9cb2b352d5,True,1.0,1.0,0.9601455043078644,1.0,1.0,1.0,0.9833939601282768
4461,04a6f384cd2056c1,True,1.0,1.0,0.8676332215216864,1.0,1.0,1.0,0.944847175634036
4462,e56891a5170256f1,True,1.0,1.0,0.9367964629534364,1.0,1.0,1.0,0.9736651928972652
4463,9334f5a33c07587a,True,1.0,1.0,0.8176223580434273,1.0,1.0,1.0,0.9240093158514281
4464,35e4b04bab1058d5,True,1.0,1.0,0.935450510871361,1.0,1.0,1.0,0.9731043795297337
4465,2302da9c486d5e3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4466,9540f5a8db575a50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4467,b403192d3ea45397,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4468,c73dd42b15465858,True,1.0,1.0,0.8346843060357392,1.0,1.0,1.0,0.9311184608482247
4469,bdf4ea0b653c5677,True,1.0,1.0,0.903406440477073,1.0,1.0,1.0,0.9597526835321138
4470,bd9af5e4299b5fb6,True,1.0,1.0,0.8691147627497502,1.0,1.0,1.0,0.9454644844790625
4471,3c7319cc63ab58c9,True,1.0,1.0,0.8655229058933045,1.0,1.0,1.0,0.9439678774555436
4472,34bdecafedff5fdf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4473,8a46ac0d50d4505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4474,0156027594b85857,True,1.0,1.0,0.857594311156892,1.0,1.0,1.0,0.9406642963153716
4475,a65539b18da350df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4476,bcf2a79dad3f56f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4477,f50843b06ec259f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4478,f2d4e4b013a3579e,True,1.0,1.0,0.8076808849054906,1.0,1.0,1.0,0.9198670353772878
4479,551cf39c34f75b25,True,1.0,1.0,0.8517302527507086,1.0,1.0,1.0,0.9382209386461285
4480,ed9f00d292b55607,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4481,0fd48798118057f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4482,0d1b753fd19f55cb,True,1.0,1.0,0.9435363118302966,1.0,1.0,1.0,0.9764734632626236
4483,42160b555f2a5aa0,True,1.0,1.0,0.8617184681431495,1.0,1.0,1.0,0.9423826950596457
4484,709f0d99dfa0567e,True,1.0,1.0,0.7447189592822108,1.0,1.0,1.0,0.8936328997009211
4485,135899b9eb4f543e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4486,32cc73faa9755edb,True,1.0,1.0,0.9468543413116072,1.0,1.0,1.0,0.977855975546503
4487,447e7b334e165460,True,1.0,1.0,0.8426120045787965,1.0,1.0,1.0,0.9344216685744985
4488,80df9e4f79c65d4d,True,1.0,1.0,0.8857185915859225,1.0,1.0,1.0,0.9523827464941345
4489,acb57a529dae5da1,True,1.0,1.0,0.7958312645104292,1.0,1.0,1.0,0.9149296935460122
4490,11d702a710115591,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4491,68ea9d09300c5886,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4492,ee5975ff12275983,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4493,d3e3c4998ad25800,True,1.0,1.0,0.9996055686397954,1.0,1.0,1.0,0.9998356535999147
4494,0691c520f834559d,True,1.0,1.0,0.7300195234165205,1.0,1.0,1.0,0.8875081347568835
4495,a7ca0cd746e7551e,True,1.0,1.0,0.9512773848942173,1.0,1.0,1.0,0.9796989103725906
4496,e1f58cff32225d3a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4497,fd4b31afd0915f92,True,1.0,1.0,0.9069998761599125,1.0,1.0,0.5,0.9612499483999635
4498,498bf3fdec5e5506,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4499,59c00098b95d53b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4500,12c3a7aea386584b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4501,e4007492f3d55374,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4502,e02db4e2c5ed5b76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4503,db94e239ea1a5468,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4504,398b056b300955e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4505,4cdcf106cb5d5c63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4506,9f62394830d05091,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4507,243480f0f2545b3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4508,6578cf959d7f52a7,True,1.0,1.0,0.8362249249263689,1.0,1.0,1.0,0.9317603853859872
4509,eccb91aff29c5415,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4510,d6835050c97f528d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4511,c16d549602375cc0,True,1.0,1.0,0.8878022149365015,1.0,1.0,1.0,0.953250922890209
4512,7c8cb841bdfd5c56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4513,04582784acfe5725,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4514,ae02e969e8595cca,True,1.0,1.0,0.9639097925668269,1.0,1.0,1.0,0.9849624135695111
4515,9248ce20618c5513,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4516,154d0d1b363f5501,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4517,6e395976280452e1,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4518,7d51b80c3aa25109,True,1.0,1.0,0.9101425871234508,1.0,1.0,1.0,0.9625594113014379
4519,73bc1971e0735c22,True,1.0,1.0,0.8791113661960231,1.0,1.0,1.0,0.9496297359150097
4520,189654afe9465b09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4521,6c321000d6c0527a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4522,78ea729667c1558b,True,1.0,1.0,0.9542076719700415,1.0,1.0,1.0,0.9809198633208506
4523,b58a12e346235cd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4524,3ae409424da65443,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4525,a2c15720170d5507,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4526,e4f34d35c8fd5fd2,True,1.0,1.0,0.9016163783331068,0.0,1.0,1.0,0.5423401576387945
4527,4cc313afb2665204,True,1.0,1.0,0.9314500058110804,1.0,1.0,1.0,0.9714375024212835
4528,db3833e656c256dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4529,3486294123695bed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4530,f252e2d96f805926,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4531,2c79b7300d3a5219,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4532,cd177406e5b056d6,True,1.0,1.0,0.7470979731256865,1.0,1.0,1.0,0.8946241554690361
4533,11482e143a4e5dec,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4534,5be85314d55654f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4535,73bf16c0312158a2,True,1.0,1.0,0.9932170053883115,1.0,1.0,1.0,0.9971737522451297
4536,fd765c984c93597f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4537,4a4316b978495bba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4538,b11992c2f91d5188,True,1.0,1.0,0.9371923366090769,1.0,1.0,1.0,0.973830140253782
4539,13cbee7dbb4853ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4540,73864df7d2d25214,True,1.0,1.0,0.9549662930347145,1.0,1.0,1.0,0.9812359554311311
4541,1f2bbc5cb66b523a,True,1.0,1.0,0.9201965504854906,1.0,1.0,1.0,0.9667485627022877
4542,54a48973672c5352,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4543,90ed1fb3861c56d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4544,a631fec170525388,True,1.0,1.0,0.8562759046851192,1.0,1.0,1.0,0.9401149602854663
4545,2e54d786ec095896,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4546,85aaf087e6fe54ee,True,1.0,1.0,0.973394773791859,1.0,1.0,0.5,0.9889144890799413
4547,54acc07973fb52c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4548,0577532eba755552,True,1.0,1.0,0.9837063820846803,1.0,1.0,1.0,0.9932109925352833
4549,611bde5a2b585c9d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4550,ab845dd1ff3c522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4551,9184d994aedd50b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4552,f8191af1aab95906,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4553,ce09ed938df353d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4554,f304e815462d5f1f,True,1.0,1.0,0.8657561831234145,1.0,1.0,1.0,0.9440650763014228
4555,cd701e198d595e2b,True,1.0,1.0,0.9329836549398149,1.0,1.0,1.0,0.9720765228915895
4556,ab548d52e69b5ed4,True,1.0,1.0,0.867533966122587,1.0,1.0,1.0,0.9448058192177445
4557,fe37acae391d507c,True,1.0,1.0,0.8087829046140582,1.0,1.0,1.0,0.9203262102558577
4558,a752896c43c2526e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4559,5a03ac06c53d5b19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4560,f6b3ef5ef2085e46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4561,7af63267db5c5415,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4562,61b108df4a5f53fb,True,1.0,1.0,0.9479496297809078,1.0,1.0,1.0,0.978312345742045
4563,36aef5f67c8d5e2e,True,1.0,1.0,0.9072630629336155,1.0,1.0,1.0,0.961359609555673
4564,1d0c8aa56b6350bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4565,c4bacbfebba15b26,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4566,777cf50be27a5d4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4567,8790ecedb8ac580e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4568,02325da26296565c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4569,5d7fa55b96075e5c,True,1.0,1.0,0.6500223797529365,1.0,1.0,1.0,0.8541759915637236
4570,a7ce5a625a525b45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4571,b7bb53ad2bb1505f,True,1.0,1.0,0.9186873476310655,1.0,1.0,1.0,0.9661197281796107
4572,b75644dcc9ca58fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4573,8b53a14edf305638,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4574,63efdfe040865222,True,1.0,1.0,0.7376188117157859,1.0,1.0,1.0,0.8906745048815775
4575,f227c6775ba75451,True,1.0,1.0,0.5118051818091283,1.0,1.0,1.0,0.79658549242047
4576,0038810163a05e09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4577,fccef3d0f5cc5d8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4578,9a594a58c8125976,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4579,ec04801554fb518f,True,1.0,1.0,0.959357022322751,1.0,1.0,1.0,0.9830654259678129
4580,6adef8f2b0795473,True,1.0,1.0,0.8963055854453666,0.0,1.0,1.0,0.5401273272689028
4581,276396e455bb57b5,True,1.0,1.0,0.6276765478011637,1.0,1.0,1.0,0.8448652282504848
4582,e8d7197f07635cfb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4583,18023ea42fe95bdb,True,1.0,1.0,0.7564225782858977,1.0,1.0,1.0,0.898509407619124
4584,8c3d43af9a905864,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4585,a8fd739baf0a5935,True,1.0,1.0,0.8925798437007857,1.0,1.0,1.0,0.955241601541994
4586,1dcac8bb6872533b,True,1.0,1.0,0.9647222590019221,1.0,1.0,1.0,0.9853009412508008
4587,896f25f6f25e52e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4588,629f93034f995ebc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4589,986ebb8642ae5b64,True,1.0,1.0,0.7926459701684857,1.0,1.0,1.0,0.9136024875702023
4590,35583284eac15ae5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4591,0de3f9728fc651a6,True,1.0,1.0,0.8940142263549973,1.0,1.0,1.0,0.9558392609812488
4592,d8f68111f5145cc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4593,96dc22c0224255ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4594,72808a9b1e7f5f15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4595,7af7ff61308e5e5c,True,1.0,1.0,0.6443527614820185,1.0,1.0,1.0,0.8518136506175077
4596,d7bf550698b55562,True,1.0,1.0,0.8805969125278774,1.0,1.0,1.0,0.9502487135532823
4597,c1e0af56e9eb50b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4598,d796c1764d575153,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4599,0c5feb2794e9579c,True,1.0,1.0,0.9202120073418297,1.0,1.0,1.0,0.9667550030590958
4600,1218b6a218b750d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4601,f37d9bf7782d524b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4602,ae46065dc9ce55b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4603,810b73ca95975db9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4604,09dc77e888295011,True,1.0,1.0,0.8058635096245871,1.0,1.0,1.0,0.9191097956769113
4605,8cf86f67f10f574a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4606,af2b5213e6895680,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4607,763821f100605f76,True,1.0,1.0,0.9980556750916899,1.0,1.0,1.0,0.9991898646215374
4608,9c0b17fc7987544e,True,1.0,1.0,0.7510171586623672,1.0,1.0,1.0,0.8962571494426529
4609,de49d859c60758e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4610,ad517de61e355d8d,True,1.0,1.0,0.7436543905227343,1.0,1.0,1.0,0.8931893293844726
4611,4dca385d371c57fb,True,1.0,1.0,0.9812520775905809,1.0,1.0,1.0,0.992188365662742
4612,b5754d53017b5d49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4613,7ed454741a7f54d5,True,1.0,1.0,0.9505385165765671,1.0,1.0,1.0,0.9793910485735696
4614,03986e48fa5e5f90,True,1.0,1.0,0.9356010306352197,1.0,1.0,1.0,0.9731670960980082
4615,c91c301500e95244,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4616,b637b5849b475a18,True,1.0,1.0,0.7653658864724081,1.0,1.0,1.0,0.90223578603017
4617,dac84d4f931e54ab,True,1.0,1.0,0.5783105397232483,1.0,1.0,1.0,0.8242960582180201
4618,62fc6bfdfba650ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4619,c7cd4edb7b455e9f,True,1.0,1.0,0.8804189003682804,1.0,1.0,1.0,0.9501745418201168
4620,d72d183a16e05cf3,True,1.0,1.0,0.8744336474867052,1.0,1.0,1.0,0.9476806864527938
4621,74da64c81fe1552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4622,4b7a9aaecd8b5c5e,True,1.0,1.0,0.8841648380612199,1.0,1.0,1.0,0.951735349192175
4623,3dd9fe57e28e5c54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4624,82ab6983691a5599,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4625,a9c27d1fdee5599e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4626,63930f7b3b0e5872,True,1.0,1.0,0.8321579061690415,1.0,1.0,1.0,0.9300657942371006
4627,4143d1c692f95b56,True,1.0,1.0,0.909885127991411,1.0,1.0,1.0,0.9624521366630878
4628,934f7ab607405431,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4629,0f71d72c3b415be6,True,1.0,1.0,0.8038494318930361,1.0,1.0,1.0,0.9182705966220984
4630,56fe5be4b9dc5c77,True,1.0,1.0,0.9292436878550135,1.0,1.0,1.0,0.9705182032729223
4631,31013d67978e5284,True,1.0,1.0,0.8681857610494622,1.0,1.0,1.0,0.9450774004372761
4632,69742b86e6b25ecc,True,1.0,1.0,0.7336824665578279,1.0,1.0,1.0,0.8890343610657615
4633,90c6b53ec4a252bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4634,679b181821395966,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4635,58ad6156b5895541,True,1.0,1.0,0.647179927705388,1.0,1.0,1.0,0.8529916365439116
4636,4bf95781578b59ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4637,bdef1564d4565c48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4638,d4daf5d0fd355401,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4639,03a97a30526b5c14,True,1.0,1.0,0.7612765742328895,1.0,1.0,1.0,0.9005319059303707
4640,d1e46ac6cbe15c1e,True,1.0,1.0,0.9647623521169174,1.0,1.0,1.0,0.9853176467153822
4641,aeea0bc96b5255e9,True,1.0,1.0,0.8410511794666944,1.0,1.0,1.0,0.9337713247777893
4642,9bb9d42a74165cf0,True,1.0,1.0,0.9898666009635421,1.0,1.0,1.0,0.9957777504014759
4643,fe789ce80d4f5b2e,True,1.0,1.0,0.9375462433816945,1.0,1.0,1.0,0.9739776014090392
4644,d64a3964875f5b41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4645,e6a4a48400545711,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4646,e3194cb3328b512f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4647,b0fe3222f2905745,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4648,9aad3780bef85c98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4649,a259460cd13f55c2,True,1.0,1.0,0.894070730909826,1.0,1.0,1.0,0.9558628045457608
4650,d11b9fcd004e5270,True,1.0,1.0,0.7822508068783147,1.0,1.0,1.0,0.9092711695326311
4651,60e9369e91da5d9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4652,68643a176fcb5c7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4653,baef20f6b33e594e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4654,9a95f91ea98652ca,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4655,93a59ff864b45716,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4656,f9532e6ad0b05fbb,True,1.0,1.0,0.6724606582415251,1.0,1.0,1.0,0.8635252742673022
4657,d9bbf36a9fca56a9,True,1.0,1.0,0.9759255060436841,1.0,1.0,1.0,0.9899689608515351
4658,663c00bac2e05721,True,1.0,1.0,0.5938282248780719,1.0,1.0,1.0,0.8307617603658634
4659,75f5cc1f425c501d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4660,2631b349e0ce5b83,True,1.0,1.0,0.8643002419477606,1.0,1.0,1.0,0.9434584341449002
4661,bc388668c6285884,True,1.0,1.0,0.9389433857570834,1.0,1.0,1.0,0.9745597440654515
4662,8f224f01713a5376,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4663,d8952813d8de574d,True,1.0,1.0,0.9131104595957149,1.0,1.0,1.0,0.9637960248315478
4664,3009df5312fa581c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4665,dc4b44d8961e538a,True,1.0,1.0,0.7171701808178403,1.0,1.0,1.0,0.8821542420074335
4666,569a63e20e845d44,True,1.0,1.0,0.7182416194990462,1.0,1.0,1.0,0.8826006747912692
4667,047b56d34f1d5aa0,True,1.0,1.0,0.624420499424442,1.0,1.0,1.0,0.8435085414268508
4668,51c2558524435a31,True,1.0,1.0,0.8392149590290959,1.0,1.0,1.0,0.9330062329287899
4669,3f03e086a6d6571d,True,1.0,1.0,0.7734068865431422,1.0,1.0,1.0,0.9055862027263092
4670,2d741bb457ed5434,True,1.0,1.0,0.9191599058344028,1.0,1.0,1.0,0.9663166274310012
4671,685911b9ba8b554f,True,1.0,1.0,0.8829203547637966,1.0,1.0,1.0,0.9512168144849152
4672,db73bde6710e50ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4673,4c53b20bf0925c0c,True,1.0,1.0,0.9061964891488198,1.0,1.0,1.0,0.9609152038120082
4674,d6e4774d5cc65309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4675,4a55d9d08b7752e8,True,1.0,1.0,0.8054106743059982,1.0,1.0,1.0,0.9189211142941659
4676,5138bac9ac59508f,True,1.0,1.0,0.7338554030146726,1.0,1.0,1.0,0.8891064179227802
4677,9d21f2742b1a5b27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4678,e699fb1c75b95e57,True,1.0,1.0,0.8187239656198051,1.0,1.0,1.0,0.9244683190082522
4679,f12f96257dce5e91,True,1.0,1.0,0.7652783442661689,1.0,1.0,1.0,0.9021993101109037
4680,9ddee0363c1f530a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4681,7bd504ce0e1950b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4682,81c5dc6459f75000,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4683,d14ccafb937a543a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4684,6ac3f5626d2b555b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4685,deae4b3cac52513c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4686,c35a248a5941531d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4687,0e850ac8266c552e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4688,12821eee232458b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4689,95612e81595b568f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4690,3ce814811e5252dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4691,8430e9ba6d395dd2,True,1.0,1.0,0.7732245434348781,1.0,1.0,1.0,0.9055102264311993
4692,74a8af10863e5455,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4693,cc063cc1396551a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4694,c6319bbc03fb57d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4695,4cca4c982f9855c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4696,6535e6022ba0547c,True,1.0,1.0,0.9501272016168566,1.0,1.0,1.0,0.9792196673403568
4697,f3738f5be59d5d10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4698,aab1c6b4ac3d57a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4699,bc7ae4f9eced56c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4700,d961e40cb8185341,True,1.0,1.0,0.8646930590745758,1.0,1.0,0.5,0.9436221079477399
4701,699a6c3e2fc4597e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4702,8a6fbabba3745db9,True,1.0,1.0,0.9625421157810505,1.0,1.0,1.0,0.9843925482421044
4703,5fb039973cf85b11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4704,2274256d3852572f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4705,d0818bf765555782,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4706,2cd2afde48275675,True,1.0,1.0,0.9674765295605052,1.0,1.0,1.0,0.9864485539835438
4707,fd9ae566c34f5acd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4708,d218ff87bdc25c55,True,1.0,1.0,0.711777373962726,1.0,1.0,1.0,0.8799072391511359
4709,82b415fbbc725562,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4710,b17da95d765b51c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4711,fff690c93ca15495,True,1.0,1.0,0.8123073646593156,1.0,1.0,1.0,0.9217947352747148
4712,940becbbb9d05594,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4713,f039cb3455f356ac,True,1.0,1.0,0.9519698926306411,1.0,1.0,1.0,0.9799874552627671
4714,488dd191f7dc59a8,True,1.0,1.0,0.8045486170841734,1.0,1.0,1.0,0.9185619237850723
4715,6efbee464bcd5780,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4716,cfb1ab3fe0185b20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4717,cea4eb2a60da5354,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4718,84cd08b147745635,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4719,f78a67043d9e5477,True,1.0,1.0,0.9989232210608991,1.0,1.0,1.0,0.9995513421087079
4720,ced087f9c2915f2a,True,1.0,1.0,0.8046906302785872,1.0,1.0,1.0,0.9186210959494113
4721,e0e85d4fc9545225,True,1.0,1.0,0.8256645452878462,1.0,1.0,1.0,0.9273602272032693
4722,a152c8cad6625d6a,True,1.0,1.0,0.8324130930547293,1.0,1.0,1.0,0.9301721221061371
4723,16c38196f44751bd,True,1.0,1.0,0.9437742118060379,1.0,1.0,1.0,0.9765725882525157
4724,8ab73218fe4a539e,True,1.0,1.0,0.6912985849601289,1.0,1.0,1.0,0.8713744104000537
4725,a514e82818cb55da,True,1.0,1.0,0.950314968760073,1.0,1.0,1.0,0.9792979036500306
4726,e9d16ba0eb935220,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4727,fac35c75801751bd,True,1.0,1.0,0.8901533795554653,1.0,1.0,1.0,0.9542305748147771
4728,836615f5978b56e5,True,1.0,1.0,0.9449680900962685,1.0,1.0,1.0,0.9770700375401118
4729,313c37ffdeaf51ca,True,1.0,1.0,0.9067695777389524,1.0,1.0,1.0,0.9611539907245635
4730,cd2f52e2012f5088,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4731,0b4617cb0ac15035,True,1.0,1.0,0.9426948894902873,1.0,1.0,1.0,0.9761228706209529
4732,ac7bd595b9a3544c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4733,2620b03dcfcc567b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4734,0ffe6d569128598a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4735,56af844c0e0a53ce,True,1.0,1.0,0.9139899938357836,1.0,1.0,1.0,0.9641624974315764
4736,4c3547b853675e66,True,1.0,1.0,0.9682368327888973,1.0,1.0,1.0,0.9867653469953739
4737,70ce3fce14785ae5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4738,c0ccba48004c5eba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4739,70d79606f745562e,True,1.0,1.0,0.9799357487869703,1.0,1.0,1.0,0.9916398953279043
4740,bae48b8677205cad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4741,b4d64308573f5bdf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4742,c60be3c852c55da2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4743,d7f6204c325d53fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4744,6e79ddf19ead53f1,True,1.0,1.0,0.9401598561014436,1.0,1.0,1.0,0.975066606708935
4745,bcc370e566845fc6,True,1.0,1.0,0.8405633971477875,1.0,1.0,1.0,0.9335680821449115
4746,1dc437ce152e55fa,True,1.0,1.0,0.7268247034073243,1.0,1.0,1.0,0.8861769597530517
4747,5a73f6b4c9855899,True,1.0,1.0,0.7548366406198784,1.0,1.0,1.0,0.8978486002582827
4748,fb4ac387cd285171,True,1.0,1.0,0.9624407502232677,1.0,1.0,1.0,0.9843503125930283
4749,d2777b7b71325a67,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4750,46deeff0d0495df6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4751,79efd3e82ef059b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4752,d97108bcdab25c24,True,1.0,1.0,0.7880200663713333,1.0,1.0,1.0,0.9116750276547222
4753,1347c91c511a5918,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4754,d4e9c2fa89c55897,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4755,42a04da3bc0351e1,True,1.0,1.0,0.7705965306050855,1.0,1.0,1.0,0.9044152210854524
4756,747a1e62def55db5,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4757,65f236a74a3d53a4,True,1.0,1.0,0.8863318648693167,1.0,1.0,1.0,0.9526382770288819
4758,4d1a4e9606075497,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4759,2a49de57fddb59bc,True,1.0,1.0,0.9327601514566215,1.0,1.0,1.0,0.971983396440259
4760,bc1b30ec654c5d78,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4761,70297f5b95955dce,True,1.0,1.0,0.9929086767801784,1.0,1.0,1.0,0.997045281991741
4762,3e1daba01cbe5973,True,1.0,1.0,0.7501063463496462,1.0,1.0,1.0,0.8958776443123527
4763,6a934e9ad62352ee,True,1.0,1.0,0.8321825335508771,1.0,1.0,1.0,0.9300760556461988
4764,70bf5f0d100d580f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4765,b9238f564f875dfc,True,1.0,1.0,0.9539777735461492,1.0,1.0,1.0,0.9808240723108955
4766,ff76d319bd9558f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4767,d0c86990fe0d5bc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4768,bee76fa92b735b00,True,1.0,1.0,0.7661105289425972,1.0,1.0,1.0,0.9025460537260822
4769,239d1b8a77e05a6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4770,74cdabf6dd8e5052,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4771,e952dd35343958d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4772,fb351801ac245053,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4773,fd87474daeb05e69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4774,eefc84cb86d45529,True,1.0,1.0,0.9915235641813839,1.0,1.0,1.0,0.9964681517422432
4775,6b8daf3b57175e70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4776,8f105ffb008c5801,True,1.0,1.0,0.9854879943163078,1.0,1.0,1.0,0.9939533309651282
4777,dd671af93db454aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4778,94500c64b0e457bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4779,21e13e3ac13856b1,True,1.0,1.0,0.8024924139092589,1.0,1.0,1.0,0.9177051724621913
4780,d2fbab8bed795b5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4781,28c74da2ea1d5629,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4782,6532afe679315809,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4783,472472b9f03a5b8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4784,6021973f81a75e0b,True,1.0,1.0,0.7782067480477347,1.0,1.0,1.0,0.9075861450198895
4785,6907f601feee5114,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4786,48f00d40d416591d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4787,6d08dce7cfaa5035,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4788,4b5f475a2afc5ed0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4789,c520f76d99f359f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4790,b6a5d96d702a5ffd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4791,3a2b28ef68385d75,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4792,0db4879927b35dc0,True,1.0,1.0,0.9207487153182569,1.0,1.0,1.0,0.9669786313826071
4793,b6247a5245a5554f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4794,e2e6c22bce7f59fc,True,1.0,1.0,0.8284903065156594,1.0,1.0,1.0,0.9285376277148579
4795,0a73f089868458e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4796,4af64a41372d564f,True,1.0,1.0,0.8415975942555108,1.0,1.0,1.0,0.9339989976064628
4797,cdfc50d75d0c56df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4798,de85008572b15018,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4799,d6353a288d0b545d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4800,05850e3460015579,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4801,029a9572e05a5914,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4802,d0ae9b081c1857cf,True,1.0,1.0,0.8464807781910161,1.0,1.0,1.0,0.93603365757959
4803,1d6b6b43809a50cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4804,ea408ea92ea9549b,True,1.0,1.0,0.8292565126937042,1.0,1.0,1.0,0.9288568802890435
4805,973f0873af40574e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4806,0616f9723c60524d,True,1.0,1.0,0.9080458568470283,1.0,1.0,1.0,0.9616857736862618
4807,42b4245406ee5ab8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4808,fe0a6bd36c395735,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4809,bf3ea6a284d85269,True,1.0,1.0,0.8705563539754471,1.0,1.0,1.0,0.9460651474897697
4810,c5f6d8de44475520,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4811,d782b032259d5cc0,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4812,8f41958d23a65c48,True,1.0,1.0,0.9125151191436414,1.0,1.0,1.0,0.9635479663098506
4813,adb5cfe871c55445,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4814,8e785a7a6df95636,True,1.0,1.0,0.977075454705505,1.0,1.0,1.0,0.9904481061272937
4815,6389fb6f9d675e3b,True,1.0,1.0,0.7344676818075665,1.0,1.0,1.0,0.8893615340864861
4816,4cbe138f73975e82,True,1.0,1.0,0.9572569642452746,1.0,1.0,1.0,0.9821904017688645
4817,b874be1fb9885c0e,True,1.0,1.0,0.8896388864260031,1.0,1.0,1.0,0.9540162026775013
4818,a5f724194aaa55f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4819,80722f66bc3b54c0,True,1.0,1.0,0.818318532538851,1.0,1.0,1.0,0.9242993885578547
4820,174ac6135bf65de9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4821,f94a9ce36b8e5516,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4822,0eaa844dc2605267,True,1.0,1.0,0.9227548928166558,1.0,1.0,0.5,0.9678145386736065
4823,33ee6f1f594d50ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4824,4024c1a4953e57a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4825,639b55d4b2b65d0a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
4826,a4a08c828e87562c,True,1.0,1.0,0.9543777445750021,1.0,1.0,1.0,0.9809907269062509
4827,3c46be05cd7a5cdf,True,1.0,1.0,0.9514289867760358,1.0,1.0,0.5,0.9797620778233482
4828,4509bc830bbc5fbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4829,b08965aff8165bec,True,1.0,1.0,0.980805955081351,1.0,1.0,1.0,0.9920024812838962
4830,5593d7326b9c59aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4831,cce0795c7ff05129,True,1.0,1.0,0.7968892556537527,1.0,1.0,1.0,0.9153705231890635
4832,f7e52770089e5230,True,1.0,1.0,0.9140251703249461,1.0,1.0,1.0,0.9641771543020609
4833,387504d3db1852b0,True,1.0,1.0,0.5778787766238758,1.0,1.0,1.0,0.8241161569266149
4834,13848a5be84f5a4a,True,1.0,1.0,0.7696088476166377,1.0,1.0,1.0,0.9040036865069324
4835,dcf3da6b34935bc8,True,1.0,1.0,0.8604048287790146,1.0,1.0,0.5,0.9418353453245895
4836,927b73fea33f5218,True,1.0,1.0,0.9810536158893934,1.0,1.0,1.0,0.9921056732872473
4837,cb2a52e9af3a5e0a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4838,b3056d1269ae5df9,True,1.0,1.0,0.6115747063660355,1.0,1.0,1.0,0.8381561276525148
4839,cb22383a26cf594e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4840,6239cdb801bc51c2,True,1.0,1.0,0.8831827685719179,1.0,1.0,1.0,0.9513261535716325
4841,2c76300c674f5769,True,1.0,1.0,0.7900356472004474,1.0,1.0,1.0,0.9125148530001864
4842,85229d62b0965482,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4843,6dcb6aa97a07588b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4844,6cc0563c1a0d5c3a,True,1.0,1.0,0.957411622575108,0.0,1.0,0.0,0.5655881760729616
4845,2125a58a235f5e11,True,1.0,1.0,0.8605921429487319,1.0,1.0,1.0,0.9419133928953048
4846,755461a5329554de,True,1.0,1.0,0.8483038041165549,1.0,1.0,1.0,0.9367932517152312
4847,76664d864c4d5595,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4848,d112a49d72925b06,True,1.0,1.0,0.7494514216385212,1.0,1.0,1.0,0.8956047590160505
4849,4a2f87a2fd42549e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4850,cfbf3f55398f5fc6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4851,4900cab7493059e2,True,1.0,1.0,0.9121347374619548,1.0,1.0,1.0,0.9633894739424811
4852,129c4e6b058a5f6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4853,b31e39a660f1535f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4854,3de31c78c86c52b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4855,b3de01e79b725ae4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4856,fad0701870e750a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4857,b337627936ea5488,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4858,7231c4ecc0395010,True,1.0,1.0,0.8957178569794886,1.0,1.0,1.0,0.9565491070747868
4859,39752b75d70d5458,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4860,d8338aefbb73570f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4861,ef72c411731f5e79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4862,e5d2a01ab5b0562a,True,1.0,1.0,0.8838875994575132,1.0,1.0,0.5,0.9516198331072973
4863,e1ea05ca230f5c42,True,1.0,1.0,0.8177957229638839,1.0,1.0,1.0,0.9240815512349516
4864,3a14515e4e305499,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4865,817f460a4ad7577a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4866,f25f295b364a5f29,True,1.0,1.0,0.9340776249604333,1.0,1.0,1.0,0.9725323437335138
4867,feff7ece85635a65,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4868,4f6fb990b8875e5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4869,94c3ef5a3168570a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4870,57b2cc25579a5885,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4871,249c1b68ba355e43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4872,eb2797d76e3b5384,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4873,63d6fbc938bc58cb,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4874,83873a51bef051ac,True,1.0,1.0,0.9076958934418311,1.0,1.0,1.0,0.961539955600763
4875,db7dbae63ff15234,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4876,5c665c5453cc54a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4877,c74dd20cc31755b0,True,1.0,1.0,0.8909701709149151,1.0,1.0,1.0,0.9545709045478814
4878,5cbb02f3e0e253e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4879,0480033cdea65921,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4880,2882be3ae16b50e3,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4881,de235386b6c65ebd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4882,249dd85ebaa65b9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4883,6bd5888420e851a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4884,8e5ce0a119585d3b,True,1.0,1.0,0.7728581915847412,1.0,1.0,0.0,0.9053575798269756
4885,520c2defbbc958a0,True,1.0,1.0,0.8914879091582399,1.0,1.0,1.0,0.9547866288159333
4886,5806eb348e3250d9,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
4887,a7d3e71b8ca456a9,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
4888,11bf2d4580ab5bc2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4889,051d26c01f3653ba,True,1.0,1.0,0.7703792042232799,1.0,1.0,1.0,0.9043246684263666
4890,a75469eea7815984,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4891,1a66019703c45296,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4892,57b605b889505738,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4893,df84a00692885ec0,True,1.0,1.0,0.8898580726654282,1.0,1.0,1.0,0.9541075302772617
4894,86cb3350b50b570b,True,1.0,1.0,0.8357216730673895,1.0,1.0,1.0,0.9315506971114124
4895,db98c374c7e65602,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4896,4f68cdad89a65c7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4897,524695a4857859fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4898,5bc7217fee5c5fc5,True,1.0,1.0,0.9278795021146724,1.0,1.0,1.0,0.9699497925477801
4899,3e730f46f6f055a3,True,1.0,1.0,0.8733690249950449,1.0,1.0,1.0,0.9472370937479354
4900,89a0561418585e07,True,1.0,1.0,0.9536538176162757,1.0,1.0,1.0,0.9806890906734482
4901,38d4aa43f5f25eeb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4902,41bf372d03d95267,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4903,985240456390586f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4904,f08f205e15975d97,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4905,0fb88262272f5110,True,1.0,1.0,0.7808293247487615,1.0,1.0,1.0,0.9086788853119839
4906,07bc26f4b1735347,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
4907,115c513494975ef3,True,1.0,1.0,0.9470511488311218,1.0,1.0,1.0,0.9779379786796341
4908,34eb9be2f88a5234,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4909,f03f53f19c6254b8,True,1.0,1.0,0.9209025353948082,1.0,1.0,1.0,0.9670427230811701
4910,f6db2434c92450b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4911,a0b0528663735dbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4912,ed97bf4877fa5bb0,True,1.0,1.0,0.9708535631987469,1.0,1.0,1.0,0.9878556513328113
4913,e56402797d665711,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4914,da668c88a6ef562c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4915,a786025ec8ab5a6b,True,1.0,1.0,0.9777994237687907,1.0,1.0,1.0,0.9907497599036628
4916,5dc491914c6a595f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4917,b53b172e95895a12,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4918,15715849d362599e,True,1.0,1.0,0.953738978522766,1.0,1.0,1.0,0.9807245743844858
4919,c8d1d4dd7889577b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4920,9204b6df37ec56ba,True,1.0,1.0,0.7777620599666124,1.0,1.0,1.0,0.9074008583194217
4921,757fb1d7679c5dc2,True,1.0,1.0,0.8672222319330812,1.0,1.0,1.0,0.9446759299721172
4922,e60d3950023a5e46,True,1.0,1.0,0.873277915320613,1.0,1.0,0.5,0.9471991313835888
4923,2b610cc56f635751,True,1.0,1.0,0.8675013913394121,1.0,1.0,1.0,0.9447922463914217
4924,5111244533fb5d1f,True,1.0,1.0,0.994586869077256,1.0,1.0,1.0,0.99774452878219
4925,119bd713e2db5e25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4926,cd0b91f235e25b76,True,1.0,1.0,0.9246359131033716,1.0,1.0,1.0,0.9685982971264048
4927,61766a0be9165cb7,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4928,8fbca2950de45a7c,True,1.0,1.0,0.9826738623724867,1.0,1.0,1.0,0.992780775988536
4929,e59a5171c33c5af9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4930,bfb583c3969950ba,True,1.0,1.0,0.8518297300649715,1.0,1.0,1.0,0.9382623875270714
4931,c768a604b14e5956,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4932,36419e8c59275f61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4933,f8b4b55200585f2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4934,62c0730b5f435548,True,1.0,1.0,0.8956973796346479,1.0,1.0,1.0,0.9565405748477699
4935,0c9105d8ad6a5f52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4936,d2098ab3fc1953b3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
4937,569670245b515d11,True,1.0,1.0,0.9806138630525713,1.0,1.0,1.0,0.9919224429385713
4938,0a5780be84565110,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4939,5328fe5eba6e5d30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4940,a4f91ed474295f00,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4941,8c4218fc392a52be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4942,92a263b537fd5b72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4943,5cb9850a89b6578e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4944,4abc4549b6d45891,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4945,7ef36a2139b45d9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4946,70af821c5fe95428,True,1.0,1.0,0.839446355687597,1.0,1.0,1.0,0.9331026482031654
4947,838caf9ffb875248,True,1.0,1.0,0.9691808818875943,1.0,1.0,0.5,0.9871587007864976
4948,d9b577262eed5ceb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
4949,bba5d587cab25dfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4950,5e81fdb02c275b17,True,1.0,1.0,0.8790137084300026,1.0,1.0,1.0,0.9495890451791679
4951,cefc63c820c45c3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4952,862e27b57f9d50ac,True,1.0,1.0,0.9473884633448089,1.0,1.0,1.0,0.9780785263936703
4953,ee91209e45fe5141,True,1.0,1.0,0.9319056857250603,1.0,1.0,0.0,0.9716273690521083
4954,0370ac4af44a5bfc,True,1.0,1.0,0.7434618027588337,1.0,1.0,1.0,0.8931090844828473
4955,92aee2a7b815565f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4956,fe068f6ae8135412,True,1.0,1.0,0.8630249267318207,1.0,1.0,1.0,0.9429270528049253
4957,4742cf16ab0f515b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4958,ac944958cb6d5209,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4959,5b24b678ff67555d,True,1.0,1.0,0.905355065173443,1.0,1.0,1.0,0.9605646104889346
4960,f04d33e677745e8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4961,c95d7e81eec75f65,True,1.0,1.0,0.7194975462049754,1.0,1.0,1.0,0.8831239775854064
4962,311302972dd15a8b,True,1.0,1.0,0.8591190712789821,1.0,1.0,1.0,0.9412996130329092
4963,c4fbbd685a1953c5,True,1.0,1.0,0.8070856364310618,1.0,1.0,1.0,0.9196190151796091
4964,8fd10a64f7255d5c,True,1.0,1.0,0.967622184087096,1.0,1.0,1.0,0.9865092433696233
4965,684a977a365b5e73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4966,5005f44bd2135f3b,True,1.0,1.0,0.908289863582721,1.0,1.0,1.0,0.9617874431594671
4967,0748764d9de454ea,True,1.0,1.0,0.9626633811681825,1.0,1.0,1.0,0.9844430754867428
4968,b98d8c3330625df2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4969,adccb045b1495f50,True,1.0,1.0,0.9657205686095012,1.0,1.0,1.0,0.9857169035872921
4970,09fda519bc395630,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4971,cae6cbccfd535659,True,1.0,1.0,0.7317035310633364,1.0,1.0,0.5,0.8882098046097235
4972,122a6e620fcb5c80,True,1.0,1.0,0.9936214320712994,1.0,1.0,1.0,0.9973422633630413
4973,85936ccd1b405f4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4974,86f80cbf4c6b5e50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4975,5a8855c7c104596c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4976,ebc5a6ec11205f0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4977,8127022f9d745e8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4978,411ce5449bda5b1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4979,de7b87d6624754cf,True,1.0,1.0,0.9002118564512356,1.0,1.0,1.0,0.9584216068546816
4980,e61cc4ac32d7538a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4981,f976da772a435bd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4982,4a4bf6e11a875f33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4983,5146509d64145fcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4984,a89c8c3249975dc9,True,1.0,1.0,0.9849625538753217,1.0,1.0,1.0,0.9937343974480507
4985,2d7bc87644e85744,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4986,dd6549a070e25b02,True,1.0,1.0,0.6560311067451515,1.0,1.0,0.5,0.8566796278104798
4987,7398c63b60075187,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4988,ae7fdaafe2c250e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4989,a3e0421d08d25e5b,True,1.0,1.0,0.9190188292171863,1.0,1.0,1.0,0.9662578455071609
4990,cffc9ea8b6ea5920,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4991,8636c755aabe5792,True,1.0,1.0,0.8893945530511346,1.0,1.0,1.0,0.9539143971046394
4992,55194edb46265f3d,True,1.0,1.0,0.9694275141396826,1.0,1.0,1.0,0.9872614642248677
4993,012ca60989175c54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4994,831e535bf528567d,True,1.0,1.0,0.9484718154372488,1.0,1.0,1.0,0.9785299230988537
4995,6f6d4e85ebdb5013,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4996,9d262af7c8875aa2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4997,20ffc5c3de7c591a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4998,3af3b3a7a8635164,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
4999,a22de94be8935752,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5000,9157902936a456bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5001,c648574640a65934,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5002,c282872767cb5199,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5003,ae28b46a42d051a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5004,cf533c1e7f6852e5,True,1.0,1.0,0.7622583297591713,1.0,1.0,1.0,0.9009409707329881
5005,df534bbfbbba5b0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5006,e9fcec80707952c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5007,8cd3ad22a81c52b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5008,fe8efa6c8dc4573e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5009,314f25442fd753b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5010,14d9640a8b9d5d7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5011,53abaebc66d4549e,True,1.0,1.0,0.9691188901655325,1.0,1.0,1.0,0.9871328709023052
5012,3b56d2b022d25026,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5013,4acc5a24f48858ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5014,2919cd502115582a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5015,43fccd5d69235617,True,1.0,1.0,0.9561846248605886,1.0,1.0,1.0,0.981743593691912
5016,3aa2680fdc805d09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5017,eea61634eb875210,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5018,0613490d89e25d03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5019,e933d70dd378598f,True,1.0,1.0,0.9735866999836701,1.0,1.0,1.0,0.9889944583265292
5020,4f5d9ee9c2915058,True,1.0,1.0,0.9340850976464865,1.0,1.0,0.0,0.9725354573527026
5021,52b428b6ff135845,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5022,86e394f2cb345082,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5023,1809a28a46465129,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5024,6d66b095f93750f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5025,85a5db2b47125f31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5026,c95f17dbae835b51,True,1.0,1.0,0.5982953497005137,1.0,1.0,1.0,0.8326230623752141
5027,3e053f89d1c55a7e,True,1.0,1.0,0.9991495907101094,1.0,1.0,1.0,0.9996456627958791
5028,59c19d828f665a79,True,1.0,1.0,0.8256385401970187,1.0,1.0,1.0,0.9273493917487577
5029,2ee0fbae6edc5e0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5030,8ca0e93beaa056de,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5031,a916c0c016825703,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5032,b6765fe7ee17596e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5033,4fbca0f4292355cb,True,1.0,1.0,0.7958835746073245,1.0,1.0,1.0,0.9149514894197185
5034,03059436fa185bf8,True,1.0,1.0,0.9974252239275738,1.0,1.0,1.0,0.9989271766364891
5035,fab7cc2db66f5e63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5036,26e7a31dd615509c,True,1.0,1.0,0.9272525352815854,1.0,1.0,1.0,0.9696885563673273
5037,026bb114391d5b81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5038,5c7513fea7b45963,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5039,8d0697930b5e5df0,True,1.0,1.0,0.6126704069296314,1.0,1.0,1.0,0.838612669554013
5040,eaf3255921e35495,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5041,49bd1e2dd88457e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5042,131c7298c6745bde,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5043,053d94cd59495804,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5044,248a920cf01751f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5045,a9454c63755c549d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5046,77c1bc7a68b55fb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5047,c538fa98187053d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5048,f55c530f3875533f,True,1.0,1.0,0.7800657152729029,1.0,1.0,1.0,0.9083607146970429
5049,1b3de6f75c0559d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5050,f1042fb26da2534a,True,1.0,1.0,0.8687119105679042,1.0,1.0,1.0,0.9452966294032934
5051,8aae579b8090538a,True,1.0,1.0,0.8871123602866695,1.0,1.0,1.0,0.952963483452779
5052,39f91a002193578a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5053,0b0a92d14c3c508e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5054,8a43e10749585b21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5055,d3322747793a5dda,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5056,50ab222cd07b5bcd,True,1.0,1.0,0.9264452743710604,1.0,1.0,1.0,0.9693521976546086
5057,b0598da891205aa3,True,1.0,1.0,0.7788842003676351,1.0,1.0,1.0,0.907868416819848
5058,cd9330daeec55224,True,1.0,1.0,0.8360097660169589,1.0,1.0,1.0,0.9316707358403994
5059,15165972946050eb,True,1.0,1.0,0.9848161915783592,1.0,1.0,1.0,0.9936734131576497
5060,6fa0a76b37b558bd,True,1.0,1.0,0.9195885627456956,1.0,1.0,1.0,0.9664952344773732
5061,ea8e1b52032857e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5062,3748f0fadf395c8a,True,1.0,1.0,0.9873290302273435,1.0,1.0,1.0,0.9947204292613931
5063,79c024b87e175129,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5064,20403b65d87d5e5a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5065,3ff436e401ed5828,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5066,ced4cade3bea53e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5067,e720bb9728785a67,True,1.0,1.0,0.8329212803278317,1.0,1.0,1.0,0.9303838668032632
5068,4154c963fb4f578d,True,1.0,1.0,0.9192994644047554,1.0,1.0,1.0,0.9663747768353147
5069,a4bf921a024f551e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5070,69ed5efe731251d0,True,1.0,1.0,0.9206636689515558,1.0,1.0,1.0,0.9669431953964817
5071,cc8a7b88b06b56c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5072,cbc6f9e782c950ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5073,4ac1bcffb2bb5010,True,1.0,1.0,0.9432535333173886,1.0,1.0,1.0,0.9763556388822453
5074,9016f4b84afb5913,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5075,4386a0ba98f95bb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5076,9c0cc184e0895e70,True,1.0,1.0,0.7432017526176454,1.0,1.0,1.0,0.8930007302573523
5077,944fda18b9205994,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5078,9b95066419ea5427,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5079,3d580ffc3de95e49,True,1.0,1.0,0.9201163914349958,1.0,1.0,0.0,0.9667151630979149
5080,16c1e641b6d350b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5081,50e5a63ba7ac5d51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5082,11482ead31545f3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5083,6de81a38cd7655dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5084,f63a2f8e05115d52,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5085,fd8d10736c675232,True,1.0,1.0,0.8894737246145529,1.0,1.0,1.0,0.9539473852560637
5086,82fd7dab2b6b5101,True,1.0,1.0,0.9481486527699643,1.0,1.0,1.0,0.9783952719874852
5087,be7004554c8750bc,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5088,76d3db995c9e5946,True,1.0,1.0,0.9548894243925743,1.0,1.0,1.0,0.9812039268302394
5089,d51cd13cfbe35a4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5090,2df5fba355f65937,True,1.0,1.0,0.7996874410346521,1.0,1.0,1.0,0.9165364337644384
5091,49bdbf5ee25c5024,True,1.0,1.0,0.9427785219968049,1.0,1.0,1.0,0.9761577174986688
5092,36e789a0e4035ad7,True,1.0,1.0,0.9820927886243975,1.0,1.0,1.0,0.9925386619268323
5093,9707c6cbc83556f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5094,3265e31c65705a5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5095,def10158059d5eb1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5096,df78364de73e581b,True,1.0,1.0,0.9897278673860513,1.0,1.0,1.0,0.995719944744188
5097,51467056c4f35555,True,1.0,1.0,0.7491764971316298,1.0,1.0,1.0,0.8954902071381792
5098,34a6eb93916e5962,True,1.0,1.0,0.931610630258609,1.0,1.0,1.0,0.9715044292744205
5099,07bf0601ad425977,True,1.0,1.0,0.807415620357084,1.0,1.0,1.0,0.9197565084821183
5100,26a78d23b1075252,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5101,11118a8c74d95c5c,True,1.0,1.0,0.8790150214545636,1.0,1.0,1.0,0.9495895922727348
5102,39e0bf171e6d5e88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5103,8b1ba99df5d05f8b,True,1.0,1.0,0.9513421613313165,1.0,1.0,1.0,0.9797259005547151
5104,f253fd0891d3562a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5105,555ac2e13627529e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5106,4b3d6fc60b815701,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5107,3e7bec3b1c4359b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5108,47a83e9f70525906,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5109,704527beccac5701,True,1.0,1.0,0.6832150437006135,1.0,1.0,1.0,0.868006268208589
5110,b50b164056715968,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5111,8d5d769b1f1e5802,True,1.0,1.0,0.9337056239223971,1.0,1.0,1.0,0.9723773433009987
5112,0a6906b694b65108,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5113,2bce4431c5da5d1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5114,fceded25dc595e06,True,1.0,1.0,0.966829737006299,1.0,1.0,1.0,0.986179057085958
5115,2c21ad85949653a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5116,cf0b2ecc4f4d5ee7,True,1.0,1.0,0.8251262338419239,1.0,1.0,1.0,0.9271359307674683
5117,9f3b77fe8cd3541c,True,1.0,1.0,0.9831687299348898,1.0,1.0,1.0,0.9929869708062041
5118,0a2f44ba3be05531,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5119,d2d30ecb18db52f9,True,1.0,1.0,0.818577069587957,1.0,1.0,1.0,0.9244071123283154
5120,671da9103fe05141,True,1.0,1.0,0.7956141309170423,1.0,1.0,0.0,0.9148392212154343
5121,f102658ad87c561f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5122,dd16377ecfa45fe0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5123,e38aa05b9c8b5e32,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5124,36f71d88df925b39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5125,ef23fc3dea3551b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5126,243fa5b33c1f5845,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5127,8ff80000e9a05eca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5128,9064ebbda4425d30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5129,96d8920289b55395,True,1.0,1.0,0.9460180338551583,1.0,1.0,1.0,0.9775075141063159
5130,5b891b54880f5fab,True,1.0,1.0,0.921615456512249,1.0,1.0,1.0,0.9673397735467705
5131,b5ca533bca505ceb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5132,d3a9acba43a05b83,True,1.0,1.0,0.7450531298384417,1.0,1.0,1.0,0.8937721374326841
5133,4f12e3acfb125088,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5134,9adad5bdab6b52fa,True,1.0,1.0,0.66656874897305,1.0,1.0,1.0,0.8610703120721043
5135,535d4220196452ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5136,b1e09de4af085129,True,1.0,1.0,0.8750999201445006,1.0,1.0,1.0,0.9479583000602085
5137,8835adb14ec55b7c,True,1.0,1.0,0.9213382514753367,1.0,1.0,1.0,0.9672242714480569
5138,7f08b90f7a44554b,True,1.0,1.0,0.9245823513065469,1.0,1.0,1.0,0.9685759797110611
5139,581b5ae61b1c569d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5140,41c18772e7ac5696,True,1.0,1.0,0.7492176157649884,1.0,1.0,1.0,0.8955073399020784
5141,2d1b94bfdcd35217,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5142,d4ac0a1865ac5c25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5143,2a764e45008651e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5144,cde6be1eb8f85b3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5145,6a9642ab1a745aac,True,1.0,1.0,0.5554259535638935,1.0,1.0,1.0,0.8147608139849556
5146,f2291b8766215c41,True,1.0,1.0,0.9911486108924736,1.0,1.0,1.0,0.9963119212051973
5147,6e8b9e53215c58a3,True,1.0,1.0,0.8881862463778094,1.0,1.0,1.0,0.953410935990754
5148,703aa650ece25a02,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5149,d0884d449b2959fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5150,54b1735112ed5840,True,1.0,1.0,0.9755334313510687,1.0,1.0,1.0,0.9898055963962786
5151,2de709220e34507e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5152,6e6d55e69a6a5d18,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5153,38f555fbc07f5185,True,1.0,1.0,0.9286937139671455,1.0,1.0,1.0,0.9702890474863106
5154,83242e2595a85111,True,1.0,1.0,0.9908723971651683,1.0,1.0,1.0,0.9961968321521534
5155,0751ef23000050f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5156,a862b4e7cbc05869,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5157,84358d0871db53dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5158,125839faad9a5f7d,True,1.0,1.0,0.8145272078425322,1.0,1.0,1.0,0.9227196699343884
5159,9b4c54f9a3f757a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5160,4d7fd20d02ae5ed4,True,1.0,1.0,0.8522803011969292,1.0,1.0,1.0,0.9384501254987206
5161,5ab779b8a0995778,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5162,1cff6bb966075bc7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5163,2aa64c0ff1f059fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5164,c388df5240dd5f6c,True,1.0,1.0,0.8122828765626808,1.0,1.0,1.0,0.921784531901117
5165,7ff005be930e5ad6,True,1.0,1.0,0.5710646919200352,1.0,1.0,1.0,0.8212769549666813
5166,da888593e9a0518c,True,1.0,1.0,0.9690495097841936,1.0,1.0,1.0,0.9871039624100807
5167,1ea94b85513e5822,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5168,3d84e6189fdd51bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5169,bf204ae0ffed51d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5170,3187a6d159fb51d8,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5171,04e3e7c9b4bf5ddf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5172,a19d3096f2625fdb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5173,0f42590c7ad65eb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5174,ac3411f9c2b8530e,True,1.0,1.0,0.9727528598442055,1.0,1.0,1.0,0.9886470249350857
5175,eb15f0d956eb5ac4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5176,4ba033878f8b5284,True,1.0,1.0,0.9415547898652415,1.0,1.0,1.0,0.9756478291105172
5177,7d5618d384ac5071,True,1.0,1.0,0.9442485274301462,1.0,1.0,1.0,0.9767702197625608
5178,b7c9a2a8db7d5b48,True,1.0,1.0,0.9290159209756824,1.0,1.0,1.0,0.9704233004065342
5179,21ef33c75fee5561,True,1.0,1.0,0.9305685596333092,1.0,1.0,1.0,0.9710702331805455
5180,8062fe1c1def5111,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5181,fc0d202904585a6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5182,c0d4412fa9f15f5b,True,1.0,1.0,0.9716660611289379,1.0,1.0,1.0,0.9881941921370574
5183,75c40d79f7135ea0,True,1.0,1.0,0.7856073148824826,1.0,1.0,1.0,0.9106697145343677
5184,9f8f670a268550e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5185,5a8a6c9d92935076,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5186,b30ee22eca0a57ef,True,1.0,1.0,0.9894744670501006,1.0,1.0,1.0,0.9956143612708752
5187,485b59c15a7d5e8f,True,1.0,1.0,0.9904833080717701,1.0,1.0,1.0,0.9960347116965709
5188,720963308f01575e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5189,9ca9d2ce60a35d66,True,1.0,1.0,0.9845043978702173,1.0,1.0,1.0,0.9935434991125905
5190,1e9fb68ccf2d5bcd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5191,a7fa8bccce9253cb,True,1.0,1.0,0.6729815293393855,0.0,1.0,1.0,0.44707563722474397
5192,0d95350d8f3b516b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5193,f0297d1838cd5b1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5194,2f482e2df2565b82,True,1.0,1.0,0.9207274641555195,0.0,1.0,1.0,0.5503031100647998
5195,bacbab3d771e59fd,True,1.0,1.0,0.896530278951093,1.0,1.0,1.0,0.956887616229622
5196,7f62e2a838405444,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5197,c25c6a709afc5552,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5198,33423262feb656a3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5199,5aad75c605655367,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5200,89e9fbdf25415d68,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5201,de3ea1d3c1e0588a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5202,5444d6dfc06559c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5203,073b782b57115061,True,1.0,1.0,0.919037874512908,1.0,1.0,1.0,0.9662657810470451
5204,c36c131b21f65a13,True,1.0,1.0,0.9850502740933476,1.0,1.0,1.0,0.9937709475388948
5205,d2ce22d49c4c5166,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5206,3ba5c2d842785d59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5207,d858b7c7e6105207,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5208,83a4f915caf15aca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5209,0706e8bf25805e91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5210,c680cd635f095d1c,True,1.0,1.0,0.9633583601207977,1.0,1.0,1.0,0.9847326500503324
5211,97f7a14f8a835f59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5212,8c6aed532f8555cd,True,1.0,1.0,0.9416708828047117,0.0,1.0,1.0,0.5590295345019632
5213,a4e50a4546d0513e,True,1.0,1.0,0.9324885110570913,1.0,1.0,1.0,0.9718702129404546
5214,702b40dba11550ae,True,1.0,1.0,0.9744663113822972,1.0,1.0,1.0,0.9893609630759572
5215,418eb2a0ba415e93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5216,dcf89e4b93ba5fbe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5217,c2cf3991e2e65486,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5218,52d3f15d6ca75701,True,1.0,1.0,0.8490441445406767,1.0,1.0,1.0,0.9371017268919486
5219,749ac04eaa475981,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5220,140a3ea8607f528f,True,1.0,1.0,0.9755477904543759,1.0,1.0,1.0,0.98981157935599
5221,a861711ff302554b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5222,0f622aef14545f59,True,1.0,1.0,0.6266270916589338,1.0,1.0,1.0,0.8444279548578891
5223,9cab6ab13a3059de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5224,e4d27e2ed6ac513e,True,1.0,1.0,0.8505411860311396,1.0,1.0,1.0,0.9377254941796416
5225,d53c6de1a159537b,True,1.0,1.0,0.7794889855162247,1.0,1.0,1.0,0.9081204106317603
5226,ce3a4f649e23590d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5227,25b846255c715c69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5228,5603aa72d59e58b2,True,1.0,1.0,0.9308521743708865,1.0,1.0,1.0,0.9711884059878694
5229,9c9944c9e8b3583e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5230,9020d65504e554b3,True,1.0,1.0,0.6466412563376064,1.0,1.0,1.0,0.8527671901406694
5231,41cf41279f5459f6,True,1.0,1.0,0.9414268467234445,1.0,1.0,1.0,0.9755945194681018
5232,9de91fbb8b275885,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5233,00c489998dd4555c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5234,5a3ac99dc74c57ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5235,ade646d3c19b5bb0,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5236,96af2f9a0f9352ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5237,56acc09e62b45e21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5238,83280d03b9995f85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5239,ee6d63d4e8b35518,True,1.0,1.0,0.969434302317097,1.0,1.0,1.0,0.9872642926321239
5240,5e25570a2f725a17,True,1.0,1.0,0.9025453806685271,1.0,1.0,1.0,0.9593939086118862
5241,749a9bb4860f5cc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5242,9dcc18a23f4d57d8,True,1.0,1.0,0.8253767856873421,1.0,1.0,1.0,0.9272403273697258
5243,29163817326a5eab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5244,d409347e88455122,True,1.0,1.0,0.7683178409434235,1.0,1.0,1.0,0.9034657670597598
5245,2d55129330045d3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5246,f0c41eb61ba65434,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5247,2f1d36641ecb509a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5248,982b57b1c7c7503a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5249,2ef107f7be2351a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5250,d5489fba77675698,True,1.0,1.0,0.9098252750719704,1.0,1.0,1.0,0.9624271979466542
5251,9d69a0f2f73f5035,True,1.0,1.0,0.8818830642858547,1.0,1.0,1.0,0.9507846101191061
5252,7f47c3fca9075a31,True,1.0,1.0,0.9240696543040807,1.0,1.0,1.0,0.9683623559600335
5253,4d73f8250ae750ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5254,3be6682bde7d5548,True,1.0,1.0,0.8948370689619551,1.0,1.0,1.0,0.9561821120674813
5255,090594c37ce256a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5256,6289749098c55328,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5257,b4507882ebac5f7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5258,50aa287e430e5ab3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5259,08fc5ba619bc535c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5260,597f506bb5fd5a83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5261,dac744da64d35664,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5262,1cd73301d5745314,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5263,57dceadaafe053ef,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5264,f32d809c7175588c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5265,a9853ab9c01c53d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5266,2abac20522fb5014,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5267,870886385ca15345,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5268,75b312bbd4e25c17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5269,fec68cb4b42a5b30,True,1.0,1.0,0.9876149320629857,1.0,1.0,1.0,0.994839555026244
5270,117372631fc4501c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5271,6482eb343a2b5329,True,1.0,1.0,0.9419760636508722,1.0,1.0,1.0,0.97582335985453
5272,948099bc138855b6,True,1.0,1.0,0.9499203771867919,1.0,1.0,1.0,0.9791334904944966
5273,77f45b5536f854bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5274,27a8d6913e5b557b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5275,6ba5ed2f323f53e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5276,f34d9948bdc257ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5277,cb3c9e9327b25cdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5278,112db94505025ec5,True,1.0,1.0,0.9062398876832294,1.0,1.0,1.0,0.9609332865346789
5279,e69feea0fa7953e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5280,e9fd1602f4555be6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5281,8fe72ff0763b5ba9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5282,d719f6e5de715f5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5283,ec4557ae01265fc4,True,1.0,1.0,0.8176355674980835,1.0,1.0,1.0,0.9240148197908681
5284,e736f6ed766658fb,True,1.0,1.0,0.9467984441553031,1.0,1.0,1.0,0.9778326850647097
5285,342596d95a475bed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5286,9e2fa21e8eac5c11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5287,69f27d25f8a45de1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5288,4d2885661a535f9b,True,1.0,1.0,0.964716187262227,1.0,1.0,1.0,0.9852984113592612
5289,4cc7fc580fe45bd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5290,4c46222756735317,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5291,23df9e4092425b2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5292,ad5284a6be715f10,True,1.0,1.0,0.8532545318015589,1.0,1.0,1.0,0.938856054917316
5293,1da6196444e35b0f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5294,9b79840e85be5c10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5295,0a8612e9d0df52f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5296,fce752b25ce55380,True,1.0,1.0,0.8404183516123618,1.0,1.0,1.0,0.9335076465051507
5297,e131caa356115811,True,1.0,1.0,0.7514108005199035,1.0,1.0,1.0,0.8964211668832931
5298,04377176d16d5a0f,True,1.0,1.0,0.9812664609064353,1.0,1.0,1.0,0.9921943587110147
5299,9dff2b84ff305fff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5300,725b2a708c8e55f1,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5301,1082d34008e05df4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5302,29c9d694a2a15357,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5303,aa2962e446b45e1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5304,163c9ec0110e5384,True,1.0,1.0,0.9088894492890145,1.0,1.0,1.0,0.9620372705370893
5305,4bb645483bf4594a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5306,10214bdcdd9c5607,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5307,458fa5236b795941,True,1.0,1.0,0.8830135988271559,1.0,1.0,1.0,0.9512556661779815
5308,f5f7d39ffe625dda,True,1.0,1.0,0.9939609970758607,1.0,1.0,1.0,0.9974837487816086
5309,9b5772aa3a955db1,True,1.0,1.0,0.7601410939617517,1.0,1.0,1.0,0.9000587891507298
5310,f748ff8ee5be533a,True,1.0,1.0,0.9298243780466096,1.0,1.0,1.0,0.9707601575194206
5311,cd72b9f6b03f5f41,True,1.0,1.0,0.9743195940431164,1.0,1.0,1.0,0.9892998308512985
5312,406564d5dc7358f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5313,dddf76663455527f,True,1.0,1.0,0.999240030021089,1.0,1.0,1.0,0.9996833458421204
5314,4231dc0eadd75a2d,True,1.0,1.0,0.9852756469855329,1.0,1.0,1.0,0.9938648529106388
5315,1faa29a936cd5277,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5316,e485bc6cdd285588,True,1.0,1.0,0.7440191690522585,1.0,1.0,1.0,0.8933413204384411
5317,5da61ef9efda5191,True,1.0,1.0,0.8038141680194784,1.0,1.0,1.0,0.9182559033414494
5318,544d2652bcc551db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5319,b9633d9afd4356a8,True,1.0,1.0,0.9926514814619,1.0,1.0,1.0,0.9969381172757915
5320,1bee33a086b25a5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5321,9cdaa8f652bf5a27,True,1.0,1.0,0.8925644960248842,1.0,1.0,1.0,0.9552352066770351
5322,977f40bd144b59e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5323,70645140f08352ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5324,91c479d90ccb521a,True,1.0,1.0,0.9956661938722825,1.0,1.0,1.0,0.9981942474467843
5325,759441833751576b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5326,a5d3eca1660f5855,True,1.0,1.0,0.9226854995861423,1.0,0.0,1.0,0.8011189581608926
5327,2cc526803c3250c9,True,1.0,1.0,0.9438755368848023,1.0,1.0,1.0,0.9766148070353342
5328,dadda73214d15baf,True,1.0,1.0,0.9832346113582797,1.0,1.0,1.0,0.9930144213992832
5329,dece3a034000579e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5330,3cfcca572cdc5b75,True,1.0,1.0,0.8909623085983999,1.0,1.0,1.0,0.9545676285826666
5331,0561ac957ffc5c4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5332,518221a430885093,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5333,3c3dfd5b93dc5f54,True,1.0,1.0,0.893562760370351,1.0,1.0,1.0,0.9556511501543129
5334,dce197f508425f2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5335,f9bce7199ad8555d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5336,7508fad57cde547d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5337,56780fc1a6bc53a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5338,cff12b59b73c537e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5339,e89a3ed626f75032,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5340,88904a762b5f5793,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5341,62013ac84b3a57e5,True,1.0,1.0,0.9894682677309856,1.0,1.0,1.0,0.995611778221244
5342,d31c6e5e85b95aea,True,1.0,1.0,0.8703094342441978,1.0,1.0,1.0,0.9459622642684158
5343,dbbe5d5671495f13,True,1.0,1.0,0.7379065682624228,1.0,1.0,1.0,0.8907944034426762
5344,252522eebf5e5dc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5345,fdd71ab4630a5fb8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5346,3f19f97d980754f7,True,1.0,1.0,0.9628812936225023,1.0,1.0,1.0,0.9845338723427094
5347,581a74871330567f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5348,8118acf21ab154f7,True,1.0,1.0,0.8618909739861872,1.0,1.0,1.0,0.9424545724942446
5349,d87ac612c49152b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5350,0bd98f90f42350a3,True,1.0,1.0,0.9235007425718929,1.0,1.0,1.0,0.9681253094049552
5351,b7122fd86c855943,True,1.0,1.0,0.4585780534044574,1.0,1.0,1.0,0.7744075222518573
5352,d24604c7af87524f,True,1.0,1.0,0.9339923415626343,1.0,1.0,1.0,0.972496808984431
5353,41d8a2d6fa6853c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5354,7238724f2bff58f0,True,1.0,1.0,0.9830834448002193,1.0,1.0,1.0,0.9929514353334247
5355,330ca2e9aa935a3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5356,3b4f49412be55b80,True,1.0,1.0,0.9817510472540146,1.0,1.0,1.0,0.9923962696891727
5357,26101d0a7f79587c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5358,dcd5dc3f53d9533f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5359,67e27e4b89325f31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5360,661d0a5bf2735f03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5361,ea57966419605846,True,1.0,1.0,0.7499050182179935,1.0,1.0,1.0,0.8957937575908307
5362,25a3a5bc491d521b,True,1.0,1.0,0.7733146845542391,1.0,1.0,1.0,0.905547785230933
5363,1caa3a4c5d5d510e,True,1.0,1.0,0.9585803984081956,1.0,1.0,1.0,0.9827418326700815
5364,fb5265ab37085422,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5365,76b1b05efba353fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5366,6b183b48b7175f38,True,1.0,1.0,0.8896733360629925,1.0,1.0,1.0,0.9540305566929135
5367,0ae1539816f55b5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5368,655917ea5da455c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5369,f7c495f7030a5ac1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5370,e4054a16eede5400,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5371,b93262812f855475,True,1.0,1.0,0.8723686032441673,1.0,1.0,1.0,0.9468202513517364
5372,4167ff5049555a2f,True,1.0,1.0,0.9757971183647391,1.0,1.0,1.0,0.989915465985308
5373,815422a6d14358fc,True,1.0,1.0,0.9948032484587408,1.0,1.0,1.0,0.9978346868578086
5374,0208ed2202af56b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5375,607fd9c5903d5376,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5376,676880c7e31252c0,True,1.0,1.0,0.8492288903047482,1.0,1.0,1.0,0.937178704293645
5377,19f93eaa916d5528,True,1.0,1.0,0.9401743376849878,1.0,1.0,1.0,0.9750726407020783
5378,0d9243e74a1a501a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5379,a61ba5902ded5c56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5380,7779c453de865aff,True,1.0,1.0,0.9524067727695489,1.0,1.0,1.0,0.9801694886539787
5381,f51778edd8ea5ee5,True,1.0,1.0,0.9527863070877415,1.0,1.0,1.0,0.9803276279532257
5382,66ce3cbf239358c2,True,1.0,1.0,0.9180646482877679,1.0,1.0,1.0,0.9658602701199032
5383,c0ccb2e28d8e5bfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5384,3fbc15dbb18756ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5385,f74148c131c15381,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5386,2d24100bcb1e57e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5387,bde076eb186a52d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5388,d1d1cb2c2a5b5a29,True,1.0,1.0,0.8527477824463825,1.0,1.0,1.0,0.9386449093526593
5389,b9ddc4b10ef751a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5390,5350e5a376c259f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5391,de41a196a12e56d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5392,ab226645ee6f54aa,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5393,5b20163cab175e68,True,1.0,1.0,0.8596308272698263,1.0,1.0,1.0,0.9415128446957609
5394,814b5e08c20e57af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5395,9833f2646439513e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5396,d3b390ffae355616,True,1.0,1.0,0.7888001623270033,1.0,1.0,1.0,0.9120000676362515
5397,179a2670a5965eeb,True,1.0,1.0,0.6153604615051599,1.0,1.0,1.0,0.83973352562715
5398,ecaafd3b7f635e0d,True,1.0,1.0,0.9759106103786579,1.0,1.0,1.0,0.9899627543244408
5399,254dee7f5f1f5f17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5400,fd9dc4abc0d357a1,True,1.0,1.0,0.9058138658021659,1.0,1.0,1.0,0.9607557774175692
5401,b0b98b1a4d1552c7,True,1.0,1.0,0.969458946014033,1.0,1.0,1.0,0.9872745608391803
5402,cf1ad202aadb5ee6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5403,8912a46529c059a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5404,62974364debd5463,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5405,2b3b9bb9f6525589,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5406,f0fb575adb8a5171,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5407,54fbc5743190519c,True,1.0,1.0,0.9097196373696682,1.0,1.0,0.0,0.9623831822373617
5408,79ea5e55d0385928,True,1.0,1.0,0.7368082179343448,1.0,1.0,1.0,0.8903367574726436
5409,2e2cc58c9aa450e7,True,1.0,1.0,0.8167502465572201,1.0,1.0,1.0,0.9236459360655083
5410,dc0152c1caca5d94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5411,1558511dc7b45b86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5412,95effa16c4bb5c12,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
5413,62aefe5efb00563f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5414,7eb910e54ef55811,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5415,f80a6f7f4de5564d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5416,2bd04a0902095129,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5417,815565a62f775c7c,True,1.0,1.0,0.6121627058445929,1.0,1.0,1.0,0.8384011274352471
5418,b751857996975e6c,True,1.0,1.0,0.8959618716256568,1.0,1.0,1.0,0.9566507798440237
5419,2c71b83e25e1577d,True,1.0,1.0,0.9987020576096475,1.0,1.0,1.0,0.9994591906706866
5420,d09bb687e7e15b97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5421,a8ca647927f25ae9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5422,20ae5de0a8725d9d,True,1.0,1.0,0.9614618711155599,1.0,1.0,1.0,0.98394244629815
5423,92389245b55d579b,True,1.0,1.0,0.8643326171101237,1.0,1.0,1.0,0.9434719237958848
5424,36adada77e2f54ba,True,1.0,1.0,0.9203807154779332,1.0,1.0,1.0,0.9668252981158055
5425,2469647d2d055825,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5426,9e04987475e85dd5,True,1.0,1.0,0.8125254257168548,0.0,1.0,1.0,0.5052189273820228
5427,a89b31979d265539,True,1.0,1.0,0.9639278218606819,1.0,1.0,1.0,0.9849699257752841
5428,f39db68736425365,True,1.0,1.0,0.806519947437245,1.0,1.0,1.0,0.9193833114321853
5429,c79ab4c1abcb56fa,True,1.0,1.0,0.5678930018164476,1.0,1.0,1.0,0.8199554174235199
5430,6ad6e6d54e845206,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5431,99889a4679b15509,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5432,c6ad08c8eca55275,True,1.0,1.0,0.9308495512916475,1.0,1.0,1.0,0.9711873130381864
5433,e727c1d090125d64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5434,4865eea1e54c5a8e,True,1.0,1.0,0.836759192470769,1.0,1.0,1.0,0.9319829968628204
5435,8084b4b0d97b5d93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5436,1712f51cf5df564a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5437,7bbacd116bd75f85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5438,c3ace87d2f985eaa,True,1.0,1.0,0.9778193277796996,1.0,1.0,1.0,0.9907580532415414
5439,d5ea47f2ec1550b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5440,249478c83c155093,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5441,4342cb36fbba580b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5442,390d9e3b03a15695,True,1.0,1.0,0.8952096120841375,1.0,1.0,1.0,0.9563373383683906
5443,08e03654c0ca5151,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5444,ba9d1824bc8c5e7d,True,1.0,1.0,0.7832913559888861,1.0,1.0,1.0,0.9097047316620359
5445,a1325310017c5057,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5446,086e0f2ff2c45bb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5447,4d6afade8dd35690,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5448,d76955208924513a,True,1.0,1.0,0.8785927483869705,1.0,1.0,1.0,0.9494136451612377
5449,35f448c5566658be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5450,1eb474de58ca5d6f,True,1.0,1.0,0.8211909907160788,1.0,1.0,1.0,0.9254962461316995
5451,66e559e29cca52e0,True,1.0,1.0,0.9805933927288948,1.0,1.0,1.0,0.9919139136370395
5452,b61a73309da75ac3,True,1.0,1.0,0.9858068966958901,1.0,1.0,1.0,0.9940862069566209
5453,578b2f71b5d750a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5454,fb259f736cd55252,True,1.0,1.0,0.8525965595144157,1.0,1.0,1.0,0.9385818997976733
5455,6d7d043389ac52c5,True,1.0,1.0,0.833780775812988,1.0,1.0,1.0,0.9307419899220783
5456,a2e2a360029f508f,True,1.0,1.0,0.9463759696623782,1.0,1.0,0.5,0.9776566540259909
5457,ce3ff067f10b526b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5458,24a1c2301c6853f7,True,1.0,1.0,0.6668490795223344,1.0,1.0,1.0,0.8611871164676393
5459,c370f836e3275da4,True,1.0,1.0,0.8267806108152392,1.0,1.0,1.0,0.9278252545063497
5460,3c7c1b09e9625732,True,1.0,1.0,0.9025690562120213,1.0,1.0,1.0,0.9594037734216755
5461,045cd0254b3f5ad2,True,1.0,1.0,0.8337740593807262,1.0,1.0,1.0,0.9307391914086359
5462,08e025b8ab6253bc,True,1.0,1.0,0.9692369399851459,1.0,1.0,1.0,0.9871820583271441
5463,e82fe0d7d02054b8,True,1.0,1.0,0.8055533509140489,1.0,1.0,1.0,0.9189805628808537
5464,e8858099d9b652f2,True,1.0,1.0,0.9217083521244929,1.0,1.0,1.0,0.9673784800518721
5465,93b93c0235375b93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5466,cb0505ba89415347,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5467,5883b0e7c7215e80,True,1.0,1.0,0.8796081449256582,1.0,1.0,1.0,0.9498367270523577
5468,7780e502545a5df7,True,1.0,1.0,0.6507406406080972,1.0,1.0,1.0,0.8544752669200405
5469,55b7f0c50f4a5157,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5470,e6bdb406a21e55ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5471,2556a5c923c95128,True,1.0,1.0,0.9058306002952995,1.0,1.0,1.0,0.9607627501230415
5472,7bea1ee3e6bc584d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5473,0dd6fe46c94055ec,True,1.0,1.0,0.9382837554479356,1.0,1.0,1.0,0.9742848981033067
5474,c59ff27cf18056b4,True,1.0,1.0,0.7948115825677059,1.0,1.0,1.0,0.9145048260698774
5475,3e1e7bc23c515108,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5476,666573b1628a5475,True,1.0,1.0,0.8674761770515774,1.0,1.0,1.0,0.9447817404381572
5477,608c6909618b5642,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5478,b814c5b773165d87,True,1.0,1.0,0.9159750040460478,1.0,1.0,1.0,0.9649895850191866
5479,6394162caa7c5821,True,1.0,1.0,0.8392299281736456,1.0,1.0,1.0,0.9330124700723523
5480,cea55cd8ec6f5185,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5481,376450d3edc951fc,True,1.0,1.0,0.8307940759178748,1.0,1.0,1.0,0.9294975316324479
5482,92c920c643695ff3,True,1.0,1.0,0.680684222059933,1.0,1.0,1.0,0.8669517591916387
5483,1a585b7022ed54df,True,1.0,1.0,0.8985654678952926,1.0,1.0,1.0,0.9577356116230386
5484,2fd327a8eff250ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5485,f733e02fa876535a,True,1.0,1.0,0.6975047421292594,1.0,1.0,1.0,0.8739603092205247
5486,fe4459e9f02052d3,True,1.0,1.0,0.9583306776463805,0.0,1.0,0.5,0.5659711156859918
5487,1212ba4b68e95583,True,1.0,1.0,0.886948523183692,1.0,1.0,1.0,0.952895217993205
5488,07b814bfc2fb565d,True,1.0,1.0,0.8433914767747209,1.0,1.0,0.5,0.9347464486561338
5489,f064ef8fafcf5528,True,1.0,1.0,0.8506726869220002,1.0,1.0,1.0,0.9377802862175001
5490,fb62cea889d654ec,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5491,da1a3756e4465c03,True,1.0,1.0,0.9263437430351598,1.0,1.0,1.0,0.9693098929313165
5492,bdbf1319d21c5cab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5493,6b9c0c971f9d5b9a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5494,038e954a77a95537,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5495,8f741adb793f51c9,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
5496,578d2af2c3625ace,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5497,c1d95d8a3260541c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5498,345f39f8de925db9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5499,2a68e10c7d305af4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5500,e0bb2b04e9455fa6,True,1.0,1.0,0.8693667656758804,1.0,1.0,1.0,0.9455694856982836
5501,939be40082d9515a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5502,3c24bf88e9b150dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5503,84765426fd0a5a99,True,1.0,1.0,0.7255097812991257,1.0,1.0,1.0,0.8856290755413023
5504,1ce148cba6f35d51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5505,1223890860725b50,True,1.0,1.0,0.6021350346015326,1.0,1.0,1.0,0.8342229310839718
5506,06392ff957445576,True,1.0,1.0,0.9038342188517864,1.0,1.0,1.0,0.9599309245215778
5507,0defa8939c9851ea,True,1.0,1.0,0.9845244921251418,1.0,1.0,1.0,0.9935518717188091
5508,3a5278b27c87565f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5509,b19f226d281e588a,True,1.0,1.0,0.9120982550114928,1.0,1.0,1.0,0.9633742729214553
5510,1fc48e89034758e7,True,1.0,1.0,0.6228348744608307,1.0,1.0,1.0,0.8428478643586795
5511,32a73ed06daa5b0e,True,1.0,1.0,0.9889535290940504,1.0,1.0,1.0,0.9953973037891877
5512,26ca54769df65193,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5513,b7620d238eaf5023,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5514,3d29e22a03a15391,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5515,6477d5ad590955ba,True,1.0,1.0,0.9117326205806645,1.0,1.0,1.0,0.9632219252419435
5516,86c6c03a41a057d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5517,08a8fc71ab1b57c2,True,1.0,1.0,0.9685850848935486,1.0,1.0,1.0,0.9869104520389786
5518,4986d2307c895bdb,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5519,7c150adbe5225f20,True,1.0,1.0,0.859931636134972,1.0,1.0,1.0,0.941638181722905
5520,e87ffda7f5655c3c,True,1.0,1.0,0.986073560315248,1.0,1.0,1.0,0.9941973167980199
5521,1fc38f9fc93f5a29,True,1.0,1.0,0.7508285104227691,1.0,1.0,1.0,0.8961785460094872
5522,daa3dbcfc784564c,True,1.0,1.0,0.7035720675046491,1.0,1.0,1.0,0.8764883614602704
5523,f71e5dcd9df85d97,True,1.0,1.0,0.7658139241117305,1.0,1.0,1.0,0.9024224683798877
5524,abb5501b10e65b19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5525,7444ae8aea51554e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5526,cd5af222f868534b,True,1.0,1.0,0.918112434425214,1.0,1.0,1.0,0.9658801810105059
5527,b7ee1af184835990,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5528,36077daf1cda5d05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5529,592f536375e755b6,True,1.0,1.0,0.5197732385423204,1.0,1.0,1.0,0.7999055160593002
5530,7d4c548895955e0d,True,1.0,1.0,0.9634912730268959,1.0,1.0,1.0,0.9847880304278732
5531,e463ad284c0d595c,True,1.0,1.0,0.9462440610892785,1.0,1.0,1.0,0.9776016921205327
5532,d763dadacfd55928,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5533,ab9d0f7542805d20,True,1.0,1.0,0.9393708963627482,1.0,1.0,1.0,0.9747378734844784
5534,3047f87f67555d16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5535,35fb7e0858ae5bc8,True,1.0,1.0,0.8930043323645075,1.0,1.0,0.5,0.9554184718185447
5536,6bd234c45e885cb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5537,81b89c24f6a5579f,True,1.0,1.0,0.89265313803644,1.0,1.0,1.0,0.9552721408485167
5538,334c241ababf57ae,True,1.0,1.0,0.9811806719304379,1.0,1.0,1.0,0.9921586133043491
5539,e0094ac69a8955fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5540,942df6bcc0c65bf9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5541,bc68d211a62d5c19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5542,798842f0b1c253b4,True,1.0,1.0,0.9795134471939453,1.0,1.0,1.0,0.9914639363308105
5543,bfdb40b3dded57fd,True,1.0,1.0,0.9156041979214252,1.0,1.0,1.0,0.9648350824672605
5544,5b39d0cccc8e55f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5545,8afbc18a03e2572f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5546,b15b2d36b1ea51cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5547,85da27c3381e5e63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5548,84e5eb12cb6e54a6,True,1.0,1.0,0.9449050398533885,1.0,1.0,1.0,0.9770437666055786
5549,0c4bafb20cea5e44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5550,bfcb040f50425141,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5551,a04a20407bf95386,True,1.0,1.0,0.9574609171970105,1.0,1.0,1.0,0.9822753821654211
5552,2942d4fb604d5b5f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5553,898e245e2b0056b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5554,5016bf8ca2ee554c,True,1.0,1.0,0.9341783073435418,1.0,1.0,1.0,0.9725742947264756
5555,b84c079a32635d34,True,1.0,1.0,0.8640664714204288,1.0,1.0,1.0,0.943361029758512
5556,3b8d6a01f5705389,True,1.0,1.0,0.9116054541254923,1.0,1.0,1.0,0.9631689392189552
5557,59c8fb57fe4058ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5558,7fc46d2957805648,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5559,cbb499611c3f53ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5560,3bf1265b7ab65fc2,True,1.0,1.0,0.8348297531720309,1.0,1.0,1.0,0.9311790638216796
5561,fd001bff97c155b3,True,1.0,1.0,0.9451496220699183,1.0,1.0,1.0,0.977145675862466
5562,b389efc36b545908,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5563,160e6592389759c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5564,6e10835f184d5921,True,1.0,1.0,0.8475449114631572,1.0,1.0,1.0,0.9364770464429822
5565,8d7c5f26b9775cce,True,1.0,1.0,0.8763028133235915,1.0,1.0,1.0,0.9484595055514964
5566,83d8368f99cb5470,True,1.0,1.0,0.6138905783248633,1.0,1.0,1.0,0.8391210743020263
5567,9276407219215151,True,1.0,1.0,0.7704135967016675,1.0,1.0,1.0,0.9043389986256948
5568,13fa82d6564e5bac,True,1.0,1.0,0.866361007280608,1.0,1.0,1.0,0.94431708636692
5569,78a46fe48bf15051,True,1.0,1.0,0.8393847476416852,1.0,1.0,1.0,0.9330769781840355
5570,c06d7badaabb5a9f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5571,3379515437535154,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5572,6eac1c0e2bbd57bb,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
5573,166b654c0db95953,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5574,f6ce545dcc975501,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5575,910c4dd3f1ec51b1,True,1.0,1.0,0.9571748887397423,1.0,1.0,1.0,0.9821562036415593
5576,41f3712a30b956e6,True,1.0,1.0,0.9533745436422246,1.0,1.0,1.0,0.9805727265175935
5577,302803d07e7059dc,True,1.0,1.0,0.9665838420375316,1.0,1.0,1.0,0.9860766008489715
5578,c344575de7545bbe,True,1.0,1.0,0.9569927912893954,1.0,1.0,1.0,0.9820803297039147
5579,8d8f5c8c6c29525c,True,1.0,1.0,0.7666379050864697,1.0,1.0,0.5,0.9027657937860291
5580,922b13fe723c505a,True,1.0,1.0,0.9831659167393351,1.0,1.0,1.0,0.9929857986413896
5581,38f4eed7d2cb5cc0,True,1.0,1.0,0.988836063155893,1.0,1.0,1.0,0.9953483596482888
5582,4e12d62c42575ac3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5583,85adece1f9d55cc6,True,1.0,1.0,0.8264593214060084,1.0,1.0,1.0,0.9276913839191702
5584,bb57439423df56c7,True,1.0,1.0,0.8157425190562049,1.0,1.0,1.0,0.923226049606752
5585,788ea82253cb559c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5586,e66d21ee45e65dac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5587,3c584e53042d5157,True,1.0,1.0,0.8877923535751033,1.0,1.0,1.0,0.9532468139896264
5588,e4174e91095b530b,True,1.0,1.0,0.8611654430902844,1.0,1.0,1.0,0.9421522679542852
5589,97b98a9d8e935607,True,1.0,1.0,0.8468402185950065,1.0,1.0,0.0,0.936183424414586
5590,d0672a5ab71d59fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5591,6e944f00e04c5f1c,True,1.0,1.0,0.9934513308353927,1.0,1.0,1.0,0.9972713878480803
5592,58a74755dc6a506a,True,1.0,1.0,0.9770568566682429,1.0,1.0,1.0,0.9904403569451011
5593,a64a3e4f2048576d,True,1.0,1.0,0.8646675111270782,1.0,1.0,1.0,0.9436114629696158
5594,4cdef6ce55a7542b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5595,458ab847ffa957e8,True,1.0,1.0,0.8290857443746695,1.0,1.0,1.0,0.9287857268227789
5596,2e7d8157798851f3,True,1.0,1.0,0.9186507214776557,1.0,1.0,1.0,0.9661044672823564
5597,f9cfac7b9f30506d,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
5598,5e092c66c1bf5f3b,True,1.0,1.0,0.9158431393471966,1.0,1.0,0.0,0.9649346413946652
5599,3b8cbe3ce6465e62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5600,631712394f5b5d72,True,1.0,1.0,0.72049219071798,1.0,1.0,1.0,0.8835384127991585
5601,601c3cce2a215275,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5602,79d36fbd8d115f06,True,1.0,1.0,0.7525140750472612,1.0,1.0,0.0,0.8968808646030255
5603,f57f56e799be599f,True,1.0,1.0,0.8623006039390995,1.0,1.0,1.0,0.9426252516412914
5604,b2def33d6adc50fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5605,df020b6bdc1b59c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5606,193b39b2ec4f53af,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5607,13fe271547945a97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5608,45935e0787fd5a31,True,1.0,1.0,0.973227899795154,1.0,1.0,1.0,0.9888449582479808
5609,1c2eb038a9ea5caa,True,1.0,1.0,0.6312336385515843,1.0,1.0,1.0,0.8463473493964934
5610,566bd5e6d09153e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5611,f91647b196dd5180,True,1.0,1.0,0.9608896005482319,1.0,1.0,1.0,0.98370400022843
5612,d7fdaa2d555c5272,True,1.0,1.0,0.9313267058537035,1.0,1.0,1.0,0.9713861274390432
5613,d6981f197dd555fd,True,1.0,1.0,0.7522784402805229,1.0,1.0,1.0,0.8967826834502178
5614,1fdff45f05055069,True,1.0,1.0,0.9215145485028226,1.0,1.0,1.0,0.9672977285428427
5615,cf1c7170df175256,True,1.0,1.0,0.9368195962142764,1.0,1.0,1.0,0.9736748317559485
5616,8b8ae78cc3685216,True,1.0,1.0,0.7134511581130513,1.0,1.0,1.0,0.8806046492137712
5617,9e4febcde4875181,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5618,43c65ce08ad6564e,True,1.0,1.0,0.913967981619177,1.0,1.0,0.0,0.9641533256746571
5619,2e5997dafce45eb2,True,1.0,1.0,0.7583944105318816,1.0,1.0,1.0,0.899331004388284
5620,84aade0568085ba5,True,1.0,1.0,0.9466039752751074,1.0,1.0,1.0,0.977751656364628
5621,30765e467f6c5947,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5622,a9f07bb60bd75461,True,1.0,1.0,0.8827690746332755,1.0,1.0,1.0,0.9511537810971982
5623,f99a74d444e651d3,True,1.0,1.0,0.816335083671584,1.0,1.0,1.0,0.9234729515298268
5624,795b989aef8a5b42,True,1.0,1.0,0.9597693237796076,1.0,1.0,1.0,0.9832372182415031
5625,a0eb6fa78dc2558f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5626,cc71f3639268516f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5627,06836a56443a572c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5628,a627522c77eb526c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5629,5487bbfde69354cb,True,1.0,1.0,0.9655995533220142,1.0,1.0,1.0,0.9856664805508393
5630,8317ed430d8e50c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5631,a3c54d0e80375911,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5632,9147a0ae2bf751c8,True,1.0,1.0,0.7807610694121735,1.0,1.0,1.0,0.9086504455884056
5633,bd4adf326a205d51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5634,19d546524016560f,True,1.0,1.0,0.7757514520063381,1.0,1.0,1.0,0.9065631050026409
5635,21e98ee0ac165e2c,True,1.0,1.0,0.9604796587971386,1.0,1.0,1.0,0.9835331911654744
5636,c5972dc8ab5c5f70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5637,0c931f9db55e5fcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5638,ba63a9cd4e3f5129,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5639,3402ab10c02a5e25,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5640,4ccda56c15a55d57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5641,dbadf83c8bc85324,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
5642,1975d15fde2955ff,True,1.0,1.0,0.6737921497770949,1.0,1.0,0.5,0.8640800624071229
5643,5009bb0ce61b5921,True,1.0,1.0,0.8493042439929109,1.0,1.0,1.0,0.9372101016637129
5644,71f883f1ec8f5e37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5645,1b3ae7a2d38d5c6c,True,1.0,1.0,0.686984103838763,1.0,1.0,1.0,0.8695767099328179
5646,80bc2d8487e552f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5647,9a1762340f11542c,True,1.0,1.0,0.9254570512941436,1.0,1.0,1.0,0.9689404380392265
5648,3fca9a087e505470,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5649,1a4d88c3ccc6586d,True,1.0,1.0,0.9129220655228277,1.0,1.0,1.0,0.9637175273011782
5650,8f1247f8436c5208,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5651,eda5fa80573953b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5652,5576401890e55a6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5653,084ce89976f1505e,True,1.0,1.0,0.8823682195694035,1.0,1.0,1.0,0.9509867581539181
5654,9695a17335715894,True,1.0,1.0,0.7907598313226073,1.0,1.0,1.0,0.9128165963844198
5655,64f47c2f2c7754cb,True,1.0,1.0,0.7200460715581696,1.0,1.0,0.5,0.883352529815904
5656,1a8da8e47d235dbe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5657,a03faf9254a55468,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5658,a43337e3cf725ea6,True,1.0,1.0,0.9915784724774132,1.0,1.0,1.0,0.9964910301989222
5659,58911c0c8e3f5906,True,1.0,1.0,0.8980443339686975,1.0,1.0,1.0,0.9575184724869573
5660,ef703bb40b9a516c,True,1.0,1.0,0.9730145843996133,1.0,1.0,1.0,0.9887560768331722
5661,fc529b3abdc65998,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5662,d6fb4629926d57db,True,1.0,1.0,0.9147162358895007,1.0,1.0,1.0,0.9644650982872919
5663,e0f8a20a76c25e20,True,1.0,1.0,0.888989514339355,1.0,1.0,1.0,0.9537456309747313
5664,7fbe5b01c5a9525c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5665,aee61beda170540c,True,1.0,1.0,0.9583095237076183,1.0,1.0,1.0,0.9826289682115076
5666,08c2b3b529de59d4,True,1.0,1.0,0.7948041508111456,1.0,1.0,1.0,0.9145017295046441
5667,1164ea5308cf5aae,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5668,7bce82e059a05030,True,1.0,1.0,0.8100735417668581,1.0,1.0,1.0,0.9208639757361908
5669,aea962fd9c025957,True,1.0,1.0,0.9349389257252171,1.0,1.0,1.0,0.9728912190521738
5670,fd30ed65f94d51b2,True,1.0,1.0,0.5918576841667426,1.0,1.0,1.0,0.8299407017361426
5671,f29d6171f46b551d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5672,402ec186b8ea545e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5673,0e7f7322726f5b86,True,1.0,1.0,0.886343947001213,1.0,1.0,1.0,0.9526433112505055
5674,2f260b8b9dee5b0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5675,0b9a48e2b0d351b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5676,a60f7352182a5e93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5677,6d2b59f78d995d9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5678,97e2daddecd557a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5679,38878741cbee5e88,True,1.0,1.0,0.9489456422593274,1.0,1.0,1.0,0.9787273509413864
5680,1803fa678ee652fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5681,2db824526e9458f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5682,dc472958283b57cc,True,1.0,1.0,0.9293645355070497,1.0,1.0,1.0,0.9705685564612706
5683,1afdce6720e45022,True,1.0,1.0,0.9665815320113545,1.0,1.0,1.0,0.9860756383380643
5684,ab51ae81c26b5f5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5685,e993f3cb1dd051df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5686,c9150b81da695ae9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5687,a4d55f73b8ad51b9,True,1.0,1.0,0.7598097084303904,1.0,1.0,1.0,0.8999207118459961
5688,c3987ea376cb5a69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5689,0fa4d1e0739659b4,True,1.0,1.0,0.671582904034425,1.0,1.0,1.0,0.8631595433476771
5690,29a13686ed375688,True,1.0,1.0,0.7592123214692658,1.0,1.0,1.0,0.899671800612194
5691,d5eca47b1fc25d20,True,1.0,1.0,0.892460008258949,1.0,1.0,1.0,0.9551916701078955
5692,55d6a50a401f52f7,True,1.0,1.0,0.8935710686578883,1.0,1.0,1.0,0.9556546119407868
5693,0436604d25145231,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5694,1b18327179f15a8f,True,1.0,1.0,0.8191000574745393,1.0,1.0,1.0,0.9246250239477248
5695,d16db4733f1e5524,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5696,e05f3bbcb266504c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5697,17de441a1185528d,True,1.0,1.0,0.6596885167184174,1.0,1.0,1.0,0.858203548632674
5698,d0fccf42f606569a,True,1.0,1.0,0.9339612339086292,1.0,1.0,0.5,0.972483847461929
5699,622867ce25805447,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5700,631115d8e54d58fc,True,1.0,1.0,0.951742207174282,1.0,1.0,1.0,0.9798925863226176
5701,54ed7e46291c5fcf,True,1.0,1.0,0.9623426528763663,1.0,1.0,1.0,0.984309438698486
5702,efbd7ea4d97c5cb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5703,c7b030a4025a5066,True,1.0,1.0,0.923084111007806,1.0,1.0,1.0,0.9679517129199192
5704,2f8e10ba1a8f5672,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5705,fcbe2ed045225b79,True,1.0,1.0,0.9272135259979135,1.0,1.0,0.0,0.9696723024991307
5706,330af4c06f715d2d,True,1.0,1.0,0.8616078710297241,1.0,1.0,1.0,0.9423366129290517
5707,0202782270ab5a62,True,1.0,1.0,0.9845184562279014,1.0,1.0,1.0,0.9935493567616257
5708,01c019a7360f5445,True,1.0,1.0,0.8987471744379645,1.0,1.0,1.0,0.9578113226824853
5709,b5e2d8766c6d51b2,True,1.0,1.0,0.9638561462692944,1.0,1.0,1.0,0.9849400609455393
5710,7be1e4f2c85e50a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5711,e54deddcc84150be,True,1.0,1.0,0.9026126180110923,1.0,1.0,1.0,0.9594219241712884
5712,234a85adedc75216,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5713,4757ef31c4975240,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5714,991972800a895109,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5715,34a2cb9790ae53f3,True,1.0,1.0,0.922137957051271,1.0,1.0,1.0,0.9675574821046963
5716,b899b71cf6c95ff2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5717,fba8aa5a1cb8583e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5718,d08754ee7c5c5949,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5719,70b89bff643e5ef0,True,1.0,1.0,0.9887661861197474,1.0,1.0,1.0,0.9953192442165614
5720,9940f912e66a5918,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5721,2f5ae1e4cf9d59fa,True,1.0,1.0,0.9002091602408274,1.0,1.0,1.0,0.9584204834336781
5722,f18efb3a137b529a,True,1.0,1.0,0.7866384928112006,1.0,1.0,1.0,0.9110993720046668
5723,dd443a8a8d805e57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5724,bb89143f371a53b5,True,1.0,1.0,0.8770655636002006,1.0,1.0,1.0,0.9487773181667501
5725,b0c4bad4c4fa5060,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5726,cb10eedc602a59ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5727,3e9b399280e250fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5728,8686e685b08a5c3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5729,5445d4283a475bf6,True,1.0,1.0,0.86241020035486,1.0,1.0,1.0,0.942670916814525
5730,574b305b50435885,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5731,2eb015a011ac5fa2,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5732,7276ff87d3c2557c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5733,406d4391f1205862,True,1.0,1.0,0.8735363833126915,1.0,1.0,1.0,0.9473068263802881
5734,4cfa7ad13dc952b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5735,45224683225b5617,True,1.0,1.0,0.7294513959425345,1.0,1.0,1.0,0.887271414976056
5736,2dbf2462b447576f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5737,056c6ca971b355b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5738,bd4dac2ccde55c08,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5739,879d4e4e0d2b5386,True,1.0,1.0,0.9712622801805655,1.0,1.0,1.0,0.9880259500752356
5740,93c82496dc8e59c5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5741,c73482934be65cec,True,1.0,1.0,0.595131434651742,1.0,1.0,1.0,0.8313047644382259
5742,a62a20e735805039,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5743,f49f94b388d8561d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5744,4e39c50ddb075303,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5745,20a6e330d8f1571b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5746,d57d041213c554d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5747,b691d77ef9ff5d5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5748,5c1b8e332d105b79,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5749,e0b7d625d3f55cd8,True,1.0,1.0,0.8584733108324955,1.0,1.0,1.0,0.9410305461802064
5750,f158576757e95c31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5751,a61b9afbe5d857b1,True,1.0,1.0,0.7713407714812979,1.0,1.0,1.0,0.9047253214505409
5752,87a5fd24e88d5e0a,True,1.0,1.0,0.9546874680921447,1.0,1.0,1.0,0.981119778371727
5753,315673fa4e595935,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5754,c1019bca7cd95123,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5755,57730912486a5853,True,1.0,1.0,0.8272796489809526,1.0,1.0,1.0,0.928033187075397
5756,82e565141eb55f88,True,1.0,1.0,0.9583287201192592,1.0,1.0,1.0,0.9826369667163579
5757,199bda2914215d57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5758,a4bc6340456351af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5759,7d9515c88f0254f4,True,1.0,1.0,0.9217613191162867,1.0,1.0,1.0,0.9674005496317862
5760,d258d4d9b2235df6,True,1.0,1.0,0.7143974324841552,1.0,1.0,1.0,0.8809989302017313
5761,80f6c94fed0c5519,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5762,10ae805f0be95c1f,True,1.0,1.0,0.8528058754570444,1.0,1.0,1.0,0.9386691147737686
5763,fccd90b794b15d6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5764,92106b8512315c03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5765,7b2758fa57ef54b7,True,1.0,1.0,0.8015430414928695,0.0,1.0,1.0,0.5006429339553623
5766,ff14af5a86c55674,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5767,8f5485a8338c5278,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5768,635495c0e2295c4d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
5769,4e3fb4e28014505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5770,b42b3012c31c5b03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5771,d360ce59cdc15efc,True,1.0,1.0,0.9226515313314766,1.0,1.0,1.0,0.9677714713881151
5772,9147938e42675685,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
5773,5fffee1a19495dc6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5774,4a25aaca58b85ea5,True,1.0,1.0,0.8247037740214461,1.0,1.0,1.0,0.9269599058422692
5775,e000d4f7fdfb5f6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5776,85f25c14e0125133,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5777,c423fa3a18fa5187,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5778,b894f0e8e2875363,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5779,b639f9aef8055d40,True,1.0,1.0,0.9216832794105086,1.0,1.0,0.5,0.967368033087712
5780,4d267b88562f52da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5781,1835975eaaf65843,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5782,d754cb22172b5b75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5783,18236bb0b875582d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5784,50708f973eec5e38,True,1.0,1.0,0.794619882569606,1.0,1.0,1.0,0.9144249510706691
5785,f4511c17c15a531f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5786,cdf8b694cdb75ac7,True,1.0,1.0,0.8966407551457127,0.0,1.0,1.0,0.5402669813107136
5787,46c94b5d7c89561c,True,1.0,1.0,0.8739755054531161,1.0,1.0,1.0,0.9474897939387983
5788,54ae4b189e79541b,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
5789,7d664c7260d45737,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5790,919fcdbcf46f58d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5791,8d5ac1ce6fb75faf,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5792,134221cd9f46577f,True,1.0,1.0,0.932597940666664,1.0,1.0,1.0,0.97191580861111
5793,4a6dd3df952b5703,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5794,b0a73894d5a75e59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5795,77b99279c5265bab,True,1.0,1.0,0.9305503879116479,1.0,1.0,1.0,0.9710626616298533
5796,ee69970ae6f85870,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5797,304be364cb4050ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5798,9678b0cccb565681,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5799,059912706b0758dc,True,1.0,1.0,0.9427305880739798,1.0,1.0,1.0,0.976137745030825
5800,ea492662cb205db2,True,1.0,1.0,0.9531011250865323,1.0,1.0,1.0,0.9804588021193884
5801,53ed75baf8ef5022,True,1.0,1.0,0.8428796718742855,1.0,1.0,1.0,0.9345331966142857
5802,9fe3ed9455355edb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5803,e62e904da0695956,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5804,dd414d3d7d5452f1,True,1.0,1.0,0.8294157876551236,1.0,1.0,1.0,0.9289232448563015
5805,d1cf48dea57f5d2a,True,1.0,1.0,0.9446599480759605,1.0,1.0,1.0,0.9769416450316503
5806,c45fc2b353c655af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5807,d224548a04525f2c,True,1.0,1.0,0.99775639380297,1.0,1.0,1.0,0.9990651640845708
5808,526a568a22795441,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5809,997fb38ac5d75864,True,1.0,1.0,0.7344020198639878,1.0,1.0,1.0,0.8893341749433282
5810,4b26762f1d5a509d,True,1.0,1.0,0.9437810902664058,1.0,1.0,1.0,0.9765754542776691
5811,a93fa981f60d50af,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5812,dd23e66ff660575e,True,1.0,1.0,0.793697819262906,1.0,1.0,1.0,0.9140407580262108
5813,2cd54836815b5fb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5814,782f0fff66145718,True,1.0,1.0,0.9973707414389047,1.0,1.0,1.0,0.9989044755995437
5815,03aa8a0576a25b63,True,1.0,1.0,0.914058921453028,1.0,1.0,1.0,0.964191217272095
5816,621a9591a97758b8,True,1.0,1.0,0.8683847345366464,1.0,1.0,1.0,0.9451603060569361
5817,49c2b08936335901,True,1.0,1.0,0.9717080460225005,1.0,1.0,1.0,0.9882116858427086
5818,6fb754e903985d44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5819,69a4cff1f35655ff,True,1.0,1.0,0.6109956478657802,1.0,1.0,1.0,0.8379148532774083
5820,76a494d09cd75446,True,1.0,1.0,0.9280968571975691,1.0,1.0,1.0,0.9700403571656538
5821,83158ad924fc506c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5822,3704fc999582536e,True,1.0,1.0,0.973244780297009,1.0,1.0,1.0,0.9888519917904204
5823,4f5e535c78385629,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5824,2653ecf542e259fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5825,38cce6a01e6753ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5826,6d540c863075575c,True,1.0,1.0,0.9063209628133921,1.0,1.0,1.0,0.9609670678389134
5827,8b6aa9462f5157b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5828,9a357640ddd453d2,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
5829,120e412f13585a21,True,1.0,1.0,0.9315675033521333,1.0,1.0,1.0,0.9714864597300555
5830,6157537c48ab553d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5831,fc1800501fa157a7,True,1.0,1.0,0.9455020953649471,1.0,1.0,1.0,0.9772925397353948
5832,22af89102e0650b7,True,1.0,1.0,0.959360481668184,1.0,1.0,1.0,0.9830668673617433
5833,83c7a6c3c0b15b36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5834,8c2841e7cecf5047,True,1.0,1.0,0.8992508422025287,1.0,1.0,1.0,0.9580211842510536
5835,f1849aa89eed53d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5836,367967cea49c5dda,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5837,66a924c7d02159cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5838,4b85f48b7172519f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5839,f7cef72b285555af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5840,602c93fe201356c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5841,27c1c1822dc75f7b,True,1.0,1.0,0.9119241753367032,1.0,1.0,1.0,0.9633017397236263
5842,44f758bf2bee53ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5843,00f49d71f0eb507b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5844,df92aab39a395584,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5845,ad3d0b30c78355d4,True,1.0,1.0,0.9978821481291372,1.0,1.0,1.0,0.9991175617204738
5846,03c2e332abb25034,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5847,33f04aa1460b5dc5,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
5848,97b1ea53fad65625,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5849,88f3df2443c55e59,True,1.0,1.0,0.728281377712046,1.0,1.0,1.0,0.8867839073800191
5850,74d0c56b12f25f92,True,1.0,1.0,0.7248442774702609,1.0,1.0,1.0,0.8853517822792755
5851,2380261642d25251,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5852,819d4bdcb0855118,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5853,a317560bc1215a39,True,1.0,1.0,0.9714511448319783,0.0,1.0,1.0,0.5714379770133243
5854,6c578cebcf47592b,True,1.0,1.0,0.9632126745926035,1.0,1.0,1.0,0.9846719477469182
5855,611145a947d95451,True,1.0,1.0,0.8879626502039297,1.0,1.0,1.0,0.953317770918304
5856,75d9973be85e50f0,True,1.0,1.0,0.7944150598805169,1.0,1.0,1.0,0.9143396082835488
5857,6a4e62fc55535e82,True,1.0,1.0,0.8958672995320024,1.0,1.0,1.0,0.9566113748050009
5858,d2cac33c80f45434,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5859,8cee2a96b57d58ba,True,1.0,1.0,0.9813193907169911,1.0,1.0,1.0,0.9922164127987463
5860,3bf40232476b591b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5861,1a928640315c5332,True,1.0,1.0,0.9398072256118792,1.0,1.0,1.0,0.9749196773382831
5862,ece3a3dc01cd53d2,True,1.0,1.0,0.7436435197558505,1.0,1.0,0.5,0.893184799898271
5863,da03ba74198a524b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5864,093362cabde15b52,True,1.0,1.0,0.8843235714734002,1.0,1.0,1.0,0.9518014881139166
5865,cdd00e6a0e4754e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5866,5568ad08c60d510f,True,1.0,1.0,0.9046541341353309,1.0,1.0,0.5,0.9602725558897213
5867,fe94da01811e53fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5868,ea1c363c888b59c7,True,1.0,1.0,0.9244971138049776,1.0,1.0,1.0,0.9685404640854074
5869,0b3774b9729455e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5870,667afe1f010351c5,True,1.0,1.0,0.6826992308675152,1.0,1.0,1.0,0.867791346194798
5871,3e11d77a9aca5bb7,True,1.0,1.0,0.9255693400057743,1.0,1.0,1.0,0.968987225002406
5872,f91ece9be7be56f6,True,1.0,1.0,0.8405085423777512,1.0,1.0,1.0,0.9335452259907298
5873,fde2ed45bca05510,True,1.0,1.0,0.8619360700761093,1.0,1.0,1.0,0.9424733625317122
5874,2fdb40cf92e75107,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5875,8a1eb240e9355b45,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5876,ddc5aacc5d785804,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5877,2a08c81705d755c7,True,1.0,1.0,0.9396762232994026,1.0,1.0,1.0,0.9748650930414179
5878,b74b5977823b527a,True,1.0,1.0,0.9888962120499977,1.0,1.0,1.0,0.995373421687499
5879,54511f27d12e5a58,True,1.0,1.0,0.9745446336165171,1.0,1.0,1.0,0.9893935973402156
5880,2b2484954fc85b54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5881,9a1d23e8ed1b5837,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
5882,d925879cb467504c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5883,82c913dd14e05a84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5884,fbd06f49da055ea8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5885,2541de938ff15eee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5886,f754138d3e3e5fd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5887,ebd299a3953a50ad,True,1.0,1.0,0.9591994886564711,1.0,1.0,1.0,0.9829997869401964
5888,98a1233e3db75a8a,True,1.0,1.0,0.980262776374803,1.0,1.0,1.0,0.9917761568228345
5889,04703c86cf5b5a20,True,1.0,1.0,0.9038563831710056,1.0,1.0,0.0,0.9599401596545857
5890,cd7575ed015c5678,True,1.0,1.0,0.9912645691144047,1.0,1.0,1.0,0.9963602371310021
5891,0b97850e408e5a95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5892,88c0bfe353235280,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
5893,1b88b298d405518e,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5894,642a177df62954ad,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5895,d2b3f402ba0f55c3,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5896,de22e3d2143f51f7,True,1.0,1.0,0.8018675956063555,1.0,1.0,1.0,0.9174448315026481
5897,89ad209b83755848,True,1.0,1.0,0.913603800017068,1.0,1.0,1.0,0.964001583340445
5898,2d88ea430674513d,True,1.0,1.0,0.8821412015379354,1.0,1.0,1.0,0.950892167307473
5899,6e7339e7dc70532a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5900,46cd5885206b5c6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5901,d68ae36caae15586,True,1.0,1.0,0.7636497117997924,1.0,1.0,1.0,0.9015207132499135
5902,2a5fea3ae25e5cdd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5903,c013f92386ab5921,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5904,2ccb0b6871c9515c,True,1.0,1.0,0.9583900112831232,1.0,1.0,1.0,0.9826625047013012
5905,9f461cae559d5e15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5906,1a5351601d8f52da,True,1.0,1.0,0.889398312472327,1.0,1.0,1.0,0.9539159635301363
5907,bdaa773585685d09,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5908,8d21608fa8c354f1,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
5909,09fc278e5d43564f,True,1.0,1.0,0.839123584034758,1.0,1.0,1.0,0.9329681600144825
5910,49d00c5507175e01,True,1.0,1.0,0.9115447022980483,1.0,1.0,1.0,0.9631436259575201
5911,92c38e520e515a8a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5912,c3907cc0d2ed5600,True,1.0,1.0,0.9512682416341149,1.0,1.0,1.0,0.9796951006808813
5913,efc87f8726645319,True,1.0,1.0,0.9801434488197895,1.0,1.0,1.0,0.9917264370082456
5914,f2033bf66332541b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5915,6782b9c3686f58f3,True,1.0,1.0,0.603013474340927,1.0,1.0,1.0,0.8345889476420529
5916,6bc3bf1ef6a85616,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5917,4d94decfbcd35ae6,True,1.0,1.0,0.9619791135844123,1.0,1.0,1.0,0.9841579639935052
5918,79551644e9715069,True,1.0,1.0,0.9902711519281328,1.0,1.0,1.0,0.9959463133033886
5919,75aa8f2b9b6250e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5920,c460ec097ed958a2,True,1.0,1.0,0.9973063204305845,1.0,1.0,1.0,0.9988776335127435
5921,f70c1fa8bbfc5d77,True,1.0,1.0,0.9690258246502764,0.0,1.0,1.0,0.5704274269376152
5922,f5e6e24328fd5e7c,True,1.0,1.0,0.8050286439649146,1.0,1.0,0.0,0.9187619349853811
5923,2a799223058c5ed7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5924,8cbfcb387ec85461,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5925,f93c0db62e075508,True,1.0,1.0,0.9973995657282619,1.0,1.0,1.0,0.9989164857201093
5926,e721852571e5573b,True,1.0,1.0,0.9510972249006031,1.0,1.0,1.0,0.9796238437085846
5927,eeafee3118a35987,True,1.0,1.0,0.7067565793822634,1.0,1.0,1.0,0.8778152414092765
5928,0c0044f312655c94,True,1.0,1.0,0.8993445932824226,1.0,1.0,1.0,0.9580602472010095
5929,9149c990800952c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5930,0e713cce7ce35df0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5931,5dea796da1ce5b02,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5932,1935e5d682ff5981,True,1.0,1.0,0.9143308484844799,1.0,1.0,1.0,0.9643045202018666
5933,df240e44ad0d5c3c,True,1.0,1.0,0.8074526175386275,1.0,1.0,1.0,0.9197719239744281
5934,a05ccb0dca555526,True,1.0,1.0,0.9859916012360885,1.0,1.0,1.0,0.9941631671817035
5935,5868a706ae7b5003,True,1.0,1.0,0.8837831719491146,1.0,1.0,1.0,0.9515763216454644
5936,2d6d2dd79ad75ea5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5937,063794d8842b5683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5938,1ecea4b911675b72,True,1.0,1.0,0.9910359754219505,1.0,1.0,1.0,0.9962649897591461
5939,a76f3192f58250c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5940,1424caab55de5db7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5941,5691c7c24fdd5e16,True,1.0,1.0,0.9757768565883728,1.0,1.0,1.0,0.9899070235784887
5942,e89ad5d8a66250f0,True,1.0,1.0,0.8458440267559232,1.0,1.0,1.0,0.9357683444816347
5943,75b0adddd02558ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5944,b60cd9b5f9a75b57,True,1.0,1.0,0.8894441999051748,1.0,1.0,1.0,0.9539350832938228
5945,1d372d9debb155cb,True,1.0,1.0,0.9929974056413471,1.0,1.0,1.0,0.9970822523505612
5946,0b714952ea0b5017,True,1.0,1.0,0.9554579915875804,1.0,1.0,1.0,0.9814408298281586
5947,a2cbf7c347a45c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5948,583e9cc4115258e4,True,1.0,1.0,0.8876477596117425,1.0,1.0,0.5,0.9531865665048928
5949,238955ab60075940,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5950,aef33fdade585ab3,True,1.0,1.0,0.9601453866556496,1.0,1.0,1.0,0.9833939111065207
5951,38f3b89b93ba5032,True,1.0,1.0,0.7548820030786031,1.0,1.0,1.0,0.8978675012827514
5952,beb963305ad75bb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5953,11c529f1623b5034,True,1.0,1.0,0.9485324493917995,1.0,1.0,1.0,0.9785551872465831
5954,0eb6987fdc9b5213,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5955,463d1cf17f915536,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5956,cdeb1bce85c45cb2,True,1.0,1.0,0.8504038947860825,1.0,1.0,1.0,0.937668289494201
5957,f860a73be2cd5fe5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5958,8b3bd35b8b945918,True,1.0,1.0,0.8178508105177479,1.0,1.0,1.0,0.9241045043823949
5959,d849d3813e3052d0,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
5960,f1f463892f3d5bb7,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5961,e074c5e6917e5f1d,True,1.0,1.0,0.9404562424512749,1.0,1.0,1.0,0.9751901010213645
5962,5cd75b90a44e5a65,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5963,b0bd81048c07524f,True,1.0,1.0,0.7294875873897328,1.0,1.0,0.5,0.8872864947457221
5964,e758a9ddb8a85469,True,1.0,1.0,0.9552906747766015,1.0,1.0,0.5,0.9813711144902507
5965,5f8eb8f944eb596c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5966,71674e79275f5abb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5967,f6038d685a4d55b4,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
5968,19a79abcf14059d2,True,1.0,1.0,0.8564837234895941,1.0,1.0,1.0,0.9402015514539975
5969,c9520de7084f5868,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5970,52d9d533ca4e5980,True,1.0,1.0,0.47122218168446905,1.0,1.0,1.0,0.7796759090351953
5971,3756dc24f9e65fd7,True,1.0,1.0,0.9348398220816513,1.0,1.0,1.0,0.9728499258673547
5972,a51fda3f10da5432,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5973,91d22882380a5e4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5974,3b7933b82dc65348,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5975,8fce05a181775f63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5976,2836705e16ba5691,True,1.0,1.0,0.9772742091442919,1.0,1.0,1.0,0.9905309204767883
5977,b91f8a685d7457c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5978,cc7a2b953265554a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
5979,efb0bd5e26305e5b,True,1.0,1.0,0.9054924065956672,1.0,1.0,1.0,0.9606218360815281
5980,f9720f622fd4511b,True,1.0,1.0,0.7194493113017226,1.0,1.0,1.0,0.8831038797090511
5981,fe810492129f57a8,True,1.0,1.0,0.5745886369510683,1.0,1.0,1.0,0.8227452653962785
5982,171e0bea742d52d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5983,10d9d6d0ad405b9d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5984,1bdfacbfcff75c27,True,1.0,1.0,0.8420067130023583,1.0,1.0,0.5,0.9341694637509826
5985,a30baeb5294658b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5986,8a8bf2275db85432,True,1.0,1.0,0.7047263987583584,1.0,1.0,1.0,0.8769693328159827
5987,cb1d400e9da85f43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5988,4b5846fcc3725b95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5989,7bd486db42e35b18,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5990,8e9d920cd8595185,True,1.0,1.0,0.9469437076401962,1.0,1.0,1.0,0.9778932115167484
5991,f1992f61c13e5998,True,1.0,1.0,0.9146180067627179,1.0,1.0,1.0,0.9644241694844657
5992,61c31afab34d5e94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5993,10193911d433540b,True,1.0,1.0,0.8706132345448883,1.0,1.0,1.0,0.9460888477270367
5994,2f6263adaf4f54c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5995,2d9d3d15e7f25716,True,1.0,1.0,0.971226006798897,1.0,1.0,1.0,0.9880108361662071
5996,8a92561fdd0750ad,True,1.0,1.0,0.8410881547211165,1.0,1.0,1.0,0.9337867311337985
5997,b219a12536715748,True,1.0,1.0,0.9142019370434843,1.0,1.0,1.0,0.9642508071014518
5998,e941bb5a630f58ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
5999,0c330f8c6d6658ee,True,1.0,1.0,0.9254102377441363,1.0,1.0,1.0,0.9689209323933902
6000,74c77891a7d45a15,True,1.0,1.0,0.8097444175829296,1.0,1.0,1.0,0.920726840659554
6001,75bb2e7612425d57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6002,563aa14962ba55f4,True,1.0,1.0,0.9186304050594044,1.0,1.0,1.0,0.9660960021080852
6003,e0a645315de658bc,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6004,db07a6d7eacd57d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6005,d49b986924cd5bed,True,1.0,1.0,0.9759943690571007,1.0,1.0,1.0,0.9899976537737919
6006,794b439e9922527b,True,1.0,1.0,0.807400946098817,1.0,1.0,1.0,0.9197503942078403
6007,2ba94c9278825a74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6008,8aa8e3e16c035d5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6009,4711d15a356a54e9,True,1.0,1.0,0.963068719649638,1.0,1.0,1.0,0.9846119665206826
6010,d618ac9cc53c573c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6011,6f790c3c333058b2,True,1.0,1.0,0.9082159851035334,1.0,1.0,1.0,0.9617566604598057
6012,b85f00b0919a5180,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
6013,24429c08a8375061,True,1.0,1.0,0.7697866438716536,1.0,1.0,1.0,0.9040777682798558
6014,7f2cd560a3c3528a,True,1.0,1.0,0.839463121566589,1.0,1.0,1.0,0.9331096339860787
6015,e4b5a2693d2d5a31,True,1.0,1.0,0.9639357225355024,1.0,1.0,1.0,0.984973217723126
6016,c54227acd96156e1,True,1.0,1.0,0.8784471230808252,1.0,1.0,1.0,0.9493529679503437
6017,d0afb786443a5659,True,1.0,1.0,0.8662452143629751,1.0,1.0,1.0,0.9442688393179063
6018,39147f08f4645365,True,1.0,1.0,0.8999239240343783,1.0,1.0,1.0,0.9583016350143243
6019,635d0bb58aa95282,True,1.0,1.0,0.4744582123125233,1.0,1.0,0.5,0.7810242551302181
6020,883b090e1bca577a,True,1.0,1.0,0.9853780205009708,1.0,1.0,1.0,0.9939075085420711
6021,99f3a7ec61305307,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6022,07064359a6215354,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6023,62053f814af95fce,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6024,313756e5fc655c0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6025,96f15b834684542e,True,1.0,1.0,0.8992183525284868,1.0,1.0,1.0,0.9580076468868696
6026,2c29f40d1a1d5b28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6027,95de48bebbb35484,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6028,55de917b2f545939,True,1.0,1.0,0.8988568167129586,1.0,1.0,1.0,0.9578570069637328
6029,a616a9583c735698,True,1.0,1.0,0.5169116866263644,1.0,1.0,1.0,0.7987132027609851
6030,83472e2adb545cd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6031,7021139b47cf5370,True,1.0,1.0,0.8962357618333018,1.0,1.0,1.0,0.9567649007638757
6032,d099441c0eb55204,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6033,809107982e485725,True,1.0,1.0,0.9192207206550453,1.0,1.0,1.0,0.9663419669396022
6034,29949ff80141506e,True,1.0,1.0,0.9618382032999393,1.0,1.0,1.0,0.9840992513749747
6035,113d448b6ea8555c,True,1.0,1.0,0.997649919732127,1.0,1.0,1.0,0.9990207998883863
6036,155c340aae355cd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6037,9164913b818a58b1,True,1.0,1.0,0.979676014183946,1.0,1.0,1.0,0.9915316725766442
6038,c28c7b29e80059d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6039,f36969fd00f15050,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6040,dd83ce8b0dec51d2,True,1.0,1.0,0.9374172407311053,1.0,1.0,1.0,0.9739238503046272
6041,a1f35d4460345de8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6042,afe83cb6c0ae5f67,True,1.0,1.0,0.9576693716180033,1.0,1.0,1.0,0.982362238174168
6043,212c67511de75043,True,1.0,1.0,0.9678040058020254,1.0,1.0,1.0,0.9865850024175106
6044,39cbed62434a528b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6045,1e037812f8d7530d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6046,ca7e845b9c19597c,True,1.0,1.0,0.7932070671288032,1.0,1.0,1.0,0.9138362779703346
6047,0802a51b0a1d512c,True,1.0,1.0,0.8065758648427487,1.0,1.0,1.0,0.9194066103511452
6048,b9a8107ff09d5961,True,1.0,1.0,0.800505118469517,1.0,1.0,1.0,0.9168771326956321
6049,f47841466d835000,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6050,61530f7ee9945c70,True,1.0,1.0,0.9680386930070466,1.0,1.0,1.0,0.986682788752936
6051,d61ff1ca160557e8,True,1.0,1.0,0.9905857453052747,1.0,1.0,1.0,0.9960773938771977
6052,607b63930d2855da,True,1.0,0.0,0.0,0.0,1.0,0.0,0.0
6053,16cd404f3eaa5cd0,True,1.0,1.0,0.9475305512571349,1.0,1.0,1.0,0.9781377296904729
6054,7ea67f197fe25ba7,True,1.0,1.0,0.7334228380643643,1.0,1.0,1.0,0.8889261825268185
6055,695cc61845975896,True,1.0,1.0,0.9933042259091555,1.0,1.0,1.0,0.9972100941288148
6056,8b9afa7045785acc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6057,ac2046c2652451fc,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
6058,72d842bc596b536b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6059,8848228852a65400,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6060,93ed1cf3d95a5dab,True,1.0,1.0,0.9710130448776491,1.0,1.0,1.0,0.9879221020323538
6061,410171a43ce453c2,True,1.0,1.0,0.9905531328412458,1.0,1.0,1.0,0.9960638053505191
6062,dbb9c9811b275fd8,True,1.0,1.0,0.8268238553607182,1.0,1.0,1.0,0.927843273066966
6063,9963c72e34ae5101,True,1.0,1.0,0.6290337802075738,1.0,1.0,1.0,0.8454307417531558
6064,2eac5afe2036526c,True,1.0,1.0,0.9754662878823201,1.0,1.0,1.0,0.9897776199509667
6065,49b32cb088ae53fe,True,1.0,1.0,0.9114614824170043,1.0,1.0,1.0,0.9631089510070852
6066,a8a34f54618050f6,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6067,b4d19eea031f50ac,True,1.0,1.0,0.8445152650064617,1.0,1.0,1.0,0.9352146937526924
6068,7df1cd3745675ca9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6069,e14f1ffbe6f856e8,True,1.0,1.0,0.6867822222298591,1.0,1.0,1.0,0.8694925925957747
6070,152679f2edce5c73,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6071,14618f22bb605676,True,1.0,1.0,0.8450992384877387,1.0,1.0,1.0,0.9354580160365579
6072,cd4e4564d732554e,True,1.0,1.0,0.7361758696216489,1.0,1.0,1.0,0.8900732790090204
6073,bddb70b4743352ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6074,83291306454c5e84,True,1.0,1.0,0.9762682360168149,1.0,1.0,1.0,0.9901117650070063
6075,afa0bb26045b5981,True,1.0,1.0,0.6387867024324564,1.0,1.0,1.0,0.8494944593468569
6076,f3b3336807f8590b,True,1.0,1.0,0.8975855826559814,1.0,1.0,1.0,0.9573273261066589
6077,901b2d48b2ce5bf1,True,1.0,1.0,0.9438362674805693,1.0,1.0,0.5,0.9765984447835705
6078,ebe1b48a47f356a4,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
6079,fd16b1d0d41352ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6080,3e0511dc69b85b75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6081,9114a3a480dd5466,True,1.0,1.0,0.7399924397860798,1.0,1.0,1.0,0.8916635165775332
6082,36be99da12575896,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6083,dee9cc93aed75630,True,1.0,1.0,0.9324212586932323,1.0,1.0,1.0,0.9718421911221801
6084,a36cdc9ebe595113,True,1.0,1.0,0.9489390083131574,1.0,1.0,1.0,0.9787245867971489
6085,03af0c992a5a5ffc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6086,b3f47592bf415aa3,True,1.0,1.0,0.8772865212755299,1.0,1.0,1.0,0.9488693838648041
6087,e03da8beb33a5e06,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6088,98c7a48dd75052ab,True,1.0,1.0,0.872412756927221,1.0,1.0,1.0,0.9468386487196754
6089,e6dae41a69575555,True,1.0,1.0,0.9955594764052763,1.0,1.0,1.0,0.9981497818355317
6090,2c5cbab120595d79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6091,0d857e82084e56be,True,1.0,1.0,0.7961075243342078,1.0,1.0,1.0,0.91504480180592
6092,7be8784c329456b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6093,d78ce77ffdf75554,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6094,5ee074d138be53d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6095,3f1682073dd950a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6096,54c95aa7df955414,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6097,4a1f69f3821e5ac5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6098,59ea5c8c067e57e7,True,1.0,1.0,0.9886733175741045,1.0,1.0,0.0,0.9952805489892101
6099,37ebe75f19b1549a,True,1.0,1.0,0.7613281753382456,1.0,1.0,1.0,0.9005534063909356
6100,56e1329f01d95164,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6101,eb3531cddadb57e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6102,206322cf0cf45186,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6103,f14a3d3672035597,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6104,82ef8b099fb55f0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6105,f205efb84def5cc8,True,1.0,1.0,0.8600039469959955,1.0,1.0,1.0,0.9416683112483314
6106,736e564340a8557f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6107,dc97241b7037592b,True,1.0,1.0,0.8457126813728473,1.0,1.0,1.0,0.9357136172386863
6108,a8db36bc378c599d,True,1.0,1.0,0.9942182072445693,1.0,1.0,1.0,0.9975909196852372
6109,6f8a5e89c0325aa8,True,1.0,1.0,0.8750505353529814,1.0,1.0,1.0,0.9479377230637422
6110,692bea45f3de5fd0,True,1.0,1.0,0.9590883925891054,1.0,1.0,1.0,0.9829534969121273
6111,4c1a6bbf7aaa5228,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6112,d8d4f191f3bc5f34,True,1.0,1.0,0.9911589091763492,1.0,1.0,1.0,0.9963162121568122
6113,fec541917e3f5029,True,1.0,1.0,0.8595279277798149,1.0,1.0,1.0,0.9414699699082562
6114,f2a8ed3f01f15ef3,True,1.0,1.0,0.634173008760212,1.0,1.0,1.0,0.8475720869834217
6115,667360ba7d595e46,True,1.0,1.0,0.7199113464388331,1.0,1.0,1.0,0.8832963943495139
6116,4be4c3659ea0575c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6117,f75560fb13f25476,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6118,bc8aad9d72385289,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6119,7abf60c1594953cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6120,a85f6afede71548f,True,1.0,1.0,0.8915176825904478,1.0,1.0,1.0,0.9547990344126865
6121,befdd4140e4252e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6122,3cf6bf2e7992584c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6123,c66027dcfef35daf,True,1.0,1.0,0.8950655350228883,1.0,1.0,1.0,0.9562773062595369
6124,02d9591fc6de53c8,True,1.0,1.0,0.9474351867125889,1.0,1.0,1.0,0.9780979944635787
6125,abdc7a57df4a56cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6126,cf696c3ba1995fd8,True,1.0,1.0,0.9948850653502288,0.0,1.0,0.5,0.5812021105625953
6127,d9c700e9e21b50ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6128,73872fdc28995ad6,True,1.0,1.0,0.8963686377087411,1.0,1.0,1.0,0.9568202657119755
6129,2030d3a5ed675084,True,1.0,1.0,0.9897793134336732,1.0,1.0,1.0,0.9957413805973637
6130,68b2ef4a0f9d505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6131,d2361c07df2f51c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6132,29af925fc44b5380,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6133,dd07f89bea6f5147,True,1.0,1.0,0.8678117908940475,1.0,1.0,1.0,0.9449215795391864
6134,891fe2fc30c95109,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6135,0613d88c01b453c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6136,9482776d16a6551d,True,1.0,1.0,0.6313312029463253,1.0,1.0,1.0,0.8463880012276356
6137,483faae37fd95b91,True,1.0,1.0,0.9199069666058605,1.0,1.0,1.0,0.9666279027524419
6138,e36f096910ed562a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6139,6dcd43697e01597d,True,1.0,1.0,0.938724232833261,1.0,1.0,1.0,0.9744684303471921
6140,46369836a9b654ee,True,1.0,1.0,0.9553442364253752,1.0,1.0,0.5,0.9813934318439065
6141,586c5b66ad8158ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6142,4dd9d92ade255f95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6143,7fcc4151553a50e8,True,1.0,1.0,0.9319207346663342,1.0,1.0,1.0,0.9716336394443058
6144,f424ee234e385b95,True,1.0,1.0,0.9006032164196527,1.0,1.0,0.0,0.9585846735081885
6145,0da8a13fb4855214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6146,82cd87ad4f1d5969,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6147,bf5be5d94ffa52f8,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
6148,7c30e0debf0c532b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6149,09a81436114951ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6150,38fb216f0cc35ecc,True,1.0,1.0,0.8809585119355993,1.0,1.0,1.0,0.9503993799731664
6151,f93a7b7a8fe95c6f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6152,c0e6ee59f6455107,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6153,c16f84d1251552af,True,1.0,1.0,0.9292995112615708,1.0,1.0,1.0,0.9705414630256545
6154,4dd1ab3a667b5074,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6155,44324a7aa04f5501,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6156,11650e6f32715f8f,True,1.0,1.0,0.9408961461428706,1.0,1.0,1.0,0.9753733942261961
6157,b86c171d4a9d51e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6158,d15124ba09f35a70,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6159,ab8af92e0bda5def,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6160,19227b35432f567e,True,1.0,1.0,0.839491116101819,1.0,1.0,1.0,0.9331212983757579
6161,9c8bbeb504c05892,True,1.0,1.0,0.9954827914157716,1.0,1.0,1.0,0.9981178297565715
6162,04f5b9e8203c5a92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6163,4d31d76919495557,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6164,77919997d5c352d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6165,1661876892b952e5,True,1.0,1.0,0.9625229452895108,0.0,1.0,1.0,0.5677178938706294
6166,f0135d40a8f05feb,True,1.0,1.0,0.89760945796246,1.0,1.0,1.0,0.957337274151025
6167,74277113f82c56f3,True,1.0,1.0,0.973433290395138,1.0,1.0,1.0,0.9889305376646408
6168,9690846adfb751cc,True,1.0,1.0,0.9996633310414578,1.0,1.0,0.5,0.9998597212672741
6169,2135b76284735f17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6170,454446c80b625c47,True,1.0,1.0,0.88577973903082,1.0,1.0,1.0,0.952408224596175
6171,ba62104a517e5a9b,True,1.0,1.0,0.8591001903947162,1.0,1.0,1.0,0.9412917459977984
6172,a31780d642695a21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6173,40ffdefe6d2f541a,True,1.0,1.0,0.9123341451752387,1.0,1.0,1.0,0.9634725604896829
6174,a567ea679ba056ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6175,ed2466a660ba5661,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6176,c10c52fd674f5277,True,1.0,1.0,0.8029789083353456,1.0,1.0,1.0,0.9179078784730607
6177,689abfdd66235378,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6178,f419cea88ed9500b,True,1.0,1.0,0.9463176406445958,1.0,1.0,0.0,0.9776323502685816
6179,559c83269c035643,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6180,3a2875c07f035d2d,True,1.0,1.0,0.959670472947108,1.0,1.0,1.0,0.9831960303946282
6181,340f9f95b1e459ab,True,1.0,1.0,0.7583414234201895,1.0,1.0,1.0,0.899308926425079
6182,8364af67153a5193,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6183,77160cf8a6b8581d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6184,daea2a5f018858f6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6185,096d823b664e5972,True,1.0,1.0,0.9981829552060908,1.0,1.0,1.0,0.9992428980025378
6186,c0941949acdb5ebc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6187,a780d35138495c38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6188,f631a836a63855e0,True,1.0,1.0,0.8165166347115965,1.0,1.0,1.0,0.9235485977964984
6189,072471bece365f16,True,1.0,1.0,0.9228400244527402,1.0,1.0,1.0,0.9678500101886417
6190,583113c5db20565d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6191,6aa26df6c6d052cb,True,1.0,1.0,0.7236129774060522,1.0,1.0,1.0,0.8848387405858551
6192,785b0e9d5d505db4,True,1.0,1.0,0.9156932318702479,1.0,1.0,1.0,0.9648721799459367
6193,86c622a3ec1255ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6194,90831b78d185503a,True,1.0,1.0,0.9614932564143883,1.0,1.0,1.0,0.9839555235059952
6195,b8deacee10515f02,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6196,b5d5d15093af5638,True,1.0,1.0,0.969909783029109,1.0,1.0,1.0,0.9874624095954622
6197,9bc3ee11944a5bef,True,1.0,1.0,0.927334691308216,1.0,1.0,1.0,0.9697227880450899
6198,d8af5ee176db5d89,True,1.0,1.0,0.6611287884646114,1.0,1.0,1.0,0.8588036618602547
6199,2b04c510144e5545,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6200,8f5b6181d28e5d4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6201,713c5a168c2452dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6202,b3b8544db9025d6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6203,82ba424ca77e5a4a,True,1.0,1.0,0.9970212261043738,1.0,1.0,0.0,0.9987588442101557
6204,5a0af6d9e7a45c95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6205,eb3dc7204bd55d17,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6206,05741acd510e52f7,True,1.0,1.0,0.9867173120265628,1.0,1.0,1.0,0.9944655466777345
6207,b669576d14655afc,True,1.0,1.0,0.9053196418764256,1.0,1.0,1.0,0.960549850781844
6208,4201a91014c852a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6209,efc8eef1e7b551d9,True,1.0,1.0,0.7715812352613349,1.0,1.0,1.0,0.9048255146922228
6210,d2e124f077ee53cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6211,f1cc8f05115d5db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6212,60a317c40ae656c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6213,0146e76ccdba5d9d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6214,f2dd261c41755967,True,1.0,1.0,0.9810990720367636,1.0,1.0,1.0,0.9921246133486514
6215,c61fe0459c4451ef,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6216,0b81fee06b6156d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6217,14128c4b87b15777,True,1.0,1.0,0.6759234123995377,1.0,1.0,1.0,0.8649680884998073
6218,38ecbc57db7e561c,True,1.0,1.0,0.7448907534895461,1.0,1.0,1.0,0.8937044806206442
6219,11cad3355c7b55dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6220,0d74b112df715917,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6221,16a1dfd2dcae512b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6222,893455c02e16508b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6223,345fc96fdf4c572b,True,1.0,1.0,0.8286760131624015,1.0,1.0,1.0,0.928615005484334
6224,60e8f2447c205324,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6225,e9bb1dab462252e9,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6226,36650ce9087150de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6227,af335d636f4c516e,True,1.0,1.0,0.9439409751556055,1.0,1.0,1.0,0.9766420729815023
6228,91e06c22962d53bb,True,1.0,1.0,0.88583721678258,1.0,1.0,1.0,0.9524321736594082
6229,a62cc53f0187532a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6230,19b1cc462216591a,True,1.0,1.0,0.8800021637747916,1.0,1.0,1.0,0.9500009015728299
6231,84d10a502c1b5a74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6232,9972c06c954b5770,True,1.0,1.0,0.9428665863981301,1.0,1.0,0.0,0.9761944109992209
6233,f14e7ed78b5d55b4,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6234,864977c14b9754eb,True,1.0,1.0,0.9407538251405937,1.0,1.0,1.0,0.9753140938085808
6235,3038555c47555d08,True,1.0,1.0,0.9430337050128372,1.0,1.0,1.0,0.9762640437553488
6236,59db265fc4cf5a41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6237,2f191795b29f52b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6238,e90b4ad6e7905adf,True,1.0,1.0,0.9988664632850507,1.0,1.0,1.0,0.9995276930354379
6239,cfa1a5ff80355988,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6240,89ae8d041c145f8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6241,988cf241460c557e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6242,7a6d3719323a5188,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6243,fb2ff1ed5e1b529f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6244,346e3a62c61e50df,True,1.0,1.0,0.9609621172806369,1.0,1.0,1.0,0.9837342155335987
6245,5594163f2d8751f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6246,78f8d55c59105b7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6247,e6ff5e16c5f25533,True,1.0,1.0,0.9185591879990578,1.0,1.0,0.0,0.9660663283329408
6248,2ead0bb5e6705b4a,True,1.0,1.0,0.9763566191117169,1.0,1.0,1.0,0.9901485912965488
6249,e8dd949cee3c5f30,True,1.0,1.0,0.8540861217733204,1.0,1.0,1.0,0.9392025507388836
6250,5ea2a4ecc18752fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6251,1fb997ffe1de58f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6252,e77441c822075f1b,True,1.0,1.0,0.8745711069722009,1.0,1.0,1.0,0.947737961238417
6253,4a839f2910c150c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6254,aa41c7c6037e5950,True,1.0,1.0,0.7025223093979011,1.0,1.0,1.0,0.8760509622491255
6255,48762908e4705b55,True,1.0,1.0,0.9483077487341451,1.0,1.0,1.0,0.9784615619725604
6256,9fa75f1d5863570b,True,1.0,1.0,0.9272594276610918,1.0,1.0,1.0,0.9696914281921215
6257,764bbbaf51f85bd8,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
6258,2ee44628526e524c,True,1.0,1.0,0.8668908683822404,1.0,1.0,1.0,0.9445378618259334
6259,a1e689b17ca65053,True,1.0,1.0,0.7679127972272156,1.0,1.0,1.0,0.9032969988446732
6260,5bfd2094e1ed528c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6261,0558c7a64ef157b1,True,1.0,1.0,0.9309117313148966,1.0,1.0,1.0,0.9712132213812069
6262,d0d1b5bd3b83551d,True,1.0,1.0,0.5839569666829418,1.0,1.0,1.0,0.8266487361178925
6263,919ee41f5fa65358,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6264,a7b8ffecd36e5dbc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6265,1f90968aaeb55128,True,1.0,1.0,0.8717752907864522,1.0,1.0,1.0,0.9465730378276884
6266,3fdefe546f3159fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6267,9a22009eaa1250fe,True,1.0,1.0,0.932491037292556,1.0,1.0,1.0,0.971871265538565
6268,cd8713b912495b6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6269,7135ce0e5eea5907,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6270,3dfa374651035868,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6271,d9eeceb896445e10,True,1.0,1.0,0.9753964520654683,1.0,1.0,1.0,0.9897485216939451
6272,5c4f8e6a644258d3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6273,7686d88b5ae4513e,True,1.0,1.0,0.9427499277843682,1.0,1.0,1.0,0.9761458032434867
6274,c3d78ec633fa57be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6275,8db638d42ddc59f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6276,42e65d558a9c5813,True,1.0,1.0,0.8768929654369605,1.0,1.0,1.0,0.9487054022654003
6277,b27bfe84cc545daa,True,1.0,1.0,0.9322389069967978,1.0,1.0,1.0,0.9717662112486657
6278,76cf7bb2e9625482,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6279,34048f1ce51452d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6280,8e7cc5d34d415b43,True,1.0,1.0,0.6914375569642163,1.0,1.0,1.0,0.8714323154017567
6281,3ae3cf56296b5861,True,1.0,1.0,0.9039414121921506,1.0,1.0,1.0,0.9599755884133961
6282,789c2205e7865e94,True,1.0,1.0,0.9555796618549123,1.0,1.0,1.0,0.9814915257728801
6283,d3d9e16508ae5756,True,1.0,1.0,0.9385349422770181,1.0,1.0,1.0,0.9743895592820909
6284,bd06d301fe645a28,True,1.0,1.0,0.6992481164822784,1.0,1.0,1.0,0.8746867152009493
6285,cdda15bd879d5a30,True,1.0,1.0,0.6957247091996478,1.0,1.0,1.0,0.8732186288331866
6286,17ea7a2cc29957fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6287,d3102c58562a5689,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6288,79bdb6b499245d65,True,1.0,1.0,0.9665875481319216,1.0,1.0,1.0,0.9860781450549673
6289,866e7ca97d3c5548,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6290,4ac7a80ebf915458,True,1.0,1.0,0.9074727491790133,1.0,1.0,1.0,0.961446978824589
6291,0ce170237acd51c2,True,1.0,1.0,0.9912095114723014,1.0,1.0,1.0,0.9963372964467924
6292,ae472d675a965aca,True,1.0,1.0,0.9081087445983917,1.0,1.0,0.5,0.9617119769159966
6293,8eca6838e7c75493,True,1.0,1.0,0.753080187775569,1.0,1.0,1.0,0.8971167449064871
6294,679c8386480d5023,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6295,9f1d535f158c5758,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6296,e7295df63d0751d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6297,06f604b0d4835371,True,1.0,1.0,0.9885225100154615,1.0,1.0,1.0,0.9952177125064422
6298,505e82147a375933,True,1.0,1.0,0.9272186842462085,1.0,1.0,1.0,0.9696744517692535
6299,c968e1d258265a2b,True,1.0,1.0,0.9267293623958164,1.0,1.0,1.0,0.9694705676649235
6300,5ddaadb992ef5c1f,True,1.0,1.0,0.9451387171337666,1.0,1.0,1.0,0.9771411321390694
6301,4ae996307c6d5733,True,1.0,1.0,0.7959330252406634,1.0,1.0,1.0,0.9149720938502764
6302,241098fe619c5de0,True,1.0,1.0,0.9435842557513956,1.0,1.0,1.0,0.9764934398964149
6303,d9953ee7b30f5ac3,True,1.0,1.0,0.8518006746865987,1.0,1.0,1.0,0.9382502811194161
6304,215c38293c335e25,True,1.0,1.0,0.9097366265029292,1.0,1.0,1.0,0.9623902610428873
6305,7ccf4b40faff5ac4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6306,b8d4a8d9b16859d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6307,134651c94f73576f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6308,dfb58c90fd2e52fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6309,0f6aef2cc48d5621,True,1.0,1.0,0.9079933950623992,1.0,1.0,1.0,0.961663914609333
6310,3d6cbc2a95885eef,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6311,ecaca52a9b295117,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6312,1be3fd906c435f85,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6313,6fbdacdf660253b6,True,1.0,1.0,0.8556368788716505,1.0,1.0,1.0,0.9398486995298544
6314,6bb854e8312e5c30,True,1.0,1.0,0.8807755353394185,1.0,1.0,1.0,0.9503231397247577
6315,742456f4f1c65425,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6316,7607a0bd144e53b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6317,22343d7492d158bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6318,612903ce91a2507c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6319,ab2d918fa2e2543d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6320,7316c116f05d57a5,True,1.0,1.0,0.975238108142172,1.0,1.0,1.0,0.9896825450592384
6321,e3ee2f8d1057557d,True,1.0,1.0,0.9230260085663917,1.0,1.0,1.0,0.9679275035693299
6322,c7979a062bff5710,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6323,d7708962e5cc554f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6324,e69be869445455c7,True,1.0,1.0,0.9242692923269324,1.0,1.0,1.0,0.9684455384695552
6325,8b0d50e645eb5ac7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6326,e56f85ee56395a99,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6327,78c1a7b545cf5592,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6328,5c786c10eb7f57da,True,1.0,1.0,0.9296297187448647,1.0,1.0,1.0,0.9706790494770269
6329,5f4945f6b9b45024,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6330,fff973197a795e6a,True,1.0,1.0,0.841773876029712,1.0,1.0,1.0,0.9340724483457133
6331,37b96c1d86665204,True,1.0,1.0,0.7290694312511554,1.0,1.0,1.0,0.8871122630213147
6332,40dcc0a979075ffd,True,1.0,1.0,0.6505646237028541,1.0,1.0,1.0,0.8544019265428558
6333,917f7087f2665add,True,1.0,1.0,0.8958839559241585,1.0,1.0,1.0,0.9566183149683994
6334,5474ade2411457f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6335,3c303aa231e65a53,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6336,958677976f9c5b0a,True,1.0,1.0,0.6488639904031306,1.0,1.0,1.0,0.8536933293346377
6337,cbbc4cdfaf2e5106,True,1.0,1.0,0.9595329849749413,1.0,1.0,1.0,0.9831387437395588
6338,21c961133b0c52d5,True,1.0,1.0,0.8174181441204192,1.0,1.0,1.0,0.9239242267168413
6339,cc7d3c360c345a4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6340,582ac6cc2a1758a3,True,1.0,1.0,0.8845945192674706,1.0,1.0,1.0,0.9519143830281127
6341,a0d88b07304b5398,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6342,01329f4a29285dfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6343,62667ead92a35fbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6344,b094018eef175a6b,True,1.0,1.0,0.7630914550797105,1.0,1.0,1.0,0.9012881062832127
6345,2ec759b29e0155b5,True,1.0,1.0,0.6902467749890405,1.0,1.0,1.0,0.8709361562454335
6346,1c078ca2e3625bb0,True,1.0,1.0,0.9726256229081695,1.0,1.0,1.0,0.9885940095450706
6347,71e2924dcf525bc7,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6348,aa10437e9b425118,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6349,7b3ba1d953a15802,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6350,c76dce931d555c6a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6351,0221ed2a1c495f23,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6352,a312f24a197d530c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6353,380ae43ebd795e88,True,1.0,1.0,0.8686400157082824,1.0,1.0,1.0,0.9452666732117843
6354,6b52f2b62f215cb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6355,8fc0b7212263588f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6356,277cdfc9479e52c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6357,660451aead9653b7,True,1.0,1.0,0.8589115779760171,1.0,1.0,1.0,0.9412131574900071
6358,094551eaba7351f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6359,1371cce68aa95a4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6360,90dbd48d165958cc,True,1.0,1.0,0.8895282541861371,1.0,1.0,0.0,0.9539701059108904
6361,05c6edc5f05c5932,True,1.0,1.0,0.9152261296802722,1.0,1.0,1.0,0.9646775540334467
6362,589c06909f1c5c27,True,1.0,1.0,0.8521954323411831,1.0,1.0,1.0,0.938414763475493
6363,29213c31b5895c5f,True,1.0,1.0,0.9520324457235537,1.0,1.0,1.0,0.9800135190514808
6364,3c90de2a12a558b2,True,1.0,1.0,0.7293962897365559,1.0,1.0,1.0,0.8872484540568983
6365,70f72122f1605fa1,True,1.0,1.0,0.7261294470803406,1.0,1.0,1.0,0.8858872696168086
6366,96fd45b48c8b5e18,True,1.0,1.0,0.6589975654701403,1.0,1.0,1.0,0.8579156522792252
6367,e132b016eee85b16,True,1.0,1.0,0.9721163824130188,1.0,1.0,1.0,0.9883818260054245
6368,6cb33358dfbc5a84,True,1.0,1.0,0.8299157470857056,1.0,1.0,1.0,0.9291315612857106
6369,7580af9b56085218,True,1.0,1.0,0.916909914717194,1.0,1.0,1.0,0.9653791311321642
6370,9d74f6f9b0a25c90,True,1.0,1.0,0.9292505061493672,1.0,1.0,1.0,0.970521044228903
6371,1c8ca8c10d1a5757,True,1.0,1.0,0.900784771615649,1.0,1.0,1.0,0.9586603215065205
6372,086e4501de295946,True,1.0,1.0,0.9720024373203594,1.0,1.0,1.0,0.988334348883483
6373,4f2041f942aa5630,True,1.0,1.0,0.5568954815718173,1.0,1.0,1.0,0.8153731173215905
6374,facc11b0d1075018,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6375,6012a63b7a3b52c7,True,1.0,1.0,0.9667704225526245,1.0,1.0,1.0,0.9861543427302601
6376,6fd56fa51891517e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6377,cf9a762e8aaa55b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6378,55790fb5a5e853d0,True,1.0,1.0,0.9598925048648473,1.0,1.0,1.0,0.9832885436936865
6379,9f521d00c3ef55b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6380,52d6d6f0e4305a44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6381,7b13f467f23c5a2b,True,1.0,1.0,0.9054806259268419,1.0,1.0,1.0,0.9606169274695174
6382,57f2781030b25387,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6383,1e4f2f231ac0540e,True,1.0,1.0,0.8678960543066738,1.0,1.0,1.0,0.9449566892944473
6384,d5039871a3fb5b04,True,1.0,1.0,0.8694182329037897,1.0,1.0,1.0,0.945590930376579
6385,1fc3acd944ba540e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6386,9d1d720d0e2e511e,True,1.0,1.0,0.9673563406858814,1.0,1.0,1.0,0.986398475285784
6387,f8bec974b86952e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6388,08dfae1bbef35bdc,True,1.0,1.0,0.8816165149467212,1.0,1.0,1.0,0.9506735478944671
6389,8de4253bc36f54df,True,1.0,1.0,0.8837009918706071,1.0,1.0,0.5,0.9515420799460864
6390,2f1f5a4351e15458,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6391,16dbc607f5f75479,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6392,52a4ade5aede53d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6393,ab7d0c4a928e5ec9,True,1.0,1.0,0.996101705151426,1.0,1.0,1.0,0.9983757104797609
6394,36383c82194a543d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6395,7edc6539f71a5a79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6396,ae50b115259f5a24,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6397,8857612d0dad5e95,True,1.0,1.0,0.7350023684451749,1.0,1.0,1.0,0.8895843201854895
6398,e001c497823c5154,True,1.0,1.0,0.9148193261583405,1.0,1.0,1.0,0.9645080525659752
6399,d34d0398de585e6c,True,1.0,1.0,0.7113267432498207,1.0,1.0,1.0,0.8797194763540919
6400,b821203c112455cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6401,11d4b52fb458559f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6402,d4358e3962b758ce,True,1.0,1.0,0.8966221660770416,1.0,1.0,1.0,0.9569259025321006
6403,09d33cf8b87c5ae3,True,1.0,1.0,0.6100948541786193,1.0,1.0,1.0,0.8375395225744248
6404,da36c99454f65715,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6405,653ebb370df45ca5,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6406,daf38cecd5045cf6,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
6407,c848c9ccc6e55adf,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6408,a7ce8d99f16150ac,True,1.0,1.0,0.9596884884589769,1.0,1.0,1.0,0.9832035368579071
6409,ce19d75d9b55589d,True,1.0,1.0,0.8976008820384587,1.0,1.0,1.0,0.9573337008493578
6410,01fea9c4f9f45634,True,1.0,1.0,0.9126132693182221,1.0,1.0,1.0,0.9635888622159259
6411,8993f8b000855b17,True,1.0,1.0,0.9900957708946037,1.0,1.0,1.0,0.9958732378727516
6412,b7598f311c365e95,True,1.0,1.0,0.8502810694079126,1.0,1.0,1.0,0.9376171122532969
6413,6fee6df4d64b5d9d,True,1.0,1.0,0.9371487544374265,1.0,1.0,1.0,0.9738119810155944
6414,ddd3fc0cf919567b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6415,a8c4188597da52a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6416,1fc2b1630a0e5c53,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6417,542d8c3b05145bbe,True,1.0,1.0,0.6691272371350534,1.0,1.0,1.0,0.8621363488062723
6418,d7350c01eab55ed0,True,1.0,1.0,0.9618968088764753,1.0,1.0,1.0,0.984123670365198
6419,aed9613a27115d52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6420,baf1301534ea54d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6421,4de72cf1449b51c8,True,1.0,1.0,0.9113184521276579,1.0,1.0,1.0,0.9630493550531908
6422,d01e896e6c325436,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6423,f1ae86b9b6a75893,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6424,3ef30aa787de56fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6425,b72ed3ae0ad551a8,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6426,fc7b8441f81b5296,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6427,1d3dfbbe8a0a54f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6428,dfa4c26313d45198,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6429,360670b878f45284,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6430,5e89299dadf05ad1,True,1.0,1.0,0.5431022460560538,1.0,1.0,0.5,0.8096259358566891
6431,c7c9121707745be3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6432,19a52017c000548c,True,1.0,1.0,0.9242402098116448,1.0,1.0,1.0,0.9684334207548521
6433,480f8beca45f53cd,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6434,f1def9ef86125c39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6435,e1209ca7050c5033,True,1.0,1.0,0.8296701563059021,1.0,1.0,1.0,0.9290292317941259
6436,6b258d7ddf7d53f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6437,e149babe2348549e,True,1.0,1.0,0.7842658324484878,1.0,1.0,1.0,0.9101107635202034
6438,60021a9f6c585c16,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6439,cde9cee2c4f55145,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6440,eb72736f2edf5380,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6441,fb2402a506065225,True,1.0,1.0,0.9300794625199084,1.0,1.0,0.0,0.9708664427166284
6442,9c1e4098a32a5432,True,1.0,1.0,0.8332665313884239,1.0,1.0,1.0,0.9305277214118433
6443,f99992756cbb5adb,True,1.0,1.0,0.9301671099148995,1.0,1.0,1.0,0.9709029624645416
6444,ec3969afeb945ddb,True,1.0,1.0,0.95186036995954,1.0,1.0,1.0,0.9799418208164751
6445,69616d6f715256dc,True,1.0,1.0,0.8325078177641086,1.0,1.0,1.0,0.9302115907350453
6446,baf0c6e99bec57db,True,1.0,1.0,0.9617634290009053,1.0,1.0,1.0,0.9840680954170438
6447,abe1ac610c3d5b82,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6448,72a9c8aa9d1a580c,True,1.0,1.0,0.9342344157642287,1.0,1.0,1.0,0.9725976732350953
6449,8d4601efa6b6581e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6450,d93832e29afa5f8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6451,93e2a76b34b559fc,True,1.0,1.0,0.9211125222090976,1.0,1.0,1.0,0.967130217587124
6452,dc3b040ef45c5094,True,1.0,1.0,0.9756494451719664,1.0,1.0,1.0,0.9898539354883193
6453,10db4b6fe64b5c10,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6454,efe7a294e40e5508,True,1.0,1.0,0.9196834401862545,1.0,1.0,1.0,0.9665347667442727
6455,92427e4a55475ba6,True,1.0,1.0,0.7505755592168857,1.0,1.0,1.0,0.8960731496737023
6456,f42bdbb0a30c5854,True,1.0,1.0,0.9835077094277436,1.0,1.0,1.0,0.9931282122615599
6457,df36523fdaeb5882,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6458,3e8e85cf14c65da8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6459,21b0b3ef9d2e59ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6460,d94a8579682651b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6461,8580d0bf545b5261,True,1.0,1.0,0.9948841013678796,1.0,1.0,1.0,0.9978683755699498
6462,440364f63ee95043,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6463,6e983b745cb9535b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6464,e9cb16355c1f5d9b,True,1.0,1.0,0.795099850419494,1.0,1.0,1.0,0.9146249376747893
6465,0dd9b379a2e3595f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6466,a55fa060a119508b,True,1.0,1.0,0.9187789447648654,1.0,1.0,1.0,0.9661578936520273
6467,fb42b4cbf6b95b6c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6468,56587c89d25856b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6469,c81f2105e14758ea,True,1.0,1.0,0.9316146571262516,1.0,1.0,1.0,0.9715061071359381
6470,5aae47691f185a21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6471,f55f99174afa5d7e,True,1.0,1.0,0.9996235706015958,1.0,1.0,1.0,0.9998431544173316
6472,c77bcde9378b551c,True,1.0,1.0,0.97761443749733,1.0,1.0,0.5,0.9906726822905542
6473,a612f42e6f9d592e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6474,4ed3817e66d85c10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6475,7f2934ac111854f5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6476,a0024513b78656f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6477,1cff7a7ece6851c4,True,1.0,1.0,0.7446359018238844,0.0,1.0,1.0,0.47693162575995185
6478,6162cfa976a1521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6479,9bebc9f8507c5cf4,True,1.0,1.0,0.9689754267294374,1.0,1.0,1.0,0.987073094470599
6480,87b468bcdad158c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6481,7cbf7bab041151e1,True,1.0,1.0,0.9299788566240864,1.0,1.0,1.0,0.9708245235933693
6482,58ba738c8dd15d55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6483,d12fdbd7f3265051,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6484,a4f2f32aa59f53b9,True,1.0,1.0,0.907658131025667,1.0,1.0,1.0,0.9615242212606946
6485,0735d8974394552b,True,1.0,1.0,0.9644328056624982,1.0,1.0,1.0,0.9851803356927076
6486,bef3d5467aca5f04,True,1.0,1.0,0.8636529985967712,1.0,1.0,1.0,0.9431887494153214
6487,52c77cea68eb5afc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6488,15cd405711fa54f8,True,1.0,1.0,0.9114020907615131,1.0,1.0,1.0,0.9630842044839638
6489,392a50db492b536e,True,1.0,1.0,0.6333761402488057,1.0,1.0,1.0,0.8472400584370025
6490,a075b9f46b7b5831,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6491,0027991369e05ab2,True,1.0,1.0,0.9613856567822034,1.0,1.0,1.0,0.983910690325918
6492,8eefb96f7e5f598e,True,1.0,1.0,0.8880805266872475,1.0,1.0,1.0,0.9533668861196865
6493,5f2fff93dc3356d6,True,1.0,1.0,0.9233537628682903,1.0,1.0,1.0,0.9680640678617877
6494,2f2caab982ad5739,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6495,9a38ba16ae8d57be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6496,563fd35940785c61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6497,6618e0dc30c95169,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6498,d792515ce4b257a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6499,b2ec50201ac25ada,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6500,ae878998fecb50a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6501,011376b151f2526c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6502,ba02d873678c5cf9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6503,a9fb1181686753ec,True,1.0,1.0,0.8426928041338615,1.0,1.0,1.0,0.9344553350557755
6504,76473ec469ed5a65,True,1.0,1.0,0.9378800714621781,1.0,1.0,1.0,0.9741166964425743
6505,7730f64417df5d47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6506,5c5e0e2c9d225b98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6507,8ed81a3cabde5dcf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6508,bf4fdfa51e215217,True,1.0,1.0,0.9854117911774805,1.0,1.0,0.0,0.9939215796572834
6509,1a0ce53e0a4755e5,True,1.0,1.0,0.8854826060692734,1.0,1.0,1.0,0.9522844191955305
6510,aab44cff9f3552b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6511,18c781197c445d64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6512,118fa9fa499e5670,True,1.0,1.0,0.8822697641901316,1.0,1.0,0.0,0.9509457350792214
6513,f70c8122d2a65847,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6514,4f5b00e0de115593,True,1.0,1.0,0.6859865982529443,1.0,1.0,1.0,0.8691610826053934
6515,84431cd14c765efc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6516,ad7d51bd1b7055ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6517,7964bed69f7e597e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6518,cdc9eb7c7ddb5b08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6519,67a6bdeb096350ec,True,1.0,1.0,0.9126551743708377,1.0,1.0,1.0,0.9636063226545156
6520,0bf961d076bc5a15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6521,8ff412b66d24593c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6522,79bba6381fb85a36,True,1.0,1.0,0.9982048847453525,1.0,1.0,1.0,0.9992520353105636
6523,fe6105aa925d5621,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6524,1139adeebbbe5d34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6525,c308037e34c45bed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6526,21bc638f113e5f63,True,1.0,1.0,0.9767637136260022,1.0,1.0,1.0,0.9903182140108342
6527,758cc7a721c2546d,True,1.0,1.0,0.9858188482436481,1.0,1.0,0.0,0.9940911867681868
6528,ce2f1ac423965b7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6529,a2cc6aa1e3c252a7,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
6530,5cf43f51d45c552f,True,1.0,1.0,0.781119154273232,1.0,1.0,0.5,0.9087996476138467
6531,9d7030a6966b54cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6532,94625815a7b351b5,True,1.0,1.0,0.8560388787366999,1.0,1.0,1.0,0.940016199473625
6533,790a5a0973815ab3,True,1.0,1.0,0.8599188578110836,1.0,1.0,1.0,0.9416328574212848
6534,51586a8c23a4569a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6535,faa12c2adc7c521f,True,1.0,1.0,0.815788957753905,1.0,1.0,0.0,0.9232453990641272
6536,c24424805c075539,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6537,85ab290d4e535060,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6538,69b32d0447ac5c28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6539,3a2203251ab65b53,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6540,50613cf56a8d5a38,True,1.0,1.0,0.8663247110929706,1.0,1.0,1.0,0.9443019629554045
6541,230ab732c0d65fb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6542,b7c6bbad8e3a579b,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6543,6b8b72c830b85a62,True,1.0,1.0,0.8171577861348592,1.0,1.0,1.0,0.923815744222858
6544,82b1cb7113515dfb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6545,7dbe342f2b1c57c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6546,f3c9dcda27ba51a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6547,2422d2b260235078,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6548,fb21dbec77535015,True,1.0,1.0,0.9129547908823349,1.0,1.0,1.0,0.9637311628676395
6549,4379fb75ac085d26,True,1.0,1.0,0.6982548018438125,1.0,1.0,1.0,0.8742728341015885
6550,39108eefc8e95e0e,True,1.0,1.0,0.790864499021065,1.0,1.0,1.0,0.9128602079254438
6551,fae7a01d5d815f04,True,1.0,1.0,0.9185244980525052,1.0,1.0,1.0,0.9660518741885439
6552,16d3b353ffe650de,True,1.0,1.0,0.8290419680430253,1.0,1.0,1.0,0.928767486684594
6553,b44d5d0d2d1b531e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6554,06fbdeb141965cca,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6555,26ffff4876f75eed,True,1.0,1.0,0.9430146663684854,1.0,1.0,1.0,0.9762561109868688
6556,a2701552b0f95f7b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6557,7fa739c174a55eaa,True,1.0,1.0,0.899021103869699,1.0,1.0,1.0,0.957925459945708
6558,f8c4bf250c1c512c,True,1.0,1.0,0.9488352135830296,1.0,1.0,1.0,0.9786813389929291
6559,9360bfdb65d153cd,True,1.0,1.0,0.9250368176629254,1.0,1.0,0.5,0.9687653406928857
6560,bf929b24f13b5c37,True,1.0,1.0,0.7034796251960045,1.0,1.0,1.0,0.8764498438316686
6561,e5e00457df055e1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6562,73fe2f6dea43577f,True,1.0,0.0,0.0,0.0,1.0,0.0,0.0
6563,3e1c321be4295fc7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6564,fe520672ef8f5770,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6565,ef65f88fc1a55fdc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6566,389bfba2e25f581b,True,1.0,1.0,0.7866380844517121,1.0,1.0,1.0,0.91109920185488
6567,de80647014f35dbb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6568,5fd5fdcf5c1552b9,True,1.0,1.0,0.9319441402209971,1.0,1.0,1.0,0.9716433917587488
6569,42a20478abeb54d5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6570,73939fc4dcdf57c4,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
6571,9d32436291335261,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6572,255caf4a6fb2584a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6573,2834297c33cd5d50,True,1.0,1.0,0.7754211428009111,1.0,1.0,1.0,0.9064254761670463
6574,f1b71a95642b5da2,True,1.0,1.0,0.7320940259949005,1.0,1.0,1.0,0.8883725108312085
6575,00fcad6d092c5e8e,True,1.0,1.0,0.8660185477816378,1.0,1.0,1.0,0.9441743949090157
6576,c64ddb8e7b675aa3,True,1.0,1.0,0.9916595589697556,1.0,1.0,1.0,0.9965248162373982
6577,c26281cfd29f5c15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6578,6268acf58d415ae8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6579,a6be7050ff205933,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6580,7db6a3bd77405292,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6581,ad0c441309de5d2e,True,1.0,1.0,0.8508535010546302,1.0,1.0,1.0,0.9378556254394294
6582,e10bd715492150e3,True,1.0,1.0,0.7356730671563839,0.0,1.0,0.5,0.4731971113151599
6583,40d24af6505f50c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6584,d4d21ecb8e4058e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6585,5a12337425265ea1,True,1.0,1.0,0.9674373126280102,1.0,1.0,1.0,0.9864322135950042
6586,0d77009a20f25175,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6587,7e1cc7d77132505a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6588,b60f0f172ace5051,True,1.0,1.0,0.9379194754383186,1.0,1.0,1.0,0.9741331147659661
6589,f1bd1724d07957cc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6590,c2116c7a0b15556d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6591,f79b805ec2435c98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6592,387bb49da88353dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6593,27f3c1e778bf5748,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6594,4bc95052d6d8547e,True,1.0,1.0,0.9538026238914132,1.0,1.0,0.5,0.9807510932880888
6595,bffb3b45a1c55080,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6596,43c9ac6f2bf95da0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6597,82b3e6e3bfa15ecf,True,1.0,1.0,0.9860385811004503,1.0,1.0,1.0,0.9941827421251878
6598,ab4015c25a66588a,True,1.0,1.0,0.9959151523374452,1.0,1.0,1.0,0.9982979801406021
6599,7c541724eabb537a,True,1.0,1.0,0.9156891554610613,1.0,1.0,1.0,0.9648704814421089
6600,35f13a6de1575fdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6601,c0deb9fb709b5a64,True,1.0,1.0,0.6506566902879012,1.0,1.0,1.0,0.8544402876199588
6602,83cb0b794de45f7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6603,3daa044b17795a85,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
6604,0937290700b851a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6605,0a7ed373b7de5037,True,1.0,1.0,0.9801132035030427,1.0,1.0,1.0,0.9917138347929345
6606,2a04d84433e6576f,True,1.0,1.0,0.8889665292958004,1.0,1.0,1.0,0.9537360538732501
6607,cf31c5ada8c353bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6608,81e0cc64152b5264,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6609,6d088615a8c05649,True,1.0,1.0,0.7578779467507937,1.0,1.0,1.0,0.899115811146164
6610,9bb4006483955eb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6611,1175b3b9d27252ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6612,7c04e29efc0c5e46,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
6613,a9bdcf08c1ce5f5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6614,f2655b7cd5d15a20,True,1.0,1.0,0.6612432742276356,1.0,1.0,1.0,0.8588513642615148
6615,ee53e7213c995a0b,True,1.0,1.0,0.9762230681339927,1.0,1.0,1.0,0.9900929450558303
6616,f72d2f080fe35910,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6617,e45572ab63ef5deb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6618,eaee116f6fae5472,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6619,7edfabe116e25844,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6620,756ce42a326f5033,True,1.0,1.0,0.914950034752081,1.0,1.0,1.0,0.9645625144800337
6621,67f7d1c129be5c4b,True,1.0,1.0,0.6146511177377256,1.0,1.0,1.0,0.8394379657240524
6622,44f75400f3a15c14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6623,1c6e6f287c2354f1,True,1.0,1.0,0.6815359692398341,1.0,1.0,1.0,0.8673066538499308
6624,06db90857b4e575d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6625,ccb49e301e40523f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6626,2c337eb368fb54ca,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6627,290091fca02b5939,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6628,c87dc623a8b3564d,True,1.0,1.0,0.7983274502507528,1.0,1.0,1.0,0.9159697709378136
6629,43a759f57b1d51e4,True,1.0,1.0,0.9291737380715195,1.0,1.0,0.5,0.9704890575297997
6630,45b4f09799295069,True,1.0,1.0,0.9329901286498022,1.0,1.0,0.5,0.9720792202707509
6631,c3634ce5c5535b16,True,1.0,1.0,0.9743997693350185,1.0,1.0,1.0,0.9893332372229243
6632,35234d714b5d5da9,True,1.0,1.0,0.9276145905604478,1.0,1.0,0.5,0.96983941273352
6633,a2ef4eeb9dd45505,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6634,948e3c9e26805b86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6635,975c802f6f175888,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6636,9fc5098e21355c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6637,9696c1f82bc05ffc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6638,c8b9b19008605f76,True,1.0,1.0,0.9642028627711537,1.0,1.0,1.0,0.9850845261546475
6639,75abd414138d5a4e,True,1.0,1.0,0.6540230226603204,1.0,1.0,1.0,0.8558429261084668
6640,700cac410af95cc4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6641,c7215f0ccee350f8,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6642,a7a0fe1f804c5fa5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6643,b4175792b94a5cf2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6644,1819bb47db9e59ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6645,a27875deccc151e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6646,d8faa48b75625ac0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6647,0b1250020ea95539,True,1.0,1.0,0.9215038812164744,1.0,1.0,1.0,0.9672932838401976
6648,22f98151a771573a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6649,2a484ffd16785a64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6650,afc395b46c2c5d7b,True,1.0,1.0,0.9333497425648934,1.0,1.0,0.0,0.972229059402039
6651,b7f26baef02d54ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6652,089e8e85fb9b5f6c,True,1.0,1.0,0.6805072607546224,1.0,1.0,1.0,0.8668780253144259
6653,03503ef42eeb5573,True,1.0,1.0,0.888070285053028,1.0,1.0,1.0,0.953362618772095
6654,23fb1660b6985e05,True,1.0,1.0,0.9807411156819638,1.0,1.0,0.0,0.991975464867485
6655,f7a474593242588b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6656,b8f2f60346035cb0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6657,ad34e2d0d3865530,True,1.0,1.0,0.7955756362956321,1.0,1.0,1.0,0.9148231817898468
6658,e747d6fdc59252f3,True,1.0,1.0,0.8634935277918314,1.0,1.0,1.0,0.9431223032465965
6659,8799520f3ff95bfc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6660,885f450f0b875861,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6661,a15d7c93c85e5505,True,1.0,1.0,0.9877588897920001,1.0,1.0,1.0,0.9948995374133333
6662,59402b7bd60b5da7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6663,a728ab8233415a86,True,1.0,1.0,0.8401140562626827,1.0,1.0,0.5,0.9333808567761178
6664,1c5c2e372dc954cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6665,c6b7a8d63fc95d3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6666,a547f498303e5b17,True,1.0,1.0,0.7504944798743087,0.0,1.0,0.5,0.47937269994762866
6667,8a6717a888fe55f9,True,1.0,1.0,0.9059913375394547,1.0,1.0,1.0,0.9608297239747728
6668,a8455a10df085d45,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6669,6c130d90781359d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6670,cf43204828af5513,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6671,04676f5bccee5447,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6672,14f16328a6c0551e,True,1.0,1.0,0.9814065210598489,1.0,1.0,0.5,0.9922527171082703
6673,d9f67f2d224a5aaf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6674,d9e93eae3b4a5235,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6675,66ccc68c8f755683,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6676,e8d6682562335254,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6677,fb43d35afc375bb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6678,7b4ba1d02376503b,True,1.0,1.0,0.839821955750452,1.0,1.0,1.0,0.933259148229355
6679,986b3349c460538b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6680,c665621fe4e455cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6681,2d6a7d3813ef54e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6682,eb74b3c99b175bc1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6683,4b22a759c31a52c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6684,8a2637d104fb5194,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6685,4f61422adb195d3c,True,1.0,1.0,0.6969586371029145,1.0,1.0,1.0,0.8737327654595477
6686,55204d7112015beb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6687,8d04552a13985dc6,True,1.0,1.0,0.9749496705432119,1.0,1.0,0.0,0.9895623627263382
6688,93eb75a6d0fc5db4,True,1.0,1.0,0.9148688676325373,1.0,1.0,1.0,0.9645286948468904
6689,1f13bc7f674b5ebe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6690,5c162b0d30f35b55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6691,4cdd4e33b01a52a8,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6692,a760f4373fd751e4,True,1.0,1.0,0.9458391961215942,1.0,1.0,1.0,0.9774329983839976
6693,1c64f911576a502d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6694,a4213d4e327c5b6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6695,184ad79fb6555bf0,True,1.0,1.0,0.823490288966254,1.0,1.0,1.0,0.9264542870692725
6696,b1906c6b8b8f5f56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6697,337a46b592e654da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6698,cb5022a3bef557e3,True,1.0,1.0,0.8334087510083347,1.0,1.0,1.0,0.9305869795868061
6699,8f5610a77c3257f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6700,7e7480ffa3aa55a4,True,1.0,1.0,0.9372096264014387,1.0,1.0,1.0,0.9738373443339329
6701,c8f1cf1b119f5afe,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6702,7ce6c5c094c55055,True,1.0,1.0,0.8943879245571467,1.0,1.0,0.5,0.9559949685654777
6703,c2a01dd3d1d45258,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6704,9861c0473b505895,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6705,b474c79361415cb0,True,1.0,1.0,0.8007331040766753,1.0,1.0,1.0,0.9169721266986146
6706,9a675656c3c85f4c,True,1.0,1.0,0.8158644627533856,1.0,1.0,1.0,0.9232768594805774
6707,fe5bd33f199d5a64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6708,5655270788dc5fa3,True,1.0,1.0,0.963010811838998,1.0,1.0,1.0,0.9845878382662492
6709,ffe848c5ab4e5b30,True,1.0,1.0,0.851265517053515,1.0,1.0,1.0,0.938027298772298
6710,a3bb30f4190a5f5d,True,1.0,1.0,0.892332632448922,1.0,1.0,1.0,0.9551385968537175
6711,3632fd6cd4295719,True,1.0,1.0,0.9955741365445694,1.0,1.0,1.0,0.9981558902269039
6712,8c12150f849b5b10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6713,80c159e90ae755f3,True,1.0,1.0,0.9464634949186498,1.0,1.0,1.0,0.9776931228827707
6714,26f3ef1a426f57be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6715,250389f21dee5793,True,1.0,1.0,0.7948615965406142,1.0,1.0,0.5,0.9145256652252559
6716,5d5dfc678c9759a1,True,1.0,1.0,0.8961561225449948,1.0,1.0,0.5,0.9567317177270812
6717,028d10ed5c105755,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6718,96d9a24139ca5ad4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6719,66c2b2bf35745563,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6720,32e5d7e804c65214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6721,c1839a3333695317,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6722,ab4401719a355a62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6723,b393ab92c8ac5e77,True,1.0,1.0,0.8889803920472675,1.0,1.0,0.5,0.9537418300196947
6724,bc12361c48f15f75,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6725,bcbe67b78b825aec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6726,e801c47d97b95978,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6727,dcdacf7509ed5062,True,1.0,1.0,0.9318449378869078,1.0,1.0,1.0,0.9716020574528782
6728,b5155b952c645ce0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6729,b2eba34ff4c359cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6730,08b1894421c455ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6731,055417b420d5598f,True,1.0,1.0,0.8601058605152089,1.0,1.0,1.0,0.9417107752146704
6732,0a51eb8adf8e5391,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6733,6de13c6c9af05cac,True,1.0,1.0,0.9206922427667612,1.0,1.0,1.0,0.9669551011528172
6734,65271f4c14985330,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6735,b9d14f59883a5496,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6736,c169cf799b165800,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6737,1290e3066cbc5397,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6738,9d72593884a757a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6739,465e7357a8965dcd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6740,94c6fd3f9ec85914,True,1.0,1.0,0.6896364085342859,1.0,1.0,1.0,0.8706818368892858
6741,508511fd38a15d52,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
6742,ee95e29e1aec53e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6743,3a0e2f53c9585e94,True,1.0,1.0,0.9981513927681387,1.0,1.0,0.0,0.9992297469867245
6744,f3931b33198d5570,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6745,0c4f97d3255155e4,True,1.0,1.0,0.6730768972692975,1.0,1.0,0.5,0.863782040528874
6746,e511376fdf3250e5,True,1.0,1.0,0.9471166301830309,1.0,1.0,1.0,0.9779652625762628
6747,96cb1a2412095a90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6748,b9400f20792f5936,True,1.0,1.0,0.9017911301511743,1.0,1.0,1.0,0.9590796375629894
6749,2d1f929350f65cdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6750,d96d1690e3c05f36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6751,54d86279a0015154,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6752,098c8aa8816b5805,True,1.0,1.0,0.6504048836758339,1.0,1.0,1.0,0.8543353681982642
6753,1dbaa3f0d0345e61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6754,471869e791085ef6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6755,e6b7dddf4ae95fea,True,1.0,1.0,0.9728865465535783,1.0,1.0,1.0,0.9887027277306576
6756,d3dcb57d3c385f19,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6757,edeaf2305fa85143,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6758,601eee0a0e2d52a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6759,6b97412307ad5c16,True,1.0,1.0,0.8891604733527302,1.0,1.0,1.0,0.953816863896971
6760,c42697d5870e5dee,True,1.0,1.0,0.9526781900770395,1.0,1.0,1.0,0.9802825791987665
6761,19e90f2757b25f38,True,1.0,1.0,0.6878539730701424,1.0,1.0,1.0,0.8699391554458926
6762,f8b524a4e8925503,True,1.0,1.0,0.955211415316319,1.0,1.0,1.0,0.9813380897151328
6763,8562e5f582e251cf,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6764,35ae50756b8952b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6765,5469a6a592ef55d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6766,365c0937de9d5885,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6767,adccdafdfc3d5e0c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6768,5361459e4c1b5899,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6769,7af0e9b8a12056e8,True,1.0,1.0,0.9635814275886225,1.0,1.0,1.0,0.9848255948285928
6770,932938d86cfc5d6f,True,1.0,1.0,0.9572854062480461,1.0,1.0,0.0,0.9822022526033525
6771,16ee6602bb5c5e99,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6772,ded4ce0e91b4596a,True,1.0,1.0,0.9639772741994049,1.0,1.0,0.5,0.9849905309164187
6773,754bdad5455f53ad,True,1.0,1.0,0.9997642157096246,1.0,1.0,1.0,0.9999017565456768
6774,b934233d0ea6536b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6775,27bcec96f13c5426,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6776,e05cdac678ea503c,True,1.0,1.0,0.9040332366530457,1.0,1.0,1.0,0.9600138486054357
6777,c9c4bcd94e755b0f,True,1.0,1.0,0.8654366436743828,1.0,1.0,1.0,0.9439319348643261
6778,16a738813dbe5496,True,1.0,1.0,0.9303588732905084,1.0,1.0,0.5,0.9709828638710452
6779,cfb7ecec39485237,True,1.0,1.0,0.8530630491548813,1.0,1.0,1.0,0.9387762704812005
6780,3c4e1784d9295821,True,1.0,1.0,0.8583368674216659,1.0,1.0,1.0,0.9409736947590274
6781,eb92f4cdb4fa54dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6782,6840e07af4275492,True,1.0,1.0,0.917293362584804,1.0,1.0,1.0,0.9655389010770016
6783,9ac86ade68505597,True,1.0,1.0,0.6574384431373748,1.0,1.0,1.0,0.8572660179739061
6784,680e24fa0952531b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6785,b431359c21975fe6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6786,bc692afe313d50ee,True,1.0,1.0,0.9122466240577461,1.0,1.0,0.5,0.9634360933573941
6787,51e4c182629c50a7,True,1.0,1.0,0.5706627242194988,1.0,1.0,1.0,0.8211094684247913
6788,624b5f7f1f4a503e,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
6789,5865085ba43752de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6790,3e634fa2ea715bb1,True,1.0,1.0,0.9526711612809311,1.0,1.0,1.0,0.9802796505337213
6791,868e70f831cb551c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6792,8a880b6ff1dd59ab,True,1.0,1.0,0.643806852015593,1.0,1.0,0.5,0.8515861883398305
6793,e9b43b140b1d54bf,True,1.0,1.0,0.8766966433176685,1.0,1.0,1.0,0.9486236013823618
6794,1134d05b608b54e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6795,45d77984273c5205,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6796,aaf949be7f2150df,True,1.0,1.0,0.7525104624356701,1.0,1.0,0.0,0.8968793593481958
6797,f5cf721a02df5ba1,True,1.0,1.0,0.7484297555209841,1.0,1.0,1.0,0.8951790648004101
6798,a924bf802fe25fa6,True,1.0,1.0,0.9775565999104862,1.0,1.0,1.0,0.990648583296036
6799,b504737fcab3545b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6800,43fe2321124251d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6801,bc73190196b358f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6802,062255c18e275666,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6803,4d7462e08df954a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6804,06ea285b61b55a54,True,1.0,1.0,0.8942154574980369,1.0,1.0,1.0,0.9559231072908488
6805,529d2e20dc615c3b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6806,7956c9ed4b855859,True,1.0,1.0,0.9772973763196724,1.0,1.0,0.0,0.9905405734665301
6807,8135a67aa74e586c,True,1.0,1.0,0.986923312085177,1.0,1.0,1.0,0.9945513800354905
6808,a4fb656f624e5458,True,1.0,1.0,0.7724700152784331,1.0,1.0,1.0,0.905195839699347
6809,d01d51c26594547c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6810,b696510357665996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6811,92778c3bfcda566d,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
6812,d66634cbe1b65b95,True,1.0,1.0,0.9063628802344781,1.0,1.0,1.0,0.9609845334310325
6813,7aeb6cedbf4353ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6814,10ee9a1679d759e4,True,1.0,1.0,0.9560070702960985,1.0,1.0,1.0,0.9816696126233744
6815,f5e28113983e54bd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6816,bce567be125d523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6817,59928d37e9245bf3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6818,6fdde744b66451da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6819,43b78800618758d9,True,1.0,1.0,0.8975883427411387,1.0,1.0,1.0,0.9573284761421412
6820,8239fb2f8d705dea,True,1.0,1.0,0.9013325778167305,1.0,1.0,0.0,0.9588885740903045
6821,d382617fe91a5c5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6822,1e91e4b9af695706,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6823,708d081d555a5aa7,True,1.0,1.0,0.766297523865781,1.0,1.0,1.0,0.9026239682774087
6824,68e2e4227c355dd9,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6825,8b477eda939951d6,True,1.0,1.0,0.7632221769460151,1.0,1.0,1.0,0.9013425737275064
6826,2833a305300f5394,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6827,8153e70fc0545d5a,True,1.0,1.0,0.9121681461113461,1.0,1.0,1.0,0.9634033942130609
6828,7b281124be57507a,True,1.0,1.0,0.6261016499898109,1.0,1.0,1.0,0.8442090208290879
6829,ac328bbd087d5cf2,True,1.0,1.0,0.7420363054955424,1.0,1.0,1.0,0.8925151272898093
6830,a071167fdae35f84,True,1.0,1.0,0.9603973418573858,1.0,1.0,1.0,0.9834988924405774
6831,3ce3c32cb4655d3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6832,9c03b730a5725c00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6833,bf0441f2960b5e17,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6834,a8d4a3fc503c5f83,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6835,bcdaa4a47f925ebb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6836,629ad0d696ed5a25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6837,553c80b72cdc5c04,True,1.0,1.0,0.9970776722518384,1.0,1.0,1.0,0.998782363438266
6838,b7c35b12755c5d44,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6839,8c36f77fe7215dd7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6840,4946bc8012cb5e83,True,1.0,1.0,0.9601245969518406,1.0,1.0,1.0,0.9833852487299336
6841,1eade5af9ee65696,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6842,c6bd79f439c254a0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6843,be63913f07ee5245,True,1.0,1.0,0.8699837520252839,1.0,1.0,1.0,0.9458265633438683
6844,12ca80cc0d575578,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6845,dd162898ecf351d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6846,77e18238b9d55c97,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6847,ea38508ef0de57c3,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6848,e5599a8884235d93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6849,385b1aa4b84c56bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6850,8b7722d516e553ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6851,d68601dbb9d45f6b,True,1.0,1.0,0.9759219433001585,1.0,1.0,1.0,0.989967476375066
6852,262c4400163e5d8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6853,81410acd84c0516a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6854,cb0905651ea35122,True,1.0,1.0,0.9884084308442568,1.0,1.0,0.5,0.9951701795184403
6855,9aea5cdc656458a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6856,f24e615d71a155ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6857,de18caace4a351b6,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6858,e40bf2ac511950c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6859,8c554c3017d05e9b,True,1.0,1.0,0.9625405245429488,1.0,1.0,1.0,0.9843918852262287
6860,a5b24b47fef85a1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6861,aff9661937e85b81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6862,c484b85e7b07535c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6863,a67c6744e6c45edb,True,1.0,1.0,0.8741606279102766,1.0,1.0,1.0,0.9475669282959487
6864,d12c5ba59acf55a0,True,1.0,1.0,0.9343586445911234,1.0,1.0,1.0,0.9726494352463014
6865,4745746f9a555951,True,1.0,1.0,0.9635108854373526,1.0,1.0,1.0,0.9847962022655636
6866,db951dbc3e595c29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6867,51a80bf5fd575fa2,True,1.0,1.0,0.7498589733539845,1.0,1.0,1.0,0.8957745722308269
6868,47b8a869ffed5965,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6869,2783db04f9b05383,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6870,9b25bbac0aac5357,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6871,04fbbb5817255f30,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6872,3b36add3be02517e,True,1.0,1.0,0.9260906483912383,0.0,1.0,1.0,0.552537770163016
6873,0a77356a8ee85133,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6874,b867b28707205c0b,True,1.0,1.0,0.9362188225812306,1.0,1.0,1.0,0.973424509408846
6875,4b09402394995325,True,1.0,1.0,0.8783776040427125,1.0,1.0,0.5,0.9493240016844635
6876,255c8b9b215458f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6877,d37e71f395695c6f,True,1.0,1.0,0.9417057341380122,1.0,1.0,1.0,0.9757107225575051
6878,932f0bf1d23b5ba7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6879,afe3f2650ff85a95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6880,4554dbd136da53b8,True,1.0,1.0,0.8829190242474131,1.0,1.0,1.0,0.9512162601030888
6881,13cd1cf21a4f5acb,True,1.0,1.0,0.9817595061546284,1.0,1.0,0.0,0.9923997942310953
6882,6aa2d225dc0d5b6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6883,dd6f3d80501c5026,True,1.0,1.0,0.7900938849437283,1.0,1.0,1.0,0.9125391187265534
6884,17bc4c71fc425620,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
6885,b77b4b6eb149553f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6886,ec90dfde532d5633,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6887,557fe4dc6b2a5c76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6888,c5d626fc4b6c5efb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6889,398010cdaac05adc,True,1.0,1.0,0.939708207462609,1.0,1.0,1.0,0.9748784197760871
6890,dd8ac2f25ac75478,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6891,436728a1202a5ae6,True,1.0,1.0,0.9922953651752179,1.0,1.0,1.0,0.9967897354896742
6892,540ec2943ea050c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6893,56a45baf2fb55951,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6894,d983f3c9756357b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6895,6dd2d5f52cc55546,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6896,1b4499d988b052ce,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6897,d45dddb7bbfe5914,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6898,52248a6939af5fd6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6899,7155820d49975164,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6900,7084e524e59c50ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6901,a810e698e69e5e70,True,1.0,1.0,0.9878118272446152,1.0,1.0,1.0,0.9949215946852563
6902,22dde440a0c35d31,True,1.0,1.0,0.6853209184922069,1.0,1.0,0.5,0.8688837160384195
6903,a479822714c6558b,True,1.0,1.0,0.9438092444380743,1.0,1.0,1.0,0.976587185182531
6904,3acfdef9ef305e77,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6905,36610114f460541b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6906,f1ef98a6ff94525c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6907,b7ec6bbfa73a52e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6908,1b056ac7f7995a8a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6909,7dd9388d605c50a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6910,c091585789c859db,True,1.0,1.0,0.9650362209148928,1.0,1.0,1.0,0.9854317587145388
6911,2a48beb84af65349,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
6912,1753feeb7c0e552c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6913,75b6813b1f4556ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6914,7da9641127dd514b,True,1.0,1.0,0.7020641471423373,1.0,1.0,1.0,0.8758600613093073
6915,86c5b7af4b47513d,True,1.0,1.0,0.8438821651039177,1.0,1.0,1.0,0.9349509021266323
6916,4bbfb5ec60205e63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6917,ff7bf9054f4a5a4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6918,5233faf7f9935f97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6919,0acd819b9eae51f7,True,1.0,1.0,0.877297077911571,1.0,1.0,1.0,0.9488737824631546
6920,784ddfd058865dcb,True,1.0,1.0,0.6698086194472928,1.0,1.0,0.5,0.8624202581030387
6921,f9f4354a1d12565d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6922,77ebf0edb75c5b69,True,1.0,1.0,0.5195339659125372,1.0,1.0,0.5,0.7998058191302239
6923,8cbe3bf8cf9c5718,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6924,84a6ca68a66e536a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6925,c9f0c60627ba5237,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6926,0769a262b53b589e,True,1.0,1.0,0.7609401495029386,1.0,1.0,1.0,0.9003917289595579
6927,ffde3cc525b75021,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6928,80957a180a325353,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6929,365808b195f35dff,True,1.0,1.0,0.8137425199126486,1.0,1.0,1.0,0.9223927166302702
6930,087df0996ade50d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6931,2ff39958d9f35279,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6932,0abc30416c5a59cd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
6933,8de2e76340335ed9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6934,f69367f756605199,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6935,2b482f615de15efb,True,0.0,1.0,0.0,1.0,1.0,1.0,0.0
6936,21d6b11a81755b6d,True,1.0,1.0,0.8854001551288111,1.0,1.0,1.0,0.9522500646370046
6937,12c01b203ea85b41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6938,fbf241ca4b6758d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6939,254290b4b4a35869,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6940,cbf53151339658cb,True,1.0,1.0,0.8658935977401274,1.0,1.0,1.0,0.9441223323917197
6941,b441db826d515eb7,True,1.0,1.0,0.8338924389732157,1.0,1.0,1.0,0.9307885162388398
6942,1b1a37c517e45fbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6943,1a0f27ced7e056f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6944,948e6a45c7cd5837,True,1.0,1.0,0.9614928640536023,1.0,1.0,1.0,0.9839553600223342
6945,5659c2c128ec5db7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6946,65b76ee44ba5521c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6947,e1cb9d3c53135bfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6948,c21ec33e15b458a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6949,91afe72955de5b85,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6950,50433807834059b1,True,1.0,1.0,0.7390475408976618,1.0,1.0,1.0,0.8912698087073592
6951,216b31d31f085114,True,1.0,1.0,0.9405577183243695,0.0,1.0,1.0,0.5585657159684873
6952,5f09264f730f5366,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6953,51e7c560a43d5a25,True,1.0,1.0,0.9293044979834073,1.0,1.0,1.0,0.9705435408264197
6954,1ebcf2ddce325598,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6955,fda0145d54065b7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6956,4e3f39fa6dfc5d12,True,1.0,1.0,0.9356028767778047,1.0,1.0,1.0,0.9731678653240854
6957,e309a82b568d5669,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6958,134b10cfe7e753e6,True,1.0,1.0,0.8583346008809954,1.0,1.0,1.0,0.9409727503670814
6959,23ad4e776c025531,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6960,7dc47eb4f41e523d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6961,96164ad9ed8557a7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
6962,4e5b53cea7145f00,True,1.0,1.0,0.9684288292781367,1.0,1.0,1.0,0.986845345532557
6963,4cd806a126f85b23,True,1.0,1.0,0.9931802261395503,1.0,1.0,1.0,0.997158427558146
6964,175fc3cad7805262,True,1.0,1.0,0.8226923120825821,1.0,1.0,1.0,0.926121796701076
6965,89df824d0cfd525e,True,1.0,1.0,0.5870572672844503,1.0,1.0,1.0,0.8279405280351876
6966,d74329969d1155bf,True,1.0,1.0,0.8559983145398553,1.0,1.0,1.0,0.9399992977249397
6967,6b7e5348100b5572,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6968,2158d459f8b259c3,True,1.0,1.0,0.7775599035179128,1.0,1.0,1.0,0.9073166264657969
6969,c8649af783035c0f,True,1.0,1.0,0.6246731688697094,1.0,1.0,1.0,0.8436138203623789
6970,23d647e77f2d515e,True,1.0,1.0,0.4768273757481702,1.0,1.0,1.0,0.7820114065617375
6971,cb02d1e1315a5e67,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6972,b156e8110afb5efd,True,1.0,1.0,0.9500325952679738,1.0,1.0,1.0,0.9791802480283224
6973,b2dd5bf723d55469,True,1.0,1.0,0.9703291238415783,1.0,1.0,1.0,0.987637134933991
6974,33ecaddeb5735faf,True,1.0,1.0,0.972237928859774,1.0,1.0,1.0,0.9884324703582391
6975,9fb619b502495ffc,True,1.0,1.0,0.949410026782053,1.0,1.0,1.0,0.978920844492522
6976,177abd8780ad5476,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6977,111cb2c23a325817,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6978,3a31f6e6819d5ab2,True,1.0,1.0,0.965229903959136,1.0,1.0,1.0,0.9855124599829734
6979,fdf7643412e85c31,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
6980,0efc84a20a7d5b07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6981,f8ec4186e4f15c8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6982,c763328b4b3855b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6983,c1f712e1aed35216,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6984,ab872f589011527d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6985,2835dec909575f74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6986,8b54e86cb8b05114,True,1.0,1.0,0.6245881150015103,1.0,1.0,1.0,0.8435783812506292
6987,407b876e623a5c51,True,1.0,0.0,0.0,1.0,0.0,1.0,0.0
6988,850fd96a46b25445,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6989,64bb182ef4035065,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6990,5322f39a6130560c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6991,29ba983123655159,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6992,c9459a7641335bba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6993,1e4df42d4cea5416,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
6994,09cd7b3746d65a79,True,1.0,1.0,0.9677960561622804,1.0,1.0,1.0,0.9865816900676169
6995,81e5ddc060675e0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6996,6a6362156db75390,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6997,6d3bb2ecca3e54b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
6998,76e0272a57f55674,True,1.0,1.0,0.8573824402092021,1.0,1.0,1.0,0.9405760167538343
6999,c687799dac8d5aa2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7000,a566f9d36b5d5921,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7001,ad568870afa55435,True,1.0,1.0,0.9984599702332676,1.0,1.0,1.0,0.9993583209305282
7002,d38090818a0b5bed,True,1.0,1.0,0.9941941718314938,0.0,1.0,0.0,0.5809142382631224
7003,356738fb8224508b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7004,167fd80fa8635037,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7005,78beb0eba954535e,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7006,f16fe36eef2b5157,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7007,de64687e89f25285,True,1.0,1.0,0.6996902340125475,1.0,1.0,1.0,0.8748709308385614
7008,3bd2edbc70605e87,True,1.0,1.0,0.6797387718685982,1.0,1.0,1.0,0.866557821611916
7009,d2937fdb8d605a73,True,1.0,1.0,0.9401607608612048,1.0,1.0,1.0,0.9750669836921686
7010,cf039efb320e55ec,True,1.0,1.0,0.7039500016954932,1.0,1.0,1.0,0.8766458340397888
7011,5b4cbfe57b9b524b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7012,cbf0e5deee8956a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7013,dd2b5010e1d25d72,True,1.0,1.0,0.9152491876567508,1.0,1.0,1.0,0.9646871615236462
7014,e17906596dab5e6c,True,1.0,1.0,0.8279753329401676,1.0,1.0,1.0,0.9283230553917364
7015,dc47dc70547551f6,True,1.0,1.0,0.9260824634956235,1.0,1.0,0.5,0.9692010264565099
7016,15f703b63e545d42,True,1.0,1.0,0.9304171225137974,1.0,1.0,1.0,0.9710071343807489
7017,78cfb731b49c5aed,True,1.0,1.0,0.8069833691459376,0.0,1.0,1.0,0.5029097371441407
7018,a549496e4b835d1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7019,e6e189b1aaa85d41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7020,a4717050e0c05d1e,True,1.0,1.0,0.8764057055941213,1.0,1.0,0.5,0.9485023773308839
7021,b8b9e355618b58cd,True,1.0,1.0,0.8372987383067547,1.0,1.0,1.0,0.9322078076278144
7022,52fb49766a14554c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7023,c65ad538a2275dd8,True,1.0,1.0,0.8676315517704607,1.0,1.0,1.0,0.9448464799043587
7024,cba43d02cf795a0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7025,77f11643ced5562a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7026,8ead980b5c845769,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7027,132d1ec43fc058e1,True,1.0,1.0,0.8719651626805339,1.0,1.0,1.0,0.946652151116889
7028,bc63d7f1ab7759ee,True,1.0,1.0,0.9337055895481934,1.0,1.0,1.0,0.9723773289784138
7029,c28b41c8410f5465,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7030,ea8ce810e307587d,True,1.0,1.0,0.9422765469962607,1.0,1.0,1.0,0.9759485612484419
7031,491a9b7a44225a75,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
7032,78e8eab14d8e5d65,True,1.0,1.0,0.9344746144348163,1.0,1.0,1.0,0.9726977560145068
7033,b02bf210eda55579,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7034,e1e4717862d25d42,True,1.0,1.0,0.8661951980749678,1.0,1.0,1.0,0.9442479991979033
7035,b07ccbd562295ef9,True,1.0,1.0,0.8172308474901269,1.0,1.0,1.0,0.9238461864542195
7036,13d1fc5b0ccd5abb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7037,3e53e34cb63f5d05,True,1.0,1.0,0.9169516968434613,1.0,1.0,0.0,0.9653965403514423
7038,952c1875f64057b9,True,1.0,1.0,0.8429332111030704,1.0,1.0,1.0,0.9345555046262793
7039,3f1152860b695e59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7040,551867c095c35991,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7041,1b301e5f9ede59d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7042,541d2d0ac174524b,True,1.0,1.0,0.5896924635993852,1.0,1.0,1.0,0.8290385264997439
7043,e61adc75d7da50c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7044,8ffb4bbf7d845255,True,1.0,1.0,0.671930690330763,1.0,1.0,0.5,0.8633044543044845
7045,6f385b24c5a651bf,True,1.0,1.0,0.9345328036634227,1.0,1.0,1.0,0.9727220015264262
7046,e54bb40453165fac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7047,fe8eddd5ec8654cd,True,1.0,1.0,0.8702918114451903,1.0,1.0,0.0,0.945954921435496
7048,3256f37c21915104,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7049,8a6de2af60965cd0,True,1.0,1.0,0.9927711679810305,1.0,1.0,1.0,0.9969879866587626
7050,116aacf9868e5e4e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7051,72c1d1069773561d,True,1.0,1.0,0.8824612537933275,1.0,1.0,1.0,0.9510255224138865
7052,6250b1bc5d735d1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7053,9900336c08095d0f,True,1.0,1.0,0.9169213514496085,1.0,1.0,0.5,0.9653838964373369
7054,611a1729dd145afb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7055,1d612d6783845a87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7056,0000548db87959c2,True,1.0,1.0,0.9101247862201369,1.0,1.0,1.0,0.9625519942583903
7057,2695738230ce5ad0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7058,ed77d7ff214f53aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7059,6f393be3019c508a,True,1.0,1.0,0.9038005526912325,1.0,1.0,1.0,0.9599168969546802
7060,4bb2fc18f5ee5dcb,True,1.0,1.0,0.8339368985364415,1.0,1.0,1.0,0.9308070410568506
7061,702351f9d23159ad,True,1.0,1.0,0.8733327872022612,1.0,1.0,1.0,0.9472219946676089
7062,37c816fee82753e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7063,580a10ad9ad55a5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7064,a6e08764c0245823,True,1.0,1.0,0.6068791188591837,1.0,1.0,1.0,0.8361996328579933
7065,ef0914834c445c21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7066,b91aab23acc957c5,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
7067,bd70654aee0f54a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7068,1c2170ed2977545e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7069,d1fdb156118a52ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7070,cf1ba57897845189,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7071,9b7108902e7158d6,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7072,7461c860b4d25bf2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7073,7dae0a8be0545755,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7074,d70c87fa9c59524a,True,1.0,1.0,0.8973829886325888,1.0,1.0,1.0,0.9572429119302454
7075,5503e65e815a58c7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7076,291a9c13b9345fd7,True,1.0,1.0,0.8415406376264918,1.0,1.0,1.0,0.933975265677705
7077,eefe691a7cbb55c8,True,1.0,1.0,0.9835571163359067,1.0,1.0,1.0,0.9931487984732944
7078,538ed1acbf145c8b,True,1.0,1.0,0.7873601654434277,1.0,1.0,1.0,0.9114000689347614
7079,6b6afd7690245e14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7080,179bc3ae5b9f56b0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7081,a9f639a57ac75fa5,True,1.0,1.0,0.9358459032475518,1.0,1.0,1.0,0.9732691263531464
7082,f23d4a49b1c753bc,True,1.0,1.0,0.9518932699212933,1.0,1.0,1.0,0.9799555291338722
7083,ffe87d190cd358c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7084,e6a27e83c6025b68,True,1.0,1.0,0.9263579311696694,1.0,1.0,1.0,0.969315804654029
7085,3c379ee75e765c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7086,6a090fe8d71a5f38,True,1.0,1.0,0.6568499289864669,0.0,1.0,0.5,0.4403541370776945
7087,87dc5db673bd5b2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7088,b172a207771456f1,True,1.0,1.0,0.9623697669842914,1.0,1.0,0.5,0.9843207362434548
7089,1677503060a95d4a,True,1.0,1.0,0.9114085438632601,0.0,1.0,1.0,0.5464202266096917
7090,157ad2289b20545e,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7091,814e85810b7757bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7092,a8ee480d197e56dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7093,2c978eb63fec5d2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7094,b9aa102f4d7b5751,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7095,12d4637822bb5f19,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7096,f2508193ac0c5f27,True,1.0,1.0,0.9374084819729724,1.0,1.0,1.0,0.9739202008220719
7097,ce9f5160229b5755,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7098,432dcd9a21c25043,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7099,a96abad3a09753c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7100,0b046094d70257ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7101,c41d82a41da35d8d,True,1.0,1.0,0.9235242478849753,0.0,1.0,1.0,0.5514684366187398
7102,5d7c7edca69d5e73,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
7103,45c4158a235e514a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7104,a6706582212458bb,True,1.0,1.0,0.9410044205796222,1.0,1.0,1.0,0.9754185085748426
7105,5583c1447acd5f31,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
7106,41f275bfd30e514a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7107,10f15e844ab15831,True,1.0,1.0,0.9556338949108293,1.0,1.0,0.0,0.9815141228795122
7108,ace74ef421f8514f,True,1.0,1.0,0.7119302020299969,1.0,1.0,1.0,0.8799709175124987
7109,3d8c71ff899f50e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7110,6ea198f259b85e49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7111,7335659408525112,True,1.0,1.0,0.7904653132594551,1.0,1.0,0.0,0.912693880524773
7112,1e80c5febdd25875,True,1.0,1.0,0.9712396894959587,1.0,1.0,1.0,0.9880165372899828
7113,1a775d7198a654e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7114,706a6c85e65858c8,True,1.0,1.0,0.9871443825780154,1.0,1.0,1.0,0.9946434927408397
7115,407c0f671669566d,True,1.0,1.0,0.703383904966355,1.0,1.0,1.0,0.8764099604026478
7116,2dd8a04bcb735c5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7117,3043c8dc13aa548b,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
7118,ffcbf5f098625d83,True,1.0,1.0,0.8959647722121507,1.0,1.0,1.0,0.9566519884217294
7119,a5725e330a565f84,True,1.0,1.0,0.9853729064074191,1.0,1.0,1.0,0.993905377669758
7120,7a18ceb376d859c1,True,1.0,1.0,0.8087591437137021,1.0,1.0,1.0,0.9203163098807092
7121,923b8c36b7995ade,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7122,9104884bcb915c08,True,1.0,1.0,0.9840459595386396,1.0,1.0,1.0,0.9933524831410998
7123,87929fb304eb5bcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7124,bf896d504b4356c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7125,8de5173c05ee56f5,True,1.0,1.0,0.9586344133428069,1.0,1.0,1.0,0.9827643388928363
7126,4d8baa6e638f5cfb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7127,6c62867b6d7a51fa,True,1.0,1.0,0.9711354678816051,1.0,1.0,1.0,0.9879731116173355
7128,75f36091b3ec57e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7129,cbe3a6c80bfb5327,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7130,8cba6cacb16d5acc,True,1.0,1.0,0.9238037851142589,1.0,1.0,1.0,0.9682515771309412
7131,b5bdef8a05605164,True,1.0,1.0,0.9067249973292905,1.0,1.0,0.0,0.9611354155538709
7132,eff5e373dade52e7,True,1.0,1.0,0.8246654496649952,1.0,1.0,1.0,0.9269439373604147
7133,59b5e5a171965609,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7134,7777f9476f1e5bb0,True,1.0,1.0,0.8266371349470425,1.0,1.0,1.0,0.9277654728946011
7135,4a40d0564325502c,True,1.0,1.0,0.977004525806404,1.0,1.0,1.0,0.9904185524193349
7136,b04bbf1d4ecf5f56,True,1.0,1.0,0.9643731537079155,1.0,1.0,1.0,0.9851554807116315
7137,68513836ad24543b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7138,5027a61161365407,True,1.0,1.0,0.9695582839685982,1.0,1.0,1.0,0.9873159516535827
7139,88454b0190ff551f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7140,3b10bf025bd65e4b,True,1.0,1.0,0.976206310945389,1.0,1.0,1.0,0.9900859628939122
7141,85406e57732a5121,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7142,ff6f020133855f6a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7143,dd2bc3e6bb8353b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7144,95e6e7c4cfe15b91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7145,34ac200e359653b5,True,1.0,1.0,0.9320896535303617,1.0,1.0,1.0,0.9717040223043174
7146,c5ec810bb3625418,True,1.0,1.0,0.8018809488594262,1.0,1.0,0.5,0.9174503953580943
7147,cfc12b02334c5a15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7148,50833a9c9b265db8,True,1.0,1.0,0.8744153605067656,1.0,1.0,0.0,0.9476730668778189
7149,424cdafd92f25209,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7150,bc2fe3314b345c63,True,1.0,1.0,0.9851761542001727,1.0,1.0,1.0,0.9938233975834052
7151,cd9e6c1924c35b85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7152,02f1ad081f41550e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7153,f6b9867069845fd2,True,1.0,1.0,0.6159359551759227,1.0,1.0,1.0,0.8399733146566345
7154,148188e5281e53cd,True,1.0,1.0,0.9264149930991672,1.0,1.0,1.0,0.9693395804579863
7155,458e833803315b4f,True,1.0,1.0,0.9542585870788276,1.0,1.0,0.0,0.9809410779495115
7156,6d92cfa21e805f31,True,1.0,1.0,0.9625370517083859,1.0,1.0,1.0,0.9843904382118275
7157,b96ea08d168f5a3d,True,1.0,1.0,0.9272662175486314,1.0,1.0,1.0,0.9696942573119297
7158,ab8d6b4c8b20564b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7159,24f29711e1a05cb5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7160,4972962184a75fa7,True,1.0,1.0,0.7686514540691801,1.0,1.0,1.0,0.9036047725288251
7161,7e97cc0349b4590b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7162,a21ebf4902fa5e27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7163,019667e138b95ff0,True,1.0,1.0,0.7802412632437719,1.0,1.0,1.0,0.908433859684905
7164,51ed8d0e57055ed3,True,1.0,1.0,0.9813078322477298,1.0,1.0,1.0,0.9922115967698873
7165,00f20c2762515d09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7166,0278f1a2ae3b5ae5,True,1.0,1.0,0.9528325944156809,1.0,1.0,1.0,0.980346914339867
7167,85649e978e60550d,True,1.0,1.0,0.9792781676541658,1.0,1.0,1.0,0.9913659031892358
7168,84409129e8075bca,True,1.0,1.0,0.7450595411524613,1.0,1.0,0.5,0.8937748088135256
7169,4925a678992c5726,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7170,a77872c55f1b52a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7171,308e246a1d995edd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7172,0fa0e8a25eec5e1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7173,7dda9e548f79596b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7174,06091e78878d510e,True,1.0,1.0,0.9834986517816724,1.0,1.0,1.0,0.9931244382423635
7175,8dc7d00ce175549d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7176,84136b2623ef5618,True,1.0,1.0,0.8324946959653362,1.0,1.0,1.0,0.93020612331889
7177,008b419a63b75917,True,1.0,1.0,0.7696268335801817,1.0,1.0,1.0,0.9040111806584091
7178,5b1a620dcd675298,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7179,230a57eaa1a25864,True,1.0,1.0,0.9840537501358527,1.0,1.0,1.0,0.9933557292232719
7180,2f1653c3481b50f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7181,4c24c3efe0e4519d,True,1.0,1.0,0.9530662965789161,1.0,1.0,1.0,0.980444290241215
7182,9bd57127fa3b5d8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7183,31ffaa640cf85134,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7184,a2d7be8710535e33,True,1.0,1.0,0.623444116218943,1.0,1.0,1.0,0.8431017150912262
7185,8128635441b358c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7186,94839be4b8c95789,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7187,089e3eac4f7e5c5c,True,1.0,1.0,0.7968381672274908,1.0,1.0,1.0,0.9153492363447878
7188,6c5d84e81aca5755,True,1.0,1.0,0.7886805311612426,1.0,1.0,1.0,0.9119502213171845
7189,0c6772102cc550ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7190,3380d56c05ba594b,True,1.0,1.0,0.9958414137466315,1.0,1.0,1.0,0.9982672557277631
7191,b2f8e3b0a7a1565e,True,1.0,1.0,0.9149070243236229,1.0,1.0,1.0,0.9645445934681763
7192,6b9ddb691b38551a,True,1.0,1.0,0.8700981883194254,1.0,1.0,1.0,0.9458742451330938
7193,cc9f9924e6f25e64,True,1.0,1.0,0.8682845669932637,1.0,1.0,1.0,0.9451185695805266
7194,03d4ec82e7ac5804,True,1.0,1.0,0.8896236406626847,1.0,1.0,1.0,0.9540098502761186
7195,fcb205c7324051ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7196,b96dd2fae674571c,True,1.0,1.0,0.5778145899649403,1.0,1.0,1.0,0.8240894124853918
7197,92ec09fc760c5c4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7198,69f80a41cbaa5c1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7199,fd2de60bf6745e9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7200,3bdecfdccc335eda,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7201,d14f03fdfc1d5d54,True,1.0,1.0,0.995229277990267,1.0,1.0,1.0,0.9980121991626113
7202,b031a0b55ab951f8,True,1.0,1.0,0.6809874703996931,1.0,1.0,0.5,0.8670781126665389
7203,52f7393aa83854f6,True,1.0,1.0,0.8205022319275639,1.0,1.0,0.5,0.9252092633031516
7204,df2b37f4a1b85a4e,True,1.0,1.0,0.9369178475730433,1.0,1.0,1.0,0.9737157698221014
7205,ee9a17a589805c85,True,1.0,1.0,0.9279357219539959,1.0,1.0,1.0,0.9699732174808317
7206,fe3a1294722e5e1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7207,43440ae761cd5a8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7208,1c044069a36c5d4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7209,8be90fab0cf45555,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7210,43066c8c8e325fcf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7211,0116de776d6b5d1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7212,ac808bd1bfac5425,True,1.0,1.0,0.9552888711972445,1.0,1.0,1.0,0.9813703629988518
7213,ec921ad4a3d05806,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7214,2258bd346b3f5376,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7215,5667135252dd528a,True,1.0,1.0,0.9295204567196869,1.0,1.0,1.0,0.9706335236332029
7216,a1d7b6056b4b5566,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7217,87d1648c9e27512b,True,1.0,1.0,0.9248556270774321,1.0,1.0,1.0,0.9686898446155968
7218,5cfbf7afa66458c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7219,70e6b8db27e55b53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7220,c09d506d3891507c,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7221,59797b950d9e52ba,True,1.0,1.0,0.9138719259091406,1.0,1.0,1.0,0.9641133024621419
7222,33947554006251e9,True,1.0,1.0,0.9032716826217965,1.0,1.0,0.0,0.9596965344257485
7223,2aa414aa9a9057fb,True,1.0,1.0,0.598711418476949,1.0,1.0,1.0,0.8327964243653954
7224,c4d87486264d508a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7225,f3e0463f3cf4505e,True,1.0,1.0,0.9969859035904091,1.0,1.0,1.0,0.9987441264960037
7226,2c14c850f6645147,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7227,fd7c51a15e5b54a6,True,1.0,1.0,0.9182194085601502,1.0,1.0,1.0,0.9659247535667292
7228,017514eaeeef5716,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7229,53feb52497035b3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7230,1fe885bcdf8d53de,True,1.0,1.0,0.7525789325866438,1.0,1.0,1.0,0.8969078885777683
7231,31e7be6258f35c5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7232,ac5327106349541c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7233,77519294678a5fed,True,1.0,1.0,0.6777540216178451,1.0,1.0,1.0,0.8657308423407688
7234,351f4333f34258b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7235,1f7588f60e8d5ff2,True,1.0,1.0,0.8224684910053571,1.0,1.0,1.0,0.9260285379188988
7236,cc3ebf79ba985643,True,1.0,1.0,0.8273690685250215,0.0,1.0,1.0,0.5114037785520923
7237,333ba3fb0fc85da9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7238,fb26a29303d1507e,True,1.0,1.0,0.9903643251327087,1.0,1.0,1.0,0.9959851354719619
7239,4d5c4013a6db5819,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7240,78adf1b8ed315c4f,True,1.0,1.0,0.8552974804761054,1.0,1.0,1.0,0.9397072835317107
7241,48e14ad3c65c5156,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7242,13310ca9a7715154,True,1.0,1.0,0.6176709244525399,1.0,1.0,1.0,0.8406962185218916
7243,774aad2507f75660,True,1.0,1.0,0.7006093507871002,1.0,1.0,1.0,0.8752538961612917
7244,2d0334f7e7d75853,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7245,c7a44a2e52bc5e22,True,1.0,1.0,0.6179001014337953,1.0,1.0,0.5,0.8407917089307481
7246,264a59ce900b5405,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7247,134c369c82f05262,True,1.0,1.0,0.9913536777526182,1.0,1.0,1.0,0.9963973657302576
7248,613c91adcbe55cd5,True,1.0,1.0,0.7960576575744397,1.0,1.0,0.5,0.9150240239893499
7249,decc2e4c0f445afc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7250,ddd6640cba7e584c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7251,e09bc42b58285147,True,1.0,1.0,0.9524440474266719,1.0,1.0,1.0,0.9801850197611133
7252,d7d57d8fb3b6589a,True,1.0,1.0,0.8197903222922911,1.0,1.0,0.5,0.9249126342884546
7253,f73281d701fd56a6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7254,bfcbb192c11b5736,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7255,baff37ac37675490,True,1.0,1.0,0.9120166456529188,1.0,1.0,1.0,0.9633402690220496
7256,693ca321449e5a83,True,1.0,1.0,0.603775565154084,1.0,1.0,1.0,0.8349064854808684
7257,2dd7293bcb445815,True,1.0,1.0,0.7192497287091404,1.0,1.0,1.0,0.8830207202954753
7258,e8e01645fcde5b8e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7259,639ed89313465584,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7260,e6a94b91b19f5315,True,1.0,1.0,0.9888752131474295,1.0,1.0,1.0,0.9953646721447623
7261,e2ae05340dba502d,True,1.0,1.0,0.43176554852540994,1.0,1.0,0.0,0.7632356452189208
7262,38d08753fa4651c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7263,c493172b908c5df9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7264,0e6cae45fdd5536b,True,1.0,1.0,0.9974463803448479,1.0,1.0,1.0,0.9989359918103533
7265,8c156f5b675b5657,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7266,b0325428be095810,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7267,237b75204e495145,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
7268,b683672d37cc5001,True,1.0,1.0,0.9551593064729307,1.0,1.0,1.0,0.9813163776970545
7269,94ae12c4703950be,True,1.0,1.0,0.83740979464897,1.0,1.0,1.0,0.9322540811037374
7270,16d4141f073d52f1,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7271,c472d369df235104,True,1.0,1.0,0.9293594592581904,1.0,1.0,1.0,0.9705664413575793
7272,b23be6b0d9765878,True,1.0,1.0,0.9821667172569611,1.0,1.0,1.0,0.9925694655237338
7273,9bb8633f7c0157fb,True,1.0,1.0,0.9400573234508411,0.0,1.0,0.5,0.5583572181045171
7274,2d578825c3a8565f,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
7275,3a43a45778b85666,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7276,9b0f5a2f65e45867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7277,26565788812b5fde,True,1.0,1.0,0.9851711569458531,1.0,1.0,1.0,0.9938213153941055
7278,9a15d775514e5018,True,1.0,1.0,0.7425175702027267,1.0,1.0,1.0,0.8927156542511362
7279,28c5e10661025e5f,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7280,875f14a6967d5192,True,1.0,1.0,0.9534025378587594,1.0,1.0,0.5,0.980584390774483
7281,8c5a6a5b602859b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7282,72720a5350e75184,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7283,e6056b57c0515735,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7284,823f87e2960853d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7285,4ceb0bc19e0f57d5,True,1.0,1.0,0.9666694213692858,1.0,1.0,1.0,0.986112258903869
7286,1c7bdbbc34c853bf,True,0.0,0.0,0.0,0.0,1.0,1.0,0.0
7287,d5f845d28a5e513f,True,1.0,1.0,0.6362080621238232,1.0,1.0,1.0,0.8484200258849263
7288,980db9371e6b52de,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7289,e92a637d847e516c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7290,7857a22b3bc85bb4,True,1.0,1.0,0.9935318431207415,1.0,1.0,1.0,0.9973049346336422
7291,f2592c08589e5398,True,1.0,1.0,0.6343369744034266,1.0,1.0,1.0,0.8476404060014278
7292,47c8c3903f245f96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7293,c7cb2e43b2d053b7,True,1.0,1.0,0.5762876407635684,1.0,1.0,1.0,0.8234531836514868
7294,f9349f5d723b5421,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7295,3741be84f7c15b5a,True,1.0,1.0,0.8717901595743052,1.0,1.0,1.0,0.9465792331559605
7296,8df6c22946e5526d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7297,38afc409029551e0,True,1.0,1.0,0.9422114106093434,1.0,1.0,1.0,0.9759214210872265
7298,c82bebed0dac5691,True,1.0,1.0,0.8387194649902442,1.0,1.0,0.5,0.9327997770792683
7299,8cac1b4a21585010,True,1.0,1.0,0.95975930332143,1.0,1.0,0.0,0.9832330430505959
7300,247ae110b0c454cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7301,9311d9a2409c5224,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7302,ffef12d9476e557b,True,1.0,1.0,0.7756786881205268,1.0,1.0,1.0,0.9065327867168862
7303,350a93fe67645bf1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7304,9839d83635495727,True,1.0,1.0,0.9031108264969478,1.0,1.0,1.0,0.959629511040395
7305,043839beb58a5dad,True,1.0,1.0,0.9859389746309942,1.0,1.0,1.0,0.994141239429581
7306,3c3991ec8d7a5507,True,1.0,1.0,0.8361476363019311,1.0,1.0,0.5,0.9317281817924713
7307,4421e25bf73a553b,True,1.0,1.0,0.8593489746293812,1.0,1.0,1.0,0.9413954060955755
7308,5c838efd36805c92,True,1.0,1.0,0.9906759171599557,1.0,1.0,1.0,0.9961149654833149
7309,f38d4f3f7e425c91,True,1.0,1.0,0.8823721772759673,1.0,1.0,1.0,0.9509884071983197
7310,d232efb9cc535426,True,1.0,1.0,0.6757771492603232,1.0,1.0,0.5,0.8649071455251347
7311,71c47324c7eb5657,True,1.0,1.0,0.9557030588747834,1.0,1.0,0.0,0.9815429411978265
7312,a8dacf347a605f0d,True,1.0,1.0,0.9312662315089321,1.0,1.0,1.0,0.9713609297953884
7313,74308c04628b5879,True,1.0,1.0,0.7876010610947662,1.0,1.0,0.5,0.9115004421228193
7314,1ea920764abe5dcb,True,1.0,1.0,0.7570364541351627,1.0,1.0,0.5,0.8987651892229844
7315,822d92ab3f13502b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7316,fcdc1e7c917e5283,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7317,c9f8032d2d725257,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7318,dc2675fb11d6540d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7319,c574d461642f5deb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7320,26eeb11cbcd9593b,True,1.0,1.0,0.83196041959059,1.0,1.0,1.0,0.9299835081627458
7321,f01212b1c5b25520,True,1.0,1.0,0.9784881971747765,1.0,1.0,1.0,0.9910367488228236
7322,f72ccf055618500a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7323,0481cf2b75f1532f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7324,2569d386da9c54ff,True,1.0,1.0,0.8993901360880374,1.0,1.0,0.0,0.9580792233700155
7325,69575edb6db5507f,True,1.0,1.0,0.9438121540503035,1.0,1.0,1.0,0.9765883975209597
7326,0ebb578555b25ab2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7327,230f2d1902125696,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7328,7c8900e0a2ef5024,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7329,3b2fc0d01dbc50ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7330,450d66ced3175d35,True,1.0,1.0,0.9774039988396793,1.0,1.0,1.0,0.9905849995165331
7331,18f8562c9bb55561,True,1.0,1.0,0.9492683011206237,1.0,1.0,1.0,0.9788617921335933
7332,e6c36a6be3c75127,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7333,2c43056133655292,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7334,1288b2d19d695376,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7335,47e0ff3bc36a5f69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7336,feb4ce395d4d54fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7337,017e89f6f6a85d79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7338,75128a99a5765e31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7339,905ab0794c235f69,True,1.0,1.0,0.9563152368306811,1.0,1.0,1.0,0.9817980153461171
7340,295e5c491ca35642,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7341,3336f42a7e175d0b,True,1.0,1.0,0.9436768482866906,1.0,1.0,1.0,0.9765320201194544
7342,f3512ae175b45844,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7343,566ee79ab35c5b14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7344,ab4175e25b6c5d76,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7345,def5763ef93655ae,True,1.0,1.0,0.7475616385795701,1.0,1.0,1.0,0.8948173494081543
7346,5b3db54a43ca52ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7347,22a3a112a0485c4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7348,b4f05c1e42ea5aec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7349,cba2150084b1510a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7350,b5674c9c6c735d57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7351,e7a7c61c543e5b88,True,1.0,1.0,0.9888622038021916,1.0,1.0,1.0,0.9953592515842464
7352,b7505d7478385be9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7353,c6be203c41a155e4,True,1.0,1.0,0.7442286581030515,1.0,1.0,1.0,0.8934286075429382
7354,1ad237fbbbcf51ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7355,33bae177e9c75992,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7356,d64b2da8ffb65c16,True,1.0,1.0,0.6375945756109928,1.0,1.0,0.5,0.8489977398379137
7357,04d0fb4e3ab25115,True,1.0,1.0,0.9763070871854781,1.0,1.0,1.0,0.9901279529939492
7358,fb3e4b836ab758db,True,1.0,1.0,0.963521579125216,1.0,1.0,1.0,0.9848006579688399
7359,76a07493339e5e81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7360,0ffcae2811b257ee,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7361,3068d16e627b5e69,True,1.0,1.0,0.94260845728165,1.0,1.0,0.0,0.9760868572006874
7362,b7e9b4a46b9a5533,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7363,7e8979818a51520e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7364,6a947d290fe257ce,True,1.0,1.0,0.9678599677652967,1.0,1.0,1.0,0.986608319902207
7365,77c3cf2f4a1a5f31,True,1.0,1.0,0.9791373984170924,1.0,1.0,1.0,0.9913072493404552
7366,3c93ac00b682563d,True,1.0,1.0,0.929523982302026,1.0,1.0,0.5,0.9706349926258442
7367,dee99345e2015845,True,1.0,1.0,0.8627319675191446,1.0,1.0,1.0,0.9428049864663102
7368,e209822e11365182,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7369,f9a9b5ee707e501e,True,1.0,1.0,0.8707848485895258,1.0,1.0,1.0,0.9461603535789691
7370,7b6749c7b2795906,True,1.0,1.0,0.8282359056332055,1.0,1.0,1.0,0.928431627347169
7371,90314b74c92954d6,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7372,635faea61539589a,True,1.0,1.0,0.9452249721075405,1.0,1.0,0.5,0.9771770717114752
7373,75f91ced021c543e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7374,79cfc07ef4645c81,True,1.0,1.0,0.8885711717452857,1.0,1.0,0.5,0.9535713215605357
7375,01314f10793f5ad7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7376,134cbee5a9635cd7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7377,7e238e859ebb5720,True,1.0,1.0,0.9992526244160069,1.0,1.0,1.0,0.9996885935066695
7378,b9f3b69b160e5ad0,True,1.0,1.0,0.9037904098839179,1.0,1.0,1.0,0.9599126707849658
7379,21d4990a6b4f597a,True,1.0,1.0,0.9712313063330955,1.0,1.0,0.5,0.9880130443054563
7380,28d91d7116785bf9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7381,326bf8cbf6375f03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7382,ec372e5b0ad7504f,True,1.0,0.0,0.0,0.0,1.0,0.5,0.0
7383,97b8b4204a2a5484,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7384,0b4a7c2ba59e5a8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7385,3f265d778b65596b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7386,ec1fc260f1c15d42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7387,36a10b24956c5db7,True,1.0,1.0,0.8111965097558115,1.0,1.0,0.5,0.9213318790649213
7388,99ebd32df2f453f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7389,8d64d2c9f19c57c5,True,1.0,1.0,0.7233604085809504,1.0,1.0,1.0,0.8847335035753959
7390,3adebc0f04ed5311,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7391,803addaf65355261,True,1.0,1.0,0.8603751265175292,1.0,1.0,1.0,0.9418229693823038
7392,60a62673dd78534c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7393,3baa70a146f055d2,True,1.0,1.0,0.8525522458878776,1.0,1.0,0.5,0.9385634357866156
7394,28b94453e1cd578f,True,1.0,1.0,0.8349394923063175,1.0,1.0,1.0,0.9312247884609656
7395,9f5172e4a2cb5304,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7396,bca2f135ebf4542c,True,1.0,1.0,0.5851708506986785,1.0,1.0,1.0,0.8271545211244494
7397,131ab0263b07507c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7398,9a03bf441e615cd6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7399,3493d0184aea5ee8,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7400,ac6e1ca0ebe75e15,True,1.0,1.0,0.9432524943594697,1.0,1.0,1.0,0.9763552059831123
7401,ea85208e83eb57b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7402,1b96821ba3425e3b,True,1.0,1.0,0.7227625242780782,1.0,1.0,1.0,0.8844843851158659
7403,cf50ffa22c81555d,True,1.0,1.0,0.9099494201621797,1.0,1.0,0.0,0.9624789250675748
7404,f3532c4c4ad95b27,True,1.0,1.0,0.9901203114859715,1.0,1.0,1.0,0.9958834631191548
7405,fb3ec8fa431c5d83,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7406,eb1315c4860c5189,True,1.0,1.0,0.9567563215169897,1.0,1.0,1.0,0.9819818006320791
7407,c844ccab55295a05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7408,472899393e8f55e1,True,1.0,1.0,0.8915570573528431,1.0,1.0,1.0,0.9548154405636846
7409,71dedbc865b25faf,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7410,61d71be9811b5554,True,1.0,1.0,0.8252572815707487,1.0,1.0,1.0,0.927190533987812
7411,d3719519c1f95276,True,1.0,1.0,0.8470589818282945,1.0,1.0,1.0,0.9362745757617894
7412,a18d2b32f8415373,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7413,c7e06d79e58454ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7414,1b203e7299655c9c,True,1.0,1.0,0.961995351050156,1.0,1.0,1.0,0.9841647296042316
7415,ba69be06341d5b2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7416,bb870b710b7a53e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7417,3ae2ab1099d65c2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7418,151436bbacb858b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7419,1c2140b2eac55906,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7420,7bbb4260e163517f,True,1.0,1.0,0.875947314201831,1.0,1.0,0.5,0.9483113809174295
7421,05d6f076bdc855d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7422,11f0b99dbce15be4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7423,70ee383e3b335c16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7424,cd9d029138325c2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7425,7fc551e4e0375d00,True,1.0,1.0,0.7921912197998143,1.0,1.0,0.5,0.9134130082499227
7426,715d1ae75d215269,True,1.0,1.0,0.9303625438052339,1.0,1.0,1.0,0.9709843932521808
7427,f5ebfa68c2315d0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7428,862ca192b71f5d93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7429,103ac69be43f55b5,True,1.0,1.0,0.8731299532010152,1.0,1.0,0.5,0.947137480500423
7430,32f53a8cb63f55db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7431,3b225aa246f35197,True,1.0,1.0,0.5228070330492899,1.0,1.0,1.0,0.8011695971038707
7432,89ec780cbf965fba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7433,fa9a6007ed205fe7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7434,9c42f5a9d56c5ebf,True,1.0,1.0,0.8506741062508594,1.0,1.0,1.0,0.9377808776045248
7435,b94c811448e75d1c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7436,1c5aaf9e884b5ce9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7437,43c74ea303715baf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7438,5cb436b6276f59ae,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7439,8673d97f94ae5700,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7440,a93fa498bfbf5fb8,True,1.0,1.0,0.9665461672291882,1.0,1.0,1.0,0.9860609030121618
7441,bdad96248e575296,True,0.5,1.0,0.37064768087579636,0.0,1.0,1.0,0.1605516001824576
7442,7f002eadb0845994,True,1.0,1.0,0.8855259215736786,1.0,1.0,1.0,0.9523024673223661
7443,2e6e8eebd05f5da2,True,1.0,1.0,0.8904007168498904,1.0,1.0,1.0,0.9543336320207877
7444,86cad912457d5115,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7445,d01fec804cd45644,True,1.0,1.0,0.5722269511589797,1.0,1.0,1.0,0.8217612296495749
7446,2a3ab48ae28f5e90,True,1.0,1.0,0.8586364888412857,1.0,1.0,1.0,0.9410985370172025
7447,c30bc48417bf5354,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7448,8a540001f3f0514d,True,1.0,1.0,0.9503882008697329,1.0,1.0,0.0,0.9793284170290554
7449,cd1304eac1a25f00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7450,794584aa724a55f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7451,5f402207dd7d5977,True,1.0,1.0,0.6029931013228695,1.0,1.0,1.0,0.834580458884529
7452,1d538fa6a8825de1,True,1.0,1.0,0.8847598840723215,1.0,1.0,1.0,0.951983285030134
7453,62d4c8dfdef65bc5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7454,85b599a5e238576a,True,1.0,1.0,0.8990994960579264,1.0,1.0,1.0,0.9579581233574693
7455,a4581d8af5f755a9,True,1.0,1.0,0.96050298731165,1.0,1.0,0.5,0.9835429113798542
7456,be33fb4e1b435f1d,True,1.0,1.0,0.9165381745560823,1.0,1.0,1.0,0.9652242393983675
7457,28a0cdbbc1e55291,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7458,5e5b6eaacd3f5bdd,True,1.0,1.0,0.8616283434119868,1.0,1.0,1.0,0.9423451430883278
7459,278518f5fd0354b3,True,1.0,1.0,0.9873072945916117,1.0,1.0,1.0,0.9947113727465049
7460,c65181647b3b5092,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7461,3d34ef81b357566e,True,1.0,1.0,0.8874023784646161,1.0,1.0,1.0,0.9530843243602568
7462,ed2103838dae5993,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7463,1ca03ed089925396,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7464,c020f63dbf0d59a6,True,1.0,1.0,0.9353929647245378,1.0,1.0,1.0,0.9730804019685575
7465,908f696abf7c5a26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7466,d743862c9c555961,True,1.0,1.0,0.965647361964604,1.0,1.0,1.0,0.9856864008185849
7467,57076e49ca7c5570,True,1.0,1.0,0.9453423110817781,1.0,1.0,1.0,0.9772259629507408
7468,4e252b23d8935563,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7469,50142143082f5c0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7470,153ae46b6ba65721,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7471,5ff5c54200fe53fb,True,1.0,1.0,0.9578286222455361,1.0,1.0,0.0,0.9824285926023067
7472,6e0bfaa448c5587d,True,1.0,1.0,0.9035752686462418,1.0,1.0,1.0,0.9598230286026007
7473,e024bd23594b5a13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7474,73aaa82bd3bb596c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7475,0b232677746253a0,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7476,170ea72e455e5e57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7477,2b7bf25209dd5705,True,1.0,1.0,0.9383452543552235,1.0,1.0,1.0,0.9743105226480098
7478,89e02236312d5038,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7479,d9fac9fdd2bd5036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7480,f742c7490c2d5b98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7481,c38eb1a738745b1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7482,695d7450eb3958c1,True,1.0,1.0,0.9278976893823906,1.0,1.0,0.5,0.9699573705759961
7483,0cc24c1449cd54f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7484,c05f89f644505f4c,True,1.0,1.0,0.8849867174960069,1.0,1.0,1.0,0.9520777989566694
7485,029585f0509d52b0,True,1.0,1.0,0.6696191019735658,1.0,1.0,0.5,0.8623412924889857
7486,06329b33572752d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7487,eba929a6772254e4,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7488,5d9e2570d7565e91,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
7489,667fff5344295416,True,1.0,1.0,0.8392039287820192,1.0,1.0,1.0,0.933001636992508
7490,dd393ea6b72059c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7491,54bf100910bc5b10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7492,92ebb72e83325bb1,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7493,67e538558b0b5f93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7494,87f7b4b94e2b5264,True,1.0,1.0,0.8659044548873502,1.0,1.0,1.0,0.9441268562030626
7495,a622ff338b425c28,True,1.0,1.0,0.8932338873062176,1.0,1.0,1.0,0.9555141197109239
7496,669b4ffc8b8a5f21,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7497,5ddfd1fe80af5ceb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7498,a96c1b6145ca513e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7499,1961d1075a085a1d,True,1.0,1.0,0.968999179279921,1.0,1.0,1.0,0.9870829913666338
7500,426cc213a80352f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7501,14f10a29b9235b38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7502,2c3e04a929b85f30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7503,607298120f23583c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7504,7320f05fb6675c76,True,1.0,1.0,0.5207003733224256,1.0,1.0,1.0,0.8002918222176773
7505,30e7a7c93a225968,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7506,afbf82af256b5711,True,1.0,1.0,0.7648765627171965,1.0,1.0,1.0,0.9020319011321652
7507,89fcf773eb5d514e,True,1.0,1.0,0.8671929498407979,1.0,1.0,0.5,0.9446637291003324
7508,52bc37cb7789510b,True,1.0,1.0,0.668807701342413,1.0,1.0,1.0,0.862003208892672
7509,f7544894729252f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7510,33c1e6fe4ce650bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7511,c8d4707fcc465f8b,True,1.0,1.0,0.9958516825253744,1.0,1.0,1.0,0.9982715343855727
7512,1d33935825d8539f,True,1.0,1.0,0.8830482830417192,1.0,1.0,0.5,0.9512701179340497
7513,06c9339fdc3e5404,True,1.0,1.0,0.9095696418607865,1.0,1.0,0.5,0.962320684108661
7514,66dca10d8f315889,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7515,3febbde773f15b51,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7516,0388cd6f1af65029,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7517,76f952632729540f,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7518,e8d654d610fa547f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7519,f470121c6add5665,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7520,614a0b6a482455af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7521,7a754395c711541c,True,1.0,1.0,0.9998168862728241,1.0,1.0,1.0,0.9999237026136768
7522,a067e1b873c8534d,True,1.0,1.0,0.884629628540407,1.0,1.0,1.0,0.9519290118918363
7523,a452d968db965d77,True,1.0,1.0,0.8965823887722405,1.0,1.0,1.0,0.9569093286551001
7524,3eaf6c916382509b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7525,995f8bcf61f95fad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7526,6dfba05513f05909,True,1.0,1.0,0.5358017867863324,1.0,1.0,1.0,0.8065840778276385
7527,20c8f9038443596e,True,1.0,1.0,0.8110798945369305,1.0,1.0,1.0,0.9212832893903876
7528,511ba067a1835f86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7529,03eef9b11774564f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7530,c038901b4a0259ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7531,5590042a1aaa5f92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7532,8984fe1857e057b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7533,d4b29b90b8af5f81,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7534,9bd3994107ba52bc,True,1.0,1.0,0.9816438721770692,1.0,1.0,0.0,0.9923516134071121
7535,342ae335113257f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7536,99c561c0507851d8,True,1.0,1.0,0.9679869129247864,1.0,1.0,1.0,0.9866612137186609
7537,4511645a5e9a5bcd,True,1.0,1.0,0.880506606109436,1.0,1.0,0.5,0.9502110858789315
7538,9b7ffde4ab9c53a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7539,17296f6032025ecc,True,1.0,1.0,0.859710929881088,1.0,1.0,1.0,0.9415462207837866
7540,71e87d45fe895277,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7541,9a24a904a324581d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7542,8043aa566aa45878,True,1.0,1.0,0.9419445458769489,1.0,1.0,0.5,0.9758102274487287
7543,61d7fbf592275c75,True,1.0,1.0,0.6574327160687151,0.0,1.0,0.0,0.44059696502863127
7544,d64abcb201245b5a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7545,626859d4351b5ffe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7546,44cc84f91c6b5bf5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7547,57af94e8290254bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7548,8237f47b224952b4,True,1.0,1.0,0.9475873376392463,1.0,1.0,1.0,0.9781613906830193
7549,9b5c31b36c5b5aa9,True,1.0,1.0,0.9571495936896576,1.0,1.0,1.0,0.9821456640373573
7550,8164612a623156ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7551,719eb7fea14c5b94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7552,4674e35da8425113,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7553,531415bb29245095,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7554,69938a4507ba5419,True,1.0,1.0,0.930939465618949,1.0,1.0,1.0,0.9712247773412287
7555,4acd373578e357d1,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
7556,abcbb3c7020550c5,True,1.0,1.0,0.9222739219132319,1.0,1.0,1.0,0.9676141341305132
7557,4668c53b54255008,True,1.0,1.0,0.7839160609573311,1.0,1.0,1.0,0.909965025398888
7558,6f0538a6ba9c5b7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7559,a3d10c0a5a835300,True,1.0,1.0,0.8144226016019924,1.0,1.0,1.0,0.9226760840008302
7560,48b503ec9c5a5d7a,True,1.0,1.0,0.9886881133588388,1.0,1.0,1.0,0.9952867138995162
7561,b1520b6af9705191,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7562,3721b675d426567c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7563,dc207d97e04f5ce1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7564,fefc295622155532,True,1.0,1.0,0.9664926606815327,1.0,1.0,1.0,0.9860386086173053
7565,0bbfb35740e25929,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7566,9195f25b12bd56d9,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7567,02799c5e8bf35595,True,1.0,1.0,0.9381874387631466,1.0,1.0,1.0,0.9742447661513111
7568,2360cd7b0fd85480,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7569,0d8754f6d53d5968,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7570,8926a4661fd05f7e,True,1.0,1.0,0.8876852808572234,1.0,1.0,1.0,0.9532022003571764
7571,5d78f0d383a95860,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
7572,01167513b5b55ca1,True,1.0,1.0,0.8359762663912237,1.0,1.0,1.0,0.9316567776630098
7573,b58f2b3b894a58bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7574,d870256a3b185659,True,1.0,1.0,0.937879212157074,1.0,1.0,1.0,0.9741163383987809
7575,1039e136e6605cfb,True,1.0,1.0,0.9381594986754673,1.0,1.0,1.0,0.9742331244481114
7576,4a62cc0027965e10,True,1.0,1.0,0.9030018342534485,1.0,1.0,1.0,0.9595840976056035
7577,2c1c564733075187,True,1.0,1.0,0.7805775266850175,1.0,1.0,1.0,0.9085739694520907
7578,e5c858ae96265d95,True,1.0,1.0,0.9196648228948714,1.0,1.0,1.0,0.9665270095395297
7579,ed90bab84c475e4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7580,05f1a5cbc0905d8e,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
7581,dce07c446c7955aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7582,8f5cefce0c0259d9,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
7583,f68fcc74e570541d,True,1.0,1.0,0.8750736431657482,1.0,1.0,0.5,0.9479473513190618
7584,6af296d59322504d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7585,4384cab8593f505e,True,1.0,1.0,0.8433157699899029,1.0,1.0,1.0,0.9347149041624595
7586,c1f91d06e8285351,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7587,4c5164f4b17d5581,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7588,80a22559c9565d0a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7589,78e3ba9d36dc59a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7590,245bcbae35595474,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7591,b27e6e6bf91d59be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7592,5d3fbc3605fb5bb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7593,8227648b1da95adb,True,1.0,1.0,0.9785923462407939,1.0,1.0,0.5,0.9910801442669975
7594,9b2878b173fc5b04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7595,277c6ebd67da5320,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7596,1968ed26cc315d75,True,1.0,0.0,0.0,0.0,1.0,0.5,0.0
7597,bef85b7ac1dc5207,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7598,8954aa7e05085876,True,1.0,1.0,0.9491578964406925,1.0,1.0,1.0,0.978815790183622
7599,7eab8efaacef55bb,True,1.0,1.0,0.9681303434736801,1.0,1.0,1.0,0.9867209764473667
7600,d1408323ef2357be,True,1.0,1.0,0.9218936529929913,1.0,1.0,1.0,0.9674556887470797
7601,952dbeff58945400,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7602,e3ef42c62ba2595b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7603,81a726148d245594,True,1.0,1.0,0.9477675996963222,0.0,1.0,1.0,0.5615698332068009
7604,17329d8654895534,True,1.0,1.0,0.7951172945425111,1.0,1.0,1.0,0.9146322060593796
7605,150bfebecc525d57,True,1.0,1.0,0.8780331441254441,1.0,1.0,0.5,0.949180476718935
7606,5a41a7f756c551ce,True,1.0,1.0,0.9162284375504012,1.0,1.0,1.0,0.9650951823126671
7607,e4553dc9b5725cb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7608,4749d401a5a95254,True,1.0,1.0,0.9181945817629447,1.0,1.0,1.0,0.9659144090678936
7609,c2b5ebf8ace851ea,True,1.0,1.0,0.9797032908893998,1.0,1.0,1.0,0.9915430378705832
7610,35cf51dd13d559c0,True,1.0,1.0,0.9960345506504639,0.0,1.0,0.0,0.5816810627710266
7611,f9bd532e790f53ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7612,7f9f4661a4875959,True,1.0,1.0,0.7933984117961269,1.0,1.0,1.0,0.9139160049150529
7613,bf4c97f6024b5029,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7614,0da11f45cc1b51ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7615,eb9827bfdf925815,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7616,10909749099354e6,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7617,75f8f9a90db75078,True,1.0,1.0,0.9123093709686827,1.0,1.0,1.0,0.9634622379036178
7618,7c8dfd86366157b2,True,1.0,1.0,0.8975893674508995,1.0,1.0,1.0,0.9573289031045414
7619,4e8e687d6fd55093,True,1.0,1.0,0.6914475911310338,1.0,1.0,1.0,0.8714364963045975
7620,10779d3fd7815d2f,True,1.0,1.0,0.7960299809471864,1.0,1.0,1.0,0.9150124920613276
7621,cff46947b17c5415,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7622,c9c7f9354f935514,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7623,e7f8a61d807f5914,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7624,a08bb182c3d558da,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7625,0d8610ae20005e45,True,1.0,1.0,0.8608217528532677,1.0,1.0,1.0,0.9420090636888615
7626,467a4f14137a5910,True,1.0,1.0,0.9273431498435731,1.0,1.0,1.0,0.9697263124348221
7627,51552f78760d5a11,True,1.0,1.0,0.8128502404285535,1.0,1.0,1.0,0.9220209335118973
7628,edf7e758c7075ce8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7629,6326e62f04625791,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7630,f0b6499b393152be,True,1.0,1.0,0.7212384859033304,1.0,1.0,1.0,0.8838493691263877
7631,bc089c23e7f95250,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7632,cde38b08b4a157f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7633,2f03781e3fd05c28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7634,5a907598a1985222,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7635,909655c780e152ac,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7636,d5fbd3df4a505559,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7637,077c80ecaed0548f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7638,e14d9a1990535a29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7639,ac140df715d5573b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7640,cc7afdc5a1e95b5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7641,956bda5985a559f1,True,1.0,1.0,0.9740782393055385,1.0,1.0,0.0,0.9891992663773076
7642,003a1fdca9505c09,True,1.0,1.0,0.9736495670948313,1.0,1.0,1.0,0.9890206529561798
7643,10657b4beeeb5461,True,1.0,1.0,0.9957331065593193,1.0,1.0,1.0,0.9982221277330497
7644,3d324bda0cec57ab,True,1.0,1.0,0.8895804776353166,1.0,1.0,1.0,0.953991865681382
7645,005f87dd980253a5,True,1.0,1.0,0.8629048412392082,1.0,1.0,0.5,0.9428770171830033
7646,bb1650a0e72e5b7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7647,1f7fe5fcd7965b1c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7648,447a983c9fc45077,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7649,8e33b543120b53d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7650,967b41c4778d5aac,True,1.0,1.0,0.9769066390251063,1.0,1.0,1.0,0.9903777662604609
7651,0f3edc5110485b13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7652,51e74fb3d9945768,True,1.0,1.0,0.7977569277500483,1.0,1.0,1.0,0.9157320532291867
7653,476ad53b78325ef2,True,1.0,1.0,0.5890233030808311,1.0,1.0,1.0,0.828759709617013
7654,0f78a616bdcd55ab,True,1.0,1.0,0.9394516491556613,1.0,1.0,1.0,0.9747715204815255
7655,3e941f8f03c1512d,True,1.0,1.0,0.9566450873419929,1.0,1.0,1.0,0.9819354530591639
7656,dae9ebb7c5ff5c6a,True,1.0,1.0,0.9865456824076455,1.0,1.0,1.0,0.9943940343365189
7657,0809e84efac053e6,True,1.0,1.0,0.9562055550424439,1.0,1.0,1.0,0.9817523146010183
7658,80ea2a91b1845071,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7659,7fa02fbd7287526f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7660,9e28afceaa155cf4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7661,bf23bdc36a8050f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7662,ca4f746c0a4f5396,True,1.0,1.0,0.7879038044183784,1.0,1.0,1.0,0.9116265851743243
7663,6d7754fdda3a50a6,True,1.0,1.0,0.9490083000333862,1.0,1.0,1.0,0.9787534583472443
7664,2a34f4d0aefc5039,True,1.0,1.0,0.8583282250512361,1.0,1.0,0.5,0.9409700937713484
7665,625804443c0555ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7666,159972aee8265c33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7667,86ecfd85bd095b7f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7668,ea1302023ad258ff,True,1.0,1.0,0.8333429558351614,1.0,1.0,1.0,0.9305595649313173
7669,873568760d365a73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7670,87a1c55863135418,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7671,dddf14378c355c3a,True,1.0,1.0,0.9860659871460989,1.0,1.0,1.0,0.9941941613108746
7672,3dcb4ddd8afe598d,True,1.0,1.0,0.9919758671731029,1.0,1.0,1.0,0.9966566113221264
7673,e253ff0b4fd758cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7674,378f82a326bd5875,True,1.0,1.0,0.8413476610065744,1.0,1.0,1.0,0.9338948587527393
7675,ed9a6ef4e38b58ec,True,1.0,1.0,0.9469373183573117,1.0,1.0,1.0,0.9778905493155466
7676,d20be65e3dc65738,True,1.0,1.0,0.9811443875237308,1.0,1.0,1.0,0.9921434948015545
7677,a9609780217c5831,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7678,fbe67126a4285628,True,1.0,1.0,0.9565757803295003,1.0,1.0,1.0,0.9819065751372918
7679,1c31e37ce65b52d9,True,1.0,1.0,0.7214479969375761,1.0,1.0,0.5,0.8839366653906566
7680,93bdcee4c814567c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7681,28ecbec6051d5527,True,1.0,1.0,0.763601476934188,1.0,1.0,1.0,0.901500615389245
7682,c65a7b2b6f8c527e,True,1.0,1.0,0.968059730891525,1.0,1.0,1.0,0.9866915545381354
7683,2567ec8e92d05eb6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7684,907f2c5fde6f5db8,True,1.0,1.0,0.8172688327993863,1.0,1.0,0.5,0.923862013666411
7685,21b54e6d58985ae3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7686,ccd3ef26274b5b13,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7687,953b60711663549b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7688,a425dd8a1b5552db,True,1.0,1.0,0.8990062996777348,1.0,1.0,1.0,0.9579192915323894
7689,7aed9edff97256c0,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
7690,0578fbc7c369583a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7691,656d501570ce5e54,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7692,6fa01275a4525b26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7693,79e7ccb136775266,True,1.0,1.0,0.6433860549595385,1.0,1.0,1.0,0.8514108562331412
7694,a1e8639c17ac5089,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7695,9cc2069263cc5e4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7696,4b6430ca30c45a3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7697,f62e6cb228dc50e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7698,99213b077bdf516b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7699,b841de24ffcb5c87,True,1.0,1.0,0.952130099734966,1.0,1.0,1.0,0.9800542082229025
7700,43f586c2ca4b5929,True,1.0,1.0,0.8894064002386284,1.0,1.0,1.0,0.9539193334327618
7701,4eb5bcde81245591,True,1.0,1.0,0.8610728587861457,1.0,1.0,0.5,0.9421136911608942
7702,68505dcbf4fb5f32,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7703,d61ed977dd8a5197,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7704,742ac4ddb9d7557d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7705,c98ef0c5c89c51d6,True,1.0,1.0,0.9429712994659462,1.0,1.0,1.0,0.9762380414441442
7706,66129006472354e7,True,1.0,1.0,0.9328531566799951,1.0,1.0,0.0,0.9720221486166647
7707,b7f1861bff9c514e,True,1.0,1.0,0.9205284584374873,1.0,1.0,1.0,0.9668868576822863
7708,d1b4625f7363548e,True,1.0,1.0,0.9683096939188611,1.0,1.0,1.0,0.9867957057995255
7709,9551ef5e14315cc0,True,1.0,1.0,0.8155666682736583,1.0,1.0,1.0,0.9231527784473577
7710,2034e8ae11cc594e,True,1.0,1.0,0.6213051107595872,1.0,1.0,1.0,0.8422104628164947
7711,353a7c23eed25597,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7712,db1231d931455d2c,True,1.0,1.0,0.873752180467186,1.0,1.0,1.0,0.9473967418613274
7713,cd0a001eb97a5c88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7714,a6f3c89c3d745a5b,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7715,1ce94ab175d8507a,True,1.0,1.0,0.8914193120127271,1.0,1.0,0.5,0.9547580466719697
7716,433d630eed9d5f3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7717,059ce9cd10135396,True,1.0,1.0,0.9836855027217369,1.0,1.0,1.0,0.9932022928007237
7718,e6077696f29b54ca,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7719,ecd769043adc5346,True,1.0,1.0,0.9330181147945035,1.0,1.0,0.5,0.9720908811643764
7720,edf7281f49b9573d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7721,8179a26d74615228,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7722,f42c66a9b7a456f7,True,1.0,1.0,0.9717545169918641,1.0,1.0,1.0,0.98823104874661
7723,a294ae1045875e02,True,1.0,1.0,0.9654906112273002,1.0,1.0,0.5,0.9856210880113752
7724,9587d6ea0a8e518f,True,1.0,1.0,0.980892721911074,1.0,1.0,1.0,0.9920386341296142
7725,f2d64d93a1915c8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7726,c418551cd6285092,True,1.0,1.0,0.914361694222022,1.0,1.0,0.0,0.9643173725925092
7727,3f269e7b5ced51fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7728,01226863089b5e1d,True,1.0,1.0,0.965571021374968,1.0,1.0,1.0,0.98565459223957
7729,da848499bd6759c9,True,1.0,1.0,0.9448034385014623,1.0,1.0,1.0,0.9770014327089426
7730,4e2cc4b2c43055fe,True,1.0,1.0,0.7298475535674476,1.0,1.0,1.0,0.8874364806531032
7731,861805c4ff585f84,True,1.0,1.0,0.3741605913617829,1.0,1.0,0.5,0.7392335797340762
7732,68e8dda3806f5b88,True,1.0,1.0,0.917725467932172,1.0,1.0,1.0,0.9657189449717384
7733,054054d63ad85fa3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7734,afbbcee34f1850fd,True,1.0,1.0,0.9812493417823807,1.0,1.0,1.0,0.9921872257426586
7735,ef7fb2d0c7bf52a4,True,1.0,1.0,0.90536374253854,1.0,1.0,0.0,0.960568226057725
7736,a34e53ca202b5fa3,True,1.0,1.0,0.9846960289504894,1.0,1.0,1.0,0.9936233453960371
7737,0df213c579225af6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7738,834a23e3dd25542c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7739,5a0b3bf9218f56a2,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7740,e742fc9deaac5321,True,1.0,1.0,0.810117005702008,1.0,1.0,1.0,0.9208820857091699
7741,d70e995b6ec6546a,True,1.0,1.0,0.911330887150821,1.0,1.0,1.0,0.9630545363128421
7742,9dfb79c738b155b4,True,1.0,1.0,0.9579719172769625,1.0,1.0,1.0,0.982488298865401
7743,a2b2c80a9db75f5f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7744,b27bb0eced055858,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7745,eed4abcb01455af9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7746,f8d3738f77c05163,True,1.0,1.0,0.9682026958309373,1.0,1.0,1.0,0.9867511232628905
7747,ee0e03f19a735d67,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7748,878665ca715b53d3,True,1.0,1.0,0.988228393957626,1.0,1.0,1.0,0.9950951641490109
7749,526b66c665085401,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7750,001d444661b45635,True,1.0,1.0,0.9869555883246275,1.0,1.0,1.0,0.9945648284685947
7751,de0fd47c70d3500a,True,1.0,1.0,0.87362739454245,1.0,1.0,1.0,0.9473447477260208
7752,49454db3d9ef54a1,True,1.0,1.0,0.7532600054432069,1.0,1.0,1.0,0.8971916689346696
7753,1b5a55897d2950f9,True,1.0,1.0,0.8633695543089314,1.0,1.0,0.0,0.9430706476287214
7754,584d2d7503175ef5,True,1.0,1.0,0.9029185136938095,1.0,1.0,1.0,0.959549380705754
7755,c9b41d0b992158c6,True,1.0,1.0,0.9062859872691513,1.0,1.0,0.5,0.9609524946954796
7756,725cc9599c3455ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7757,48bbe3acc93450aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7758,c1553b5b161e5db1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7759,90ed944de9405835,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7760,40ce7057faae541e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7761,218ebafd6210550e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7762,e6fd7389cbfb5943,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7763,616fa9b07f5653ef,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7764,f1ae4feebfda5b75,True,1.0,1.0,0.9096941967089137,1.0,1.0,1.0,0.9623725819620473
7765,674ebcb39a4d528f,True,1.0,1.0,0.9357138744700961,1.0,1.0,1.0,0.97321411436254
7766,c126718a51d85fbd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7767,7f93aad83fb15871,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7768,cd9db9ad41d35989,True,1.0,1.0,0.9510273737186642,0.0,1.0,1.0,0.5629280723827768
7769,c678ab21b707538f,True,1.0,1.0,0.9247732811595291,1.0,1.0,1.0,0.9686555338164705
7770,07d1a751018a526f,True,1.0,1.0,0.9443331075039781,1.0,1.0,0.5,0.9768054614599908
7771,f740386a50c45238,True,1.0,1.0,0.9478690938085875,1.0,1.0,0.0,0.9782787890869115
7772,85dba97943515cbd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7773,c354c8cf3c975581,True,1.0,1.0,0.9527752835911871,1.0,1.0,1.0,0.9803230348296612
7774,1cb21a59cbf95e1e,True,1.0,1.0,0.9167088739963801,1.0,1.0,1.0,0.9652953641651584
7775,18649e595e7b51ab,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7776,714a2012b2a75d4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7777,13ae6351239c5343,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7778,d395fa715d3e58c7,True,1.0,1.0,0.9948597871173395,1.0,1.0,1.0,0.9978582446322247
7779,9387d5660fcf5d98,True,1.0,1.0,0.915229038789005,1.0,1.0,1.0,0.9646787661620854
7780,0d40059cfdf75e7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7781,f4f1692fee475afa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7782,0d6296a5295a5835,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7783,657ea52878935352,True,1.0,1.0,0.6377278663931383,1.0,1.0,1.0,0.8490532776638077
7784,39d78cc469d65bf8,True,1.0,1.0,0.8939883870673555,1.0,1.0,1.0,0.9558284946113981
7785,af064082155f5dc0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7786,f3e32c06633756e9,True,1.0,1.0,0.7734638491357334,1.0,1.0,1.0,0.9056099371398889
7787,4edc56ca4aac5896,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7788,c41b4666b98e5b92,True,1.0,1.0,0.8593595495953125,1.0,1.0,1.0,0.9413998123313801
7789,d651033bf05e5da3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7790,ff89c9bf77dc58ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7791,eb2304df049d5ce3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7792,41470fb14dab5d99,True,1.0,1.0,0.8660859069643588,1.0,1.0,1.0,0.9442024612351495
7793,ac5bcee811565a00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7794,536e9526257a57f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7795,944eece37ff15fa1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7796,048eb7efa08354e3,True,1.0,1.0,0.9881805185142265,1.0,1.0,1.0,0.9950752160475944
7797,eb85aecce15f5e63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7798,d1ef1e42fa15573d,True,1.0,1.0,0.897621826326874,1.0,1.0,1.0,0.9573424276361976
7799,771c4e378bef58e4,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7800,de9f2e538b69576c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7801,43458f6eab155322,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7802,bb8497b5cf575e3a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7803,17c882b28a195c3d,True,1.0,1.0,0.794568236188342,1.0,1.0,1.0,0.9144034317451425
7804,bc85f0c7a2305ef5,True,1.0,1.0,0.9940649206927971,1.0,1.0,0.0,0.9975270502886655
7805,fb2289e9d46258f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7806,a5977f7fb4fd5386,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7807,6d2178f2992f5d22,True,1.0,1.0,0.9880867715860374,1.0,1.0,1.0,0.9950361548275156
7808,82e1485de4fa5b71,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7809,307fee530f99569a,True,1.0,1.0,0.9980797868765068,1.0,1.0,1.0,0.9991999111985445
7810,2d0517c112625a09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7811,4909b88b347c5764,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7812,96c4cb076c9954e6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7813,a15ed2f3e39c5c0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7814,177b58cd935356f2,True,1.0,1.0,0.9816166599492181,1.0,1.0,1.0,0.9923402749788409
7815,ad601a0f5b8350dd,True,1.0,1.0,0.9793360662679664,1.0,1.0,0.5,0.9913900276116526
7816,a1493423e0d1521c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7817,c0a14b9e841a5aee,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7818,8b7212ba11ec5f3b,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
7819,805fed6cba8c5fd3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7820,af0e2b61cba953de,True,1.0,1.0,0.5920329314387411,1.0,1.0,1.0,0.8300137214328087
7821,a6c229d05cdb5016,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7822,5b834475a09a531c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7823,92079b2eb4675c0d,True,1.0,1.0,0.9650021109678594,1.0,1.0,1.0,0.985417546236608
7824,6a5a73243cbe5f1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7825,a3c4e4bf10d65ddb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7826,1e4fb3a9572f5e7d,True,1.0,1.0,0.8600680690590203,1.0,1.0,1.0,0.9416950287745918
7827,d1e0ebfac8cb510e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7828,533c27383d335f4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7829,86018dbae1485c1c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7830,43e42cf1a2175b88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7831,47e96fba9c115fe7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7832,418c618fc266506b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7833,761985c4330555f2,True,1.0,1.0,0.781683979913168,0.0,1.0,1.0,0.49236832496382
7834,1fe5f6af95e15489,True,1.0,1.0,0.6067479514741023,0.0,1.0,0.5,0.4194783131142093
7835,5f70e91ff9d250f5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7836,42629decf8ad5328,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7837,310d65ad9aee5366,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7838,055dff3e32835333,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7839,c7d7e1aa241a56a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7840,d0d94d5dca655084,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7841,4302a0a4b9f05b61,True,1.0,1.0,0.6475423067136893,1.0,1.0,0.5,0.8531426277973706
7842,62bae469f29c5ecb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7843,e360cb69b8a55a47,True,1.0,1.0,0.9164798397980891,1.0,1.0,1.0,0.9651999332492038
7844,cdf234c4f4c35156,True,0.5,1.0,0.4975859884323044,0.0,1.0,1.0,0.18699708092339673
7845,9644977ff3b15622,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7846,b69046ccdede5ae9,True,1.0,1.0,0.9804483232116556,1.0,1.0,1.0,0.9918534680048565
7847,30a0f5cf9ab95eee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7848,4161016e65df5b37,True,1.0,1.0,0.798618456616311,1.0,1.0,0.5,0.9160910235901296
7849,7e2dc290d51f5137,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7850,14576a845ffc521a,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
7851,80fb7c16b92856a3,True,1.0,1.0,0.9271526633120983,1.0,1.0,1.0,0.9696469430467077
7852,e85416da86d4567f,True,1.0,1.0,0.7946402384005955,1.0,1.0,1.0,0.9144334326669149
7853,4dbe96a8a7be58dc,True,1.0,1.0,0.7020062659324557,1.0,1.0,1.0,0.8758359441385233
7854,84d0b82110465b43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7855,24ce107c0e75533a,True,1.0,1.0,0.8311036036958351,1.0,1.0,0.0,0.9296265015399312
7856,e6a5ca65ce135d1c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
7857,d8c1754607175755,True,1.0,1.0,0.9557153251428064,1.0,1.0,1.0,0.9815480521428359
7858,3a243db0d1d15fcf,True,1.0,1.0,0.9396098592383394,1.0,1.0,1.0,0.9748374413493082
7859,68b83d28894e5bc1,True,1.0,1.0,0.5692377987200562,1.0,1.0,1.0,0.82051574946669
7860,dadfddb20a29587d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7861,aace7a7aeaf75f2c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7862,efbfc794e30f528f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7863,a04f86a92daf50ba,True,1.0,1.0,0.9986971401813034,1.0,1.0,1.0,0.9994571417422097
7864,6704953640e55b83,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7865,45ebc34cbe405c3e,True,1.0,1.0,0.9811558433191376,1.0,1.0,1.0,0.9921482680496406
7866,9f191d1313c95362,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7867,c64f55518a18575b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7868,775df8f025845f5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7869,9cf612ff6e4f5bd5,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
7870,90b8f3760e535ef6,True,1.0,1.0,0.9457999785253909,1.0,1.0,1.0,0.977416657718913
7871,d94aa4b0e05e5be9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7872,49f37d1d50ef5873,True,1.0,1.0,0.9732513780944346,1.0,1.0,1.0,0.988854740872681
7873,28a4a08f11a05407,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7874,c227b95266d75371,True,1.0,1.0,0.9440578809379166,1.0,1.0,1.0,0.976690783724132
7875,ef1f8e45b9f05e4f,True,1.0,1.0,0.9976851271479252,1.0,1.0,1.0,0.9990354696449688
7876,6c9e40634f705f56,True,1.0,1.0,0.8018543418922582,0.0,1.0,1.0,0.5007726424551077
7877,572e6c81e32958f2,True,1.0,1.0,0.8513973850546748,1.0,1.0,0.5,0.9380822437727812
7878,1766fa78fd10576e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7879,75811dfc02ce59f7,True,1.0,1.0,0.5522491328525551,1.0,1.0,1.0,0.8134371386885646
7880,c099ebaef4c251d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7881,a19dd8ff9c4e5fc7,True,1.0,1.0,0.9064242560811019,1.0,1.0,1.0,0.961010106700459
7882,cac5deee337257e1,True,1.0,1.0,0.9040084724464608,1.0,1.0,1.0,0.9600035301860252
7883,9337165de94b5a40,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7884,fbd963d6b7e750a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7885,6a87e3be62aa5b5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7886,f4814e7eb01252b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7887,1b25edea36205814,True,1.0,1.0,0.7676996154854281,1.0,1.0,1.0,0.9032081731189283
7888,05afd4630a525f78,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7889,4b683f53656f5bdd,True,1.0,1.0,0.8833615906453133,1.0,1.0,1.0,0.9514006627688806
7890,6fe374eabe7b5dea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7891,7cdcf11e211759cf,True,1.0,1.0,0.8880255311398737,1.0,1.0,1.0,0.9533439713082807
7892,5ac5a4a182b859f7,True,1.0,1.0,0.9767424337125068,1.0,1.0,1.0,0.9903093473802111
7893,4b4c7883539d5eb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7894,fe0a33d7599a59b3,True,1.0,1.0,0.9831754703778967,1.0,1.0,1.0,0.9929897793241236
7895,f7d40806c7045d54,True,1.0,1.0,0.6694800963847747,1.0,1.0,1.0,0.8622833734936561
7896,b8e377d0f7b95014,True,1.0,1.0,0.9423758165178243,1.0,0.0,0.5,0.8093232568824268
7897,36c6d1ea21015e5f,True,1.0,1.0,0.9467059008997357,1.0,1.0,1.0,0.9777941253748899
7898,02c8da231eb15ed2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7899,7217a95078bf52f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7900,09a0456056555b0a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7901,eeab709ca6e05d14,True,1.0,1.0,0.987792855379249,1.0,1.0,1.0,0.9949136897413537
7902,a4525819e5c25936,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7903,da924c882e6e52d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7904,966e42e47cc85a5c,True,1.0,1.0,0.4827025575578122,1.0,1.0,0.5,0.7844593989824218
7905,ff5c0e17d20351ca,True,1.0,1.0,0.9446488209581108,1.0,1.0,1.0,0.9769370087325462
7906,60af77348f6257b6,True,1.0,1.0,0.5542573924166299,1.0,1.0,1.0,0.8142739135069291
7907,8eac67d757755066,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7908,15dd65ee730d54d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7909,e99ca54f8f4d585f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7910,1c62222c7c0b522f,True,1.0,1.0,0.9105136534459664,1.0,1.0,1.0,0.9627140222691527
7911,b99d20a078a958b9,True,1.0,1.0,0.8710120330645771,1.0,1.0,1.0,0.9462550137769071
7912,f28cb1d6c0cf568f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7913,7767ce3fbd5f5f50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7914,45e9a0bc222452bf,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7915,40280e58e4d45fde,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7916,cd1234d5b4b2570d,True,1.0,1.0,0.7232880941337887,0.0,1.0,1.0,0.46803670588907864
7917,7251f2907bd952cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7918,e9799c219eb25a48,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7919,33f9db8342475213,True,1.0,1.0,0.8926913206500053,1.0,1.0,1.0,0.9552880502708355
7920,cebd7d74024b5cce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7921,3d37ed78124057a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7922,0a4752bc6c8b5174,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7923,47bf6a2499af5368,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7924,313a7548b23b5b8f,True,1.0,1.0,0.966033348021442,0.0,1.0,1.0,0.5691805616756008
7925,ed1ae68f8c0f5f3a,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
7926,6a5ed1c72b9a5d47,True,1.0,1.0,0.6242198853643491,1.0,1.0,1.0,0.8434249522351455
7927,314c032aadbd5011,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7928,b60ecc0b221751d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7929,baa0c0c3397d5ed5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7930,bca16f667139563e,True,1.0,1.0,0.9260829503053019,1.0,1.0,1.0,0.9692012292938758
7931,dd54db98a83b5714,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7932,c39f042bbc0256ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7933,a2047f9cb3865b75,True,1.0,1.0,0.8151741561120562,1.0,1.0,0.5,0.9229892317133568
7934,c6724cca6a1559a1,True,1.0,1.0,0.9329638633731789,1.0,1.0,1.0,0.9720682764054912
7935,d142ab856b7653df,True,1.0,1.0,0.9963990121372258,1.0,1.0,1.0,0.9984995883905108
7936,8b31009bc5115cb5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7937,b4f6a0719d2a5670,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7938,b8de9baf9a155a1b,True,1.0,1.0,0.9784631491892751,1.0,1.0,1.0,0.991026312162198
7939,74c8385c2d845cde,True,1.0,1.0,0.9901717307123084,1.0,1.0,1.0,0.9959048877967952
7940,25b5cecdb3b75e7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7941,b31417a335cf5955,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7942,81f6d1d0bc835cb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7943,8bb939128dfd5f7d,True,1.0,1.0,0.9888148538367831,1.0,1.0,1.0,0.9953395224319929
7944,0da520f851415d75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7945,e5ec53f2b9875433,True,1.0,1.0,0.9559138914928454,1.0,1.0,1.0,0.9816307881220189
7946,963d98eaf75259f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7947,48f70b92d6895a39,True,1.0,1.0,0.8573664716272669,1.0,1.0,1.0,0.9405693631780278
7948,23f10a2b432555b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7949,e8a004bfab7d5034,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7950,2f4117000a605404,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7951,a899eed59bf85d84,True,1.0,1.0,0.8954243488878935,1.0,1.0,1.0,0.9564268120366223
7952,efb7ddb02e9f59f1,True,1.0,1.0,0.9098450820470178,1.0,1.0,1.0,0.962435450852924
7953,1a2027db44a350ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7954,a09e4156f577568a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7955,8f60912c624e5f5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7956,f0b762b8c08b5ff0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7957,57d9e7f9125751e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7958,8c75e07d70c558df,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7959,c41c11cf85b751e2,True,1.0,1.0,0.9941804483065825,1.0,1.0,1.0,0.9975751867944093
7960,72d6e0ab829553ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7961,7e87b622a4e35128,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7962,650d84864184549e,True,1.0,1.0,0.7619114871757879,1.0,1.0,1.0,0.9007964529899116
7963,037b976caae85af5,True,1.0,1.0,0.7536130312318443,1.0,1.0,1.0,0.8973387630132684
7964,36ee69ae43b85587,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
7965,5c934edce20758e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7966,4501554f824e59fc,True,1.0,1.0,0.9068833404893957,1.0,1.0,0.5,0.9612013918705816
7967,43c3a96bede25b1c,True,1.0,1.0,0.701963690694661,1.0,1.0,1.0,0.8758182044561087
7968,5ebf3103a78b5e39,True,1.0,1.0,0.7898415241121806,1.0,1.0,1.0,0.9124339683800752
7969,4fbe9cf1d64d58ef,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7970,1844ec136eb05d57,True,1.0,1.0,0.7921636458490099,1.0,1.0,1.0,0.9134015191037541
7971,883bb02a4f7c5f0a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7972,6dd8c9210247547d,True,1.0,1.0,0.6303253917344833,1.0,1.0,1.0,0.8459689132227014
7973,f24730f3bb525e73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7974,3b3f3faf6778593f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7975,be709e9a5d085f75,True,1.0,1.0,0.8127073384388511,1.0,1.0,0.5,0.9219613910161879
7976,213c18fea71457d2,True,1.0,1.0,0.9036842189458972,1.0,1.0,1.0,0.9598684245607906
7977,7cc683dca0155801,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7978,9edf148b1ed05a22,True,1.0,1.0,0.9551166433526063,1.0,1.0,1.0,0.9812986013969193
7979,ed2a869a8d1c5eb7,True,1.0,1.0,0.9829805332838606,1.0,1.0,1.0,0.992908555534942
7980,ba8dead3eb765a14,True,1.0,1.0,0.9714598597760109,1.0,1.0,1.0,0.9881082749066712
7981,db5d96563dcb5427,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7982,c887e4bc08f85aa5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7983,c0e14f1288ca5066,True,1.0,1.0,0.9816259531033089,0.0,1.0,1.0,0.5756774804597121
7984,8362f66ef1aa51b1,True,0.5,1.0,0.49610837806009617,0.0,1.0,1.0,0.18668924542918672
7985,47da19c4edbe5b95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7986,26c48df074d151c6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7987,4dd55e4b78955eca,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
7988,96a228d4d055523a,True,1.0,1.0,0.8935711239827329,1.0,1.0,1.0,0.9556546349928053
7989,a75e220cee925c10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7990,8e511022e0e95a13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7991,9e1a8204e14e56e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7992,30271c81460b556d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7993,6d4f69f0aabc5c4e,True,1.0,1.0,0.7063321813475825,1.0,1.0,1.0,0.877638408894826
7994,cbe2fffee4105dbf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7995,04e105927ad451ab,True,1.0,1.0,0.9236595181295436,1.0,1.0,1.0,0.9681914658873098
7996,fa7459e482c05911,True,1.0,1.0,0.8763255807068366,1.0,1.0,1.0,0.9484689919611821
7997,4417a92b5b1956b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7998,820e9a9314405b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
7999,b3a00387265a5cdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8000,1b613bcca44b5b29,True,1.0,1.0,0.7327192963883,1.0,1.0,1.0,0.8886330401617917
8001,ff1a4e51e3f558ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8002,81935f2cb7d45945,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8003,3f188244418552d9,True,1.0,1.0,0.8678326811943902,1.0,1.0,1.0,0.9449302838309959
8004,14c000d2a271534a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8005,aa7d4f9537495b1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8006,f6e64f5e788b5101,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8007,3099475cc5365074,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8008,775e5b7f1b235e12,True,1.0,1.0,0.9435428403781081,1.0,1.0,1.0,0.9764761834908784
8009,c7ef706bfbef5f7c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8010,cee52329bc8855af,True,1.0,1.0,0.9855170032894505,1.0,1.0,1.0,0.9939654180372711
8011,107e89e927fa571a,True,1.0,1.0,0.8501721784628611,1.0,1.0,0.0,0.9375717410261921
8012,3d4f0c1ecad55944,True,1.0,1.0,0.8751967441273664,1.0,1.0,1.0,0.9479986433864026
8013,9de4d5414a4a50c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8014,9be9c9c84b625515,True,1.0,1.0,0.9462235214103788,1.0,1.0,1.0,0.9775931339209912
8015,a3882e6ae8635832,True,1.0,1.0,0.970435611650502,1.0,1.0,0.5,0.9876815048543758
8016,f36b32268f1c5404,True,1.0,1.0,0.9771363187522354,1.0,1.0,0.0,0.9904734661467648
8017,5239e2cfe006568b,True,1.0,1.0,0.8156144904627762,1.0,1.0,1.0,0.9231727043594901
8018,d5b21176c2e1526c,True,1.0,1.0,0.8545745377855946,1.0,1.0,1.0,0.9394060574106643
8019,60b09bc0e48c5d97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8020,50cc657e2283511b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8021,0d602f62f3ad5c65,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8022,a2839b1b4f0352e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8023,a5c89cf130d858a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8024,02015675e4585611,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
8025,27b5c3ce868856a2,True,1.0,1.0,0.9510897461618706,1.0,1.0,1.0,0.979620727567446
8026,6de8e1962fc4559a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8027,763bab6e8b6b5826,True,1.0,1.0,0.8478309424424834,1.0,1.0,1.0,0.9365962260177015
8028,d20a475e7b1956bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8029,39dba8a42eaa5ea0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8030,29d075e26b5156fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8031,a19a3d9b712751f6,True,1.0,1.0,0.8521871528131204,1.0,1.0,1.0,0.9384113136721335
8032,84ad97e1c9c85d4e,True,1.0,1.0,0.8910632533275653,1.0,1.0,1.0,0.9546096888864856
8033,c40ede27ed35520b,True,1.0,1.0,0.9510074486035894,1.0,1.0,0.5,0.9795864369181623
8034,d38070017e4e53c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8035,96f19d920d5558e9,True,1.0,1.0,0.9314398064865304,1.0,1.0,1.0,0.9714332527027209
8036,ee4ca385da5d5778,True,1.0,1.0,0.9154925933252883,1.0,1.0,1.0,0.9647885805522035
8037,a06eec37a0f058b2,True,1.0,1.0,0.8427419737732418,1.0,1.0,1.0,0.9344758224055174
8038,1e6597b57a335949,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8039,bdf6ce6385325a58,True,1.0,1.0,0.9292092471421591,1.0,1.0,1.0,0.9705038529758996
8040,48e9a54281845595,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8041,8d39d3f85647574c,True,1.0,1.0,0.9676152484011152,1.0,1.0,1.0,0.9865063535004648
8042,c53328cc0fb15f17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8043,354ac12e8832565a,True,1.0,1.0,0.7052775746750666,1.0,1.0,1.0,0.8771989894479444
8044,b1b21ee9179a5fd8,True,1.0,1.0,0.9518577162837696,1.0,1.0,1.0,0.9799407151182372
8045,1d63ddad646b5496,True,1.0,1.0,0.852434380367889,1.0,1.0,1.0,0.938514325153287
8046,8bd32ab85e615190,True,1.0,1.0,0.9669154590244026,1.0,1.0,1.0,0.9862147745935012
8047,38f1e14586bd51e3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8048,3a4e9626c9aa5fa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8049,5971485918d155dd,True,1.0,1.0,0.976574425165996,1.0,1.0,1.0,0.990239343819165
8050,d66a4334c9625c4a,True,1.0,1.0,0.8378953068607614,1.0,1.0,1.0,0.9324563778586507
8051,0f78ffea52a85031,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8052,c7c04f1581855ac4,True,1.0,1.0,0.9515806672857625,1.0,1.0,1.0,0.9798252780357344
8053,c2eecf5cfe46536f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8054,b0d77b56b10d5861,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8055,ec02f065af405039,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8056,5ed4446679c35566,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8057,5e74b6a61b715f47,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8058,19768d49bbd45f08,True,1.0,1.0,0.968685912199926,1.0,1.0,1.0,0.9869524634166358
8059,e5e21bbf8d665374,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8060,3dd0dfc88c6a5de8,True,1.0,1.0,0.7774083769696484,0.0,1.0,1.0,0.49058682373735346
8061,2b052ebbd7ec543b,True,1.0,1.0,0.8278698988792519,1.0,1.0,0.5,0.9282791245330216
8062,3fd7c487c29f53bc,True,1.0,1.0,0.8966592069408531,1.0,1.0,1.0,0.9569413362253555
8063,578a5ef598b9521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8064,38aff0f1a2f357f6,True,1.0,1.0,0.9526033678495452,1.0,1.0,1.0,0.9802514032706439
8065,5491f2f619e25dfb,True,1.0,1.0,0.9560626361089589,1.0,1.0,0.0,0.9816927650453996
8066,93b50a6df30b5453,True,1.0,1.0,0.9789486328994559,1.0,1.0,1.0,0.99122859704144
8067,e009079e2dc25bbf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8068,8d293b5028e555a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8069,6cd97f45067e5bea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8070,4ee4ab24a93f5375,True,1.0,1.0,0.9062024233710261,1.0,1.0,1.0,0.9609176764045942
8071,985af967de8f5f3f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8072,a2e0d4dc100159a5,True,1.0,1.0,0.880096907416967,1.0,1.0,1.0,0.950040378090403
8073,ae09c3f715ed58c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8074,5955c4ef15c75350,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8075,88518b03093d5036,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8076,51d4ce9889525c4f,True,1.0,1.0,0.9724612331521776,1.0,1.0,1.0,0.9885255138134074
8077,fb8f21990ffb52d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8078,3380ae828ea75d1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8079,0feb5eb464bc52b0,True,1.0,1.0,0.8917462801926644,1.0,1.0,1.0,0.9548942834136103
8080,79322494f7975811,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8081,d33c6db306f35ef9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8082,942018830e805349,True,1.0,1.0,0.7994656937502387,1.0,1.0,1.0,0.9164440390625995
8083,a4f48656cf78572a,True,1.0,1.0,0.9040836710661211,1.0,1.0,1.0,0.9600348629442171
8084,1550976459b45017,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8085,caa3170f8c3b5cfe,True,1.0,1.0,0.9887443685216597,1.0,1.0,1.0,0.9953101535506915
8086,cccd69e7a6ff5be3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8087,9c2602db70435500,True,1.0,1.0,0.7826600443713709,1.0,1.0,1.0,0.9094416851547379
8088,983d04f21f6953f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8089,7e052b9f5ca25531,True,1.0,1.0,0.6647647137107441,1.0,1.0,1.0,0.86031863071281
8090,31091c3173c6596a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8091,d5d0d0797e4a5d5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8092,5d3573d6da7952d3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8093,72e48f99d8265b71,True,1.0,1.0,0.8991241359133261,1.0,1.0,1.0,0.9579683899638859
8094,108b8b1ea5fd57ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8095,e55fc5c3ee36528b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8096,bd35995b3dcb53e8,True,1.0,1.0,0.5336057834032064,1.0,1.0,1.0,0.8056690764180027
8097,67abcf0964415891,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8098,0f8e3ba3d90958d1,True,1.0,1.0,0.9827258683208894,1.0,1.0,1.0,0.992802445133704
8099,e54d150b34215b84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8100,0371700bf65b51e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8101,6da3bcc544be52d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8102,324f93888ec35bb2,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8103,92d21bb7692b5664,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8104,fd676fd01e475e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8105,f5af188b17e85ef0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8106,a85c442c31bc557f,True,1.0,1.0,0.8881797388756929,1.0,1.0,1.0,0.9534082245315387
8107,3739c038002f57ca,True,1.0,1.0,0.8870348775877315,1.0,1.0,1.0,0.9529311989948881
8108,ae6787095e5e545a,True,1.0,1.0,0.9757587575794143,1.0,1.0,1.0,0.989899482324756
8109,6b50fb6bf8265936,True,1.0,1.0,0.9964991254224443,1.0,1.0,1.0,0.9985413022593518
8110,3128b8da22c75dd0,True,1.0,1.0,0.8878898974838239,1.0,1.0,0.0,0.9532874572849265
8111,0d49407b94b259e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8112,99e3b8d3211f53d7,True,1.0,1.0,0.5733520592504867,1.0,1.0,0.5,0.8222300246877028
8113,9bb20085732d5f8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8114,6c76134176255a21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8115,fa8627edacbd5ea0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8116,d7d752a4a8b95a59,True,1.0,1.0,0.976880943683751,1.0,1.0,1.0,0.9903670598682295
8117,bf7e92340c6454a2,True,1.0,1.0,0.9793156827169429,0.0,1.0,1.0,0.5747148677987263
8118,8451437af5ba59ea,True,1.0,1.0,0.9413131055176155,1.0,1.0,1.0,0.9755471272990065
8119,8e7906efc10a5e42,True,1.0,1.0,0.9185710507055562,1.0,1.0,0.0,0.9660712711273151
8120,2189449ddbf65bff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8121,ff66468144595101,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8122,15b25b99cf2d5965,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8123,31aa58748e2c5495,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8124,92da1e3c12fa54b6,True,1.0,1.0,0.8865872585170398,1.0,1.0,1.0,0.9527446910487666
8125,75bf56ae8b9d5673,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8126,c823f9a693a05d93,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8127,3c114912e4cf590c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8128,e31131deed6656ea,True,1.0,1.0,0.8809623030642444,1.0,1.0,1.0,0.9504009596101017
8129,f6a5c2b1f50d5afc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8130,045a93a43af35fd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8131,83d03e995ce55e9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8132,6828c3caaaca56e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8133,7291b74b016d5672,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8134,bf00c76f25185b83,True,1.0,1.0,0.8118743950733086,1.0,1.0,1.0,0.9216143312805452
8135,d71f89f4f6e350b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8136,48f6a3bdc0bf5d64,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8137,71031bf46f1b5cb8,True,1.0,1.0,0.9679928211846837,1.0,1.0,1.0,0.9866636754936181
8138,7900996a42f35f67,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8139,8ba3e54303a352c8,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
8140,9a4e8cacd6095527,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8141,c543bad7f8ff5eae,True,1.0,1.0,0.7554243498270952,1.0,1.0,1.0,0.8980934790946229
8142,9c26c2cea984590f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8143,1457dddd3ea65845,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8144,ad898232cb525d5f,True,1.0,1.0,0.9045686543183616,1.0,1.0,1.0,0.9602369392993174
8145,2bae2509df025832,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8146,fe746b45992f5a69,True,0.0,0.0,0.0,0.0,1.0,0.0,0.0
8147,fb73ca8c7d5f5d34,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8148,d113b39be843564f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8149,1b95b6689ee75fab,True,1.0,1.0,0.8599405227890454,1.0,1.0,1.0,0.9416418844954356
8150,56b0ed5018c25d3f,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
8151,a84816a320d450a6,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8152,78e6dbb9ee735559,True,1.0,1.0,0.902779965084956,1.0,1.0,1.0,0.9594916521187317
8153,06d348162e80510a,True,1.0,1.0,0.7632815633281038,1.0,1.0,1.0,0.9013673180533766
8154,8fe49f5c68d65801,True,1.0,1.0,0.9356062163239571,1.0,1.0,1.0,0.9731692568016488
8155,bdda68728bf157dd,True,1.0,1.0,0.7482574567371303,1.0,1.0,1.0,0.8951072736404709
8156,a8245437ee3d5dd7,True,1.0,1.0,0.7178313508394152,1.0,1.0,1.0,0.882429729516423
8157,2c7e5f987d5752c7,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8158,ec044ac1af1655be,True,1.0,1.0,0.9749589242875345,1.0,1.0,1.0,0.9895662184531394
8159,7984326209765d68,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8160,ef16f9855fe95fda,True,1.0,1.0,0.829081583851484,1.0,1.0,1.0,0.9287839932714516
8161,a159a54ad01d5f4f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8162,a08215e27d775f96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8163,75ffe77189e95d43,True,1.0,1.0,0.8734626230679187,1.0,1.0,0.0,0.9472760929449661
8164,9bd12765d98b514f,True,1.0,1.0,0.9715438774767269,1.0,1.0,1.0,0.9881432822819695
8165,a2978bba82bd5751,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8166,c1c3bb73344c593a,True,1.0,1.0,0.8531495293488851,1.0,1.0,1.0,0.9388123038953688
8167,6f8c03f8038757cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8168,47d82a7c046d57bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8169,c3a9557ccfb5517c,True,1.0,1.0,0.9609037473866933,1.0,1.0,1.0,0.9837098947444556
8170,70f3a3d098bf5381,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8171,a5d356da90d05835,True,1.0,1.0,0.8907799823618096,1.0,1.0,1.0,0.9544916593174206
8172,f5c9c516bf7a5ce8,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8173,3770407dcc67520c,True,1.0,1.0,0.9865561015533938,1.0,1.0,0.5,0.9943983756472474
8174,bb0d850edd125bbe,True,1.0,1.0,0.7945986563516515,1.0,1.0,1.0,0.9144161068131881
8175,bf2c48523de254ea,True,1.0,1.0,0.9652632102491117,1.0,1.0,1.0,0.9855263376037966
8176,53f8bc4012fe5f29,True,1.0,1.0,0.7999127359987771,1.0,1.0,1.0,0.9166303066661571
8177,a44db880afe95be7,True,1.0,1.0,0.5117987391642979,1.0,1.0,1.0,0.796582807985124
8178,712427ff1635596c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8179,dd9750d89740502d,True,1.0,1.0,0.956987229753024,1.0,1.0,1.0,0.9820780123970932
8180,e95b2a30d9f456e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8181,0363f17229aa5b57,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8182,e63d12285d215a4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8183,981dc3169f655892,True,1.0,1.0,0.755785953697828,1.0,1.0,1.0,0.8982441473740949
8184,8d62f19202505230,True,1.0,1.0,0.9553067323459279,1.0,1.0,1.0,0.9813778051441368
8185,5757a661eb0f54d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8186,e61e8cbd0df957f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8187,f2fdedb5a4ba5c4c,True,1.0,1.0,0.9527044135744182,1.0,1.0,1.0,0.9802935056560077
8188,b8873bb7c3f35d15,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8189,bb5b44d240945ed0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8190,39a2b9bc296c5b76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8191,16a2c04634ab5112,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8192,082381ecf93c57d6,True,1.0,1.0,0.884505599725487,1.0,1.0,1.0,0.951877333218953
8193,aaf1c9da44cb567b,True,1.0,1.0,0.9910234782556636,1.0,1.0,1.0,0.9962597826065265
8194,3c31377fc8f65160,True,1.0,1.0,0.966111327570669,1.0,1.0,1.0,0.9858797198211121
8195,f534c8da0962552c,True,1.0,1.0,0.9941356186905974,1.0,1.0,1.0,0.997556507787749
8196,f33eaf7a7ddc5891,True,1.0,1.0,0.4887336250860152,1.0,1.0,0.5,0.7869723437858397
8197,ddfadfe2f0385b3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8198,1e1878076a0b52d6,True,1.0,1.0,0.8521992142792144,1.0,1.0,1.0,0.9384163392830059
8199,8a4a0c6823cd5e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8200,393eaed8070a5d2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8201,01f2481a8cfc5803,True,1.0,1.0,0.9670700281790907,0.0,1.0,1.0,0.5696125117412878
8202,35aa38c73e9251a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8203,bb30019d8f645e62,True,1.0,1.0,0.9858289320208798,1.0,1.0,1.0,0.9940953883420333
8204,4f67484c73e2503a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8205,66d152defe7b59e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8206,beecbff2fd37592e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8207,1d16c78634695b4a,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
8208,ad54eadf72625631,True,1.0,1.0,0.9694494788480814,1.0,1.0,1.0,0.9872706161867005
8209,1e858b49f4a95ee8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8210,52f0b8a2023656cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8211,569187407cd3517c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8212,9bbdfa78ebc85eec,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8213,d84b338d48335e67,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8214,37e2bc0cb5a053a5,True,1.0,1.0,0.9594801035966333,1.0,0.0,0.5,0.8164500431652639
8215,5c084920ee285003,True,1.0,1.0,0.6012022069941139,1.0,1.0,1.0,0.8338342529142141
8216,191dc35423a85d10,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
8217,b0aa550f818f52a0,True,1.0,1.0,0.8706488603959954,1.0,1.0,1.0,0.9461036918316648
8218,490f13844af5590d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8219,ea3b45489faf5c70,True,1.0,1.0,0.8553812482084667,1.0,1.0,1.0,0.9397421867535277
8220,ef6e61a4a7ed550a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8221,e244b2ddf97a57d6,True,1.0,0.0,0.0,1.0,1.0,0.0,0.0
8222,e9cfc98fdc09590a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8223,1d58f582aa95543b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8224,77761cd0edf15867,True,1.0,1.0,0.9603010212861731,1.0,1.0,1.0,0.9834587588692388
8225,2f7f6af0b98354be,True,1.0,1.0,0.9998421652969907,1.0,1.0,1.0,0.9999342355404127
8226,e9597ce7a5a7589b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8227,fde7abb615895be2,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8228,542bec9a7d6e5c52,True,1.0,1.0,0.9709936840311221,1.0,1.0,1.0,0.9879140350129676
8229,2462c21ce2bb5f2d,True,1.0,1.0,0.7571552943452179,1.0,1.0,1.0,0.8988147059771742
8230,4f50d7c22352505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8231,aee1ca352fdd55f1,True,1.0,1.0,0.9842765499567434,1.0,1.0,1.0,0.9934485624819764
8232,ba392de83daf5bf3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8233,e45aa663bd0756d9,True,1.0,1.0,0.8954411136339897,1.0,1.0,0.5,0.9564337973474957
8234,62eac0a6b7e05fbf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8235,e2e2578cd6b6505f,True,1.0,1.0,0.8895657903667403,1.0,1.0,1.0,0.9539857459861419
8236,71af26e14ba65545,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
8237,d01b6e67a995589c,True,1.0,1.0,0.8843939345039306,1.0,1.0,1.0,0.9518308060433044
8238,c4fd814210875a8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8239,50dac69523a15131,True,1.0,1.0,0.9456703064995079,1.0,1.0,1.0,0.9773626277081283
8240,9839a7913075581e,True,1.0,1.0,0.7699484107754888,1.0,1.0,1.0,0.9041451711564537
8241,d35a0c5da0c55970,True,1.0,1.0,0.9631417095985876,1.0,1.0,0.5,0.9846423789994114
8242,c69d4cbd79ea52a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8243,f1494fd9840c5014,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8244,d471c0c48cb05f04,True,1.0,1.0,0.8187971472964088,1.0,1.0,1.0,0.9244988113735036
8245,555af87f71415a3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8246,e648d5c380455667,True,1.0,1.0,0.9280468432410411,1.0,1.0,1.0,0.9700195180171005
8247,2073f76964735ff7,True,1.0,1.0,0.9791916443438741,1.0,1.0,0.0,0.9913298518099475
8248,71405d414236553c,True,1.0,1.0,0.573746715653375,1.0,1.0,1.0,0.8223944648555729
8249,89ab22734ce45927,True,1.0,1.0,0.7603840385411761,1.0,1.0,1.0,0.9001600160588233
8250,21fb4d702ea85f63,True,1.0,1.0,0.7757790714526982,1.0,1.0,1.0,0.906574613105291
8251,61b15ca533845a97,True,1.0,1.0,0.9026791603756124,1.0,1.0,0.0,0.9594496501565052
8252,1981a85eb4ba5001,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
8253,ab01e3ce19875471,True,1.0,1.0,0.9939485454064536,1.0,1.0,1.0,0.9974785605860225
8254,595909c413ac56dd,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8255,9fc65b945c175ebb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8256,41785a426b555ab9,True,1.0,1.0,0.9464966320459576,1.0,1.0,1.0,0.9777069300191489
8257,daa09f8522125950,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8258,87a12c9888c75e21,True,1.0,1.0,0.917797348063326,1.0,1.0,1.0,0.965748895026386
8259,7077e840fef95b8f,True,1.0,1.0,0.9249610392940516,1.0,1.0,1.0,0.9687337663725216
8260,c6cef2558e365e85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8261,66a897321eb45503,True,1.0,1.0,0.9278904820715679,1.0,1.0,0.0,0.96995436752982
8262,3d726e71b9925965,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8263,f879fd3edf21506a,True,1.0,1.0,0.8772710346888009,1.0,1.0,1.0,0.9488629311203337
8264,b0b461ce7bd959ec,True,1.0,1.0,0.8510237971856871,0.0,1.0,0.0,0.5212599154940363
8265,5a7f3e30fe075a16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8266,0a6e90cccbb15213,True,1.0,1.0,0.7333379903343044,1.0,1.0,0.5,0.8888908293059602
8267,4fc373052fb55899,True,1.0,1.0,0.954676480052446,0.0,1.0,1.0,0.5644485333551859
8268,00b838c358175255,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8269,d68c7a7e02265029,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
8270,9468f5ec72415a29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8271,bc1a3b9fa4ca5000,True,1.0,1.0,0.7929558291288055,1.0,1.0,0.0,0.9137315954703356
8272,c5fb72e3a0855c1b,True,1.0,1.0,0.9996425362546983,1.0,1.0,1.0,0.999851056772791
8273,95733bb0b55e5d5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8274,90482225be14588c,True,1.0,1.0,0.867521872796513,1.0,1.0,1.0,0.9448007803318804
8275,0a887c5364a457cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8276,0a06f8a3204d5e11,True,1.0,1.0,0.9838072938240758,1.0,1.0,1.0,0.9932530390933648
8277,c672b42254b3556d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8278,0f337f2c23215a9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8279,7cee421600545b00,True,1.0,1.0,0.900377022566794,1.0,1.0,1.0,0.9584904260694974
8280,f1b0cf7d344052ba,True,1.0,1.0,0.9341992380620402,1.0,1.0,1.0,0.9725830158591835
8281,9b1bea0cc0d75583,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8282,b5b0ab149f9055db,True,1.0,1.0,0.9437449548194774,1.0,1.0,0.5,0.9765603978414489
8283,b0a6370d836a59ed,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8284,dd282698a1cf543e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8285,55d102de4d6150f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8286,bdb0f78978cd5307,True,1.0,1.0,0.9159384658764982,1.0,1.0,1.0,0.9649743607818743
8287,d4af857a65825fc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8288,b27212debb885706,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8289,d54047580ffb5dba,True,1.0,1.0,0.918423862372018,1.0,1.0,1.0,0.9660099426550075
8290,90fa31af769c5e8d,True,1.0,1.0,0.9742476905225418,1.0,1.0,1.0,0.989269871051059
8291,7736a52445b1522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8292,5abd4abd73db5739,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8293,cf0aec572cdd543e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8294,353988b87d995f68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8295,c505de060d305ef5,True,1.0,1.0,0.9949211917604782,1.0,1.0,1.0,0.9978838299001992
8296,2ae2e400efe35400,True,1.0,1.0,0.8108705779611682,1.0,1.0,1.0,0.9211960741504868
8297,727ed49214315cd6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8298,1e04c6a2644f5c2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8299,9630074ccab7581e,True,1.0,1.0,0.9933525545945802,1.0,1.0,1.0,0.9972302310810751
8300,8af2a66435ea565a,True,1.0,1.0,0.8992929139685726,1.0,1.0,1.0,0.958038714153572
8301,c772799eaf1f5ad1,True,1.0,1.0,0.8838057640806701,1.0,1.0,0.5,0.9515857350336127
8302,e6c5a792f2f058f3,True,1.0,1.0,0.9211460190649966,1.0,1.0,1.0,0.9671441746104152
8303,cdab92d3f2d955db,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8304,a8fb178e35d25d73,True,1.0,1.0,0.8117127704967056,1.0,1.0,1.0,0.9215469877069608
8305,71bacc65bda2569c,True,1.0,1.0,0.9727862421825212,1.0,1.0,1.0,0.9886609342427172
8306,fe9e76e6cac35fba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8307,72191253c85a5227,True,1.0,1.0,0.9671233341023265,1.0,1.0,1.0,0.9863013892093028
8308,513ac26c90be51d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8309,8a808765078856bf,True,1.0,1.0,0.9104062707671495,0.0,1.0,1.0,0.5460026128196457
8310,1eb0e6e749975996,True,1.0,1.0,0.9213065902746798,1.0,1.0,1.0,0.9672110792811166
8311,7dd7ec944ff15821,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8312,64b6d412bf15576e,True,1.0,1.0,0.8681789858467012,1.0,1.0,1.0,0.9450745774361256
8313,d61fe42422225edf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8314,2fb759c52be35681,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8315,df3d0104b7665474,True,1.0,1.0,0.9080279603525798,1.0,1.0,1.0,0.961678316813575
8316,e0545b6d2b755ea9,True,1.0,1.0,0.9293843081384267,1.0,1.0,1.0,0.9705767950576778
8317,81f1c631c7325b0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8318,7a3e5ab8218e550f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8319,de354f243fa157ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8320,8e2fece463df5dcb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8321,ac2bc045e07151a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8322,026e84581e0f5044,True,1.0,1.0,0.6631055948764071,1.0,1.0,1.0,0.859627331198503
8323,26cae32c50095246,True,1.0,1.0,0.9322515364301145,1.0,1.0,1.0,0.9717714735125478
8324,d9d78961c83a5acb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8325,b470096ee3425c5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8326,657274955033592a,True,1.0,1.0,0.7939000974734334,1.0,1.0,1.0,0.9141250406139306
8327,3fa9c77540225eae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8328,6451d6a270c75f58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8329,ba9ec722d0e05e2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8330,4007544abfa3548f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8331,c6e19ffa3c34551c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8332,eaba7fd433c45e20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8333,1508ee5a37ef5588,True,1.0,1.0,0.8664592829134694,1.0,1.0,1.0,0.944358034547279
8334,25c1569ea1d753f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8335,cc9e361d27725cb7,True,1.0,1.0,0.9429095663047528,1.0,1.0,1.0,0.9762123192936469
8336,8f828599b2285a97,True,1.0,1.0,0.9010613352440304,0.0,1.0,0.0,0.5421088896850127
8337,2ad17379a25d55d9,True,1.0,1.0,0.9492710730656163,1.0,1.0,1.0,0.9788629471106735
8338,07e885122c9b5bd1,True,1.0,1.0,0.6645945693968001,1.0,1.0,1.0,0.8602477372486668
8339,a009893e14c75fd0,True,1.0,1.0,0.9861978697238287,1.0,1.0,1.0,0.9942491123849285
8340,6b61ec04ecb25221,True,1.0,1.0,0.9908741008134953,1.0,1.0,1.0,0.996197542005623
8341,b0a3bbfe213a507b,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8342,02379e524f105926,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8343,13e6cd945bf95a1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8344,9e76720cbd565595,True,1.0,1.0,0.8748567171934133,1.0,1.0,1.0,0.9478569654972556
8345,4b4a268bee4c5ab5,True,1.0,1.0,0.9980720529268554,1.0,1.0,0.5,0.999196688719523
8346,f9b3a9c625905d77,True,1.0,1.0,0.8907945236405137,1.0,1.0,1.0,0.9544977181835473
8347,87c6ef5053865368,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
8348,9157afe90f035621,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8349,9502cdbb06dd516f,True,0.0,0.0,0.0,0.0,1.0,1.0,0.0
8350,d98a25449e205e55,True,1.0,1.0,0.8255349579875451,1.0,1.0,1.0,0.9273062324948104
8351,9e7ae0e0f04255fa,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
8352,a00a4902bd105b99,True,1.0,1.0,0.8522673191987906,1.0,1.0,1.0,0.9384447163328294
8353,eabdad9a669b5739,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8354,834cf95826ec5c73,True,1.0,1.0,0.9169890620322227,1.0,1.0,0.0,0.9654121091800928
8355,d6a60e406ebc5b01,True,1.0,1.0,0.8848544771823224,1.0,1.0,1.0,0.9520226988259677
8356,ee88f3dfa73a5f65,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
8357,a73ba1e90a735dad,True,1.0,1.0,0.9129589167831812,1.0,1.0,1.0,0.9637328819929921
8358,d97244a589ca587f,True,1.0,1.0,0.9619231597635481,1.0,1.0,1.0,0.9841346499014785
8359,22878e2b2f6e5ab2,True,1.0,1.0,0.9317447165313342,1.0,1.0,1.0,0.9715602985547225
8360,aba7212ffa3458b6,True,1.0,1.0,0.915734344096084,0.0,1.0,0.0,0.5482226433733683
8361,32a19a2ab50f563d,True,1.0,1.0,0.952228027870309,1.0,1.0,1.0,0.9800950116126287
8362,82e6bac5509d5471,True,1.0,1.0,0.8867510508815464,1.0,1.0,1.0,0.952812937867311
8363,355dadd64723531e,True,1.0,1.0,0.8301999570132563,1.0,1.0,1.0,0.9292499820888569
8364,fa40f1c24ced584f,True,1.0,1.0,0.9802296815382516,1.0,1.0,0.0,0.9917623673076048
8365,a6b34e50b7995664,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8366,9ab8b2e7de985004,True,1.0,1.0,0.7544135232107092,1.0,1.0,1.0,0.8976723013377955
8367,b87ed2985e545397,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8368,255be1c4910b506e,True,1.0,1.0,0.5409466762081684,1.0,1.0,0.5,0.8087277817534035
8369,6104f0887cc25767,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8370,852255373f315fb6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8371,f860c4879d1c5996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8372,3b5422b60c4f5c4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8373,0e60a3a86ce2570d,True,1.0,1.0,0.5331989238106485,1.0,1.0,1.0,0.8054995515877702
8374,b5b8d20688385790,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8375,589acfd69c38539a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8376,c23c39c3fedd5bfa,True,1.0,1.0,0.9761185487998875,1.0,1.0,0.0,0.9900493953332864
8377,fee60d4bd08f550a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8378,43311faf65e25505,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8379,f820630d5f0a50ed,True,1.0,1.0,0.9637719042806832,1.0,1.0,0.5,0.9849049601169514
8380,837ce609a8ec58e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8381,b04c892043a352d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8382,8cc8fe63227d5c07,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8383,dd4e7db697465be3,True,1.0,1.0,0.9130589303896262,1.0,1.0,1.0,0.9637745543290109
8384,4e1193a7697853ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8385,bae779013dfe5537,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8386,63ec67c4a58a5e5b,True,1.0,1.0,0.682310103173686,1.0,1.0,1.0,0.8676292096557026
8387,ccffd575a3fb5958,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8388,816c515aa3dc5462,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8389,1586b456d978588f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8390,961138ed0ca9525b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8391,597d1cf34bcc5e53,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8392,79e011726ebe5aa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8393,4104fd0bb7845b56,True,1.0,1.0,0.789802602971209,1.0,1.0,1.0,0.9124177512380037
8394,dd1ab5d48c6358ef,True,1.0,1.0,0.9794664409098918,1.0,1.0,1.0,0.9914443503791216
8395,687dc7e79cf65570,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
8396,2dd890fcd27352c5,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8397,29647b1293bf52b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8398,66ba432a760c586c,True,1.0,1.0,0.6349959986714029,1.0,1.0,1.0,0.8479149994464179
8399,88ff8f6ad0ab5a77,True,1.0,1.0,0.9900318987265961,1.0,1.0,0.0,0.9958466244694151
8400,ed5defe615515789,True,1.0,1.0,0.9986958705331164,1.0,1.0,1.0,0.9994566127221317
8401,6bcfc8d05b4c5d96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8402,a28af989d6ea5fe8,True,1.0,1.0,0.8238947232790692,1.0,1.0,1.0,0.9266228013662788
8403,59b32114d8b252c8,True,1.0,1.0,0.8925947855819224,1.0,1.0,0.5,0.955247827325801
8404,f6c6b09c85e357ee,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8405,d93d307c5aeb5338,True,1.0,1.0,0.9367013345252935,1.0,1.0,1.0,0.9736255560522057
8406,c35f0df7bfdb5140,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8407,fd63045289ac5df7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8408,2497e961a13e50f8,True,1.0,1.0,0.9256563505777416,0.0,1.0,0.0,0.5523568127407257
8409,e43d7861387c59f2,True,1.0,1.0,0.9652870106948386,1.0,1.0,1.0,0.9855362544561826
8410,f1ca8dd77f205599,True,1.0,1.0,0.9108640689992292,1.0,1.0,1.0,0.9628600287496788
8411,49e3bfda06d45f7e,True,1.0,1.0,0.942098874334605,1.0,1.0,1.0,0.9758745309727521
8412,cd828def214c571e,True,1.0,1.0,0.9667754911987818,1.0,1.0,1.0,0.9861564546661591
8413,2829df17720c501f,True,1.0,1.0,0.880089088540202,1.0,1.0,1.0,0.9500371202250841
8414,551afc276a1a5ab3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8415,c856f2dbe8715b80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8416,83e895f722575452,True,1.0,1.0,0.5656903832379191,1.0,1.0,1.0,0.8190376596824663
8417,34ab6d35dfef5366,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
8418,97c09fe94495563a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8419,c4e78f6c6fbc5ebe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8420,2f9c4ea0c97450c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8421,303e7dd5717f54cd,True,1.0,1.0,0.9148675733257823,1.0,1.0,1.0,0.9645281555524093
8422,d151cc1bccd958d3,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8423,f376ed0415235e20,True,1.0,1.0,0.9403558324826233,0.0,1.0,0.0,0.5584815968677598
8424,3f0c448b71005686,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8425,be503a7ef2805c88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8426,bd77aab92bda5261,True,1.0,1.0,0.975793188351485,1.0,1.0,1.0,0.9899138284797854
8427,dcc3b1a2a6da565a,True,1.0,1.0,0.9015536791716198,1.0,1.0,1.0,0.9589806996548416
8428,6e0a467af0205f04,True,1.0,1.0,0.8517501333614222,1.0,1.0,1.0,0.9382292222339258
8429,c1e76b8992fa5182,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8430,36037c6abc0558dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8431,4b55193d36c35e4a,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
8432,2b3383daa2175aa8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8433,e6d59439935a5309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8434,86db4cfb30b55a5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8435,c801a9f6c4e05919,True,1.0,1.0,0.9494644601299624,1.0,1.0,1.0,0.978943525054151
8436,ec611f7d00d85b31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8437,95fa228136aa55d1,True,1.0,1.0,0.7555875986564268,1.0,1.0,1.0,0.8981614994401778
8438,435298980d7e5fb1,True,1.0,1.0,0.8619718768866794,1.0,1.0,1.0,0.9424882820361166
8439,c240593c969a5cfc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8440,e3d7979e2cfb5441,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8441,562e11865ef75220,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8442,ae643fddc1195062,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
8443,d58fe7e3c5575f27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8444,fc0fc7649a335d27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8445,89652dfe12165def,True,1.0,1.0,0.9568429259211683,1.0,1.0,1.0,0.9820178858004868
8446,c81fe92ff9c15e8d,True,1.0,1.0,0.97500968733591,1.0,1.0,1.0,0.9895873697232958
8447,fa545b09688957b8,True,1.0,1.0,0.9769094636654964,1.0,1.0,1.0,0.9903789431939568
8448,14fb2a9aad8850d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8449,bd957829755e50cb,True,1.0,1.0,0.9263702841435278,1.0,1.0,0.5,0.9693209517264699
8450,aa072830a2d15d9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8451,cfb755b8d37458ac,True,1.0,1.0,0.929459839245139,1.0,1.0,1.0,0.9706082663521413
8452,b8bd18a1ccf45918,True,1.0,1.0,0.9735413823245236,1.0,1.0,0.0,0.9889755759685515
8453,826b4daba60a5648,True,1.0,1.0,0.9650518657225404,1.0,1.0,1.0,0.9854382773843918
8454,63c1254fe8ef5145,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8455,06faec49379750a5,True,1.0,1.0,0.959863776924767,1.0,1.0,1.0,0.983276573718653
8456,2472d00839f65c25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8457,68ba851239655c3a,True,1.0,1.0,0.8567700025681299,1.0,1.0,1.0,0.9403208344033874
8458,97d06e94283a5a65,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8459,936037f7683c50e8,True,1.0,1.0,0.7461860464379573,1.0,1.0,1.0,0.8942441860158156
8460,1f57ce2072e25edb,True,1.0,1.0,0.9830179686892954,1.0,1.0,1.0,0.9929241536205398
8461,8d6afa56bbb95f18,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8462,4ef621a8318b5085,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8463,4abb45d9ee1a5c5c,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
8464,6561633171e75bb6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8465,7a7e8074ee5c5389,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8466,b930ed8abf2b5e8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8467,c0be0cb86f2c5cf1,True,1.0,1.0,0.8035322909157272,1.0,1.0,1.0,0.9181384545482197
8468,9c9b62965da75764,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8469,1ea152f7056659a9,True,1.0,1.0,0.868668672859218,1.0,1.0,1.0,0.9452786136913408
8470,d063f70ffb44513e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8471,f6268af57ef35a2b,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8472,e9f68a55225a536c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8473,be3551ae467a579e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8474,e631898f3f38551c,True,1.0,1.0,0.9892320526696248,1.0,1.0,0.0,0.9955133552790102
8475,66908680155c550a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8476,f409dfb714ed539c,True,1.0,1.0,0.906737579087453,1.0,1.0,0.5,0.9611406579531053
8477,227d62f5dfd95624,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8478,4d0df74bfb035f8a,True,1.0,1.0,0.7116424072091235,1.0,1.0,0.5,0.8798510030038015
8479,5c883441084d58d7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8480,a6186e0af3a55d93,True,1.0,1.0,0.7019425928579273,1.0,1.0,1.0,0.8758094136908031
8481,9b4e0723f48755fb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8482,1825640c9ed75a4b,True,1.0,1.0,0.878035469140005,1.0,1.0,1.0,0.949181445475002
8483,927aa2c8ef7d5b5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8484,81e7354de4e35a97,True,1.0,1.0,0.7693475567419574,1.0,1.0,1.0,0.903894815309149
8485,661ce644db6d5546,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8486,202d0026e8ff5a3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8487,7a9225f5c4355f92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8488,888913e0978f559b,True,1.0,1.0,0.8238346501413796,1.0,1.0,1.0,0.9265977708922414
8489,fdde37fbe3d35bef,True,1.0,1.0,0.928732511262424,1.0,1.0,1.0,0.9703052130260099
8490,f9f97f2e6d435822,True,1.0,1.0,0.7072288259148473,1.0,1.0,1.0,0.878012010797853
8491,0747dcc3a9b7501f,True,1.0,1.0,0.6618456989874855,1.0,1.0,1.0,0.8591023745781189
8492,6419172479825092,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8493,0777f5a7263758be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8494,2d7a04e2df2d5bd3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8495,c65c265780365bb1,True,1.0,1.0,0.9127260124752058,1.0,1.0,1.0,0.9636358385313356
8496,46b79218b0195050,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8497,d3afcd1be60851a9,True,1.0,1.0,0.8164978263591903,1.0,1.0,1.0,0.9235407609829961
8498,75a76122cf43569e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8499,595596a88cce5c9d,True,1.0,1.0,0.9868911193319068,0.0,1.0,1.0,0.5778712997216279
8500,6b8774b008675f8d,True,1.0,1.0,0.9135082175008998,1.0,1.0,1.0,0.9639617572920415
8501,4c9e695fc66c583a,True,1.0,1.0,0.8496569974167152,1.0,1.0,1.0,0.9373570822569647
8502,90e387c7930d56de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8503,bf8fcd79b7fa532d,True,1.0,1.0,0.8369625777019718,1.0,1.0,1.0,0.9320677407091549
8504,c9fb5f51480b5ff8,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8505,65676c8917335c2c,True,1.0,1.0,0.9185388999845375,1.0,1.0,1.0,0.9660578749935573
8506,33c738c5f199510e,True,1.0,1.0,0.8739975056603136,1.0,1.0,1.0,0.9474989606917973
8507,fc09376fd45c509a,True,1.0,1.0,0.9756217029980268,1.0,1.0,1.0,0.9898423762491778
8508,65871def84015af2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8509,fa919203c245502d,True,1.0,1.0,0.9494024178645313,1.0,1.0,1.0,0.9789176741102213
8510,dfd5770faffa5ba7,True,1.0,1.0,0.9747941830450925,1.0,1.0,1.0,0.9894975762687886
8511,cdba9f9589685289,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8512,094846d2fa755e29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8513,7e5925fce8df5e44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8514,1db7c81f96855ce9,True,1.0,1.0,0.9456154060524773,1.0,1.0,1.0,0.9773397525218656
8515,396a8c19c4ac58f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8516,cde54c98cbec5255,True,1.0,1.0,0.8343594798316385,1.0,1.0,1.0,0.930983116596516
8517,df65991258ba5334,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8518,05987b88b7be5bea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8519,ca000fa91efb560c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8520,9a5799ace9455841,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8521,d745bef1cebc52e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8522,77cf9dfc36c35df7,True,1.0,1.0,0.9359932803775753,1.0,1.0,1.0,0.9733305334906565
8523,f377405106115a34,True,1.0,1.0,0.6076329936957436,1.0,1.0,1.0,0.8365137473732265
8524,80dea9d7cb445906,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8525,92e7b3a7f4d054f3,True,1.0,1.0,0.6450760005062388,1.0,1.0,1.0,0.8521150002109329
8526,a5b2403d85fc511d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8527,4c9a89b8cd2853d6,True,1.0,1.0,0.8539152086537243,1.0,1.0,1.0,0.9391313369390518
8528,ac019d81388056be,True,1.0,1.0,0.7610229624438055,1.0,1.0,1.0,0.9004262343515856
8529,b8104b69b2d9509b,True,1.0,1.0,0.6764080258322533,1.0,1.0,1.0,0.8651700107634389
8530,de8957bb05ae5d5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8531,e88e44d720f65e0e,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8532,5b0d99a97ff55fa5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8533,8a843c4264a35d16,True,1.0,1.0,0.9540949905209649,1.0,1.0,1.0,0.9808729127170688
8534,4023c5e9f11e5056,True,1.0,1.0,0.9597880181463085,1.0,1.0,1.0,0.9832450075609619
8535,32d85d373126537e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8536,45c1c24ad1d35bfb,True,1.0,1.0,0.9795279428155534,1.0,1.0,1.0,0.9914699761731472
8537,c9e050ae7be45001,True,1.0,1.0,0.8879964292652419,1.0,1.0,1.0,0.9533318455271841
8538,9d1bd4fa169c5ebe,True,1.0,1.0,0.8533639137161217,1.0,1.0,1.0,0.9389016307150507
8539,db29291cd4ee5499,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8540,e76c53ede9205ba9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8541,2db50cd1c1ea5837,True,1.0,1.0,0.7901310469211451,1.0,1.0,1.0,0.9125546028838105
8542,1f2f210163c358f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8543,771b7e7196585f07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8544,6edc8f2bcb3054be,True,1.0,1.0,0.9490358238019739,1.0,1.0,1.0,0.9787649265841557
8545,2403645ef4fe5b10,True,1.0,1.0,0.9382616631305283,1.0,1.0,1.0,0.9742756929710534
8546,624602ce65455c07,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8547,690f682660e358dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8548,20911cdf7e285a63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8549,d2b7b43e05be5082,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8550,79ecc8e6e5fa5dd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8551,7a2abf5475ac59ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8552,b989e46aae3a5332,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8553,fd30fae9e4f35fa8,True,1.0,1.0,0.866045829500462,1.0,1.0,1.0,0.9441857622918591
8554,35d07990fee95985,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8555,f3a61425920f57a7,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8556,a9c6cd5519815308,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8557,543075ac6a275db3,True,1.0,1.0,0.8484769329559966,1.0,1.0,1.0,0.9368653887316652
8558,bbc1735031c25ff7,True,1.0,1.0,0.6746937420501536,1.0,1.0,1.0,0.8644557258542308
8559,6a8087fb9f3e5751,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8560,5a80299213875068,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8561,f5eb7105d1d358c5,True,1.0,1.0,0.9290672775033749,1.0,1.0,1.0,0.9704446989597395
8562,97eca45f93285d17,True,1.0,1.0,0.9784247892390276,1.0,1.0,1.0,0.9910103288495948
8563,5f2d040ee3bf5c6e,True,1.0,1.0,0.8320794773760493,1.0,1.0,1.0,0.9300331155733539
8564,a120ebfcfb775487,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8565,40d32b824b705cbc,True,1.0,1.0,0.8746122256610883,1.0,1.0,1.0,0.9477550940254534
8566,3151813685fe5b1d,True,1.0,1.0,0.9909817734695727,1.0,1.0,1.0,0.996242405612322
8567,6f7c844cb6c0587a,True,1.0,1.0,0.7360242714560351,1.0,1.0,1.0,0.8900101131066812
8568,1e1913cd8d035225,True,1.0,1.0,0.9942832669240386,1.0,1.0,1.0,0.9976180278850161
8569,5c872773198c5689,True,1.0,1.0,0.6941968859825844,1.0,1.0,1.0,0.8725820358260769
8570,d74dbc89af495c84,True,1.0,1.0,0.8311221297169077,1.0,1.0,1.0,0.9296342207153782
8571,35119c815b1b59ef,True,1.0,1.0,0.9752799600940161,1.0,1.0,1.0,0.9896999833725068
8572,ebd8d87ff33b5b7a,True,1.0,1.0,0.9491436262990063,1.0,1.0,1.0,0.9788098442912526
8573,3e8c8729205850ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8574,cd5c67041095597b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8575,eccba8e0ad6651c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8576,12f2dccfb88957f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8577,d044b887d646511b,True,1.0,1.0,0.9000859667971667,1.0,1.0,1.0,0.9583691528321528
8578,6ae2bcc5c2c050e4,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8579,75e25b5026885256,True,1.0,1.0,0.9549822572682052,1.0,1.0,1.0,0.9812426071950856
8580,767ce55e55515539,True,1.0,1.0,0.9186763477248633,1.0,1.0,1.0,0.9661151448853597
8581,2fb54b28d0c55807,True,1.0,1.0,0.9928631763181367,1.0,1.0,1.0,0.9970263234658902
8582,f1bdf7e4e9f5534e,True,1.0,1.0,0.8306725131637623,1.0,1.0,1.0,0.929446880484901
8583,9986c0e5f88f547f,True,1.0,1.0,0.9780990225897552,1.0,1.0,1.0,0.9908745927457314
8584,071b435a4f4057e0,True,1.0,1.0,0.9668021032864212,1.0,1.0,1.0,0.9861675430360087
8585,e3d3be1bc77e517e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8586,25cbb9887e5d5752,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8587,88c2643d470951b3,True,1.0,1.0,0.7466847208089847,1.0,1.0,1.0,0.8944519670037435
8588,be027cd33b835419,True,1.0,1.0,0.9255224038107612,1.0,1.0,1.0,0.9689676682544839
8589,dda361f4db52537a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8590,cc4bccf7f7175ea3,True,1.0,1.0,0.8800340475180503,1.0,1.0,1.0,0.9500141864658543
8591,27967352b2a95cbe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8592,e5ab81a4896751e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8593,d68d495f8f605301,True,1.0,1.0,0.8866117190860334,1.0,1.0,1.0,0.952754882952514
8594,c5709bf1224a5401,True,1.0,1.0,0.9966086313340785,1.0,1.0,1.0,0.9985869297225327
8595,2805fe41d7d9543a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8596,9fe07284cb3f5e0a,True,1.0,1.0,0.9279214347180854,1.0,1.0,1.0,0.9699672644658689
8597,ef43bbb93f0d50eb,True,1.0,1.0,0.8484949101185629,1.0,1.0,1.0,0.9368728792160678
8598,53b9b277e6305400,True,1.0,1.0,0.9176242431372307,1.0,1.0,1.0,0.9656767679738462
8599,9b88dfaff2615c83,True,1.0,1.0,0.8882409434144954,1.0,1.0,1.0,0.9534337264227064
8600,d94860755c1f5594,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8601,068a26b124475a4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8602,9d02128f653455a3,True,1.0,1.0,0.9944796735037835,1.0,1.0,1.0,0.9976998639599097
8603,0cf22b3901945e24,True,1.0,1.0,0.9200494071291976,1.0,1.0,1.0,0.9666872529704991
8604,e3a04835bb6357ad,True,1.0,1.0,0.7492714752889373,0.0,1.0,1.0,0.4788631147037239
8605,5a5e81f1432a51a1,True,1.0,1.0,0.8617886218255733,1.0,1.0,1.0,0.9424119257606556
8606,00c6aecefec9576c,True,1.0,1.0,0.7143885876645254,1.0,1.0,1.0,0.8809952448602189
8607,e90d6c211deb5f05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8608,49365bdfac13581d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8609,fde793c65573590a,True,1.0,1.0,0.8752234035932507,1.0,1.0,1.0,0.9480097514971878
8610,98b99d5d44c05a5b,True,1.0,1.0,0.966247779322653,1.0,1.0,1.0,0.9859365747177721
8611,f669f89b3272514c,True,1.0,1.0,0.9748744035917176,1.0,1.0,1.0,0.989531001496549
8612,175f0101f12750b1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8613,87d3c1135ac85583,True,1.0,1.0,0.8921836244626415,1.0,1.0,1.0,0.9550765101927673
8614,f2a41314d1575761,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8615,277c41e4b5d858f1,True,1.0,1.0,0.7560071457161055,1.0,1.0,1.0,0.8983363107150439
8616,d6eda165241a53b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8617,a3b663577f605feb,True,1.0,1.0,0.8662532900163135,1.0,1.0,1.0,0.944272204173464
8618,9e77d9cf35e05d55,True,1.0,1.0,0.9990845459247816,1.0,1.0,1.0,0.9996185608019923
8619,63ec12363eef5e89,True,1.0,1.0,0.8932262766948941,1.0,1.0,1.0,0.9555109486228726
8620,f2e0d7e15fa253f0,True,1.0,1.0,0.7612123800352829,1.0,1.0,1.0,0.9005051583480346
8621,cd89b212efe9585a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8622,eabbb4546a145980,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8623,728988dc8a8b502a,True,1.0,1.0,0.8663461313130645,1.0,1.0,0.0,0.9443108880471103
8624,42032a0cedd95dc9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8625,50eebed7d9655bb5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8626,d7a0ac2136015985,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8627,a1eab14904fc5807,True,1.0,1.0,0.9146826868717339,1.0,1.0,1.0,0.9644511195298892
8628,b26b54b014205d5c,True,1.0,1.0,0.7607909513421064,1.0,1.0,1.0,0.900329563059211
8629,c2ce362b9cf95fee,True,1.0,1.0,0.8414132603879544,1.0,1.0,1.0,0.9339221918283144
8630,deb8de65573253b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8631,5aa4b6dc8f0759b5,True,1.0,1.0,0.7455869949757628,1.0,1.0,1.0,0.8939945812399012
8632,d4374a032e28535e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8633,c5ae8b49dc6b54f6,True,1.0,1.0,0.8101451510932179,1.0,1.0,1.0,0.9208938129555074
8634,e80df2a74bfd5a22,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8635,c2072dd6a3f85da0,True,1.0,1.0,0.7732498200119718,1.0,1.0,1.0,0.9055207583383216
8636,297a54df537c5317,True,1.0,1.0,0.9855336400077632,1.0,1.0,1.0,0.9939723500032347
8637,30187e714d065b0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8638,fe41706ad44652b0,True,1.0,1.0,0.646816792516032,1.0,1.0,1.0,0.8528403302150133
8639,d3f00196d11c563c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8640,f28c522b8a0155cc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8641,4f099d4882445433,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8642,ac6472ee06855dd3,True,1.0,1.0,0.9893845758449571,1.0,1.0,1.0,0.9955769066020655
8643,70679dba8428549e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8644,31a522ae1ee151bf,True,1.0,1.0,0.9704502115803684,1.0,1.0,1.0,0.9876875881584869
8645,411af42484ea5bb5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8646,d26771df718251d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8647,f140d31943145068,True,1.0,1.0,0.872078119724907,1.0,1.0,1.0,0.9466992165520446
8648,b81c602d68a25e90,True,1.0,1.0,0.7939475633346826,1.0,1.0,1.0,0.9141448180561178
8649,6639fa7905a3599b,True,1.0,1.0,0.6912869240356297,1.0,1.0,1.0,0.8713695516815124
8650,fa7555f0099f5c59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8651,9d9762d42ff5561d,True,1.0,1.0,0.9508012681430815,1.0,1.0,1.0,0.9795005283929505
8652,dad522fc9c405963,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8653,cbe5bb78a9be547e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8654,2a1cb4c27a4459a7,True,1.0,1.0,0.9364295778700384,1.0,1.0,0.5,0.973512324112516
8655,b154733410575500,True,1.0,1.0,0.9607512214005643,1.0,1.0,1.0,0.9836463422502352
8656,682660223761501d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8657,5a064a908e64596b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8658,39e13f76e8b55320,True,1.0,1.0,0.9847368958106829,1.0,1.0,1.0,0.9936403732544511
8659,1f06808c28765941,True,1.0,1.0,0.9440695123893293,1.0,1.0,1.0,0.9766956301622205
8660,0f8d3b14831a5ccc,True,1.0,1.0,0.7640944084998857,1.0,1.0,1.0,0.901706003541619
8661,a247fa5eb7b454a4,True,1.0,1.0,0.9727843721409031,1.0,1.0,1.0,0.9886601550587096
8662,92e33be532965ecf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8663,b8d114f0304d5f87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8664,a28e9a19b6a05733,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8665,be0ea3126c955eae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8666,70428e7a613e55cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8667,c69051fe82a95f3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8668,c84475f2d8475f9d,True,1.0,1.0,0.97969150817741,1.0,1.0,1.0,0.9915381284072543
8669,9c63c33c198e5aa9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8670,b435be7b7b1b5dd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8671,e4fdad547c9a54a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8672,943cbb2398a150b4,True,1.0,1.0,0.947632938506252,1.0,1.0,1.0,0.9781803910442717
8673,b4176d2246d452ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8674,69a3d7249bc85849,True,1.0,1.0,0.970434454857148,1.0,1.0,1.0,0.987681022857145
8675,0f5de425ef3555ff,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8676,594e39f9024a5835,True,1.0,1.0,0.9035131806339554,1.0,1.0,1.0,0.9597971585974814
8677,556283de632c5226,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8678,5a7acfd6f26553f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8679,ce978770a87253c8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8680,cecf3adea347569b,True,1.0,1.0,0.943421760383,0.0,1.0,1.0,0.55975906682625
8681,6c8af7c93b5751c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8682,71c32c511a445d13,True,1.0,1.0,0.7252180622224674,1.0,1.0,1.0,0.8855075259260281
8683,01d53ccf583c5a49,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
8684,21bd985c9d7155e5,True,1.0,1.0,0.867437818417492,1.0,1.0,1.0,0.944765757673955
8685,310fcecd57a95e06,True,1.0,1.0,0.9293665829703207,1.0,1.0,1.0,0.970569409570967
8686,e68ddf5be41355dc,True,1.0,1.0,0.9336388451715112,1.0,1.0,1.0,0.972349518821463
8687,2efcd18376fb51b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8688,e18ac69f49cf582f,True,1.0,1.0,0.9446439893081909,1.0,1.0,1.0,0.9769349955450796
8689,53f1331b9dd45ffa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8690,7a5ad5a3fcd85c7a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8691,e2fe8539502a5fd1,True,1.0,1.0,0.9930501164867732,1.0,1.0,1.0,0.9971042152028221
8692,aadb2479ded750e4,True,1.0,1.0,0.90570847574762,1.0,1.0,1.0,0.9607118648948417
8693,a992bba6c1d054f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8694,54718dd05cad553a,True,1.0,1.0,0.9468885235890256,1.0,1.0,1.0,0.977870218162094
8695,f5d967a1fedb5e3b,True,1.0,1.0,0.8090351319893774,1.0,1.0,1.0,0.9204313049955739
8696,41890b20b92953b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8697,1e751703427e5a3c,True,1.0,1.0,0.9954159595989848,1.0,1.0,1.0,0.9980899831662438
8698,2a10522631ab5a56,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8699,a07bb9058982503d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8700,f0e0408bae9b5037,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8701,f75d3314a8c85955,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8702,fc58a8b4d619577d,True,1.0,1.0,0.8956235562522701,1.0,1.0,1.0,0.9565098151051125
8703,c44755b18af45385,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8704,c296ded44f9a509a,True,1.0,1.0,0.810560134253706,1.0,1.0,1.0,0.9210667226057109
8705,8671b777d49e5dea,True,1.0,1.0,0.9565725207849737,0.0,1.0,1.0,0.5652385503270724
8706,31960634eefb5d47,True,1.0,1.0,0.8532834846963505,1.0,1.0,1.0,0.9388681186234793
8707,deff279b0c815e5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8708,36f96e28725c5f5e,True,1.0,1.0,0.9744253830531193,1.0,1.0,1.0,0.9893439096054664
8709,9e24f7a402a85804,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8710,d6396ef1c0c55d33,True,1.0,1.0,0.9999370877131741,1.0,1.0,1.0,0.999973786547156
8711,e820310f7d0b5016,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8712,8013f74ddcf055db,True,1.0,1.0,0.9115960912942251,1.0,1.0,0.0,0.9631650380392603
8713,02e9f697f2d055ee,True,1.0,1.0,0.8894589506187999,1.0,1.0,1.0,0.9539412294244999
8714,1d6a5273610a56e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8715,e44b9b8654a15bfd,True,1.0,1.0,0.9237734573099341,1.0,1.0,1.0,0.968238940545806
8716,cd008a1ed571512f,True,1.0,1.0,0.7741526356437921,1.0,1.0,1.0,0.9058969315182468
8717,208247acd8ca5e2c,True,1.0,1.0,0.8832925861265762,1.0,1.0,1.0,0.9513719108860735
8718,911993e744795177,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8719,c43312ea64bc5d28,True,1.0,1.0,0.9496937109404192,1.0,1.0,1.0,0.9790390462251747
8720,933141027c9e5fdc,True,1.0,1.0,0.9132927951502106,1.0,1.0,1.0,0.9638719979792544
8721,afbf26b6d3bb5bee,True,1.0,1.0,0.8469627251000783,1.0,1.0,1.0,0.9362344687916994
8722,35b84fa433f0583f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8723,f001f00535065622,True,1.0,1.0,0.7375774057596,1.0,1.0,1.0,0.8906572523998334
8724,7f19b2fd14435b73,True,1.0,1.0,0.8440027848804224,1.0,1.0,1.0,0.9350011603668427
8725,cdac2937953e5398,True,1.0,1.0,0.9178076155478336,1.0,1.0,1.0,0.9657531731449307
8726,5f09eaa4509f5997,True,1.0,1.0,0.5942933006949584,1.0,1.0,1.0,0.8309555419562327
8727,a5851164f3ee5b71,True,1.0,1.0,0.8278481480248038,1.0,1.0,1.0,0.9282700616770017
8728,9e290b24dff55dff,True,1.0,1.0,0.9072983810078273,1.0,1.0,1.0,0.9613743254199281
8729,b20a2f0ea9135457,True,1.0,1.0,0.980424303709233,1.0,1.0,1.0,0.9918434598788469
8730,e80197fe19435d28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8731,e0c8f4849910501f,True,1.0,1.0,0.987700522186577,1.0,1.0,1.0,0.9948752175777406
8732,1b4af0da5a485c17,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8733,9b3eda2685e75099,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8734,578adc6dc97d510f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8735,81161847b27b5bad,True,1.0,1.0,0.860328526178943,1.0,1.0,0.5,0.9418035525745596
8736,6e813b55dcb35df7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8737,7d32ec3f13b9525b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8738,085f9a1ec71b50c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8739,6659724ab0a8566c,True,1.0,1.0,0.9861456520544222,1.0,1.0,1.0,0.994227355022676
8740,09df1da0af885ddd,True,1.0,1.0,0.9665825023767144,1.0,1.0,1.0,0.9860760426569644
8741,8d069310b22a5716,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8742,9d7b9273d56f5d02,True,1.0,1.0,0.8959832830298564,0.0,1.0,1.0,0.5399930345957735
8743,7d368be282b85528,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8744,a90de87b906d51e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8745,e34c3d18bc405ace,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8746,b63793ec1e0350e6,True,1.0,1.0,0.956175755128946,1.0,1.0,1.0,0.9817398979703942
8747,2a49d54f73775909,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8748,592abdaa0cb25437,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8749,f4d869c13a015a28,True,1.0,1.0,0.9526925996557394,1.0,1.0,1.0,0.9802885831898914
8750,d20659149c14557c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8751,41c7edfd989451cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8752,a28a7a914fbc5919,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8753,68bbcb5f42845480,True,1.0,1.0,0.9532573844603914,1.0,1.0,1.0,0.9805239101918298
8754,323747032b285187,True,1.0,1.0,0.9654650073912254,1.0,1.0,1.0,0.9856104197463439
8755,13b137cecf4b57e9,True,1.0,1.0,0.9324518370188208,1.0,1.0,1.0,0.9718549320911753
8756,9c5d0ef404c65196,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8757,59f118e966905d1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8758,aefd4ac2f4005309,True,1.0,1.0,0.8074178596892857,1.0,1.0,1.0,0.9197574415372024
8759,f5c4d4a66e13514d,True,1.0,1.0,0.708234242465156,1.0,1.0,1.0,0.8784309343604817
8760,2f67d7af0e0d51a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8761,496b53024fb657ae,True,1.0,1.0,0.9832697385847158,1.0,1.0,1.0,0.9930290577436316
8762,86877e183c4e5864,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8763,13f771febde65a66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8764,65ae67808d1f5de5,True,1.0,1.0,0.8944137360754032,1.0,1.0,1.0,0.9560057233647514
8765,564b7ca4f210501e,True,1.0,1.0,0.6704565194523067,1.0,1.0,1.0,0.8626902164384611
8766,918a76140b9a5f92,True,1.0,1.0,0.8640964479725377,1.0,1.0,1.0,0.9433735199885573
8767,cf34e1f8d98f56ee,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8768,e0b9f01f36d75552,True,1.0,1.0,0.9707029861928957,1.0,1.0,1.0,0.9877929109137066
8769,7015bc44f34252f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8770,19611832f7595b10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8771,88538f4b41cc5d4a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8772,9f44032dfc315223,True,1.0,1.0,0.9944411071876861,1.0,1.0,1.0,0.9976837946615359
8773,63ab092351905a60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8774,3f2a3e63c3045c95,True,1.0,1.0,0.7102978984505898,1.0,1.0,1.0,0.879290791021079
8775,5593db2f64115fbf,True,1.0,1.0,0.8221377797657983,1.0,1.0,1.0,0.9258907415690826
8776,c0c3f6eb7f445755,True,1.0,1.0,0.8012656087592235,1.0,1.0,1.0,0.9171940036496764
8777,5f4ad64db9ac5419,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8778,1ed469afe6545946,True,1.0,1.0,0.7153813540727154,1.0,1.0,1.0,0.881408897530298
8779,24593b75ebb35271,True,1.0,1.0,0.9362901770909764,1.0,1.0,1.0,0.9734542404545735
8780,91fbe6fb1a3d5717,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8781,7ffe3cd6cd995118,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8782,520e72270acb562a,True,1.0,1.0,0.8591177002621325,1.0,1.0,1.0,0.9412990417758885
8783,c4f1593154f95224,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8784,8b794f146fda58da,True,1.0,1.0,0.929860743161297,1.0,1.0,1.0,0.9707753096505405
8785,159b8a11bd775e91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8786,4ae7296f92115e83,True,1.0,1.0,0.8686739674015712,1.0,1.0,1.0,0.9452808197506547
8787,0cd0aaeb35c95094,True,1.0,1.0,0.7282173105111058,1.0,1.0,1.0,0.8867572127129607
8788,d55aac327e4451ba,True,1.0,1.0,0.8603315223823157,1.0,1.0,1.0,0.9418048009926316
8789,fa7793ced9cc559e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8790,8e00c08f68af5357,True,1.0,1.0,0.9236126500148756,1.0,1.0,1.0,0.9681719375061982
8791,ec68f8027f415301,True,1.0,1.0,0.9099042877571007,1.0,1.0,1.0,0.962460119898792
8792,16d4835b75b05efb,True,1.0,1.0,0.8036965841794914,1.0,1.0,1.0,0.918206910074788
8793,ba09d23c78b95a66,True,1.0,1.0,0.9682604776088862,1.0,1.0,1.0,0.9867751990037026
8794,e1e8aae3165c5652,True,1.0,1.0,0.941365076994376,1.0,1.0,1.0,0.9755687820809901
8795,e0dd84d2357d5ed8,True,1.0,1.0,0.9992481255396982,1.0,1.0,1.0,0.9996867189748743
8796,bbc8e4799fe85548,True,1.0,1.0,0.9199267706153801,1.0,1.0,1.0,0.966636154423075
8797,9e2706d88b3f553f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8798,f1d33f8016b153ef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8799,6a5d6dff67a45a95,True,1.0,1.0,0.8980290184458825,1.0,1.0,1.0,0.9575120910191176
8800,e83f4b6e1dd25c90,True,1.0,1.0,0.8827545202787836,1.0,1.0,1.0,0.9511477167828266
8801,9b9aa93df6b15de7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8802,6004740a8a8052f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8803,2af5b66260bf5795,True,1.0,1.0,0.9148392452104775,1.0,1.0,1.0,0.9645163521710324
8804,c51da2f899b55508,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8805,fbc91394092b5dbb,True,1.0,1.0,0.9607171050817992,1.0,1.0,1.0,0.9836321271174163
8806,8f0f7125a2e856b8,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8807,b036f9ef53cd5536,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8808,a9359dafbcdd5af6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8809,257773cfd41d59d5,True,1.0,1.0,0.8885621883652142,1.0,1.0,1.0,0.9535675784855059
8810,ead9740dd25f59c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8811,850f844463075fb3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8812,4bc54773ae245d10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8813,e7da21c4ef4a5e3f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8814,04cdd9195f885ac6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8815,e9645135a4fe5739,True,1.0,1.0,0.9753597613761906,1.0,1.0,1.0,0.9897332339067461
8816,67094a5dcc8c5ff6,True,1.0,1.0,0.8742790566107529,1.0,1.0,1.0,0.9476162735878138
8817,4b7b765455d1517c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8818,024fd1e792395805,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8819,271bd521cc6c50ae,True,1.0,1.0,0.9252314166900117,1.0,1.0,1.0,0.9688464236208382
8820,a71fec9cd7b65cf0,True,1.0,1.0,0.9329228226931537,0.0,1.0,1.0,0.5553845094554807
8821,c6851e9ed6b95ab0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8822,64b35b9f9f84585a,True,1.0,1.0,0.9303804076586679,1.0,1.0,1.0,0.970991836524445
8823,ce8cc7a247f651be,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8824,abba9d81ee9054ec,True,1.0,1.0,0.7668512156942457,1.0,1.0,1.0,0.9028546732059356
8825,c55b4a959c2d5b8e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8826,566394b6f104598e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8827,af682242313853cb,True,1.0,1.0,0.9298664742926642,1.0,1.0,1.0,0.9707776976219433
8828,e3ed22f3bc385b45,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8829,49d0c7d110f15c0e,True,1.0,1.0,0.755720894941668,1.0,1.0,1.0,0.8982170395590283
8830,58d40da0cce05d8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8831,f3c6560a01e55c94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8832,83ec4461559c5388,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8833,d70f8a8eeeeb5e82,True,1.0,1.0,0.9243425587427943,1.0,1.0,1.0,0.968476066142831
8834,9ab5654cfc9f5724,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8835,68aac08d307653e5,True,1.0,1.0,0.7384726908565953,1.0,1.0,1.0,0.8910302878569146
8836,13625214a30e5005,True,1.0,1.0,0.9902959197641984,1.0,1.0,1.0,0.9959566332350827
8837,af6ce3c064fa5a56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8838,cc934224447a5c86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8839,6c3bb8f40a9a533c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8840,268ed4d63bb85cae,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8841,1486e66f72ee562f,True,1.0,1.0,0.840170957938696,1.0,1.0,1.0,0.93340456580779
8842,520f3dc854275784,True,1.0,1.0,0.9804072332420518,1.0,1.0,1.0,0.9918363471841882
8843,0e7f0228aa865b5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8844,4310513b861550dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8845,4b3a1e85619e557f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8846,8350f9ff4dcf5e4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8847,a7409a64ac2b5a94,True,1.0,1.0,0.9473330385845394,1.0,1.0,1.0,0.9780554327435581
8848,fb3eed693c845412,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8849,914113b241ca5e51,True,1.0,1.0,0.9922007494292592,1.0,1.0,1.0,0.9967503122621914
8850,0d93c2f3442752d9,True,1.0,1.0,0.8882401679825105,1.0,1.0,1.0,0.953433403326046
8851,7bf4d5a2cad05f50,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8852,e2fe44045eac5b89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8853,7f396948993153fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8854,62108a4000e85dae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8855,2ee34c8975525f5c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8856,b14ac3255b3b520b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8857,ee9ddfe6625b5969,True,1.0,1.0,0.8783287184205384,1.0,1.0,1.0,0.9493036326752243
8858,015ef5e7f5a55db8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8859,bf1f3fe1ca935bba,True,1.0,1.0,0.8623048681861251,1.0,1.0,1.0,0.9426270284108854
8860,563ef3c44a5a528e,True,1.0,1.0,0.6299923564649089,1.0,1.0,1.0,0.8458301485270453
8861,fc450a5080d458e1,True,1.0,1.0,0.8604702919053602,1.0,1.0,1.0,0.9418626216272333
8862,0438474da1ac593d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8863,5317b890d3e45958,True,1.0,1.0,0.9182550484753391,1.0,1.0,1.0,0.9659396035313913
8864,530df64bb4b5533f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8865,8322121dbb82511f,True,1.0,1.0,0.9491152184353812,1.0,1.0,1.0,0.9787980076814088
8866,6058f9d8998e5a95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8867,4cc1186b46d85ec4,True,1.0,1.0,0.9277719664772793,1.0,1.0,1.0,0.9699049860321997
8868,157c6c5b1b9d5608,True,1.0,1.0,0.9929536714705454,0.0,1.0,1.0,0.5803973631127272
8869,dc50a0853e295e88,True,1.0,1.0,0.9497017064884018,1.0,1.0,1.0,0.9790423777035008
8870,6d9063dd44bc55cc,True,1.0,1.0,0.9470436280017999,1.0,1.0,1.0,0.97793484500075
8871,94f5959417f75349,True,1.0,1.0,0.9372986574331584,1.0,1.0,1.0,0.9738744405971493
8872,c9cf4a630abf5bc7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8873,87c5cdc6c5a45ef2,True,1.0,1.0,0.9601977383878261,1.0,1.0,1.0,0.9834157243282609
8874,c66aeafedcbd5140,True,1.0,1.0,0.9483693754101484,1.0,1.0,1.0,0.9784872397542285
8875,38a75ff02ee95756,True,1.0,1.0,0.9829553100117667,1.0,1.0,1.0,0.9928980458382362
8876,3be53588a286557f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8877,35e457e286ab5db5,True,1.0,1.0,0.6985598422381428,1.0,1.0,1.0,0.8743999342658929
8878,03ffae8f89f65f90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8879,9c3e55179e8b57b9,True,1.0,1.0,0.944760127658059,1.0,1.0,1.0,0.9769833865241914
8880,134a3394c9b756d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8881,32648fe3eaa45ed1,True,1.0,1.0,0.9203951439301925,1.0,1.0,1.0,0.9668313099709135
8882,0f536eebc58d5ff4,True,1.0,1.0,0.777008893970597,1.0,1.0,1.0,0.9070870391544155
8883,ab9a263dea175465,True,1.0,1.0,0.7792559194171159,1.0,1.0,1.0,0.9080232997571316
8884,c02bb4d7993e5bbb,True,1.0,1.0,0.7806724500399576,1.0,1.0,1.0,0.9086135208499823
8885,8be468b729aa5f1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8886,516cb0d01d1f5b32,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8887,7d966991a14353b3,True,1.0,1.0,0.8758603773662965,0.0,1.0,1.0,0.5316084905692903
8888,d781ee7dce4a5351,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8889,c2cb368d78e858c7,True,1.0,1.0,0.9389980073989276,1.0,1.0,1.0,0.9745825030828866
8890,3cfa3f1b82885efa,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
8891,eb7ed87b4ef65273,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8892,a1fa084b258b5672,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8893,7d99843a72555dd3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8894,5379d354b9b95048,True,1.0,1.0,0.9654929355476882,1.0,1.0,1.0,0.9856220564782033
8895,7f02ca014f7253db,True,1.0,1.0,0.8452478097460103,1.0,1.0,1.0,0.9355199207275042
8896,56a1470952cb57a0,True,1.0,1.0,0.9905399579896805,1.0,1.0,1.0,0.9960583158290336
8897,00abc794f8ce5195,True,1.0,1.0,0.7605815082312997,1.0,1.0,1.0,0.9002422950963749
8898,c2f9c48979255481,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8899,8d27ff75eeb1559e,True,1.0,1.0,0.7331050937293551,1.0,1.0,1.0,0.8887937890538979
8900,bebbdf5c01b85cf1,True,1.0,1.0,0.7971181617072722,1.0,1.0,1.0,0.9154659007113635
8901,51259bf89422548a,True,1.0,1.0,0.9100395584138969,1.0,1.0,1.0,0.962516482672457
8902,39b4d546300958ad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8903,96d7b6bf87f45e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8904,56c64f7e47b15e0d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8905,69dcc80901db5a29,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8906,59b4bb47cf6656cf,True,1.0,1.0,0.9474795831049824,1.0,1.0,1.0,0.9781164929604094
8907,429cd9dc9d2154a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8908,bcdf72879fff5ab1,True,1.0,1.0,0.7976548088919887,1.0,1.0,1.0,0.9156895037049954
8909,1f55063084fd593c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8910,e44b06b920d35486,True,1.0,1.0,0.9377953910176369,1.0,1.0,1.0,0.9740814129240154
8911,12fac37cef195384,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8912,3651c6423caa5145,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8913,41d49aa70484596d,True,1.0,1.0,0.7623033138141784,1.0,1.0,1.0,0.900959714089241
8914,4624907fdacb5038,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8915,132307b3c1a55f97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8916,b3b9745591dd569c,True,1.0,1.0,0.8174029237482271,1.0,1.0,1.0,0.9239178848950947
8917,15bfed200b0d570e,True,1.0,1.0,0.9351205152371325,1.0,1.0,1.0,0.9729668813488052
8918,f713c584fcfe5824,True,1.0,1.0,0.8751712800711783,1.0,1.0,1.0,0.947988033362991
8919,b66db24cee7957a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8920,8af8486e96a45fa4,True,1.0,1.0,0.9395934030761435,1.0,1.0,1.0,0.9748305846150598
8921,aac7679545c75aed,True,1.0,1.0,0.9504555032214677,1.0,1.0,1.0,0.9793564596756115
8922,f638ae3f35d25d55,True,1.0,1.0,0.9732646478468349,0.0,1.0,1.0,0.5721936032695145
8923,1df82f9400b35ebb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8924,f84498af5b4f55eb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8925,222a07b15e165f6f,True,1.0,1.0,0.8935217439360479,0.0,1.0,1.0,0.5389673933066866
8926,024d89a3e1e752dc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8927,e8d9bf10ffc95001,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8928,42007c7edb945956,True,1.0,1.0,0.8987895762147284,1.0,1.0,1.0,0.9578289900894701
8929,a2c3aa64478d533b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8930,f322d71f14a35cfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8931,6b7c5199f84e5aac,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8932,f665cf888bbd5595,True,1.0,1.0,0.8113258388955017,1.0,1.0,1.0,0.9213857662064591
8933,fe0c83d70ca456ae,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8934,d4c4bdedcfd25465,True,1.0,1.0,0.9562329019848713,1.0,1.0,1.0,0.9817637091603629
8935,04f8f8b4cf0c52e7,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8936,c90d3a1a568a59d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8937,c440ceb9353f50b6,True,1.0,1.0,0.9360567658045208,1.0,1.0,1.0,0.9733569857518836
8938,b6b0722747565854,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8939,367ee5f18e345a72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8940,277f191c94b952f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8941,ed01297783a05dba,True,1.0,1.0,0.8776960890639492,1.0,1.0,0.5,0.9490400371099789
8942,2615f45588965f4c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8943,ab19982dd5cd57ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8944,a7f5d22750b75466,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8945,6648a1c53b8c5994,True,1.0,1.0,0.986023855475103,1.0,1.0,1.0,0.9941766064479595
8946,84a6257839b65f93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8947,038948dd9db85d2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8948,cf693fb497155dee,True,1.0,1.0,0.7564901131574494,1.0,1.0,1.0,0.8985375471489373
8949,667ad9e70e1d525c,True,1.0,1.0,0.8799335807531266,1.0,1.0,1.0,0.9499723253138027
8950,bf2bd235d7225732,True,1.0,1.0,0.9382007984371188,1.0,1.0,1.0,0.9742503326821329
8951,c2156c6760fd55b5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8952,33baec8b94e15a39,True,1.0,1.0,0.9208139524740899,1.0,1.0,1.0,0.9670058135308709
8953,501de4adcf415443,True,1.0,1.0,0.9176274040760415,1.0,1.0,1.0,0.965678085031684
8954,49f0872dbe1958e6,True,1.0,1.0,0.9650949237712696,1.0,1.0,1.0,0.985456218238029
8955,d637ce98fc5353be,True,1.0,1.0,0.9917793287906471,1.0,1.0,1.0,0.9965747203294363
8956,40d51aff75a85ab9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8957,ad0701a39edd5c5a,True,1.0,1.0,0.9247070367115221,1.0,1.0,1.0,0.9686279319631342
8958,77bff1fe494e52dd,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8959,f33a23766bcb55a6,True,1.0,1.0,0.5727454768350015,1.0,1.0,1.0,0.821977282014584
8960,dc5bfa6f51225853,True,1.0,1.0,0.9394596514911434,1.0,1.0,1.0,0.9747748547879764
8961,21b98219003453af,True,1.0,1.0,0.7831769492112686,1.0,1.0,1.0,0.9096570621713619
8962,1633456bc3ec569d,True,1.0,1.0,0.929668933647794,1.0,1.0,1.0,0.9706953890199141
8963,ccd6fe2d044e5309,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8964,adfc4abb1c4d50b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8965,ba8af38306035c11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8966,22b526a96ad65c88,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8967,47cdeda07aeb5b19,True,1.0,1.0,0.9578867944467861,1.0,1.0,1.0,0.9824528310194941
8968,f5d9b1df3fef57ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8969,49ee466685265a80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8970,787484f52b4753b2,True,1.0,1.0,0.7617896603184702,1.0,1.0,1.0,0.9007456917993627
8971,407ff7eab601527c,True,1.0,1.0,0.9906442299793711,1.0,1.0,1.0,0.9961017624914046
8972,d5f582e6945d5bc3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8973,baeb667505f850af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8974,6771ec6dba275364,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8975,62de32eb450356e0,True,1.0,1.0,0.9383806875358192,1.0,1.0,1.0,0.9743252864732579
8976,874ce413a47e5c30,True,1.0,1.0,0.9601711339719862,1.0,1.0,1.0,0.9834046391549943
8977,fa23f65e1638570e,True,1.0,1.0,0.9071508444369153,1.0,1.0,1.0,0.9613128518487146
8978,7328fe7f857051ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8979,7f20b37cfbb7573b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8980,035db9ac34715b07,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8981,7e3d6e037fbc506c,True,1.0,1.0,0.9246429857895643,1.0,1.0,1.0,0.9686012440789851
8982,3befac537db85c6c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
8983,c943799f7b8c5f7f,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
8984,7d1fdeb7e341522d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8985,e26de26a56dd5d21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8986,fb2a6578f15d5ff5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
8987,5ca8a2941e3f56c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8988,7db2c53b0e9e5971,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8989,6f045b164624549f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8990,d30c567171635154,True,1.0,1.0,0.9289157339720315,1.0,1.0,1.0,0.9703815558216798
8991,8c5518bf679458df,True,1.0,1.0,0.9771144170645919,1.0,1.0,1.0,0.9904643404435799
8992,e7c778d603885f57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8993,5af27ca0b8135d9d,True,1.0,1.0,0.9398899100989221,1.0,1.0,1.0,0.9749541292078842
8994,7f3ebea7b3415f87,True,1.0,1.0,0.9531281717753408,1.0,1.0,1.0,0.9804700715730587
8995,9e4c1639be465a8a,True,1.0,1.0,0.9964604904363935,1.0,1.0,1.0,0.9985252043484972
8996,280321506e7c5f52,True,1.0,1.0,0.9352456358102701,1.0,1.0,0.5,0.9730190149209458
8997,ae97dc76df0952f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
8998,671dcd0d1c86592c,True,1.0,1.0,0.9722901982471878,1.0,1.0,1.0,0.9884542492696616
8999,844da9644e225af5,True,1.0,1.0,0.9734466401478322,1.0,1.0,1.0,0.9889361000615967
9000,c707d147a5655289,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9001,0ac560549a495626,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9002,0b99739b06c455bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9003,93dab1bad99e58f7,True,1.0,1.0,0.9296463254610954,1.0,1.0,1.0,0.9706859689421231
9004,afd632f043e35a49,True,1.0,1.0,0.9906538116368642,0.0,1.0,1.0,0.5794390881820267
9005,9f8764247caa5e71,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9006,30d3af9350045c29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9007,15959d7a3d3a53f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9008,34f4fd0a288b5199,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9009,7c42db62ed515a8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9010,6916caadd44a5806,True,1.0,1.0,0.9331851176998966,1.0,1.0,1.0,0.9721604657082903
9011,0334cae9f1ef56ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9012,0ab7e69f15735883,True,1.0,1.0,0.9154629072266063,1.0,1.0,1.0,0.9647762113444193
9013,641e208507255987,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9014,a60202554bf55ef1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9015,6ae88d39556d57ec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9016,ad6af1cce80c5983,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9017,f75c8c639ded5924,True,1.0,1.0,0.8740326006025236,1.0,1.0,1.0,0.9475135835843848
9018,9897a102ee075dee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9019,ada00fe35a595d6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9020,7e76a2b3918656f9,True,1.0,1.0,0.6431412440613546,1.0,1.0,1.0,0.851308851692231
9021,24179dca21ec5427,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9022,5a2719c85ee9570c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9023,70847cda9b3d5b07,True,1.0,1.0,0.8990654193671785,1.0,1.0,1.0,0.9579439247363245
9024,b51815625ee05f75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9025,8d6583f3e3c15034,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9026,0cb51b0d4e285c55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9027,303d7a8f1262569e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9028,8e9c1bb8232c5a14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9029,f969cc5d3bc95470,True,1.0,1.0,0.9495337659577553,1.0,1.0,1.0,0.9789724024823979
9030,a0f499d0aab45bab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9031,0cf1a04807e1505b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9032,ef35eef8e3ae56ef,True,1.0,1.0,0.794655591073909,1.0,1.0,1.0,0.9144398296141287
9033,62515ff6d52a5e89,True,1.0,1.0,0.9119416829954242,1.0,1.0,1.0,0.9633090345814267
9034,f199bfb931d65f4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9035,6410f5684be757b5,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9036,3bbe96de854e5ff3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9037,95bd905e3f685a28,True,1.0,1.0,0.9542339266995082,1.0,1.0,1.0,0.9809308027914617
9038,7d10959013575b2d,True,1.0,1.0,0.7198006805810876,1.0,1.0,1.0,0.8832502835754532
9039,455f894b6e3b58ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9040,77071a33907c58f2,True,1.0,1.0,0.9546295428564415,1.0,1.0,1.0,0.9810956428568506
9041,fd513762a5ea5dd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9042,e6c32a1387c554cf,True,1.0,1.0,0.8868490295365381,1.0,1.0,1.0,0.952853762306891
9043,3e41024d080454b5,True,1.0,1.0,0.7035563448973817,1.0,1.0,1.0,0.876481810373909
9044,5ce3b2260be35a1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9045,73b1bfef98ae5664,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9046,eeae24d38eb15e0a,True,1.0,1.0,0.5584186477611559,1.0,1.0,1.0,0.8160077699004816
9047,d46b1d647640578f,True,1.0,1.0,0.9734029994066297,1.0,1.0,1.0,0.988917916419429
9048,649b2096884957a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9049,9b91401bbfad5a3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9050,90c51d90c33b5cef,True,1.0,1.0,0.9914406619166527,1.0,1.0,1.0,0.9964336091319387
9051,3cdaaa2bcfd55b68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9052,30c52d38e4975fe7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9053,6cc1bbadf8f25f7c,True,1.0,1.0,0.939857210850238,1.0,1.0,1.0,0.9749405045209324
9054,cfe730cbf7e55330,True,1.0,1.0,0.9828884549945197,1.0,1.0,1.0,0.9928701895810499
9055,fc0a60a9d8245aea,True,1.0,1.0,0.7523165529978113,1.0,1.0,1.0,0.8967985637490882
9056,f530d03c88b652a7,True,1.0,1.0,0.9189777235246384,1.0,1.0,1.0,0.9662407181352659
9057,f9ff7b08b88e5365,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9058,9f547ab121b456e1,True,1.0,1.0,0.9676572657210426,1.0,1.0,1.0,0.9865238607171012
9059,f203a01d3a8055f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9060,bdd67f08ac585568,True,1.0,1.0,0.8774116199890069,1.0,1.0,1.0,0.9489215083287528
9061,c35e290a671a5084,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9062,1b5606e475d554f7,True,1.0,1.0,0.9037123552644207,1.0,1.0,1.0,0.959880148026842
9063,a815da9bf45d5b15,True,1.0,1.0,0.8321155186609873,1.0,1.0,1.0,0.9300481327754113
9064,f3aaed259ab15dcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9065,e2080118123b5cc8,True,1.0,1.0,0.9365670464266184,1.0,1.0,1.0,0.9735696026777577
9066,3012e1628f7d5d3a,True,1.0,1.0,0.7102794658799564,1.0,1.0,1.0,0.8792831107833151
9067,0695553567185c3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9068,bc551b5cc30b5ef5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9069,29b743b5bdd1527e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9070,07419a24b8e05171,True,1.0,1.0,0.9887276103101446,1.0,1.0,1.0,0.9953031709625603
9071,511741d6df93540d,True,1.0,1.0,0.9573891357914985,1.0,1.0,1.0,0.9822454732464577
9072,bae8f15e2e5b5328,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9073,67c138fc9ac459b5,True,1.0,1.0,0.9484076273438223,1.0,1.0,1.0,0.9785031780599259
9074,faf80a4ecf8858fe,True,1.0,1.0,0.9891890811679592,1.0,1.0,1.0,0.9954954504866498
9075,dd25fc02c23c537b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9076,645e303a25a65190,True,1.0,1.0,0.8969807419164608,1.0,1.0,1.0,0.9570753091318588
9077,ff0ad146b37756e3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9078,f9b16eaee3b956a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9079,a1ce49c5eeb75711,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9080,4827434c5d3659cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9081,989ce8f4205654d3,True,1.0,1.0,0.7049274405391552,1.0,1.0,1.0,0.8770531002246479
9082,6492ae3886505280,True,1.0,1.0,0.8991016222974035,1.0,1.0,1.0,0.9579590092905849
9083,e658c60a7b705bea,True,1.0,1.0,0.9291070200133305,1.0,1.0,1.0,0.9704612583388877
9084,af8dc1b01446555a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9085,ab052def6aec532e,True,1.0,1.0,0.7785385714310694,1.0,1.0,1.0,0.9077244047629455
9086,06df6b00bdad5229,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9087,8e35889ee2cb559d,True,1.0,1.0,0.9700860625334843,1.0,1.0,1.0,0.9875358593889517
9088,45441aede44b5547,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9089,1309e3cfb6f25c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9090,f68c27c86c235646,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9091,9313777d021e5255,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9092,d1c5fed75ec951fa,True,1.0,1.0,0.9488362339607486,1.0,1.0,1.0,0.9786817641503118
9093,ac73220f793d522e,True,1.0,1.0,0.9848703644334303,1.0,1.0,1.0,0.993695985180596
9094,fb8df4568d585efa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9095,f582317803e65752,True,1.0,1.0,0.8110157975064811,1.0,1.0,1.0,0.9212565822943671
9096,25d82b3bc5bf5637,True,1.0,1.0,0.8866920669335708,1.0,1.0,1.0,0.9527883612223212
9097,a37ac5585e74546d,True,1.0,1.0,0.9961875613289125,1.0,1.0,1.0,0.9984114838870468
9098,90c5557d1eec55a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9099,b937ec3b9c845118,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9100,74cc0056b2c05248,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9101,29c3b3019c9e535a,True,1.0,1.0,0.9283971722116217,1.0,1.0,1.0,0.9701654884215091
9102,9e4128df16395eb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9103,2be2e48e80985bee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9104,0372bb63e704555a,True,1.0,1.0,0.9944962796745889,1.0,1.0,1.0,0.9977067831977454
9105,eeeaf1937c015ab9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9106,ec3a67acceec55cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9107,e97db5c7da675b13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9108,8c67448dd4da50a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9109,0e0e30877d725664,True,1.0,1.0,0.833989446179725,1.0,1.0,1.0,0.9308289359082188
9110,f07e9b76d6e0503d,True,1.0,1.0,0.8043176460886406,1.0,1.0,1.0,0.918465685870267
9111,85cdfd35b2cb5692,True,1.0,1.0,0.9489274274929371,1.0,1.0,1.0,0.9787197614553905
9112,2752876d0e005d74,True,1.0,1.0,0.8682001854189528,1.0,1.0,1.0,0.9450834105912304
9113,70b8c89829d05f30,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9114,aa34b08bfad85fac,True,1.0,1.0,0.9339743325012222,1.0,1.0,1.0,0.9724893052088426
9115,d89e9c599cf5571b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9116,ad8f9de7692d5f59,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9117,d928098371595be7,True,1.0,1.0,0.9253763863347692,1.0,1.0,1.0,0.9689068276394872
9118,770c714d82535180,True,1.0,1.0,0.9455195579228263,1.0,1.0,1.0,0.9772998158011776
9119,2a12546539045e5b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9120,53400e82ca375c5f,True,1.0,1.0,0.73422148980384,1.0,1.0,1.0,0.8892589540849333
9121,918d03455301591b,True,1.0,1.0,0.9949188777263162,1.0,1.0,1.0,0.9978828657192983
9122,a19a97133a285e39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9123,178d9a3c6c6852a4,True,1.0,1.0,0.7856810746656884,1.0,1.0,1.0,0.9107004477773701
9124,757c23c6819c589c,True,1.0,1.0,0.7289010315024786,1.0,1.0,1.0,0.887042096459366
9125,b83ed953a4105ddc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9126,0969be1cc6a85a76,True,1.0,1.0,0.9342230657990844,1.0,1.0,1.0,0.9725929440829519
9127,63573ea2fdb85b0e,True,1.0,1.0,0.8226111731005482,1.0,1.0,1.0,0.926087988791895
9128,6316ea076a0e597f,True,1.0,1.0,0.8347817607720843,1.0,1.0,1.0,0.9311590669883684
9129,4c5c196977b255f5,True,1.0,1.0,0.7542210336998366,1.0,1.0,1.0,0.897592097374932
9130,9a9b75516db85d76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9131,9f839d5422315781,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9132,3265a706c55157b2,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9133,2ee2b26e0f20509d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9134,193ee69c47495e07,True,1.0,1.0,0.9395563677628153,1.0,1.0,1.0,0.9748151532345064
9135,9d6f5aa2a3a25966,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9136,7ef6481e00005279,True,1.0,1.0,0.9886300745368888,1.0,1.0,1.0,0.995262531057037
9137,a8df71513975500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9138,1bf4bffb864f5379,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9139,3a8cbc5f12e25e1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9140,f4da372227475285,True,1.0,1.0,0.8810572790307033,1.0,1.0,1.0,0.9504405329294597
9141,9320c42b53b052f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9142,114a946faf305345,True,1.0,1.0,0.9665176774934279,1.0,1.0,1.0,0.9860490322889284
9143,6872fa29d1345d03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9144,a92ed51516c358dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9145,0165d0814e905c1c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9146,618902d469b5516e,True,1.0,1.0,0.9624415141409526,1.0,1.0,1.0,0.9843506308920635
9147,70d9d518ad0f5382,True,1.0,1.0,0.7840075334524474,1.0,1.0,1.0,0.9100031389385198
9148,a0e0603db4105ad9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9149,f228a1710d2f5ccd,True,1.0,1.0,0.8828235980573268,1.0,1.0,1.0,0.9511764991905528
9150,000926dda92d592d,True,1.0,1.0,0.8468438511945665,1.0,1.0,1.0,0.9361849379977359
9151,214abdb588465704,True,1.0,1.0,0.924742820036561,1.0,1.0,1.0,0.9686428416819005
9152,83d9a73b7a3650c7,True,1.0,1.0,0.8330966215710325,1.0,1.0,1.0,0.9304569256545969
9153,6376b9b848385361,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9154,702cb8df08c15df6,True,1.0,1.0,0.9463805315159307,1.0,1.0,1.0,0.9776585547983044
9155,205dd2add8b357f6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9156,43761f0721035214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9157,0f6d159f5f0c52d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9158,3ef7a107ecc75162,True,1.0,1.0,0.8781599262247208,1.0,1.0,1.0,0.9492333025936337
9159,eb9fd90de700597b,True,1.0,1.0,0.9919615768733268,1.0,1.0,1.0,0.9966506570305528
9160,a52bce0753d8563e,True,1.0,1.0,0.9565659492324211,1.0,1.0,1.0,0.9819024788468421
9161,f2695c7680505b79,True,1.0,1.0,0.9150794237508103,1.0,1.0,1.0,0.9646164265628375
9162,48a6621d92dd5be3,True,1.0,1.0,0.8709015863303996,1.0,1.0,1.0,0.9462089943043331
9163,4127ff2cfd615955,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9164,7caa2336614b5ad3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9165,e7756dc30c605482,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9166,9243ca15a76e552f,True,1.0,1.0,0.9642623643591375,1.0,1.0,1.0,0.9851093184829739
9167,e0190f0059145fc6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9168,ca5969a1b0775849,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9169,00016f8b45c25a1d,True,1.0,1.0,0.8258230078804516,1.0,1.0,1.0,0.9274262532835215
9170,7f86145a2a8a514b,True,1.0,1.0,0.948411858185442,1.0,1.0,1.0,0.9785049409106009
9171,68ca75d95a615a5d,True,1.0,1.0,0.9606084497327332,1.0,1.0,1.0,0.9835868540553054
9172,cb53746741b25730,True,1.0,1.0,0.9689598074780584,1.0,1.0,1.0,0.987066586449191
9173,c5ff90667143574a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9174,a4cd60ef102957cb,True,1.0,1.0,0.9818502098094147,1.0,1.0,1.0,0.9924375874205894
9175,970cfee3bc7d5e3d,True,1.0,1.0,0.9016682206928831,1.0,1.0,1.0,0.9590284252887012
9176,72be63ed04f15f97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9177,032ae6630661521a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9178,870da24dc798525e,True,1.0,1.0,0.947569037316742,1.0,1.0,1.0,0.9781537655486425
9179,6d7ca07eac51558e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9180,6929a902435e56b0,True,1.0,1.0,0.9977505663526272,1.0,1.0,1.0,0.9990627359802614
9181,d0de8d6a350d55d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9182,578fc7fcef215f0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9183,4b82ec1d991358e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9184,b5be2c625dcf54e2,True,1.0,1.0,0.930879671314181,1.0,1.0,1.0,0.9711998630475754
9185,c239a3efe5df5739,True,1.0,1.0,0.8649866303119914,1.0,1.0,1.0,0.9437444292966631
9186,4ffa52567be45f39,True,1.0,1.0,0.822738664692302,1.0,1.0,1.0,0.9261411102884591
9187,bb3926e0e90c5657,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9188,653d8cea5acd5614,True,1.0,1.0,0.9802358342585943,1.0,1.0,1.0,0.991764930941081
9189,322023693f1f5f55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9190,3862c9ed94ab5f90,True,1.0,1.0,0.848536284592623,1.0,1.0,1.0,0.9368901185802595
9191,4543b41a1fec5a97,True,1.0,1.0,0.7801707609158222,1.0,1.0,1.0,0.9084044837149259
9192,cd6e2fc752755753,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9193,6907c80d73775279,True,1.0,1.0,0.8384487759070066,1.0,1.0,1.0,0.9326869899612528
9194,a9e622747fc45a0a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9195,7da863f64a5f5e90,True,1.0,1.0,0.9246748806428247,1.0,1.0,1.0,0.968614533601177
9196,f4458a9c09795afa,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9197,b0902109adea5e0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9198,b09d0393d8095685,True,1.0,1.0,0.9756853252518225,1.0,1.0,1.0,0.9898688855215928
9199,741d60ca8b7b5cb4,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9200,5d5d1442b83d5c5c,True,1.0,1.0,0.6522514025920549,1.0,1.0,1.0,0.8551047510800229
9201,b7febc4ae909501b,True,1.0,1.0,0.9658143844185307,1.0,1.0,1.0,0.9857559935077211
9202,d2853234152359b3,True,1.0,1.0,0.9342065211944917,1.0,1.0,1.0,0.9725860504977049
9203,020ba7462c6f52b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9204,a99338e1112e5f65,True,1.0,1.0,0.9262339151331832,1.0,1.0,1.0,0.9692641313054929
9205,b3aebfbff38e596f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9206,24db96c8c21753d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9207,866fab78f1da518b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9208,4738ed6a4f665c01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9209,812b2b639eb759f4,True,1.0,1.0,0.9334495878853437,1.0,1.0,1.0,0.9722706616188933
9210,22642c0ae9605891,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9211,63b69a3c54e95277,True,1.0,1.0,0.6387987357133699,1.0,1.0,1.0,0.8494994732139042
9212,9c32ba9f42f75187,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9213,b1b2eb47b045566c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9214,f38ecbfea0075cca,True,1.0,1.0,0.9495104266634278,1.0,1.0,1.0,0.9789626777764283
9215,94e4d365aeec5cec,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9216,38b4ff11393c5dec,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9217,e698c7da1faf53f5,True,1.0,1.0,0.8623463367125054,1.0,1.0,1.0,0.942644306963544
9218,6215ad2b225e5b1a,True,1.0,1.0,0.9924938132446973,1.0,1.0,1.0,0.9968724221852906
9219,9580cc2199c55666,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9220,a5ee1632a31556a1,True,1.0,1.0,0.7598694406637007,1.0,1.0,1.0,0.899945600276542
9221,bcf76bb937d35be9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9222,cc1862b24d0157bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9223,018ba0bc5f145074,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9224,e797167404675bfa,True,1.0,1.0,0.65431914207865,1.0,1.0,1.0,0.8559663091994375
9225,8612b2c9d3875ac2,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9226,742119ab3b9753a7,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9227,bd5f0b15f9a65bf1,True,1.0,1.0,0.9528275746380156,1.0,1.0,1.0,0.9803448227658399
9228,09027c0129cd568b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9229,22f1319717ec58f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9230,6c737af6c9a752dc,True,1.0,1.0,0.9440279151895297,1.0,1.0,1.0,0.9766782979956373
9231,df140a20f6b55c9b,True,1.0,1.0,0.9345779013639339,1.0,1.0,1.0,0.9727407922349723
9232,9048dd95941958d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9233,68df055f82485e95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9234,a4f950bf8f9b590b,True,1.0,1.0,0.9236836555625235,1.0,1.0,1.0,0.9682015231510515
9235,c056dcf1096258a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9236,0698ddce973b50ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9237,6183ed1d16f05d11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9238,a70f950103b558b9,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9239,8f8ccbd6ffcb54b9,True,1.0,1.0,0.772874468248701,1.0,1.0,1.0,0.9053643617702921
9240,ef51ebb0662159d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9241,65caa24efb4556af,True,1.0,1.0,0.758159884824484,1.0,1.0,1.0,0.8992332853435351
9242,d37cdaefc82d5cb2,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9243,150d706a5add549a,True,1.0,1.0,0.9431916185609832,1.0,1.0,1.0,0.9763298410670763
9244,b2229456008c518d,True,1.0,1.0,0.8240610060575448,1.0,1.0,0.5,0.9266920858573103
9245,de0726643f515304,True,1.0,1.0,0.9381996168154171,1.0,1.0,1.0,0.9742498403397571
9246,18973046d1215390,True,1.0,1.0,0.9806934059037641,1.0,1.0,1.0,0.9919555857932351
9247,c022ad6a9b6f5367,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9248,fefad5f7d3405512,True,1.0,1.0,0.9450499595738553,1.0,1.0,1.0,0.9771041498224396
9249,d9f878bd57425c2c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9250,6747e9a7ad2f5643,True,1.0,1.0,0.8888815814311902,1.0,1.0,0.5,0.9537006589296627
9251,82521f61cf965167,True,1.0,1.0,0.6950941897370955,1.0,1.0,1.0,0.8729559123904563
9252,2002780575295bdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9253,8875d7f59f045de3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9254,814a2807af5f51f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9255,2914f532ca9e56ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9256,e966ed2a366b5bcb,True,1.0,1.0,0.9870792766443426,1.0,1.0,1.0,0.9946163652684761
9257,6871543e963f5bdf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9258,61a9157ac995542c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9259,6c903f55bc7650e1,True,1.0,1.0,0.9901540460694851,1.0,1.0,1.0,0.9958975191956188
9260,ce0c8678bc8559b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9261,af052c91de0f5295,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9262,3f54d4297dc459c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9263,5a13ac37ca725a30,True,1.0,1.0,0.8809317558017218,1.0,1.0,1.0,0.9503882315840508
9264,608913faecb959b4,True,1.0,1.0,0.9186788880333513,1.0,1.0,1.0,0.9661162033472297
9265,e27870f87c3656b1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9266,24b68863c230509c,True,1.0,1.0,0.8187170733048149,1.0,1.0,1.0,0.9244654472103395
9267,66329b9ed3785e0e,True,1.0,1.0,0.8603082318626735,0.0,1.0,1.0,0.5251284299427806
9268,e96c8f66dae15d60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9269,c6acf71b8b3b560c,True,1.0,1.0,0.9301790018630243,1.0,1.0,1.0,0.9709079174429268
9270,81ac4c9af9ea5562,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9271,a3dd6d539acc5c9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9272,84c2b46556315af6,True,1.0,1.0,0.9596972768050253,1.0,1.0,0.5,0.9832071986687604
9273,dc096269aef55bf0,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
9274,3aa165d52c2051e1,True,1.0,1.0,0.8777131411905381,1.0,1.0,1.0,0.9490471421627241
9275,ccd74f5377b85a36,True,1.0,1.0,0.8485290846483812,1.0,1.0,1.0,0.9368871186034923
9276,69d75ac905035187,True,1.0,1.0,0.9530833533930422,1.0,1.0,1.0,0.9804513972471008
9277,055e7b577c645e2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9278,2e1835a7c6445310,True,1.0,1.0,0.8709376108008715,1.0,1.0,1.0,0.9462240045003631
9279,66ca1ffcef4354e9,True,1.0,1.0,0.8849358879131785,1.0,1.0,1.0,0.9520566199638244
9280,78e0e3e1292d5431,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9281,166d08e80654527d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9282,1a46cad936c05c2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9283,43e7125800a6532c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9284,659373708e8e5a4f,True,1.0,1.0,0.7648328472159983,1.0,1.0,1.0,0.9020136863399992
9285,6c84b52f0d155cac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9286,61f8e636db175a83,True,1.0,1.0,0.7941365906177194,1.0,1.0,1.0,0.9142235794240497
9287,c1686b2e1a4e5149,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9288,e9ed7dbcb6365ea2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9289,071d69045acb5971,True,1.0,1.0,0.8869230271792521,1.0,1.0,1.0,0.9528845946580217
9290,5c55fbcddea45f87,True,1.0,1.0,0.6837595407826127,1.0,1.0,1.0,0.8682331419927554
9291,c12b3554dcd655c0,True,1.0,1.0,0.9839828233693741,1.0,1.0,1.0,0.9933261764039059
9292,ef886d0dee3e534c,True,1.0,1.0,0.9429356789548162,1.0,1.0,1.0,0.9762231995645068
9293,0ddc4576607e561e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9294,bcf787cdb66453f0,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9295,eb4bbe69b80d5f12,True,1.0,1.0,0.8580931539843731,1.0,1.0,1.0,0.9408721474934888
9296,d474e3bc97d253ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9297,602e1bc4f8575d4e,True,1.0,1.0,0.8712962677072029,1.0,1.0,1.0,0.9463734448780011
9298,9d423dea34235b41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9299,ea91c9a3a75f514c,True,1.0,1.0,0.9951722844286272,1.0,1.0,1.0,0.9979884518452614
9300,f625dafc811b5c1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9301,223cdeaddc525446,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9302,17a015f4ef9b56d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9303,523ab1ffcace56f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9304,179ca3af622e5e0d,True,1.0,1.0,0.9108662989731149,1.0,1.0,1.0,0.9628609579054647
9305,52cad7d83eb65e75,True,1.0,1.0,0.7539513221907242,1.0,1.0,1.0,0.8974797175794684
9306,022cc20c8dd45bc5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9307,c8deb087395357c3,True,1.0,1.0,0.858103831771892,1.0,1.0,1.0,0.9408765965716217
9308,e9a6f39362ba53a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9309,61e104b6c5d35dc6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9310,c9ab8a82cfa054ff,True,1.0,1.0,0.9746366390014094,1.0,1.0,1.0,0.989431932917254
9311,7786cc7e34a05294,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9312,cd67b6a868ed5745,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9313,0503cc398e2656be,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9314,987f5dced605588a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9315,b3c7b9fbf4655722,True,1.0,1.0,0.8509121335020251,1.0,1.0,1.0,0.9378800556258438
9316,0367791336c3533e,True,1.0,1.0,0.7750998145357112,1.0,1.0,1.0,0.9062915893898796
9317,40726c708b17504a,True,1.0,1.0,0.9673801842181596,1.0,1.0,1.0,0.9864084100908999
9318,5b3f41f636aa5136,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9319,0e272e003af65a71,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9320,b069ef19c0ba5887,True,1.0,1.0,0.9956850950671845,1.0,1.0,1.0,0.9982021229446602
9321,9d7ec713a2fb5e44,True,1.0,1.0,0.7804704154808103,1.0,1.0,1.0,0.908529339783671
9322,c5510354351d5d5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9323,ac4c20c8dd0a5e68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9324,d7f2f0a77e3e5b4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9325,93bbe5e3e6cd5411,True,1.0,1.0,0.8170327359145949,1.0,1.0,1.0,0.9237636399644146
9326,b76b03503cf95c02,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9327,9e970e2a22da585c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9328,0879b546c3cb5615,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9329,0bc2eec7ad2c5599,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9330,1ee0c099f86a585e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9331,bd5e1c226cca5d3e,True,1.0,1.0,0.8189574950762717,1.0,1.0,1.0,0.9245656229484466
9332,7048a63246a75ea4,True,1.0,1.0,0.9598475494103853,1.0,1.0,1.0,0.9832698122543272
9333,55a241ed2c5a553b,True,1.0,1.0,0.7708581254417946,1.0,1.0,1.0,0.904524218934081
9334,c738206669ed589c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9335,f5edba52c4545fe3,True,1.0,1.0,0.8755331640789447,1.0,1.0,1.0,0.9481388183662269
9336,ad4698e8271356b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9337,6bd962139e2658da,True,1.0,1.0,0.9107521993159654,1.0,1.0,1.0,0.9628134163816523
9338,0182731334355e48,True,1.0,1.0,0.9018154854069157,1.0,1.0,1.0,0.9590897855862149
9339,2ec48f094e475d85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9340,fc9b5914f47e58fe,True,1.0,1.0,0.9581767990794904,1.0,1.0,1.0,0.9825736662831209
9341,d25a0ab96d165b78,True,1.0,1.0,0.9608630884951005,1.0,1.0,1.0,0.9836929535396252
9342,b5be372c45f05a96,True,1.0,1.0,0.9694157883214672,1.0,1.0,1.0,0.987256578467278
9343,c6f0769e0c465417,True,1.0,1.0,0.9227626787029053,1.0,1.0,1.0,0.9678177827928772
9344,d21b22d6c0405ad7,True,1.0,1.0,0.8756963330776802,1.0,1.0,1.0,0.9482068054490335
9345,9c193ab1a07454e3,True,1.0,1.0,0.6712553149890539,1.0,1.0,1.0,0.8630230479121058
9346,575317389c085760,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9347,7cead15dfaab593e,True,1.0,1.0,0.9486935553673108,1.0,1.0,1.0,0.9786223147363794
9348,ee82b0fc7b2a5208,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9349,fdb658e4941855a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9350,bc253d8424935910,True,1.0,1.0,0.9748813795371832,1.0,1.0,1.0,0.9895339081404929
9351,3fa1e0c2313358ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9352,76f053cb2f8851c7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9353,fb00299d62585308,True,1.0,1.0,0.9778925395097332,0.0,1.0,1.0,0.5741218914623888
9354,d07fa319e6045a3d,True,1.0,1.0,0.8893525537442952,1.0,1.0,1.0,0.9538968973934564
9355,3d8f52b9bae25a90,True,1.0,1.0,0.6331700518469232,1.0,1.0,1.0,0.8471541882695514
9356,42d2414f92c651bf,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9357,4bfd04f7517b5381,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9358,bc60aa8501245df7,True,1.0,1.0,0.9899288118230826,1.0,1.0,1.0,0.9958036715929511
9359,b762ea96cfa75157,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9360,616ead76f75f5b62,True,1.0,1.0,0.7613394662254487,1.0,1.0,1.0,0.9005581109272702
9361,75a1c2654839522e,True,1.0,1.0,0.8030669129416935,1.0,1.0,1.0,0.9179445470590389
9362,a61948a5dada537e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9363,d7ba299450ae53e2,True,1.0,1.0,0.9479038954645713,1.0,1.0,1.0,0.9782932897769047
9364,d6daa3b927f45168,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9365,9949b537feb55564,True,1.0,1.0,0.9948626449909307,1.0,1.0,1.0,0.9978594354128877
9366,3d86e3fc3499578f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9367,ff86cfb959e1545e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9368,000d6961709c5904,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9369,f583323fe0215871,True,1.0,1.0,0.9969960969508417,1.0,1.0,1.0,0.9987483737295174
9370,49a53d11de6d5b1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9371,e1b645135dae5fe9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9372,d9b79e606e595700,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9373,0573408e3cfb5130,True,1.0,1.0,0.7974664804226264,1.0,1.0,1.0,0.9156110335094277
9374,4588d3bc87cd5a49,True,1.0,1.0,0.823977865588832,1.0,1.0,1.0,0.9266574439953468
9375,1ff00d6929bb5569,True,1.0,1.0,0.8404658095402607,1.0,1.0,1.0,0.9335274206417754
9376,4d8c41cf686957d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9377,d4187db8dc625207,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9378,440690fa94cb50d5,True,1.0,1.0,0.6878751898444951,1.0,1.0,1.0,0.8699479957685398
9379,51fd85d11ea75120,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9380,a87f744c67175bc4,True,1.0,1.0,0.8198842017693806,1.0,1.0,1.0,0.9249517507372419
9381,e30d715817b7524a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9382,a8ef1b08315752f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9383,330e7ebc96d05251,True,1.0,1.0,0.9408342602001317,1.0,1.0,1.0,0.9753476084167216
9384,ec097e80d5565caa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9385,ee4a2e2de70a510b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9386,5237b49651b35ffb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9387,e22b4bce822a51fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9388,3eef6c6972dd538f,True,1.0,1.0,0.9588448987677278,1.0,1.0,1.0,0.9828520411532199
9389,110d0ce0345d5113,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9390,bff155acea525206,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9391,91496ec9ca5f5d5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9392,86641ef36dfc5c16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9393,6486c6ab411c5baf,True,1.0,1.0,0.9915114619236562,1.0,1.0,1.0,0.9964631091348567
9394,687da3cabde458b5,True,1.0,1.0,0.9706151083840099,1.0,1.0,1.0,0.9877562951600041
9395,99dae52a2a6451da,True,1.0,1.0,0.9746791913892855,1.0,1.0,1.0,0.9894496630788691
9396,09e4d1d929535af0,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9397,534942a69dea5054,True,1.0,1.0,0.8791092741154035,0.0,1.0,1.0,0.5329621975480848
9398,70f718ebc8b4505e,True,1.0,1.0,0.9269671446293328,1.0,1.0,1.0,0.9695696435955554
9399,70a70a9054d75d9f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9400,a8da6565d00e514a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9401,cb3bbfd7864d53f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9402,b387a02b67e45a4b,True,1.0,1.0,0.9862141568613534,1.0,1.0,1.0,0.9942558986922306
9403,d42e15faa6375e18,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9404,cbd14310b3885779,True,1.0,1.0,0.939869511387326,1.0,1.0,1.0,0.9749456297447191
9405,98fd4ae8de6450b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9406,36e98388f7a35159,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9407,0fc626b8de655cc7,True,1.0,1.0,0.8547022725375382,1.0,1.0,1.0,0.9394592802239742
9408,f55fd99d0cd65b58,True,1.0,1.0,0.7412158892095236,1.0,1.0,1.0,0.8921732871706348
9409,08226b91e42858de,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9410,90f8fafcb5715404,True,1.0,1.0,0.6743588308303373,1.0,1.0,1.0,0.8643161795126405
9411,fffe18f189075204,True,1.0,1.0,0.9587862617817648,1.0,1.0,1.0,0.9828276090757354
9412,2f421d857f32510e,True,1.0,1.0,0.8510818166928978,1.0,1.0,1.0,0.9379507569553741
9413,b11d39291cd55ed7,True,1.0,1.0,0.9573216336961908,1.0,1.0,1.0,0.9822173473734127
9414,42dc421e37c154e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9415,ebffacdb3be25252,True,0.0,1.0,0.0,1.0,1.0,1.0,0.0
9416,fbe0e54ef79254bb,True,1.0,1.0,0.7118742932169442,1.0,1.0,1.0,0.8799476221737267
9417,a924eaf3a0c35078,True,1.0,1.0,0.9065812611754756,1.0,1.0,1.0,0.9610755254897815
9418,6162470f2d0c5e13,True,1.0,1.0,0.712969306116094,1.0,1.0,1.0,0.8804038775483725
9419,e49e37e5fed25c9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9420,59504d2ffda35a72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9421,a37f67a1fe095025,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9422,795d49f6b8ec5f69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9423,81b16700f22d5688,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9424,9c63a8a78f3251d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9425,f414059fffd45057,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9426,540098f126795a8c,True,1.0,1.0,0.9546280102417434,1.0,1.0,1.0,0.981095004267393
9427,4c629e2da77a50c7,True,1.0,1.0,0.9468891810136202,1.0,1.0,1.0,0.9778704920890084
9428,a9e8e0a755d758a1,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9429,7b73da0bb98b5e56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9430,ed95bd64d5a555c8,True,1.0,1.0,0.7948112417127164,1.0,1.0,1.0,0.9145046840469652
9431,1c1086a1254c5c9e,True,1.0,1.0,0.9842505191246496,1.0,1.0,1.0,0.9934377163019373
9432,b7568427b45a57c9,True,1.0,1.0,0.9571827821736352,1.0,1.0,1.0,0.982159492572348
9433,0d2ff90baf395430,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9434,516c42e0454456b6,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9435,ccaf88fb91a25119,True,1.0,1.0,0.9377189397352895,1.0,1.0,1.0,0.9740495582230372
9436,69153018527e5315,True,1.0,1.0,0.935374597275888,1.0,1.0,1.0,0.9730727488649533
9437,1f5144778210505c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9438,02ff5ce64ad75584,True,1.0,1.0,0.8107450709057459,1.0,1.0,1.0,0.9211437795440608
9439,b8d2227c06a351e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9440,351663288cc45157,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9441,5d5cef2e5d6b5d6b,True,1.0,1.0,0.9497420200883862,1.0,1.0,1.0,0.9790591750368276
9442,60729ba7537a5622,True,1.0,1.0,0.9361658910332854,1.0,1.0,1.0,0.9734024545972023
9443,223d02be29c65e81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9444,003ead1914c051d7,True,1.0,1.0,0.9682807658111874,1.0,1.0,1.0,0.986783652421328
9445,77ae9dba6f05550d,True,1.0,1.0,0.8276436263026932,1.0,1.0,1.0,0.9281848442927888
9446,5825e60bec9f59fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9447,ba2973ad6189568b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9448,2d2a1f08e4895258,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9449,955916fd66da5657,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9450,291ac232cc94582a,True,1.0,1.0,0.7118454199483767,1.0,1.0,1.0,0.879935591645157
9451,2133a31c391f5108,True,1.0,1.0,0.9087543484164528,1.0,1.0,1.0,0.9619809785068553
9452,4e09d6c847dc5d3e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9453,1b65613f0242544a,True,1.0,1.0,0.7177190206013583,1.0,1.0,1.0,0.882382925250566
9454,e3c90a2ce83f5d9f,True,1.0,1.0,0.8774025938474816,1.0,1.0,1.0,0.9489177474364506
9455,5e80270349cb530c,True,1.0,1.0,0.8062777249864842,1.0,1.0,1.0,0.9192823854110351
9456,b15572e37ce95d98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9457,3c0e4d6b508d5e10,True,1.0,1.0,0.9841274964627873,0.0,1.0,1.0,0.576719790192828
9458,4ed6b1b83e0c5bbe,True,1.0,1.0,0.6209473642402438,1.0,1.0,1.0,0.8420614017667681
9459,668835640c6057e0,True,1.0,1.0,0.8902055353844416,1.0,1.0,1.0,0.9542523064101841
9460,3d6f193fad315d97,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9461,210a2cd8efe051af,True,1.0,1.0,0.8814414494943559,1.0,1.0,1.0,0.9506006039559817
9462,2e6dbcea86d555f4,True,1.0,1.0,0.9834350217335746,1.0,1.0,1.0,0.9930979257223228
9463,e194e033ee72504a,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9464,4dd4ae3362325296,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9465,a9ffe9bb174851e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9466,d6b2af6a4fbd5a88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9467,4e734888d8465563,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9468,a6e7189b4bd35946,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9469,32e38b7677e15f69,True,1.0,1.0,0.9436613764350505,1.0,1.0,1.0,0.9765255735146043
9470,2f05406bcdd55a21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9471,1e527ab20dd55310,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9472,ceedeccf36c35c11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9473,c1ea7d700faa5fee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9474,59c6eefd08af59b9,True,1.0,1.0,0.9689371971160844,1.0,1.0,1.0,0.9870571654650352
9475,807c1ce92e235b11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9476,2647308c0cbe519c,True,1.0,1.0,0.9439782877211508,1.0,1.0,1.0,0.9766576198838127
9477,c7b679fb61655f22,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9478,a0f695da4a815955,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9479,3e4c9c9e67545b03,True,1.0,1.0,0.8302047723865296,1.0,1.0,0.0,0.9292519884943874
9480,4eab329460d853f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9481,8b8b41a9d00e5e32,True,1.0,1.0,0.9053957796435671,1.0,1.0,1.0,0.9605815748514863
9482,e0657b3fd2ac5c55,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9483,9f4c04b7214b52a8,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9484,4126aeb4289c593c,True,1.0,1.0,0.7216014584222034,1.0,1.0,1.0,0.884000607675918
9485,a2d180a344d15054,True,1.0,1.0,0.6469323665227953,1.0,1.0,1.0,0.8528884860511647
9486,960d5334ae8f54a5,True,1.0,1.0,0.9944473870388465,1.0,1.0,1.0,0.997686411266186
9487,f7341516d74658fc,True,1.0,1.0,0.9460856702920573,1.0,1.0,1.0,0.9775356959550239
9488,54b1308d42085066,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9489,fa6480e0a896514c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9490,8354786ba35c5440,True,1.0,1.0,0.7481203929072325,1.0,1.0,1.0,0.8950501637113469
9491,2e1c1db92800578d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9492,128ea9f2561d53d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9493,947518978dcd5005,True,1.0,1.0,0.8614726398589572,1.0,1.0,0.0,0.9422802666078988
9494,1b6ca45027e3531c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9495,65d2b64fb7375094,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9496,db740574ddc053f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9497,9089d6dfa77e5488,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9498,016d8cf09d875f57,True,1.0,1.0,0.9187094042952878,1.0,1.0,1.0,0.96612891845637
9499,959a7f2070f551e9,True,1.0,1.0,0.7644476290754224,1.0,1.0,1.0,0.901853178781426
9500,7263ccb23351549b,True,1.0,1.0,0.7838990778335669,1.0,1.0,1.0,0.9099579490973196
9501,93512ae1de725307,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9502,2591ee089f6e5dba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9503,e76e7c89a8935276,True,1.0,1.0,0.9532527502234475,1.0,1.0,1.0,0.9805219792597697
9504,b7648a9b27e7574e,True,1.0,1.0,0.8567678719756575,1.0,1.0,1.0,0.940319946656524
9505,a46bfe77eed85821,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9506,8b8ea705c7fd5e8a,True,1.0,1.0,0.973927644386032,1.0,1.0,1.0,0.9891365184941799
9507,ec64154dcf525edb,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9508,f05325ffb9425a4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9509,a622f6b5e06f52d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9510,d1bae9e7d9785598,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9511,69baa41122b45e43,True,1.0,1.0,0.964277040073322,1.0,1.0,1.0,0.9851154333638842
9512,58a10d0c924050cf,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9513,72cccfbb9c6f5e9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9514,3b2f051d7b9553e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9515,fc4bdb76d30553b0,True,1.0,1.0,0.9144584955492651,1.0,1.0,1.0,0.9643577064788604
9516,76615d386ce6519e,True,1.0,1.0,0.9947999697313934,1.0,1.0,1.0,0.9978333207214138
9517,88b50c0011ba516b,True,1.0,1.0,0.7161524692101624,1.0,1.0,1.0,0.8817301955042343
9518,1b01f89fe48355b6,True,1.0,1.0,0.8117941451375096,1.0,1.0,1.0,0.9215808938072957
9519,e28e57068b0b5cf3,True,1.0,1.0,0.9751599359238656,1.0,1.0,1.0,0.9896499733016108
9520,40e9f6044a485b14,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9521,decd6b1dd7f65e1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9522,af34277ea53e5f77,True,1.0,1.0,0.9936657623109336,1.0,1.0,1.0,0.9973607342962224
9523,47fae9a1708b5101,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9524,17b0992157365222,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9525,8b93118c77d25b5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9526,6ec2148215205936,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9527,c6fc9d4d4dec5609,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9528,68d46e380acc5f56,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9529,6ce0bfddedef5981,True,1.0,1.0,0.9886063117046129,1.0,1.0,1.0,0.995252629876922
9530,3c26d6bf58555468,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9531,c83d1e0923295d5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9532,8224a14715c2577b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9533,7f0cd8a968f45cf9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9534,769a27bde35050d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9535,81de41d688185082,True,1.0,1.0,0.8834180326308344,1.0,1.0,1.0,0.9514241802628476
9536,84ec7e450e205d8f,True,1.0,1.0,0.955960349451509,1.0,1.0,1.0,0.9816501456047954
9537,73298d57a59e5252,True,1.0,1.0,0.8227657762771875,1.0,1.0,1.0,0.9261524067821615
9538,e36849f8d9e15ce8,True,1.0,1.0,0.9515448112603326,1.0,1.0,1.0,0.9798103380251386
9539,d58c4ad27c525465,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9540,7cb9260c8be35c5c,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9541,3f64ff364b585a3b,True,1.0,1.0,0.893767701245239,1.0,1.0,0.5,0.9557365421855163
9542,e41740b9529753af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9543,48321ca34be254e5,True,1.0,1.0,0.9504274329212368,1.0,1.0,1.0,0.979344763717182
9544,ead55e845b5f561d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9545,76a0c83f0b6453a0,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9546,2d365fc1fbd35aab,True,1.0,1.0,0.9403320351947023,1.0,1.0,1.0,0.9751383479977926
9547,6aaf052582e35b0c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9548,8d0d984d4e2a5363,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9549,780eada83bbc57b1,True,1.0,1.0,0.8775323537516899,1.0,1.0,1.0,0.9489718140632041
9550,70bd598e1c305d92,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9551,7a1b61727c255889,True,1.0,1.0,0.6984865277121073,1.0,1.0,1.0,0.8743693865467114
9552,3ece2b5bbf095290,True,1.0,1.0,0.9649474533264092,1.0,1.0,1.0,0.9853947722193371
9553,92bbb17b853a5aa2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9554,f93bfd9479fd52ee,True,1.0,1.0,0.9774402075123934,1.0,1.0,1.0,0.9906000864634973
9555,0924309bada05ea6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9556,b7b0c0f56613553b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9557,d68e0b255e055d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9558,291f4ffb6dc754d2,True,1.0,1.0,0.8406570418196195,1.0,1.0,1.0,0.9336071007581749
9559,001b34b45b2f50e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9560,8a3c6c3502035e11,True,1.0,1.0,0.6837142057812917,1.0,1.0,0.5,0.8682142524088716
9561,73c897c7de1454af,True,1.0,1.0,0.7923088393661929,1.0,1.0,0.5,0.9134620164025803
9562,89ca9afebf9b5229,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9563,82226888c99e531c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9564,10fcb2c79add5558,True,1.0,1.0,0.884938872035799,1.0,1.0,1.0,0.9520578633482496
9565,b97a9b788ef8540c,True,1.0,1.0,0.9935680187746649,1.0,1.0,1.0,0.997320007822777
9566,83b935eff1815935,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9567,1f211666d4465388,True,1.0,1.0,0.9625029057908112,1.0,1.0,1.0,0.9843762107461713
9568,88f90b93bbf255ad,True,1.0,1.0,0.9500330802588957,1.0,1.0,1.0,0.9791804501078731
9569,1c2e4c20931858f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9570,7fcf6a30139b5d3e,True,1.0,1.0,0.898186795176038,1.0,1.0,1.0,0.9575778313233491
9571,f9c6e1eadcf45c37,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9572,e2ae96f479935b31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9573,480325e1f5085385,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9574,4300f964edbd5ce4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9575,059ce0fdfc67544c,True,1.0,1.0,0.796364773847746,1.0,1.0,1.0,0.9151519891032275
9576,38db478c95eb5079,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9577,49ae6840ff7f5e91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9578,669bad5f20bd5256,True,1.0,1.0,0.9635817496461694,1.0,1.0,1.0,0.9848257290192373
9579,a55fdc98ef8057e5,True,1.0,1.0,0.9201349406053712,1.0,1.0,1.0,0.9667228919189047
9580,91416eb4bba85377,True,1.0,1.0,0.984920085494929,1.0,1.0,1.0,0.9937167022895537
9581,61d847c3a95f5032,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9582,936c2cf5b8345663,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9583,f5ac458eab7b5ba5,True,1.0,1.0,0.9857544873373533,1.0,1.0,1.0,0.9940643697238972
9584,cf07d06219ef5cd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9585,236c1e1f86ec5e98,True,1.0,1.0,0.981755935894474,1.0,1.0,1.0,0.9923983066226976
9586,dfa220d6e64f5d84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9587,260efd01066156ab,True,1.0,1.0,0.9783225430120998,1.0,1.0,1.0,0.9909677262550417
9588,feb7748995f55bdd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9589,b2b73ef16f0a5a9f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9590,23803695a4c1547c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9591,87a4e023d9315796,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9592,25cb9b6179435488,True,1.0,1.0,0.9783992181853037,1.0,1.0,1.0,0.9909996742438766
9593,8a7750196bc65a14,True,1.0,1.0,0.7433595751294411,1.0,1.0,1.0,0.8930664896372672
9594,33c84d1650d45e15,True,1.0,1.0,0.8634714565399388,1.0,1.0,1.0,0.9431131068916412
9595,b17966d55b335270,True,1.0,1.0,0.9786995610429341,1.0,1.0,1.0,0.9911248171012225
9596,bbb5018d017754d0,True,1.0,1.0,0.8211576620607398,1.0,1.0,1.0,0.9254823591919749
9597,d7928caf300452e2,True,1.0,1.0,0.8365616848322033,1.0,1.0,1.0,0.9319007020134181
9598,d9bb15db6f025acb,True,1.0,1.0,0.796254149128721,1.0,1.0,1.0,0.9151058954703005
9599,9e3c4f7d62315b95,True,1.0,1.0,0.9676460018088365,1.0,1.0,1.0,0.9865191674203485
9600,a32383d18e5351cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9601,51b0141596d15905,True,1.0,1.0,0.6809387243190412,1.0,1.0,1.0,0.8670578017996006
9602,2d6a04ea9ef55fd5,True,1.0,1.0,0.9998931017075562,1.0,1.0,1.0,0.9999554590448151
9603,90551e9098aa5b12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9604,d1d48a8f642b5874,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9605,0d391852df3f5737,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9606,8d8806333d865527,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9607,4fd0583319865636,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9608,a1a8c4053bc7577e,True,1.0,1.0,0.9099118076577918,1.0,1.0,1.0,0.9624632531907465
9609,ead04653ed0c5545,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9610,47d7aecedea25a0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9611,f264f464b21753de,True,1.0,1.0,0.9544104994258578,1.0,1.0,1.0,0.9810043747607741
9612,0220967816915e94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9613,9926034a82415038,True,1.0,1.0,0.889066945864933,1.0,1.0,1.0,0.9537778941103886
9614,65612a858cc756b3,True,1.0,1.0,0.938566227338486,1.0,1.0,1.0,0.9744025947243692
9615,1f7910e143ab5300,True,1.0,1.0,0.9767385750984747,1.0,1.0,1.0,0.9903077396243645
9616,4c53f29ce2365ef1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9617,e91c1fdb29a858f3,True,1.0,1.0,0.954356272037048,1.0,1.0,1.0,0.9809817800154367
9618,47510e3eddd950ad,True,1.0,1.0,0.7807421286981537,1.0,1.0,1.0,0.9086425536242307
9619,fec2bf4f1842590c,True,1.0,1.0,0.7585013277729683,1.0,1.0,1.0,0.8993755532387367
9620,1148c72f141c532d,True,0.0,0.0,0.0,0.0,1.0,1.0,0.0
9621,984716e6e27e59ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9622,7d70562315ff5bc1,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9623,84e16f3286255759,True,1.0,1.0,0.8129932189258777,1.0,1.0,1.0,0.9220805078857824
9624,d2f121776fd05b4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9625,c8ab144242b05eba,True,1.0,1.0,0.9619439707455731,1.0,1.0,1.0,0.9841433211439888
9626,5ab14dca42a058d9,True,1.0,1.0,0.8521302672543252,1.0,1.0,1.0,0.9383876113559687
9627,6b0a15391789599e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9628,e9c2b75226b85cfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9629,f7a9f82f17b256e2,True,1.0,1.0,0.8016206280947391,1.0,1.0,1.0,0.9173419283728079
9630,26e8589d8c485726,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9631,889aac2576295c91,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9632,71357a4fc5c65199,True,1.0,1.0,0.9552046476062267,1.0,1.0,1.0,0.9813352698359278
9633,a0ce26a6f335530d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9634,550045c2be39530a,True,1.0,1.0,0.9914255865999848,1.0,1.0,1.0,0.9964273277499937
9635,f727c5fa1e735d2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9636,d2dd81d9f7665fde,True,1.0,1.0,0.9936692744896174,1.0,1.0,1.0,0.9973621977040072
9637,11568fab86df5183,True,1.0,1.0,0.9024164876207809,1.0,1.0,1.0,0.9593402031753254
9638,4f8e1da188be5033,True,1.0,1.0,0.8880872136212264,1.0,1.0,1.0,0.9533696723421777
9639,0b7ee9446b7f541e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9640,7a7ff4cc1f1a501e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9641,bb6cb09beb1e5e3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9642,38b7b1afe2bf516b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9643,d31b4eb761a15872,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9644,52094c2441105f4d,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9645,45d416b638f95a9c,True,1.0,1.0,0.9363990095199471,1.0,1.0,0.5,0.9734995872999779
9646,9ed452bde7335185,True,1.0,1.0,0.9001221369927286,1.0,1.0,1.0,0.9583842237469703
9647,3e96578a903d59d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9648,3b6f7096a2cf5621,True,1.0,1.0,0.8257450859140646,1.0,1.0,1.0,0.927393785797527
9649,e4c83b8feafe5cb4,True,1.0,1.0,0.8523121925471211,1.0,1.0,1.0,0.9384634135613004
9650,96eed7e55d4c5f8b,True,1.0,1.0,0.901195661483695,1.0,1.0,1.0,0.9588315256182063
9651,ec2d4139247f5375,True,1.0,1.0,0.9501016343684352,1.0,1.0,1.0,0.9792090143201814
9652,9d0ff46ac79e5e0b,True,1.0,1.0,0.870849120478009,1.0,1.0,1.0,0.9461871335325037
9653,cfb9e8d047515e4c,True,1.0,1.0,0.8405435491350222,1.0,1.0,1.0,0.9335598121395926
9654,0c94bd3548525c31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9655,fc33d014431a5b1b,True,1.0,1.0,0.8283271932389132,1.0,1.0,1.0,0.9284696638495472
9656,f642f93db71f5dfb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9657,fa5edfd430ba550d,True,1.0,1.0,0.9265310904140055,1.0,1.0,1.0,0.9693879543391689
9658,0cf7d096e8c05fed,True,1.0,1.0,0.9817885790976669,1.0,1.0,1.0,0.9924119079573611
9659,96c8893a610b51ba,True,1.0,1.0,0.8498680465169021,1.0,1.0,1.0,0.9374450193820425
9660,1947a9758e045ce9,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9661,6f2e14d0955e5e5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9662,4104c86ea5425c40,True,1.0,1.0,0.9388117994839186,0.0,1.0,1.0,0.5578382497849661
9663,bd6d1d10391854e0,True,1.0,1.0,0.9185390286109834,1.0,1.0,1.0,0.9660579285879097
9664,25bf69b0667152fa,True,1.0,1.0,0.9839775511650719,1.0,1.0,1.0,0.9933239796521134
9665,8937c2f7a7ac5507,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9666,6d72ae3e84185e81,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9667,c0a12f1497045322,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9668,e0e228212a655d7f,True,1.0,1.0,0.9663036746461879,1.0,1.0,1.0,0.9859598644359115
9669,e2209d1558d75150,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9670,3f56f99e2cf15355,True,1.0,1.0,0.8602586834186452,1.0,1.0,1.0,0.9417744514244356
9671,20ec6765e35d5cd1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9672,39f81c49a1ba5f41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9673,6fdea0636809523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9674,4874da28248a5026,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9675,b5b7e0338624532b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9676,51b855943c3a54ee,True,1.0,1.0,0.9276385817557956,1.0,1.0,1.0,0.9698494090649149
9677,95329718628e5f7f,True,1.0,1.0,0.9984574880140089,1.0,1.0,1.0,0.9993572866725037
9678,69df428fe853580e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9679,1c4544c0876f5a08,True,1.0,1.0,0.9194559651099601,1.0,1.0,1.0,0.9664399854624834
9680,7515bed58abd5f21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9681,3a8a83bdb2c05a02,True,1.0,1.0,0.9777020222225945,1.0,1.0,1.0,0.990709175926081
9682,ba86ae71bc105215,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9683,12d426c6727d507a,True,1.0,1.0,0.6625064899358105,1.0,1.0,1.0,0.859377704139921
9684,6496c4adf0f65e78,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9685,7fb1c845280a55aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9686,d93e31dfb0c25be5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9687,4ad7866306895cca,True,1.0,1.0,0.8726301674160396,1.0,1.0,1.0,0.9469292364233498
9688,14976ab056005044,True,1.0,1.0,0.7318676101963549,1.0,1.0,1.0,0.8882781709151479
9689,8683f3b4797f56e0,True,1.0,1.0,0.6871961742428105,1.0,1.0,1.0,0.8696650726011711
9690,f6b2a416f38d5609,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9691,58b6adc2f0495506,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9692,b7453f77be5b53df,True,1.0,1.0,0.905576951914315,1.0,1.0,1.0,0.9606570632976311
9693,92471a550d745af1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9694,860be3b6be785f37,True,1.0,1.0,0.9353394226708084,1.0,1.0,1.0,0.9730580927795035
9695,6eac35cd4c6e53b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9696,7fa812aae88d5752,True,1.0,1.0,0.9804639286601061,1.0,1.0,1.0,0.9918599702750441
9697,172506ac332d5af5,True,1.0,1.0,0.8921744871773911,1.0,1.0,1.0,0.9550727029905796
9698,e429babc45b05f4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9699,98ae2c97a0375eaf,True,1.0,1.0,0.8244431334281861,1.0,1.0,1.0,0.9268513055950777
9700,9d8312bf37795d27,True,1.0,1.0,0.9751975294485212,1.0,1.0,1.0,0.9896656372702172
9701,d789efd527395984,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9702,18d232e64db55ba9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9703,5671f9e107965dc3,True,1.0,1.0,0.8622779877254064,1.0,1.0,1.0,0.9426158282189193
9704,52d4fbbe8bd551dc,True,1.0,1.0,0.8796304000385322,1.0,1.0,1.0,0.9498460000160551
9705,666e41a5d36c50cc,True,1.0,1.0,0.9026624302100701,1.0,1.0,1.0,0.9594426792541958
9706,af7ef7050e425cb9,True,1.0,1.0,0.9664045482155019,1.0,1.0,1.0,0.9860018950897924
9707,6326d00e52115da4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9708,ec3c0587b1775b7c,True,1.0,1.0,0.9880936245890457,1.0,1.0,1.0,0.9950390102454357
9709,4cf809416df6527e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9710,8d7e4421c3e45c99,True,1.0,1.0,0.7938690887675104,1.0,1.0,1.0,0.914112120319796
9711,e617fe519ab754dc,True,1.0,1.0,0.9413808781743085,1.0,1.0,1.0,0.9755753659059619
9712,ffac18af5cea540a,True,1.0,1.0,0.6977192126738949,1.0,1.0,1.0,0.8740496719474562
9713,391a5c7303f05c39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9714,f3fd7b1cf6055ad5,True,1.0,1.0,0.819954576927112,1.0,1.0,1.0,0.9249810737196299
9715,55bc862799d350f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9716,dc6df220730c599a,True,1.0,1.0,0.8938385831367475,1.0,1.0,1.0,0.9557660763069782
9717,a7a7c9782f3951a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9718,badd4b6320d05d87,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9719,f559d26401125dbe,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9720,6e738e56c7f854d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9721,0bcae698fd905226,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9722,3266d9113ede5f3c,True,1.0,1.0,0.9204066318630661,1.0,1.0,1.0,0.9668360966096109
9723,8f273271b9eb537e,True,1.0,1.0,0.9964649859598544,1.0,1.0,1.0,0.9985270774832727
9724,b7bd6325ead95dd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9725,8fccd42a7937508a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9726,baf11c6f018d56f9,True,1.0,1.0,0.7726170055133867,1.0,1.0,1.0,0.9052570856305778
9727,63a10444501d5ead,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9728,7272f8ee7e64591e,True,1.0,1.0,0.8862551857150197,1.0,1.0,1.0,0.9526063273812583
9729,d56cc988cfa250c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9730,17eb5d70d9f15c7e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9731,944a55f58a59597f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9732,8b2a7b6817795ae7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9733,d534aec3a5085c3b,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
9734,cc9afc95afab5758,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9735,60c5f18db58c54da,True,1.0,1.0,0.9057943399811375,1.0,1.0,1.0,0.9607476416588073
9736,fd9dc6fb2e145ef4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9737,98045d12586d50b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9738,60fe616f485b5589,True,1.0,1.0,0.9852320918876086,1.0,1.0,1.0,0.9938467049531704
9739,65b16bfce348521f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9740,70e50d9b18305fa4,True,1.0,1.0,0.8145289410503526,1.0,1.0,1.0,0.9227203921043136
9741,d777782391de54bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9742,ee8a391c71ab5f5f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9743,3d776c43acfd5327,True,1.0,1.0,0.9472026738479782,1.0,1.0,1.0,0.9780011141033244
9744,11d28b80cd0a56d5,True,1.0,1.0,0.7237375945417146,0.0,1.0,1.0,0.4682239977257144
9745,12030460794b563e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9746,c84db99f6a4f51ae,True,1.0,1.0,0.9858417997103229,1.0,1.0,1.0,0.9941007498793013
9747,fe9ad4d0e8d355e2,True,1.0,1.0,0.9409558314357278,1.0,1.0,1.0,0.9753982630982199
9748,c719960a45715a9c,True,1.0,1.0,0.9997109624711203,1.0,1.0,1.0,0.9998795676963002
9749,f0cdcc3967335c01,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9750,58dcca6583f6599e,True,1.0,1.0,0.9989967355290411,1.0,1.0,1.0,0.9995819731371004
9751,18ca4d6e9c0a576b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9752,611576c7588c543b,True,1.0,1.0,0.9729642899349286,1.0,1.0,1.0,0.9887351208062203
9753,dbcee699816e524c,True,1.0,1.0,0.6238344814766366,1.0,1.0,1.0,0.8432643672819319
9754,ae124de305ca5cb1,True,1.0,1.0,0.7710922375044785,1.0,1.0,1.0,0.904621765626866
9755,359651aff6c55fc3,True,1.0,1.0,0.910187785649731,1.0,1.0,1.0,0.9625782440207212
9756,b38af8cb560c5295,True,1.0,1.0,0.7984718766952259,1.0,1.0,1.0,0.9160299486230108
9757,d2b6dcd76085519e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9758,52f07f442baa5fe5,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9759,618e368153135092,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9760,3d4616d64a4c5f53,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9761,6ea317e632e850f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9762,592f9e4317dd52e2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9763,9d213c7b9ab4550d,True,1.0,1.0,0.9196921811351875,1.0,1.0,1.0,0.9665384088063281
9764,1ec7ff5bb8cf5477,True,1.0,1.0,0.9201688637614358,1.0,1.0,1.0,0.966737026567265
9765,02e3e6d3ecfc5240,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9766,01fc240ee1d25c9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9767,d8c6268b250e585c,True,1.0,1.0,0.9636728178737708,1.0,1.0,1.0,0.9848636741140712
9768,e5bb04b7c6695184,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9769,cda381919f5e5dca,True,1.0,1.0,0.8830972084822896,1.0,1.0,0.0,0.9512905035342873
9770,b9d45c43c2fd5165,True,1.0,1.0,0.9961204286706212,1.0,1.0,1.0,0.9983835119460922
9771,6dc36068505c5de2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9772,8220631d2c6a52f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9773,aec02ec2aec85c06,True,1.0,1.0,0.8154476900064155,1.0,1.0,1.0,0.9231032041693398
9774,fb54b190735e579f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9775,16e5aafc056f5e1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9776,2944ba8cf77c5ad9,True,1.0,1.0,0.7063868687793557,1.0,1.0,1.0,0.8776611953247316
9777,5bdef7e091525742,True,1.0,1.0,0.9783840961748459,1.0,1.0,1.0,0.9909933734061859
9778,5fd68bb785b258ef,True,1.0,1.0,0.9873312090093991,1.0,1.0,1.0,0.9947213370872495
9779,1666152446cc5da7,True,1.0,1.0,0.9263242658931459,1.0,1.0,1.0,0.9693017774554775
9780,19d9dc5184675c50,True,1.0,1.0,0.7221084530072487,1.0,1.0,1.0,0.884211855419687
9781,565e485cbedb506f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9782,3ae59f6099b65d31,True,1.0,1.0,0.9473796851777685,1.0,1.0,0.0,0.9780748688240702
9783,a35847734fc65508,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9784,1fe2f21f53c05378,True,1.0,1.0,0.7618385138396881,1.0,1.0,1.0,0.9007660474332034
9785,828cf870f41a50ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9786,355835bced0c591f,True,1.0,1.0,0.7333494946410938,1.0,1.0,1.0,0.8888956227671224
9787,a5be642219735a49,True,1.0,1.0,0.7985409507592136,1.0,1.0,1.0,0.9160587294830057
9788,29770ed8cd49511e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9789,f86adcbec849574a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9790,f9d772498ab656d6,True,1.0,1.0,0.9951851642179608,1.0,1.0,1.0,0.9979938184241504
9791,d60ec6837413567c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9792,973043f273bc5940,True,1.0,1.0,0.9982326387440159,1.0,1.0,1.0,0.9992635994766733
9793,d0910fc41d785f46,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9794,d99e2e84c46f577d,True,1.0,1.0,0.9827456133935425,1.0,1.0,1.0,0.9928106722473093
9795,555226e5142f50ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9796,71017c020a0b5a75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9797,069c47e25ca55ef5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9798,9dc5a17094e0569d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9799,bf8c5276f9a6539d,True,1.0,1.0,0.8423429005100765,1.0,1.0,0.0,0.9343095418791986
9800,da64267c15aa5531,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9801,71057ab084a75ce6,True,1.0,1.0,0.9378300409205316,1.0,1.0,1.0,0.9740958503835548
9802,f1e870d5d8275cac,True,1.0,1.0,0.883190605228284,1.0,1.0,1.0,0.9513294188451183
9803,ffed00245f3f5d00,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9804,127b9e23f1805690,True,1.0,1.0,0.794752433845101,1.0,1.0,1.0,0.9144801807687921
9805,eb81d53204735bcc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9806,6781255a85605dd5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9807,4c721a83046651e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9808,5aed461803ae5673,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9809,33197ac2a7445bd7,True,1.0,1.0,0.8704515637991294,1.0,1.0,1.0,0.9460214849163039
9810,0d1800f960bf5d51,True,1.0,1.0,0.9085372713727711,1.0,1.0,1.0,0.9618905297386546
9811,86b0e721370e5f56,True,1.0,1.0,0.8554714626040765,1.0,1.0,1.0,0.9397797760850318
9812,d184c07f6a0a5aaf,True,1.0,1.0,0.9928484936321201,1.0,1.0,1.0,0.99702020568005
9813,4a66983ed3545869,True,1.0,1.0,0.8758960578456273,1.0,1.0,1.0,0.9482900241023448
9814,cc54b0f77c84506d,True,1.0,1.0,0.9958626346919549,1.0,1.0,1.0,0.9982760977883146
9815,bedb83878e215e4e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9816,c5099436d08c5e1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9817,e14abaa91ad3511b,True,1.0,1.0,0.938267600337683,1.0,1.0,1.0,0.9742781668073679
9818,a305b24487775cfc,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9819,0012a35a78a151b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9820,54292820fab05539,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9821,01ace31ecf365cbb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9822,b657c9d393895b93,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9823,f6ab99e351c95b45,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9824,312c0f2f981d51c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9825,55016fc4cd15505d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9826,258fd15174fb5e47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9827,6e3cf172a2755fae,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9828,7ed4005bb9385a16,True,1.0,1.0,0.9337591878102535,1.0,1.0,1.0,0.9723996615876057
9829,1f095494fe755244,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9830,9b10283b8df6565e,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9831,77a891db719c5273,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9832,c6e9b00edaa454da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9833,0ed2cf016ddc5f90,True,1.0,1.0,0.9307460679642745,1.0,1.0,1.0,0.9711441949851144
9834,382c08ff59d5504b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9835,56b80cb2ca2c5983,True,1.0,1.0,0.626465063324097,1.0,1.0,1.0,0.844360443051707
9836,b22ea864484d514f,True,1.0,1.0,0.9669038857240765,1.0,1.0,1.0,0.9862099523850318
9837,a0da100b0dcb543c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9838,51a384b48ace570a,True,1.0,1.0,0.9503451284965968,1.0,1.0,1.0,0.9793104702069154
9839,192220ae5c0a54a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9840,5143553713f05db3,True,1.0,1.0,0.7755942103736744,1.0,1.0,1.0,0.9064975876556977
9841,9abf3af825a35a9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9842,69ddc43178e9572a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9843,4ab74b20c99e5d20,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9844,09da6a53016b5333,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9845,019b86fe2e215b6e,True,1.0,1.0,0.7862991870204109,1.0,1.0,1.0,0.9109579945918379
9846,caa0f73288d75ba7,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9847,8a249b6f42f35ca2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9848,b435ec4c5baa5a2c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9849,ea3766d0f2985fc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9850,3251e54ebe415e5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9851,08c1c8fbe5435208,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9852,1c542cec168557e3,True,1.0,1.0,0.8224761997482125,1.0,1.0,1.0,0.9260317498950886
9853,23ca661f3d7754c7,True,1.0,1.0,0.8009897380471789,1.0,1.0,1.0,0.9170790575196578
9854,e036ba13ad4d5784,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
9855,6f5b0bae72eb5307,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9856,47e005481cf0579d,True,1.0,1.0,0.9451404227179393,1.0,1.0,1.0,0.9771418427991415
9857,87b2c0e49070537f,True,1.0,1.0,0.9537571789993171,1.0,1.0,1.0,0.9807321579163822
9858,0a44947ca9e85579,True,1.0,1.0,0.8993874706680978,1.0,1.0,1.0,0.9580781127783741
9859,59bb570b4290572d,True,1.0,1.0,0.8272991404477732,1.0,1.0,1.0,0.9280413085199055
9860,ee42b86599ca5632,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9861,131c6cc5af9c58b6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9862,3123935b28265c80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9863,016d6a913efa5ff1,True,1.0,1.0,0.9532335294299972,1.0,1.0,1.0,0.9805139705958322
9864,3623049267d35a95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9865,b3e8baac7b4d5e4a,True,1.0,1.0,0.9420296196582513,1.0,1.0,1.0,0.9758456748576047
9866,a5ad1e9de54e5ad0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9867,431840d399445a32,True,1.0,1.0,0.8852002920075003,1.0,1.0,1.0,0.9521667883364584
9868,c6c1dab6af9858f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9869,384def2e3f9657f6,True,1.0,1.0,0.7416201163785459,1.0,1.0,1.0,0.8923417151577274
9870,85865789fb545e3c,True,1.0,1.0,0.9801255295975293,1.0,1.0,1.0,0.9917189706656373
9871,06eaba80b0bf50f0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9872,051b3ee34e3b59ec,True,1.0,1.0,0.954642952098611,1.0,1.0,1.0,0.9811012300410878
9873,bdb32e2af06e5bc9,True,1.0,1.0,0.7843103912274498,1.0,1.0,1.0,0.9101293296781042
9874,24edcd5e5b7f546a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9875,f40172a8fb1a54ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9876,8e393929643f5c97,True,1.0,1.0,0.9645575348693736,1.0,1.0,1.0,0.9852323061955723
9877,b0546b8af0f95c05,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9878,fa937665dc4a5d08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9879,de1662269d685ce0,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
9880,98c050c637ca5909,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9881,150c33d5cd005743,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9882,06a1f481118057b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9883,81aa7cde0f3f5b68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9884,8b1aea091a6f5a16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9885,632a1b53a6875b22,True,1.0,1.0,0.7707419081985557,1.0,1.0,1.0,0.9044757950827315
9886,1edf90bb34fc5d3f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9887,e99744bcd703522c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9888,b1dd380dd5425b49,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9889,cfdeb32366475b04,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9890,17da0f4b109154d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9891,2b201c0ffa245b8b,True,1.0,1.0,0.8280565858783028,1.0,1.0,1.0,0.9283569107826262
9892,5a90354cbaa45cc2,True,1.0,1.0,0.6657693913965209,1.0,1.0,1.0,0.8607372464152171
9893,bb22d36aec8e53df,True,1.0,1.0,0.7341532203657712,1.0,1.0,1.0,0.889230508485738
9894,564bb94f846e5fe1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9895,559e3fe66db15d66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9896,09bf6cc1f6545219,True,1.0,1.0,0.936937659740376,1.0,1.0,1.0,0.9737240248918234
9897,cfc9186dc53b5d4a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9898,f5dccbabc2f95bbd,True,1.0,1.0,0.9908090255850583,1.0,1.0,1.0,0.9961704273271076
9899,6e575fd36c4d5de3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9900,c710ccf4dffd58a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9901,f18ef27ec008527a,True,1.0,1.0,0.8995649516866396,1.0,1.0,1.0,0.9581520632027666
9902,8c6c4c4b507c5eb1,True,1.0,1.0,0.9344083266762149,1.0,1.0,1.0,0.9726701361150895
9903,60cfc7f20f825d8a,True,1.0,1.0,0.854959679173416,1.0,1.0,1.0,0.9395665329889233
9904,26e5d2127cf9563d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9905,593653db007b5826,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9906,df8bff51c1d95e09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9907,afa712d7affc5fbf,True,1.0,1.0,0.9974844341632055,1.0,1.0,1.0,0.9989518475680024
9908,44cbdb68f39f579d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9909,eb0095eae628560d,True,1.0,1.0,0.941573690210039,1.0,1.0,1.0,0.975655704254183
9910,23993a36d4e75a1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9911,e6dde7de045154c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9912,30d60ce25f4d552e,True,1.0,1.0,0.8484599582086823,1.0,1.0,1.0,0.9368583159202842
9913,69792eb6a5415c5f,True,1.0,1.0,0.7664880076288931,1.0,1.0,1.0,0.9027033365120388
9914,c840eac7d70e5877,True,1.0,1.0,0.8759837941482737,1.0,1.0,1.0,0.948326580895114
9915,dd2546a068da5ffe,True,1.0,1.0,0.9583021237344695,1.0,1.0,1.0,0.9826258848893623
9916,5250ee99c1f05d97,True,1.0,1.0,0.8401700672001038,1.0,1.0,1.0,0.9334041946667099
9917,1d198434c5f9569e,True,1.0,1.0,0.9913870151155451,1.0,1.0,1.0,0.9964112562981438
9918,427ee2e0d1c05699,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9919,887e4d57da835b12,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9920,cadeb92fe01652e3,True,1.0,1.0,0.9200892940829439,1.0,1.0,1.0,0.96670387253456
9921,1cddf5eb97425ac1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
9922,88466abb967954e5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9923,a7705685069f5979,True,1.0,1.0,0.8907785585430745,1.0,1.0,1.0,0.9544910660596143
9924,697c73f258ef5745,True,1.0,1.0,0.8094223908299002,1.0,1.0,1.0,0.9205926628457917
9925,2184b01d59d4550c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9926,0ee2bbd11d4451c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9927,8209b6700b535e8e,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
9928,7c33d9bd65e956e1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9929,5e8d717cc46a5988,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9930,32013abf6afd5d2e,True,1.0,1.0,0.9112541875691017,1.0,1.0,1.0,0.9630225781537923
9931,923e4fcf3daa57f8,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
9932,e11b470ae6285663,True,1.0,1.0,0.9955077349680149,1.0,1.0,1.0,0.9981282229033396
9933,239cb4818dc458fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9934,a60e8e8afe675063,True,1.0,1.0,0.8153253290867795,1.0,1.0,1.0,0.9230522204528248
9935,94e8a92d53635c38,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9936,972fa3a96b9f5301,True,1.0,1.0,0.8889507780778636,1.0,1.0,1.0,0.9537294908657765
9937,3370b43bf64151a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9938,58788ce811c755b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9939,8f4e4b81b2b15283,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9940,cf9b7b96f5a057d0,True,1.0,1.0,0.6598497912493071,1.0,1.0,1.0,0.858270746353878
9941,350ef3908a9c5db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9942,0da1e53d70565ba4,True,1.0,1.0,0.835982835487081,1.0,1.0,1.0,0.9316595147862837
9943,3d6703caa0c951a8,True,1.0,1.0,0.8394825308227378,1.0,1.0,1.0,0.9331177211761408
9944,21128a317e82595f,True,1.0,1.0,0.9568916455519411,1.0,1.0,1.0,0.9820381856466421
9945,d8acd89d5cc95e9a,True,1.0,1.0,0.7312567500786153,1.0,1.0,1.0,0.8880236458660896
9946,6f4f660648e15c84,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9947,54db5162fc6c563c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9948,3067f3d3d5a75989,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9949,dbd94883f7865af6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9950,f5442665da9f554c,True,1.0,1.0,0.7650010346703819,1.0,1.0,1.0,0.9020837644459925
9951,597a23643be958dc,True,1.0,1.0,0.9640782797648865,1.0,1.0,1.0,0.9850326165687027
9952,cdd097ea065a5ff7,True,1.0,1.0,0.8195407964598717,1.0,1.0,1.0,0.9248086651916131
9953,a681a147f3375cac,True,1.0,1.0,0.9708705905146311,1.0,1.0,1.0,0.9878627460477629
9954,a8d904be723d5ab9,True,1.0,1.0,0.7259443938904393,1.0,1.0,1.0,0.8858101641210164
9955,d6bb49ff956f5b50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9956,31811172f43c5188,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9957,906ffee6860e524a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9958,e5d91842b228552a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9959,cca534b6970f5c8e,True,1.0,1.0,0.7830029781455968,1.0,1.0,1.0,0.9095845742273321
9960,cb71a934523a5d4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9961,7b22018666ac5b0e,True,1.0,1.0,0.9674179382093322,1.0,1.0,1.0,0.9864241409205551
9962,1cb96199b6a45732,True,1.0,1.0,0.847267065256119,1.0,1.0,1.0,0.9363612771900497
9963,700237dffc2d5be7,True,1.0,1.0,0.9034705809549534,1.0,1.0,1.0,0.9597794087312307
9964,fc844eb140035b27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9965,8d068ed41e335268,True,1.0,1.0,0.8298153682133264,1.0,1.0,1.0,0.9290897367555525
9966,569f53e485335820,True,1.0,1.0,0.9678143210546909,1.0,1.0,1.0,0.9865893004394545
9967,f3493d3b23cd55c2,True,1.0,1.0,0.9709718330276463,1.0,1.0,1.0,0.987904930428186
9968,522b72a25cbb5ef9,True,1.0,1.0,0.9151901143832257,1.0,1.0,1.0,0.9646625476596773
9969,54a706251c0558d2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9970,718ebae5b23855f7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9971,492a64b807da5cfb,True,1.0,1.0,0.7677074964073702,1.0,1.0,1.0,0.9032114568364044
9972,d559cac76f5a5a7d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
9973,00185dab0ba153b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9974,e051405f88c05270,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9975,0f186e17ed445c5a,True,1.0,1.0,0.894237570738463,1.0,1.0,1.0,0.9559323211410261
9976,aabb4c5a82d65945,True,1.0,1.0,0.9483497017603615,1.0,1.0,1.0,0.9784790424001506
9977,ab8034dd8873524b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9978,52a92230f3245182,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9979,44230a68f8305c14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9980,52c337a436ab5362,True,1.0,1.0,0.736196995532831,1.0,1.0,1.0,0.8900820814720128
9981,c3bb1d6556d95d40,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
9982,0bcebe354a715163,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9983,43768792861e5c7e,True,1.0,1.0,0.7482524741780037,1.0,1.0,1.0,0.8951051975741682
9984,08977ce458945f04,True,1.0,1.0,0.9638483297509342,1.0,1.0,1.0,0.9849368040628893
9985,11ba25cefa3b5a5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9986,b5ee0c4a00765073,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9987,e0f45205e41155ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9988,3ea43d5abad05188,True,1.0,1.0,0.9046664445864502,1.0,1.0,1.0,0.9602776852443542
9989,85028441255156b3,True,1.0,1.0,0.8803359994663016,1.0,1.0,1.0,0.9501399997776256
9990,61876d1f48505069,True,1.0,1.0,0.6892311537422283,1.0,1.0,1.0,0.8705129807259285
9991,30e29966db9156ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9992,0bb13e6e40385c18,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9993,8f976b493bbc59b4,True,1.0,1.0,0.9671785000326288,1.0,1.0,1.0,0.9863243750135954
9994,5a4811a0bde955b3,True,1.0,1.0,0.9123852779736581,1.0,1.0,1.0,0.9634938658223575
9995,2d2b781181f156dc,True,1.0,1.0,0.8116783530971917,1.0,1.0,1.0,0.9215326471238298
9996,e726c3ae361058c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9997,1559a9e324d6519d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
9998,7fbe895b20a45dfb,True,1.0,1.0,0.9781301551816672,1.0,1.0,1.0,0.9908875646590279
9999,91081d9b9b0452b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10000,b7bcc88d87ba59ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10001,4eff4682a7795fe1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10002,050667565815536a,True,1.0,1.0,0.961313113247885,1.0,1.0,0.5,0.9838804638532853
10003,69124bf1a9185f06,True,1.0,1.0,0.6992292548577347,1.0,1.0,1.0,0.8746788561907227
10004,8eb6e6b220755d3b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10005,4d098db703415f00,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10006,6d4a26f442705f49,True,1.0,1.0,0.9554389760993744,1.0,1.0,1.0,0.9814329067080726
10007,0192c3bca9ca5c67,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10008,48109ecc22f65d58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10009,8ea9276bf0ee55f5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10010,b8cc094c43575a31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10011,b94fd2088a4f5688,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10012,61c675d850d75cd1,True,1.0,1.0,0.9917453544050279,1.0,1.0,1.0,0.9965605643354283
10013,4cb4fba2908b5dbb,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10014,96b5b1c350745a73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10015,4b875117d12e5ef6,True,1.0,1.0,0.9661063395071573,1.0,1.0,1.0,0.9858776414613155
10016,b1a5c303ca3f5607,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10017,c5727dc4f8665554,True,1.0,1.0,0.9466089999647139,1.0,1.0,1.0,0.9777537499852974
10018,f19a48878cfe5bb0,True,1.0,1.0,0.8871832604378733,1.0,1.0,1.0,0.9529930251824471
10019,a3f2ea7187975b13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10020,2d723f3d7b9458b8,True,1.0,1.0,0.7766265064325092,1.0,1.0,1.0,0.9069277110135454
10021,fab1993d5d4759da,True,1.0,1.0,0.8860562588173491,1.0,1.0,1.0,0.9525234411738954
10022,bfdf115b602357a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10023,cec165c3246d5529,True,1.0,1.0,0.971706700366997,1.0,1.0,1.0,0.9882111251529154
10024,3984225e4458525b,True,1.0,1.0,0.8577553867511462,1.0,1.0,1.0,0.9407314111463109
10025,6895a6d7719f5b3e,True,0.0,0.0,0.0,0.0,1.0,0.0,0.0
10026,e317ddda18f25545,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10027,b12f2581dde259f4,True,1.0,1.0,0.5985011542496248,1.0,1.0,1.0,0.832708814270677
10028,7f572219da4e5fd4,True,1.0,1.0,0.9927360047786856,1.0,1.0,1.0,0.9969733353244523
10029,2e508e23f47d5f96,True,1.0,1.0,0.9623135815681337,1.0,1.0,1.0,0.984297325653389
10030,5f88affe449253a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10031,26710ebfab6d528c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10032,e26d616b5c4b5642,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10033,c16d0c6076ab5a85,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10034,bc667a4fc0f454d7,True,1.0,1.0,0.5792318242882424,1.0,1.0,1.0,0.8246799267867676
10035,582a4716d1bd55bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10036,0f69087034985e9e,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10037,be7c407443f15fec,True,1.0,1.0,0.9778019791873446,0.0,1.0,1.0,0.5740841579947269
10038,569da35d0f00545a,True,1.0,1.0,0.7254449451354091,1.0,1.0,1.0,0.8856020604730871
10039,81a0a6181d335250,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10040,fe5247f772d15ec0,True,1.0,1.0,0.9566327611751989,1.0,1.0,1.0,0.9819303171563328
10041,42b065f7e76d50ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10042,695beb73604159b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10043,d243aa8117495932,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10044,851a15966923546b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10045,33e4d8b62def5fbc,True,1.0,1.0,0.967335391630491,1.0,1.0,1.0,0.9863897465127046
10046,f3f0ebe8d9185b69,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10047,ea60e66a13335f6e,True,1.0,1.0,0.9252479602822661,1.0,1.0,1.0,0.9688533167842776
10048,2575048779565f0b,True,1.0,1.0,0.7708399896615303,1.0,1.0,1.0,0.904516662358971
10049,dc8554c53a2a5afc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10050,1c45a4d22fcc5b2e,True,1.0,1.0,0.9873741477651137,1.0,1.0,1.0,0.994739228235464
10051,8d0a07b3cb955714,True,1.0,1.0,0.9608277255966989,1.0,1.0,1.0,0.9836782189986245
10052,0bdc177e43cf5df8,True,1.0,1.0,0.7890895313569941,1.0,1.0,1.0,0.9121206380654142
10053,6cad8c31d4725496,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10054,7c7e92d50f92564b,True,1.0,1.0,0.8813100780268573,1.0,1.0,1.0,0.9505458658445239
10055,3a4b7b872e3452ac,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10056,c20397c103e65d12,True,1.0,1.0,0.9278399105190349,1.0,1.0,1.0,0.9699332960495979
10057,299e19fc72e65ac5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10058,ba7553f511f653b3,True,1.0,1.0,0.6268984809037795,1.0,1.0,1.0,0.8445410337099082
10059,65b19795c92c5d77,True,1.0,1.0,0.9579480423846958,1.0,1.0,1.0,0.9824783509936234
10060,117b147622605d6a,True,1.0,1.0,0.7846600999651979,1.0,1.0,1.0,0.9102750416521658
10061,664106f910475a53,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10062,f23073987e7956e3,True,1.0,1.0,0.8824969900619255,1.0,1.0,1.0,0.9510404125258023
10063,4d9c7a900c6c5081,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10064,83e42a2487695ac5,True,1.0,1.0,0.7230625636828236,1.0,1.0,1.0,0.8846094015345098
10065,1abf52a927025259,True,1.0,1.0,0.9353626953892422,0.0,1.0,1.0,0.5564011230788509
10066,b2f5adcdf3dd5227,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10067,1679f30058f75db4,True,1.0,1.0,0.9553001151509111,1.0,1.0,1.0,0.9813750479795463
10068,e775640dbaf45c91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10069,aab517c2e5e75245,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10070,9f699a1331785e57,True,1.0,1.0,0.8024657114800942,1.0,1.0,1.0,0.9176940464500393
10071,a5d23e7aa6265f80,True,1.0,1.0,0.9777893852585806,1.0,1.0,1.0,0.9907455771910753
10072,377d556af9d25dab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10073,ed19f6a36af757b7,True,1.0,1.0,0.8724621007447999,1.0,1.0,1.0,0.9468592086436667
10074,3f5c9cc5b40a5ff5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10075,d82f1b20a55d5bcd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10076,991f13bf4e7f590e,True,1.0,1.0,0.9598250947903486,1.0,1.0,1.0,0.9832604561626453
10077,5b707d3c85dd5ff0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10078,0fedf81df2db5b96,True,1.0,1.0,0.9753007405201206,1.0,1.0,1.0,0.9897086418833836
10079,c87fe1d7a3bd57cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10080,89b3b0779b8d57fa,True,1.0,1.0,0.9414328043479234,1.0,1.0,0.5,0.9755970018116348
10081,ceb9332b03d3577b,True,1.0,1.0,0.9273985974972748,1.0,1.0,1.0,0.9697494156238644
10082,66583dab627951a2,True,1.0,1.0,0.6513972838032283,1.0,1.0,1.0,0.854748868251345
10083,312d2bf03023521a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10084,536a4f2c870d5e58,True,1.0,1.0,0.96365436311045,1.0,1.0,1.0,0.9848559846293542
10085,f5af09063e125bb2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10086,8ac66bedd6d057d2,True,1.0,1.0,0.5869252934922425,1.0,1.0,1.0,0.8278855389551011
10087,e62eeef3ef7055b9,True,1.0,1.0,0.9930820003109717,1.0,1.0,1.0,0.9971175001295715
10088,9ebcea6ba47651f0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10089,73f2ce543024548e,True,1.0,1.0,0.9855770838469844,1.0,1.0,1.0,0.9939904516029102
10090,aef8ab04144650cd,True,1.0,1.0,0.9376440210509963,1.0,1.0,1.0,0.9740183421045817
10091,63980d0b4c9352c4,True,1.0,1.0,0.7745726572731434,0.0,1.0,0.5,0.4894052738638098
10092,2e34ba0896d75c28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10093,1d3a143cf41f5d16,True,1.0,1.0,0.9859120492046807,1.0,1.0,1.0,0.9941300205019502
10094,e24e2c91fb5759dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10095,38c390af2fac51e0,True,1.0,1.0,0.9764527113076844,1.0,1.0,1.0,0.9901886297115352
10096,661278fc8a9c57d3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10097,5bdbe484641a55fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10098,000bf168dd5159af,True,1.0,1.0,0.9134117878640923,1.0,1.0,1.0,0.9639215782767051
10099,08dad3e5005658df,True,1.0,1.0,0.9110679606167309,1.0,1.0,0.0,0.9629449835903046
10100,80cbc88e2410561e,True,1.0,1.0,0.9868064517578718,1.0,1.0,1.0,0.9945026882324465
10101,60f8e416f5f457b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10102,236914bd075052ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10103,b12faa3892185d8f,True,1.0,1.0,0.8313450645909697,1.0,1.0,1.0,0.9297271102462373
10104,0972cf3a4c5d5a39,True,1.0,1.0,0.9841747695943907,1.0,1.0,1.0,0.9934061539976629
10105,2adba5d32c3a560f,True,1.0,1.0,0.9549801061375488,1.0,1.0,1.0,0.9812417108906454
10106,a3ece675f714527b,True,1.0,1.0,0.5696435939218236,1.0,1.0,1.0,0.8206848308007598
10107,b5d72ce63e11581b,True,1.0,1.0,0.9726045381989558,1.0,1.0,1.0,0.9885852242495649
10108,1f381d3a242b54f0,True,1.0,1.0,0.9738682247165403,1.0,1.0,1.0,0.9891117602985585
10109,b04064e074f55bb0,True,1.0,1.0,0.9901637249539376,1.0,1.0,1.0,0.9959015520641407
10110,da026eb9dcf75339,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10111,aa74d194063c5d0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10112,63c33ef5af265f74,True,1.0,1.0,0.8804238549498321,1.0,1.0,1.0,0.9501766062290967
10113,e5f2eb158bc65167,True,1.0,1.0,0.6926628585537479,1.0,1.0,1.0,0.8719428577307283
10114,6bd6995e2a275d91,True,1.0,1.0,0.9052742076627515,1.0,1.0,1.0,0.9605309198594799
10115,d04049c3978354f0,True,1.0,1.0,0.5781296566991408,1.0,1.0,1.0,0.8242206902913086
10116,3b8bc6ec37105767,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10117,2ef80fbe7233514a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10118,59c3714116c25a7c,True,1.0,1.0,0.9539224766056922,1.0,1.0,1.0,0.9808010319190384
10119,b6131f42e3c05ea1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10120,e849e6a954285f60,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10121,7326774073dd5f7d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10122,65fed1ea595559ba,True,1.0,1.0,0.8244440477411431,1.0,1.0,1.0,0.9268516865588096
10123,9c100482944751b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10124,265a62af0b2954a5,True,1.0,1.0,0.7700685469022756,1.0,1.0,1.0,0.9041952278759481
10125,b29689efa40f54e0,True,1.0,1.0,0.9248255497849481,1.0,1.0,0.5,0.968677312410395
10126,df5915c3464e569e,True,1.0,1.0,0.9131508445841824,1.0,1.0,1.0,0.963812851910076
10127,3ec3d2ab34f756e6,True,1.0,1.0,0.8243251713751836,1.0,1.0,1.0,0.9268021547396598
10128,33a43f22312c570d,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10129,bb783ab5850c5ee2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10130,d37242b32b51586b,True,1.0,1.0,0.9587698242331998,1.0,1.0,1.0,0.9828207600971665
10131,24c278846879520f,True,1.0,1.0,0.8768362367267681,1.0,1.0,1.0,0.94868176530282
10132,3ea7ba225643556d,True,1.0,1.0,0.8689127498278355,1.0,1.0,1.0,0.9453803124282647
10133,d032dcd4015e5cee,True,1.0,1.0,0.9838123736027751,1.0,1.0,0.0,0.993255155667823
10134,5a918026bb9253a5,True,1.0,1.0,0.7686696771310404,1.0,1.0,1.0,0.9036123654712668
10135,64a52073ea395752,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10136,352ef6e0384c5938,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10137,ae01be6a753e5f98,True,1.0,1.0,0.9835984697992559,1.0,1.0,1.0,0.9931660290830232
10138,03269d4ad9e45809,True,1.0,1.0,0.982458594100615,1.0,1.0,1.0,0.9926910808752561
10139,d58159872a0d58b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10140,b5e3abde704b54c8,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10141,59baf497f88254c8,True,1.0,1.0,0.9828070224794555,1.0,1.0,1.0,0.9928362593664398
10142,1f6d3d52a6685c15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10143,3e6526b2f7755050,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10144,815153cb27f95a7c,True,1.0,1.0,0.8190856026871267,1.0,1.0,0.5,0.9246190011196361
10145,c617243cb58658eb,True,1.0,1.0,0.9892216709892867,1.0,1.0,1.0,0.9955090295788694
10146,4faa4706a50958e2,True,1.0,1.0,0.8541544610487731,1.0,1.0,1.0,0.9392310254369889
10147,6743ebcc6f5259b8,True,1.0,1.0,0.618156504019404,1.0,1.0,1.0,0.8408985433414183
10148,53414ba6577d5923,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10149,7ae0a03be0c357d2,True,1.0,1.0,0.8589443557347689,1.0,1.0,1.0,0.941226814889487
10150,7db790f4d8965df8,True,1.0,1.0,0.8200969485933419,1.0,1.0,1.0,0.9250403952472258
10151,777328bf3a3d5e15,True,1.0,1.0,0.9080483595349427,1.0,1.0,1.0,0.9616868164728928
10152,07846b829b3a575e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10153,fa861c2b864254dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10154,ad0beea498f15978,True,1.0,1.0,0.9581359056942456,1.0,1.0,1.0,0.9825566273726022
10155,63c145828c3b5fd8,True,1.0,1.0,0.9686478824412901,1.0,1.0,0.5,0.9869366176838709
10156,5bb280e3aebe5a67,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10157,61573a0820cc553a,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10158,dde2ef92aa56546b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10159,e5e0c85236f95d91,True,1.0,1.0,0.9034338360484888,1.0,1.0,1.0,0.959764098353537
10160,12f5053055935463,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10161,ff91d9e01e4259b1,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10162,b1b1e99705dc5afc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10163,0d3dd11b84c8518e,True,1.0,1.0,0.9919297187114473,1.0,1.0,1.0,0.9966373827964364
10164,fce43d129a9154a1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10165,b2c6c9741b7b5638,True,1.0,1.0,0.8201112720816064,1.0,1.0,1.0,0.9250463633673359
10166,7a8c81a7cd1256e0,True,1.0,1.0,0.9708922030147787,1.0,1.0,1.0,0.9878717512561579
10167,4e496bfdb6b95697,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10168,81b8a8b98a655f0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10169,0599b72c60335651,True,1.0,1.0,0.9113595770755077,1.0,1.0,1.0,0.9630664904481282
10170,65a5be18fdb7508d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10171,25e5bbbced86504c,True,1.0,1.0,0.9309230102452485,1.0,1.0,1.0,0.9712179209355202
10172,e8bc2f6b295e5867,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10173,ef97c6e9f11b59a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10174,7755fb23f28f5b2f,True,1.0,1.0,0.875558004287931,1.0,1.0,0.0,0.9481491684533045
10175,1fc5ab19306f5a47,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10176,e13b89a8813159df,True,1.0,1.0,0.6444239362148123,1.0,1.0,1.0,0.8518433067561718
10177,076f6be5815b547f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10178,af2f022a0d685312,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10179,ad781cbf672a5485,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10180,77dce92bdc8752d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10181,213870b088245664,True,1.0,1.0,0.6377064067830878,1.0,1.0,1.0,0.8490443361596199
10182,c8bf35e6c9065d83,True,1.0,1.0,0.9186202911186836,1.0,1.0,1.0,0.9660917879661182
10183,1c0c94dbcd5359fc,True,1.0,1.0,0.7594954235940433,1.0,1.0,1.0,0.8997897598308514
10184,11ee697033a159a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10185,6cec94a1d70c5cf4,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10186,ed98d12e4c99536d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10187,f7143ad20856584c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10188,aacc2ed7ba2859c5,True,1.0,1.0,0.8605105037710337,1.0,1.0,1.0,0.9418793765712641
10189,e9adc94d4e9c5fbb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10190,301f483843535f89,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10191,9411f5b779cb5d09,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10192,bf0a29ccead65750,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10193,0beacadfbc4553ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10194,b523d101fb0958c3,True,1.0,1.0,0.8676645576260993,1.0,1.0,1.0,0.9448602323442081
10195,6801df96fcdd5bd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10196,0eb72de48c875897,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10197,d2440edd19d954b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10198,48d1f3140a8c5487,True,1.0,1.0,0.9913080239822843,1.0,1.0,1.0,0.9963783433259518
10199,c940e807dd6b53c8,True,1.0,1.0,0.8905132492581733,1.0,1.0,1.0,0.9543805205242389
10200,3ad6a3f7a0f155f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10201,489bb0ed93455b69,True,1.0,1.0,0.9530151349928488,1.0,1.0,0.0,0.980422972913687
10202,f9ed38d9ddfa531e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10203,bb2645c10ec25a6b,True,1.0,1.0,0.9882735058454143,1.0,1.0,1.0,0.9951139607689227
10204,f9505a84a7745537,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10205,e859a9e666c15716,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10206,c04902b5c32056e0,True,1.0,1.0,0.8630795268462156,1.0,1.0,1.0,0.9429498028525899
10207,4d6e0b4cf60f5e98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10208,bf1184622f355af4,True,1.0,1.0,0.9452872942130393,1.0,1.0,0.5,0.977203039255433
10209,ff44394af7265df3,True,1.0,1.0,0.8592888646373014,1.0,1.0,1.0,0.9413703602655422
10210,fe9a137303a9521c,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10211,718c914ede2f5229,True,1.0,1.0,0.9072962702813971,1.0,1.0,1.0,0.9613734459505822
10212,96f6cde1205e5865,True,1.0,1.0,0.9337785642575248,1.0,1.0,1.0,0.972407735107302
10213,ed7d26ad16065f5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10214,6856c3ad77315d3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10215,b868adf3ec2e56a5,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10216,9a0b762c08af59f8,True,1.0,1.0,0.9589567455197374,1.0,1.0,1.0,0.9828986439665574
10217,4376d00ed2245c21,True,1.0,1.0,0.4040790920253065,1.0,1.0,0.0,0.751699621677211
10218,00685a5276625b57,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10219,16ac515a3ba45d76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10220,6042c6249f31509b,True,1.0,1.0,0.7431654003615998,1.0,1.0,1.0,0.8929855834839998
10221,8dae886e0ed1501c,True,1.0,1.0,0.9693017769198107,1.0,1.0,1.0,0.9872090737165878
10222,18d63cca5ad554d2,True,1.0,1.0,0.9104188211673641,1.0,1.0,1.0,0.962674508819735
10223,3c8a95ec33f45af6,True,1.0,1.0,0.6877447730450469,1.0,1.0,1.0,0.8698936554354363
10224,81464a4119075069,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10225,4a7fd1bd37ed5463,True,1.0,1.0,0.9989048933963184,1.0,1.0,1.0,0.9995437055817993
10226,0bd3bce35ed159be,True,1.0,1.0,0.967808240512165,1.0,1.0,1.0,0.9865867668800687
10227,43d3d40d9f3b5266,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10228,75c7777c6f415535,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10229,97e5f17eb7235c14,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10230,6a2adb1da8dd53f3,True,1.0,1.0,0.954614027921423,1.0,1.0,1.0,0.9810891783005928
10231,2389414c94075d6a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10232,cb2db72bfca85119,True,1.0,1.0,0.7420284984521025,1.0,1.0,1.0,0.8925118743550428
10233,a66018d8ad8f594d,True,1.0,1.0,0.9850940248825099,0.0,1.0,1.0,0.5771225103677124
10234,24e06c38547d5976,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10235,5ca0bd6bc8e258c9,True,1.0,1.0,0.7558304563666448,1.0,1.0,1.0,0.8982626901527686
10236,73ce0b2145845c71,True,1.0,1.0,0.7166775562586396,1.0,1.0,1.0,0.8819489817744331
10237,ae312bf769445e43,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10238,2da6f8c86c135473,True,1.0,1.0,0.9520615019833752,1.0,1.0,1.0,0.9800256258264063
10239,5b7d7e1a42c95cd7,True,1.0,1.0,0.9307997493570895,1.0,1.0,1.0,0.9711665622321206
10240,c473976e5a2f5111,True,1.0,1.0,0.8712709187685703,1.0,1.0,0.0,0.9463628828202376
10241,01b78ea52da8595a,True,1.0,1.0,0.9650749479976254,1.0,1.0,1.0,0.9854478949990106
10242,da6d3b6810995466,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
10243,19d7afdb02055502,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10244,79d3720b23b6533e,True,1.0,1.0,0.9894379159436789,1.0,1.0,1.0,0.9955991316431995
10245,030706565b1f552d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10246,6151a6ef02ee5f8e,True,1.0,1.0,0.8794768913532303,1.0,1.0,1.0,0.9497820380638459
10247,298fff3a2ae95293,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10248,50628427853659fc,True,1.0,1.0,0.9669272435008962,1.0,1.0,0.0,0.9862196847920401
10249,baf744a3114f50d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10250,20cc0fdb7e2d5c3f,True,1.0,1.0,0.9960710202740557,1.0,1.0,1.0,0.9983629251141899
10251,3a7b323176855920,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10252,e072351fbbfd5765,True,1.0,1.0,0.7427084666215317,1.0,1.0,1.0,0.8927951944256382
10253,f9d9a2a2e2d25a8c,True,1.0,1.0,0.9915956063400445,1.0,1.0,1.0,0.9964981693083518
10254,888d1fb945ed5982,True,1.0,1.0,0.8987925801697871,1.0,1.0,1.0,0.9578302417374113
10255,d1e4600c80ab519a,True,1.0,1.0,0.6743984538245463,1.0,1.0,1.0,0.864332689093561
10256,9d7108a109a2571f,True,1.0,1.0,0.7603466376633993,1.0,1.0,1.0,0.9001444323597497
10257,6c28c001109f5718,True,1.0,1.0,0.9390712686973052,1.0,1.0,1.0,0.9746130286238772
10258,3a7818b46809570a,True,1.0,1.0,0.9672999348435585,1.0,1.0,1.0,0.9863749728514827
10259,8df9b515d98e5c38,True,1.0,1.0,0.9841064205583513,1.0,1.0,1.0,0.9933776752326464
10260,47f29dad0bec52d2,True,1.0,1.0,0.7377765145347205,1.0,1.0,1.0,0.8907402143894668
10261,42eef0001e6c5498,True,1.0,1.0,0.7227331177786419,1.0,1.0,1.0,0.8844721324077675
10262,afb6f330e8665731,True,1.0,1.0,0.8244688425144772,1.0,1.0,1.0,0.9268620177143655
10263,d978a6878e7b5e8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10264,d42d0a93b7185161,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10265,51754449a4dd5f27,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10266,86dfdf03f928570a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10267,3f31d5d096f957c9,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10268,e64d11cc39c753ba,True,1.0,1.0,0.991750250743362,1.0,1.0,1.0,0.9965626044764008
10269,ee741b93dca35dd4,True,1.0,1.0,0.9246879857837521,1.0,1.0,1.0,0.9686199940765633
10270,982671de6e755ca0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10271,515b2946ba2457b5,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10272,14f07c5159ac566b,True,1.0,1.0,0.8489707558845626,1.0,1.0,1.0,0.9370711482852344
10273,7feaf6410f1854a8,True,1.0,1.0,0.9807402010261045,1.0,1.0,1.0,0.9919750837608768
10274,dbb53601c8fb585f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10275,7b8d8487706f501e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10276,3502b30911d75ed8,True,1.0,1.0,0.4388274123335087,1.0,1.0,1.0,0.7661780884722953
10277,d3193f2f5983500f,True,1.0,1.0,0.9993724763442472,1.0,1.0,1.0,0.999738531810103
10278,07c46d77aba054ec,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10279,2c0f41d407295efa,True,1.0,1.0,0.4586337415380836,1.0,1.0,1.0,0.7744307256408681
10280,d79874fa9ba4558e,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
10281,6ed01f269a835519,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10282,e44a31dd99af5556,True,1.0,1.0,0.9865927483285717,1.0,1.0,1.0,0.9944136451369049
10283,3b910accfc12560a,True,1.0,1.0,0.9155205589015742,1.0,1.0,1.0,0.964800232875656
10284,a9956fd52aa15f39,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10285,8d1b3ba5749b5a76,True,1.0,1.0,0.9399970557973449,1.0,1.0,1.0,0.9749987732488937
10286,947b3794a3275a2c,True,1.0,1.0,0.8919495025323827,1.0,1.0,1.0,0.9549789593884928
10287,d7c74666773f5575,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10288,87efb8cf52135247,True,1.0,1.0,0.8211950061440416,1.0,1.0,1.0,0.925497919226684
10289,91b143f42de55e14,True,1.0,1.0,0.8385662626622471,1.0,1.0,1.0,0.9327359427759362
10290,55d3d0c71390575b,True,1.0,1.0,0.9006810389637608,1.0,1.0,1.0,0.9586170995682336
10291,4a7156af749e54fc,True,1.0,1.0,0.9504574788877919,1.0,1.0,1.0,0.9793572828699132
10292,7d74fbed5a8c534c,True,1.0,1.0,0.921881084620413,1.0,1.0,1.0,0.967450451925172
10293,fc4811f1f2745645,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10294,d81b6324477757dd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10295,a96b1d87c73555b9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10296,d86683ee976e5889,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10297,48ba976afe6a59c8,True,1.0,1.0,0.6426484270391134,1.0,1.0,1.0,0.8511035112662974
10298,8c9e3fd944c051e3,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
10299,4b347fca93c65596,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10300,ca2552a32a0058bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10301,6e59104beb995339,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10302,fa1f681041595461,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10303,9d4e4e721d77503e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10304,2731fa425acf52f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10305,48b3dd8be2b554b6,True,1.0,1.0,0.8988020662340453,1.0,1.0,1.0,0.9578341942641856
10306,47bfcc64021a518d,True,1.0,1.0,0.9523030051644683,1.0,1.0,1.0,0.9801262521518618
10307,9e2a2f6ba6705d0a,True,1.0,1.0,0.7575196349349622,1.0,1.0,1.0,0.8989665145562342
10308,8bc0584436b25488,True,1.0,1.0,0.9839298140863066,1.0,1.0,1.0,0.9933040892026277
10309,9284ea4dbd0c52ff,True,1.0,1.0,0.9144780199714673,1.0,1.0,1.0,0.9643658416547781
10310,e1b3e5e086a05ff9,True,1.0,1.0,0.9260891260431487,1.0,1.0,1.0,0.9692038025179786
10311,95a4b51d1d865ba0,True,1.0,1.0,0.810255935106045,1.0,1.0,1.0,0.9209399729608521
10312,0451b850addd591c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10313,a92bb2331b0e5485,True,1.0,1.0,0.94452185625337,1.0,1.0,1.0,0.9768841067722375
10314,943c308c85d25ee5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10315,6347504b632c5be1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10316,2352aa62dbbe58d2,True,1.0,1.0,0.6310945913058,1.0,1.0,1.0,0.8462894130440833
10317,b287d1e7b2965ba1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10318,dafc83b1558053e9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10319,976ec6840abe5733,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10320,e66b1160e38f5483,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10321,8d06ea883e7853a9,True,1.0,1.0,0.7499779829554065,1.0,1.0,1.0,0.8958241595647527
10322,0f3c4d7aee1e572c,True,1.0,1.0,0.6369380435969811,1.0,1.0,1.0,0.8487241848320753
10323,9b0a5826d2d357d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10324,866f7eb093ac5244,True,1.0,1.0,0.8091722276473922,1.0,1.0,1.0,0.9204884281864135
10325,52a862ac6c845dbb,True,1.0,1.0,0.9448851178305603,1.0,1.0,0.0,0.9770354657627335
10326,12ace39c31df5dd8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10327,ccdb6840a0445870,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10328,e1db7cf1ba505f99,True,1.0,1.0,0.9782916192417876,1.0,1.0,0.5,0.9909548413507449
10329,4c59eeddd50e5866,True,1.0,1.0,0.5924947628370283,1.0,1.0,1.0,0.8302061511820952
10330,66b9427f41385b55,True,1.0,1.0,0.9586036977363945,1.0,1.0,0.0,0.9827515407234978
10331,23b4e574c41a57bd,True,1.0,1.0,0.9641996377534491,1.0,1.0,1.0,0.9850831823972704
10332,d5a5e1b5588b56d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10333,3d744662757d5ca2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10334,482601c870805c11,True,1.0,1.0,0.9401127886938682,1.0,1.0,1.0,0.9750469952891118
10335,045f4ecec234564b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10336,c6aec764d6d059e9,True,1.0,1.0,0.9084306248658921,1.0,1.0,1.0,0.9618460936941217
10337,3466b16cf2c95855,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10338,6f07313e88ab56fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10339,fc5d32be7f785570,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10340,aa843e4d6d3b5fc3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10341,24cad1842cf15f29,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10342,afa37504b1da59bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10343,409711b03072566a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10344,963591d88d6a53b6,True,1.0,1.0,0.9182238536058163,1.0,1.0,1.0,0.9659266056690902
10345,81b86d3bfe9758ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10346,8d3c8a698ac65342,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10347,98107116251650a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10348,37d89f35328e55b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10349,93574a28917b5395,True,1.0,1.0,0.9204183904641432,1.0,1.0,1.0,0.9668409960267264
10350,17cac31ef9135faf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10351,5a3a4277dc785511,True,1.0,1.0,0.8909670117223922,1.0,1.0,1.0,0.9545695882176634
10352,29fea23055595de3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10353,c18b1648f6045467,True,1.0,1.0,0.9610053359115848,1.0,1.0,1.0,0.9837522232964936
10354,27c0f4e2b49b5c08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10355,a20a0a34d5e859ed,True,1.0,1.0,0.9604178207774473,1.0,1.0,1.0,0.9835074253239364
10356,bc88b69c56ec5a0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10357,57be56626c61528e,True,1.0,1.0,0.562952701526996,1.0,1.0,1.0,0.8178969589695816
10358,802ea08c7ae1530a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10359,bc842040229c5e52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10360,dcb6ca8a732551eb,True,1.0,1.0,0.6187059919081357,1.0,1.0,1.0,0.8411274966283898
10361,dde59a501b7f5f15,True,1.0,1.0,0.87396791500881,1.0,1.0,1.0,0.9474866312536708
10362,649c1659d8975ae3,True,1.0,1.0,0.735778683555347,1.0,1.0,1.0,0.8899077848147279
10363,76476276b198570d,True,1.0,1.0,0.8888070629177304,1.0,1.0,1.0,0.9536696095490543
10364,c0f364f8ed645542,True,1.0,1.0,0.962784767224686,1.0,1.0,1.0,0.9844936530102858
10365,880d9918a2635d59,True,1.0,1.0,0.9216491325234765,1.0,1.0,1.0,0.9673538052181151
10366,9d22457757985690,True,1.0,1.0,0.9376052419237231,1.0,1.0,1.0,0.9740021841348847
10367,e7d1a48359b65c2d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10368,7e7acb8e97a9520d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10369,5396af8f09455852,True,1.0,1.0,0.8885461836998947,1.0,1.0,1.0,0.9535609098749561
10370,3afb7780247f51bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10371,3b4031def0f45d96,True,1.0,1.0,0.30439558452533316,1.0,0.0,1.0,0.5434981602188889
10372,b5668089b793502b,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10373,fd75eff84fb15543,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10374,52a632acca085891,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10375,f016e2b6ac155a30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10376,5dca8b6e3d2a5c2d,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10377,7631ace833c857ba,True,1.0,1.0,0.9227167391817424,1.0,1.0,1.0,0.967798641325726
10378,58366177d30259f5,True,1.0,1.0,0.971591532084438,1.0,1.0,1.0,0.9881631383685159
10379,32399e644e53534a,True,1.0,1.0,0.9547846854427408,1.0,1.0,1.0,0.9811602856011419
10380,2070f12707d95924,True,1.0,1.0,0.938610663973612,1.0,1.0,1.0,0.974421109989005
10381,fe22e2c812e65096,True,1.0,1.0,0.5501325995628564,1.0,1.0,0.0,0.8125552498178568
10382,72779ff1ead25f44,True,1.0,1.0,0.8005350066710489,1.0,1.0,1.0,0.9168895861129371
10383,b0ec3fbe5d07514d,True,1.0,1.0,0.9389084949909197,1.0,1.0,1.0,0.9745452062462165
10384,02cc0007d6755abc,True,1.0,1.0,0.8940568975175861,1.0,1.0,1.0,0.9558570406323276
10385,ae2c1faedb3356f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10386,650ed02359615f58,True,1.0,1.0,0.9833617878240143,1.0,1.0,1.0,0.9930674115933392
10387,1647fbd477655958,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10388,152a3fbb37155fa0,True,1.0,1.0,0.9357400724452911,1.0,1.0,1.0,0.973225030185538
10389,b42d7dc2a3975573,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10390,4413dc9f17ab56b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10391,7682ed33c75a5116,True,1.0,1.0,0.9286755641879623,1.0,1.0,0.0,0.9702814850783176
10392,06737d2244bd53cc,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10393,26b5e3878f2250ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10394,ed896606c8d658fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10395,9a2c4c75f3785517,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10396,3f85ed22ffdf5683,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10397,67eac979dc2b5c12,True,1.0,1.0,0.9990892779234222,1.0,1.0,1.0,0.9996205324680926
10398,52ed9777731d5ba8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10399,2c9ad43fb0cd5394,True,1.0,1.0,0.8601429883783362,1.0,1.0,1.0,0.94172624515764
10400,3f5d3b68c1a156ed,True,1.0,1.0,0.9008202876891483,1.0,1.0,1.0,0.9586751198704784
10401,cd58499f8230591a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10402,e1ca840974745c96,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10403,b7784f3cdf6b5991,True,1.0,1.0,0.8988607746663932,1.0,1.0,1.0,0.9578586561109971
10404,978a5c11fbff5589,True,1.0,1.0,0.9354224664852913,1.0,1.0,1.0,0.9730926943688715
10405,bc1489ef42185fa1,True,1.0,1.0,0.8101034400353138,1.0,1.0,1.0,0.9208764333480474
10406,83a4e663032f5c9a,True,1.0,1.0,0.43885570439932625,1.0,1.0,0.0,0.7661898768330526
10407,ba86b1fc40075e26,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10408,388e7bfc1d1957b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10409,bb4f37403cea5b0e,True,1.0,1.0,0.874995206569309,1.0,1.0,1.0,0.9479146694038788
10410,73bc5ba81812539f,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
10411,db4f9f954c2e597f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10412,3216cf4d7e975148,True,1.0,1.0,0.9161231281832507,1.0,1.0,1.0,0.9650513034096878
10413,ca62812a55ce5f0b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10414,01518f6335d75c16,True,1.0,1.0,0.7052939407616966,1.0,1.0,1.0,0.877205808650707
10415,abb2ccc5501c58f3,True,1.0,1.0,0.8589913728087676,1.0,1.0,1.0,0.9412464053369866
10416,0fa603b5789956f1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10417,d945bc5c595d518d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10418,f9592039b6aa5165,True,1.0,1.0,0.9897014615232068,1.0,1.0,1.0,0.9957089423013361
10419,de56fef875ac5a5e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10420,779852a1160f56f9,True,1.0,1.0,0.7350226747611663,1.0,1.0,1.0,0.889592781150486
10421,24108688ab4856ab,True,1.0,1.0,0.951867236132466,1.0,1.0,1.0,0.9799446817218609
10422,825663ce94fe5df1,True,1.0,1.0,0.9985154386551356,1.0,1.0,1.0,0.9993814327729732
10423,ca85e7b7b71559b3,True,1.0,1.0,0.9372512896690798,1.0,1.0,1.0,0.9738547040287834
10424,e89a30bba6345ada,True,1.0,1.0,0.9044552111926755,1.0,1.0,1.0,0.9601896713302814
10425,ac2da3da332b5a04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10426,14c80c1211bc5df8,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10427,1484455d33b85a75,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10428,d70f77951917593a,True,1.0,1.0,0.732945638566414,1.0,1.0,1.0,0.8887273494026725
10429,2649eb9e1a445b29,True,1.0,1.0,0.9340947431016254,1.0,1.0,1.0,0.9725394762923439
10430,c8aeadf284a05f44,True,1.0,1.0,0.793767868378175,1.0,1.0,0.0,0.914069945157573
10431,e443a0e9bbc75c69,True,1.0,1.0,0.8826810688713311,1.0,1.0,1.0,0.9511171120297214
10432,b80d3fb49fc858d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10433,ca6a8cc7012a5fac,True,1.0,1.0,0.9277055652235319,1.0,1.0,1.0,0.9698773188431383
10434,afcd7846a4f35622,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10435,906ad81ffb6953a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10436,c841c36b56fb53f2,True,1.0,1.0,0.6814483450980685,1.0,1.0,1.0,0.8672701437908619
10437,5802564fbfb558f8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10438,5e5a77fb1990565b,True,1.0,1.0,0.849452371198057,1.0,1.0,1.0,0.9372718213325237
10439,77424ed925b45c77,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10440,0af68cc78d085fdb,True,1.0,1.0,0.9637133665153862,1.0,1.0,1.0,0.9848805693814109
10441,1a31ffd5dc39532f,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10442,8379e27735535cc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10443,3458fad66b245ac3,True,1.0,1.0,0.9974385758947584,1.0,1.0,1.0,0.9989327399561493
10444,13c555e68671524f,True,1.0,1.0,0.9304518351385224,1.0,1.0,1.0,0.9710215979743843
10445,be851166b6665891,True,1.0,1.0,0.9832996731990118,1.0,1.0,1.0,0.9930415304995882
10446,46adda2ea05a50a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10447,a65896c3c7be51ca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10448,d5b18d6105c25004,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10449,75857e1f177b5af4,True,1.0,1.0,0.531980094555967,1.0,1.0,1.0,0.8049917060649863
10450,5c5d006eb7b854c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10451,e8e49013253b5e7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10452,24df13e119aa5d5d,True,1.0,1.0,0.9030848733749778,1.0,1.0,0.5,0.959618697239574
10453,f2b83fb414eb5cf0,True,1.0,1.0,0.9146686311099653,1.0,1.0,0.0,0.9644452629624856
10454,7d22e4c9e8605ed2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10455,94c0ff5134d45dd1,True,1.0,1.0,0.7566315298159413,1.0,1.0,1.0,0.8985964707566422
10456,b845e97a49a75cd0,True,1.0,1.0,0.7855832531042239,1.0,1.0,1.0,0.9106596887934266
10457,fbf2eaa61abb5a2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10458,2a9a3fe02d46551c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10459,6201f6d1b5f65431,True,1.0,1.0,0.5434712353506652,1.0,1.0,1.0,0.8097796813961106
10460,1c064ec24fa15900,True,1.0,1.0,0.8750755545608336,1.0,1.0,1.0,0.9479481477336806
10461,7dac1567fa8d574c,True,1.0,1.0,0.95758517875676,1.0,1.0,1.0,0.9823271578153167
10462,6a9d9f877efb51e3,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10463,09ce454826895686,True,1.0,1.0,0.9751217547872564,1.0,1.0,1.0,0.9896340644946902
10464,1526b1720d35559e,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10465,2e67ddf209365112,True,1.0,1.0,0.9209187577064712,1.0,1.0,0.5,0.9670494823776963
10466,6e344e75ca4e543e,True,1.0,1.0,0.9685579582658117,1.0,1.0,1.0,0.9868991492774216
10467,b9f4efacc7695435,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10468,de664d2cb249576d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10469,ade66429cb58544c,True,1.0,1.0,0.9762942799954385,1.0,1.0,1.0,0.990122616664766
10470,c400f7664ba35555,True,1.0,1.0,0.9085674499519864,1.0,1.0,1.0,0.9619031041466609
10471,21b8742127e7523c,True,1.0,1.0,0.975688138057354,1.0,1.0,1.0,0.9898700575238975
10472,418f3b3a155f5655,True,1.0,1.0,0.9411454453699097,1.0,1.0,1.0,0.975477268904129
10473,534efc35151f543d,True,0.5,1.0,0.995550196082917,1.0,1.0,1.0,0.4990729575172743
10474,5ad9f64f2d295e4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10475,dc39a0845cde5b42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10476,49a747ca28cd5d5f,True,1.0,1.0,0.9667176876069381,1.0,1.0,1.0,0.9861323698362242
10477,f674a05cc42b5d4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10478,22021c2141625fce,True,1.0,1.0,0.9301085833737449,1.0,1.0,0.5,0.9708785764057271
10479,c5bec7e4a75f5ca1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10480,4bfb085c53cc522f,True,1.0,1.0,0.899088997694494,1.0,1.0,1.0,0.9579537490393726
10481,9389ef5de0935e29,True,1.0,1.0,0.9427473805388199,1.0,1.0,0.5,0.976144741891175
10482,a99b2322093b5c13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10483,9e787f2f65a85f08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10484,ab120237801f549a,True,1.0,1.0,0.919434332381191,1.0,1.0,1.0,0.9664309718254963
10485,e3608421b9825fbd,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10486,ba2ebab05dfd523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10487,35c98e62401f5c7e,True,1.0,1.0,0.9814500182420557,1.0,1.0,1.0,0.9922708409341899
10488,d551f73a1e4251aa,True,1.0,1.0,0.9675209489500195,1.0,1.0,0.0,0.9864670620625082
10489,b1e0acd51fbf5895,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10490,731f133ce3055d30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10491,6795e4cf76f55755,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10492,f67e431f781659eb,True,1.0,1.0,0.9513045277475061,1.0,1.0,1.0,0.9797102198947942
10493,735587b14e39568c,True,1.0,1.0,0.9727931461148448,1.0,1.0,1.0,0.9886638108811853
10494,3fe4d3672285579c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10495,ed0c080a65445565,True,1.0,1.0,0.9994696331729152,1.0,1.0,1.0,0.999779013822048
10496,55a63ecf2e985abe,True,1.0,1.0,0.9230592333400977,1.0,1.0,1.0,0.9679413472250408
10497,f9f38dec4f2c58d7,True,1.0,1.0,0.7422893803800973,1.0,1.0,1.0,0.8926205751583739
10498,5b1954a42c2455e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10499,d20dc707981f56e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10500,93a208914ea85781,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10501,11aef9f936f45518,True,1.0,1.0,0.9837949046344561,1.0,1.0,1.0,0.9932478769310235
10502,366c7e46b0415253,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10503,79e582695923514a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10504,36e1ce5794595e73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10505,57a77b8c90465bc4,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10506,3f80c1a045a056e4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10507,660e14c77a1c550b,True,1.0,1.0,0.8262012193656036,1.0,1.0,1.0,0.9275838414023349
10508,2de3f6af0a69509d,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10509,33cef4cafef9503b,True,1.0,1.0,0.9914071766542174,1.0,1.0,1.0,0.9964196569392572
10510,f2117260382b5d83,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10511,4dba0d7ebbf95639,True,1.0,1.0,0.9585855843703641,1.0,1.0,1.0,0.9827439934876517
10512,9e9baaa455b55c80,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10513,86d5685d21d15ee9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10514,a3df0f8925b251e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10515,0a672fa6dbb95d68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10516,bd76dffbe3065854,True,1.0,1.0,0.9350846089765029,1.0,1.0,1.0,0.9729519204068762
10517,8fdb21d863c5504b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10518,934c8ac938ad5dca,True,1.0,1.0,0.9131427633479602,1.0,1.0,1.0,0.9638094847283168
10519,a1848a01a20b5224,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10520,b36d274e71b3566b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10521,61b6aabef76153af,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10522,c5b4ff1be8bb5113,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10523,ed534c3b8d86515e,True,1.0,1.0,0.891443868855565,1.0,1.0,1.0,0.9547682786898187
10524,4a07defcfe7f57fb,True,1.0,1.0,0.9519996560428581,1.0,1.0,0.0,0.9799998566845242
10525,115d3d7bdadf52f8,True,1.0,1.0,0.9210746017925737,1.0,1.0,1.0,0.9671144174135723
10526,69e8a01f073d5080,True,1.0,1.0,0.8759880446612774,1.0,1.0,1.0,0.948328351942199
10527,b4f362c0d9015d07,True,1.0,1.0,0.8177277633853127,1.0,1.0,1.0,0.9240532347438802
10528,0d7f280bf979592b,True,1.0,1.0,0.6641691672371114,1.0,1.0,1.0,0.8600704863487963
10529,62462203db6b5ba5,True,1.0,1.0,0.9752453987208308,1.0,1.0,1.0,0.9896855828003462
10530,4646c3058d13526c,True,1.0,1.0,0.9241388230269745,1.0,1.0,1.0,0.9683911762612394
10531,637b5b88f5a2566c,True,1.0,1.0,0.893176154370832,1.0,1.0,1.0,0.95549006432118
10532,3a3297d21e905b02,True,1.0,1.0,0.8765701612995903,1.0,1.0,1.0,0.9485709005414961
10533,fcdcb2e456bf5360,True,1.0,1.0,0.9062561957747272,1.0,1.0,1.0,0.960940081572803
10534,caee3d86c00351e6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10535,e62a5092735359ee,True,1.0,1.0,0.8756393465141239,1.0,1.0,1.0,0.9481830610475516
10536,92c6df44cf055882,True,1.0,1.0,0.902767676056438,1.0,1.0,1.0,0.9594865316901826
10537,34b8a3355a255f29,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10538,342f42c4b2855ffb,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10539,684dc9c8167b5189,True,1.0,1.0,0.9359228882974815,1.0,1.0,1.0,0.973301203457284
10540,7e862e783690532d,True,1.0,1.0,0.9569167795345409,1.0,1.0,1.0,0.982048658139392
10541,2818ed317df9550a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10542,f23b50abdf445d29,True,1.0,1.0,0.9815562541896927,1.0,1.0,1.0,0.9923151059123719
10543,f597ea9aeb7f512d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10544,2a7b12a784c351c3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10545,7ac6ec682a515136,True,1.0,1.0,0.8486742427041455,1.0,1.0,1.0,0.9369476011267274
10546,0c625b3536f2553d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10547,c95f789949355567,True,1.0,1.0,0.8400065886144881,1.0,1.0,1.0,0.93333607858937
10548,c4b85436e314515b,True,1.0,1.0,0.6756663577708245,1.0,1.0,1.0,0.8648609824045103
10549,4f6abcc897955dfd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10550,bd0dd422fbc152e5,True,1.0,1.0,0.9973202623333731,1.0,1.0,1.0,0.9988834426389056
10551,ffe92084016a5795,True,1.0,1.0,0.4751565121681237,1.0,1.0,0.0,0.781315213403385
10552,9b8fa6b5b4505d22,True,1.0,1.0,0.9851080595486376,1.0,1.0,1.0,0.9937950248119324
10553,2e9c19d0168c58ac,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10554,a35a1d0c099151cc,True,1.0,1.0,0.8662941262793964,1.0,1.0,1.0,0.9442892192830818
10555,07dc9de3dd855653,True,1.0,1.0,0.5204332966467595,1.0,1.0,1.0,0.8001805402694832
10556,aeeba19e19c35ccb,True,1.0,1.0,0.8232903996957541,1.0,1.0,1.0,0.9263709998732308
10557,87124bde96ba59b1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10558,1da970c8d7ac55b0,True,1.0,1.0,0.947844073119325,1.0,1.0,1.0,0.9782683637997187
10559,2072f71b7e8f5ece,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10560,dd8205f11d7a5918,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10561,839206ee819e582f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10562,b432924be8c151d8,True,1.0,1.0,0.9058142629378794,1.0,1.0,1.0,0.960755942890783
10563,c7a1cded8d4652e2,True,1.0,1.0,0.9428183672600207,1.0,1.0,1.0,0.9761743196916752
10564,3346340e1c275766,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10565,18538a3ac6c45eef,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10566,333a4f8a12dc564d,True,1.0,1.0,0.8860283316535363,1.0,1.0,1.0,0.9525118048556402
10567,dffc6ff890745dbe,True,1.0,1.0,0.8904013492912966,1.0,1.0,1.0,0.9543338955380403
10568,1252d1484b33558c,True,1.0,1.0,0.9353464884652317,1.0,1.0,1.0,0.9730610368605133
10569,6fe17a5e4d755f59,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10570,d1ba8c31750e5cbd,True,1.0,1.0,0.8936778941778105,1.0,1.0,1.0,0.9556991225740877
10571,58c018c299d05214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10572,0f2ee0e7661d5ccf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10573,3716402a783c5689,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10574,4ccdd6c153335a2b,True,1.0,1.0,0.8964626698589312,1.0,1.0,1.0,0.9568594457745547
10575,7eaba7fa332d55cd,True,1.0,1.0,0.8689842839344993,1.0,1.0,1.0,0.9454101183060414
10576,e7daf964463c530b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10577,56783067f37c553f,True,1.0,1.0,0.7234993191741188,1.0,1.0,1.0,0.8847913829892162
10578,37769b4b04c65713,True,1.0,1.0,0.8861547336163749,1.0,1.0,1.0,0.9525644723401562
10579,09d9a0cd32c25dee,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10580,e25ab8d2df785bf3,True,1.0,1.0,0.9764795940932774,1.0,1.0,1.0,0.990199830872199
10581,e9505f806d8d5998,True,1.0,1.0,0.9735087567139339,1.0,1.0,1.0,0.9889619819641391
10582,b805c900794c53f5,True,1.0,1.0,0.9317934819425465,1.0,1.0,1.0,0.9715806174760612
10583,87df22d07dcb567c,True,1.0,1.0,0.9847005537421762,1.0,1.0,1.0,0.9936252307259067
10584,82291c12e1485f32,True,1.0,1.0,0.6599071225192703,1.0,1.0,1.0,0.8582946343830292
10585,062a9e3dd60955ce,True,1.0,1.0,0.9955777592909673,1.0,1.0,1.0,0.9981573997045697
10586,6b0d21782a3b5a22,True,1.0,1.0,0.6127014857402913,1.0,1.0,1.0,0.8386256190584547
10587,ba72861df9725061,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10588,6360aa4dd01151c3,True,1.0,1.0,0.9016742615755218,1.0,1.0,0.0,0.9590309423231341
10589,0d0972c70bd955cc,True,1.0,1.0,0.9170684681002317,1.0,1.0,1.0,0.9654451950417632
10590,52cb88473a965bac,True,1.0,1.0,0.8381368494623868,1.0,1.0,1.0,0.9325570206093278
10591,4de864abe4f255bd,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10592,cf4d1288c560569f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10593,dd9143b12b155b15,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10594,25d6781d5063561a,True,1.0,1.0,0.8843980704453142,1.0,1.0,0.5,0.9518325293522142
10595,2c8a58b94332570d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10596,4e2c083182d75cc1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10597,2391f12d7e6a5e7f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10598,be43454e5a4f5a2a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10599,025aab0da0e652b7,True,1.0,1.0,0.9551855935077993,1.0,1.0,1.0,0.9813273306282498
10600,7d71a7025fde56f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10601,52fae9c4f2025dc3,True,1.0,1.0,0.9288215324286736,1.0,1.0,1.0,0.970342305178614
10602,305eb53245715f7e,True,1.0,1.0,0.6530868339599009,1.0,1.0,1.0,0.8554528474832921
10603,3e68b96c1d745820,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10604,7884402f265258ff,True,1.0,1.0,0.9681396909525127,1.0,1.0,1.0,0.9867248712302136
10605,2754e05ff9d35719,True,1.0,1.0,0.9687539412461976,1.0,1.0,1.0,0.9869808088525823
10606,2991861b44895b0f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10607,13f7b495f8065eec,True,1.0,1.0,0.9393256632621149,1.0,1.0,1.0,0.9747190263592146
10608,17607267e8155496,True,1.0,1.0,0.947524874794746,1.0,1.0,1.0,0.9781353644978109
10609,196cb93444b35dd7,True,1.0,0.0,0.0,1.0,1.0,0.5,0.0
10610,8601b9cf8c6852f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10611,10d0706cdc655c9f,True,1.0,1.0,0.9833665193016891,1.0,1.0,1.0,0.9930693830423705
10612,a2c2e046132e5596,True,1.0,0.0,0.0,0.0,1.0,0.0,0.0
10613,d345cd51380a5243,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10614,d607d27b421a562b,True,1.0,1.0,0.9544952556652412,1.0,1.0,1.0,0.9810396898605172
10615,87eae54f57ea5690,True,1.0,1.0,0.9688197100460156,1.0,1.0,1.0,0.9870082125191733
10616,0f7854f951905e69,True,1.0,1.0,0.8525402114358536,1.0,1.0,1.0,0.9385584214316056
10617,5d12ad55fdd858e1,True,1.0,1.0,0.9004818641864165,1.0,1.0,1.0,0.9585341100776735
10618,5e4da70ec09f5282,True,1.0,1.0,0.4987481428542404,1.0,1.0,1.0,0.7911450595226001
10619,58d69daf413c5d5a,True,1.0,1.0,0.5878994344211906,1.0,1.0,1.0,0.8282914310088295
10620,db86c1d1516f557d,True,1.0,1.0,0.9275849368660929,1.0,1.0,1.0,0.9698270570275387
10621,829e3a1622565a63,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10622,d54eba5510dc5469,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10623,0a2b9bb1214f5e2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10624,3361cb5b061556d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10625,7fd8acb62ee556d0,True,1.0,1.0,0.9469833718508978,1.0,1.0,1.0,0.9779097382712075
10626,e40b2bf57fa5576f,True,1.0,1.0,0.962909330613153,1.0,1.0,1.0,0.9845455544221471
10627,cb91b17626f85892,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10628,3af9cb4d21e15e9e,True,1.0,1.0,0.9617692263580626,1.0,1.0,1.0,0.9840705109825261
10629,570ba391cb6158c2,True,1.0,1.0,0.7656170150231228,1.0,1.0,1.0,0.9023404229263012
10630,c01c5d45b97154d4,True,1.0,1.0,0.9596757926891271,1.0,1.0,1.0,0.983198246953803
10631,4145cfd5d9b659fa,True,1.0,1.0,0.9896584811889441,1.0,1.0,1.0,0.9956910338287267
10632,2218fd73bd8d54da,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10633,b1e10e4f03155c70,True,1.0,1.0,0.921021785598814,1.0,1.0,1.0,0.9670924106661726
10634,f8682fec1c2e5c59,True,1.0,1.0,0.9930932784846327,1.0,1.0,1.0,0.9971221993685969
10635,e7dc959cb4745b66,True,1.0,1.0,0.9476850317966818,1.0,1.0,1.0,0.9782020965819508
10636,5966bd50b16558ca,True,1.0,1.0,0.8577133703245146,1.0,1.0,0.5,0.9407139043018811
10637,2638cdfa752b5d7c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10638,2e5e4be9579d568d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10639,325989552f0d5845,True,1.0,1.0,0.7137306956201792,1.0,1.0,1.0,0.8807211231750746
10640,5c3080b50d365629,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10641,0a649534cf715ba2,True,1.0,1.0,0.8148919772306461,1.0,1.0,1.0,0.922871657179436
10642,ffb89fa44ab351b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10643,0562702fac645702,True,1.0,1.0,0.9529511006679795,1.0,1.0,1.0,0.9803962919449916
10644,56c652d4f2715e43,True,1.0,1.0,0.9785897152694537,1.0,1.0,1.0,0.9910790480289391
10645,52761f4f68355373,True,1.0,1.0,0.9995233518244395,1.0,1.0,1.0,0.9998013965935165
10646,e45023fbb46857d6,True,1.0,1.0,0.9011415368282133,1.0,1.0,1.0,0.9588089736784222
10647,b2bdd6d761035ca4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10648,f1041299a1a059f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10649,38f5cc0699195554,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10650,bf0e7609184e533b,True,1.0,1.0,0.8618463659638037,1.0,1.0,1.0,0.9424359858182516
10651,6246c97eee435b98,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10652,3f4cedf4897a568e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10653,8fe203611a555812,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10654,f4544174530b5715,True,1.0,1.0,0.9697079547825013,1.0,1.0,1.0,0.9873783144927089
10655,a5de46cebb7d5260,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10656,1ee7868373355838,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10657,6b68c09f87b85dc8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10658,9e522849163c53b8,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10659,8dac96b2393f5de9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10660,6c64511810415244,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10661,5e4f0ddf24da5f97,True,1.0,1.0,0.9727287146135376,1.0,1.0,1.0,0.9886369644223073
10662,4efe0ad78b655ecd,True,1.0,1.0,0.9079806059473136,1.0,1.0,1.0,0.9616585858113806
10663,b11eb5c328075b94,True,1.0,1.0,0.8634310665141005,1.0,1.0,1.0,0.9430962777142086
10664,47ece51118f95d1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10665,aa4ec42ec7425de0,True,1.0,1.0,0.9411929414433021,1.0,1.0,0.0,0.9754970589347093
10666,6322316826a2547a,True,1.0,1.0,0.9338488989070608,1.0,1.0,1.0,0.9724370412112754
10667,93494257467c5e97,True,1.0,1.0,0.964061320686576,1.0,1.0,1.0,0.9850255502860733
10668,561e8ca2d7395a7a,True,1.0,1.0,0.9994058135792449,1.0,1.0,0.0,0.9997524223246854
10669,c78f87b2bd4151d4,True,1.0,1.0,0.976350639854715,1.0,1.0,1.0,0.9901460999394646
10670,d0bf0c6c025c5c8c,True,1.0,1.0,0.523963428722629,1.0,1.0,1.0,0.8016514286344288
10671,873e80bc10d156ea,True,1.0,1.0,0.6015083023824908,1.0,1.0,1.0,0.8339617926593711
10672,ba7da1b0100054f4,True,1.0,1.0,0.9458659320598083,1.0,1.0,1.0,0.9774441383582534
10673,4b259f30bb73511d,True,1.0,1.0,0.8707147333864081,1.0,1.0,0.0,0.9461311389110034
10674,e3cd93e027285031,True,1.0,1.0,0.9654478459465136,1.0,1.0,1.0,0.9856032691443807
10675,eb86e67498595966,True,0.5,0.0,0.0,0.0,1.0,1.0,0.0
10676,50fef67a5a9a5a4b,True,1.0,1.0,0.951818742576833,1.0,1.0,1.0,0.9799244760736805
10677,5ee6495d99475e62,True,1.0,1.0,0.8351490503156833,1.0,1.0,0.0,0.9313121042982013
10678,4cf608d9de4e5349,True,1.0,1.0,0.9914574442388321,1.0,1.0,1.0,0.9964406017661801
10679,6074e965781b510e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10680,099ba96d3bca51c3,True,1.0,1.0,0.5885691157216634,1.0,1.0,1.0,0.8285704648840264
10681,40e774c643fc5689,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10682,1a0605b15ce0596b,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
10683,49074bfb7c9e5c26,True,1.0,1.0,0.820401071675166,1.0,1.0,1.0,0.9251671131979858
10684,0ceeda78f4745942,True,1.0,1.0,0.788271773650841,1.0,1.0,1.0,0.9117799056878505
10685,662cb541b8db54a1,True,1.0,1.0,0.7899837251931902,1.0,1.0,1.0,0.912493218830496
10686,9bfae11fe1af5b67,True,1.0,1.0,0.9447669285796332,1.0,1.0,1.0,0.9769862202415137
10687,e63d13e083695b1f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10688,bd9abb7104dc5408,True,1.0,1.0,0.9399822234097169,1.0,1.0,1.0,0.9749925930873821
10689,cd284af1ade75426,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10690,b41e61d24f915d6f,True,1.0,1.0,0.8948325952764904,1.0,1.0,1.0,0.956180248031871
10691,88126672803f56a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10692,75e0217f16f459c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10693,39168e35ed085e11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10694,847432a116d35db0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10695,3b3627c7892d5b5e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10696,6c3a055d6ac15aa9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10697,94cabec7888a5bb3,True,1.0,1.0,0.9962439733047408,1.0,1.0,1.0,0.9984349888769753
10698,02e3c13aa3975b02,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10699,64cdae0a751357ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10700,f9c8ec6aefc05be4,True,1.0,1.0,0.6239144970092618,1.0,1.0,1.0,0.8432977070871924
10701,efd6ba6db6db5f6c,True,1.0,1.0,0.8898191990198174,1.0,1.0,1.0,0.954091332924924
10702,253ec4fb977d52d6,True,1.0,1.0,0.9404682050055597,1.0,1.0,1.0,0.9751950854189833
10703,25e2cda283355b76,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10704,3d20913330f152ee,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10705,a806a92596d6570b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10706,dc2279179bb25d08,True,1.0,1.0,0.9259678637259839,1.0,1.0,1.0,0.9691532765524933
10707,cbc1c1f392825ad6,True,1.0,1.0,0.9342521973381158,1.0,1.0,1.0,0.972605082224215
10708,09436f14d3185748,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10709,d903d26195085adb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10710,ac2f5c84d6fc5cdf,True,1.0,1.0,0.9630837750096017,1.0,1.0,1.0,0.9846182395873341
10711,4a29aee6f5bd5073,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10712,420d59a27cb053ae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10713,4f466c389dce58e4,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10714,a67f68a6c9e85668,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10715,6a101cae21b1532d,True,1.0,1.0,0.97930735696379,1.0,1.0,1.0,0.9913780654015792
10716,e5de42748cb65962,True,1.0,1.0,0.8535414975554237,1.0,1.0,1.0,0.9389756239814266
10717,d025c5fb0df05ef7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10718,278885f077d65d53,True,1.0,1.0,0.8963382514609302,1.0,1.0,1.0,0.9568076047753875
10719,7d5f417c01fb5a87,True,1.0,1.0,0.9167285377004062,1.0,1.0,1.0,0.9653035573751693
10720,6c1a4bb1d99b52a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10721,8b83388ca9005cf1,True,1.0,1.0,0.9547384413747931,1.0,1.0,1.0,0.9811410172394971
10722,7f3a478c21ce55f9,True,1.0,1.0,0.969120244193352,1.0,1.0,1.0,0.9871334350805633
10723,3bb527d97cee5163,True,1.0,1.0,0.9990558525387812,1.0,1.0,1.0,0.9996066052244922
10724,580524859b485a1b,True,1.0,1.0,0.6719032400297601,1.0,1.0,1.0,0.8632930166790667
10725,cda41068b4b65ae0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10726,ab8f5b7368a45a6d,True,1.0,1.0,0.9453333942123537,1.0,1.0,1.0,0.9772222475884806
10727,61138bee69015264,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10728,7c6e9037e7dd5e8c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10729,d12bf3c2e5ab5f74,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10730,b628faa4178d5eaf,True,1.0,1.0,0.8719345647011488,1.0,1.0,1.0,0.9466394019588119
10731,bc2532765f5a5262,True,1.0,1.0,0.9722566329722947,1.0,1.0,1.0,0.9884402637384561
10732,fdcbf84507845615,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10733,1ed850327b905ebd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10734,3eb063189dd15649,True,1.0,1.0,0.9869923161179454,1.0,1.0,1.0,0.9945801317158106
10735,08fcb3344bea538d,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10736,9483fae2cfc352eb,True,1.0,1.0,0.5677044245723465,1.0,1.0,1.0,0.819876843571811
10737,e045d3abc4e95f52,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10738,6ef9b5c13bb952cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10739,83671631057f50a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10740,3b6e03834b255849,True,1.0,1.0,0.9281803969382914,1.0,1.0,0.0,0.9700751653909547
10741,de9dd93857cf5ab5,True,1.0,1.0,0.9367585855359837,1.0,1.0,1.0,0.9736494106399931
10742,db62e3168cd051aa,True,1.0,1.0,0.9971347831979167,1.0,1.0,0.5,0.9988061596657986
10743,7140077d03e25c2c,True,1.0,1.0,0.7758482523842223,1.0,1.0,1.0,0.906603438493426
10744,f7a5f237abcd5b04,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10745,a59bd481d324594a,True,1.0,1.0,0.9397832873237909,1.0,1.0,1.0,0.9749097030515795
10746,0f31cc38f9f55c9a,True,1.0,1.0,0.8999472453798173,1.0,1.0,1.0,0.9583113522415906
10747,bed7a2c445315bb7,True,1.0,1.0,0.9487963389839176,1.0,1.0,0.0,0.9786651412432991
10748,31f2d9d9334d5a06,True,1.0,1.0,0.9793063882613446,1.0,1.0,1.0,0.9913776617755602
10749,2dfc1e8df2ef5da1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10750,1ebc11a17d925215,True,1.0,1.0,0.9884539302905399,1.0,1.0,1.0,0.9951891376210583
10751,6f81927cafa65005,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10752,a1d5046565c75d87,True,1.0,1.0,0.9051863031568627,1.0,1.0,1.0,0.960494292982026
10753,90797642e4065c3c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10754,e39a79ae2ceb5829,True,1.0,1.0,0.9734461173064198,1.0,1.0,1.0,0.9889358822110083
10755,0ef7ecd9c0035467,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10756,5c46c17f514b5153,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
10757,65e41bd322a25dd1,True,1.0,1.0,0.5769740139716641,1.0,1.0,1.0,0.8237391724881934
10758,43fd9868f2ed549f,True,1.0,1.0,0.9327430401305624,1.0,1.0,1.0,0.9719762667210677
10759,d8d39177bd96593d,True,1.0,1.0,0.9435150564128534,1.0,1.0,1.0,0.976464606838689
10760,0f83bb5cecbe56df,True,1.0,1.0,0.9937908664149611,1.0,1.0,1.0,0.9974128610062337
10761,9b7be67193ae5772,True,1.0,1.0,0.9852944558404538,1.0,1.0,1.0,0.9938726899335224
10762,54d9604b5b265c99,True,1.0,1.0,0.9113623990371638,1.0,1.0,1.0,0.9630676662654848
10763,b8434dfe0fbf56f0,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10764,b6b5f3cc01a05f83,True,1.0,1.0,0.6945005096128601,1.0,1.0,1.0,0.872708545672025
10765,f65f43d44343500b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10766,4d2fceb0b30f59cd,True,1.0,1.0,0.9597457375287861,1.0,1.0,0.5,0.9832273906369942
10767,50ffc42cec865b2e,True,1.0,1.0,0.9290713733144149,1.0,1.0,1.0,0.9704464055476728
10768,6ed328b05b54553e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10769,fe74f3d6f5ea5283,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10770,47f76d2da48f57ba,True,1.0,1.0,0.9784655747120147,1.0,1.0,1.0,0.9910273227966728
10771,1a6043a86e7056a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10772,c052667192cb5ade,True,1.0,1.0,0.9955787104383513,1.0,1.0,1.0,0.9981577960159798
10773,b50353ebaee65cbe,True,1.0,1.0,0.9670539965801744,1.0,1.0,1.0,0.9862724985750727
10774,0d2e670274c65f81,True,1.0,1.0,0.7172379603797876,1.0,1.0,1.0,0.8821824834915781
10775,e367d7a3c3b55302,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10776,d89a663c15da5ce2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10777,1b10cc004b735f40,True,1.0,1.0,0.6375928986420811,1.0,1.0,1.0,0.848997041100867
10778,68b64b027ed2512a,True,1.0,1.0,0.6056822642978461,1.0,1.0,1.0,0.8357009434574358
10779,f105b1f7e3a65303,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10780,1b963a72d0cf5320,True,1.0,1.0,0.9080379901480404,1.0,1.0,1.0,0.9616824958950169
10781,66a6a72cc5145dd5,True,1.0,1.0,0.9686194316410089,1.0,1.0,1.0,0.9869247631837537
10782,5d003b19e1a25253,True,1.0,1.0,0.9469741649005612,1.0,1.0,1.0,0.9779059020419005
10783,4e2f593274aa5417,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10784,7f0309b4cbb85029,True,1.0,1.0,0.9481020143585013,1.0,1.0,1.0,0.9783758393160422
10785,71729b03a1e95896,True,1.0,1.0,0.7530228476792339,1.0,1.0,1.0,0.8970928531996808
10786,ce23b8e489255237,True,1.0,1.0,0.9306183691960898,1.0,1.0,1.0,0.9710909871650374
10787,ff137d1eea555686,True,1.0,1.0,0.9497241638644266,1.0,1.0,1.0,0.979051734943511
10788,985e562ded345da4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10789,7b4383b378035cb7,True,1.0,1.0,0.8322092172863789,1.0,1.0,1.0,0.9300871738693246
10790,61d8eb4fd2395520,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10791,bf1064685f045d97,True,1.0,1.0,0.9636335268891708,1.0,1.0,1.0,0.9848473028704877
10792,26e5c3fb8af15012,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10793,a0be9e4c6cc15ec7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10794,d497c1998ba75bb9,True,1.0,1.0,0.8637088805644177,1.0,1.0,1.0,0.9432120335685074
10795,0bd89ca329cd55f9,True,1.0,1.0,0.9742774454153025,1.0,1.0,0.5,0.9892822689230427
10796,3bae0e44f3095a9c,True,1.0,1.0,0.9338007390548161,1.0,1.0,1.0,0.9724169746061734
10797,45408d0676b7570c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10798,26de9e2da40c5b0c,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10799,dac176e7b40c5671,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10800,2c58e549903354fc,True,1.0,1.0,0.8744362010725436,1.0,1.0,1.0,0.9476817504468932
10801,72a43a590e3758f8,True,1.0,1.0,0.9627486575676074,1.0,1.0,1.0,0.9844786073198364
10802,6666f491ef505a49,True,1.0,1.0,0.9925788663469374,1.0,1.0,1.0,0.9969078609778906
10803,14f724bc59705bb4,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10804,49b8cbfbe63e5c09,True,1.0,1.0,0.9321033740065302,1.0,1.0,1.0,0.9717097391693876
10805,f03963c1aacd54f4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10806,cc7707ad6d0d5346,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10807,fce6a1ea8fce5644,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10808,56706b5fe8b4575f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10809,74cf2bc3433f59dd,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10810,8840042ede42578a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10811,cbe7b4e464235ca6,True,1.0,1.0,0.9481618076526835,1.0,1.0,1.0,0.9784007531886182
10812,92fe6ff13c005ee3,True,1.0,1.0,0.9638186025798821,1.0,1.0,1.0,0.9849244177416175
10813,76df9fb807c9580a,True,1.0,1.0,0.885358857697197,1.0,1.0,0.5,0.9522328573738322
10814,f66d06ec0f355fac,True,1.0,1.0,0.9063396240519423,1.0,1.0,0.5,0.960974843354976
10815,f620e6d6c13b53b7,True,1.0,1.0,0.5681499641239124,1.0,1.0,0.0,0.8200624850516302
10816,9021c431095f520f,True,1.0,1.0,0.9083763891737713,1.0,1.0,1.0,0.9618234954890713
10817,b555e2488dc7531e,True,1.0,1.0,0.7165480254712812,1.0,1.0,1.0,0.8818950106130338
10818,6d9b7998b38a52a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10819,4885d99d4c3959b8,True,1.0,1.0,0.7794522910208781,1.0,1.0,1.0,0.9081051212586991
10820,d8346b35ed785e1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10821,1ed8702288c15895,True,1.0,1.0,1.0,0.0,1.0,0.0,0.5833333333333334
10822,77fa15ffcefb580e,True,1.0,1.0,0.8110272000103281,1.0,1.0,1.0,0.9212613333376366
10823,2d0c8a7a065e5995,True,1.0,1.0,0.9962458862194381,1.0,1.0,1.0,0.9984357859247659
10824,b6eb541d3faf53f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10825,87dcff4c11315e02,True,1.0,1.0,0.7493743333847634,1.0,1.0,1.0,0.895572638910318
10826,4ddab8ee947255d9,True,1.0,1.0,0.6128663591660827,1.0,1.0,1.0,0.838694316319201
10827,69e0bc4a585d504a,True,1.0,1.0,0.9973983237033108,1.0,1.0,1.0,0.998915968209713
10828,216d5205e9745145,True,1.0,1.0,0.9796513007207892,0.0,1.0,1.0,0.5748547086336622
10829,69ce68dff3ff566d,True,1.0,1.0,0.7580989871593681,1.0,1.0,1.0,0.8992079113164033
10830,0dff39153a005f4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10831,b8acb965678c5953,True,1.0,1.0,0.9289982489814612,1.0,1.0,1.0,0.9704159370756088
10832,68a3518b15a75c25,True,1.0,1.0,0.9277706811162745,1.0,1.0,1.0,0.9699044504651143
10833,a5cde0f1dace5561,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10834,66e75a9c2da75db6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10835,e536fdecd7ba54a5,True,1.0,1.0,0.9208873103813261,1.0,1.0,1.0,0.9670363793255525
10836,6050bcf9baab54f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10837,f4eec162c14e5bfa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10838,dcff89b03b925c41,True,1.0,1.0,0.7401876230059293,1.0,1.0,1.0,0.8917448429191372
10839,a1bfecf3560e5aa3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10840,02c896df120754ba,True,1.0,1.0,0.737807181446484,1.0,1.0,1.0,0.8907529922693683
10841,52ab5e0a4e075cad,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10842,b462af5600bf5f88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10843,1cac49b248b05705,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10844,c4c2c95cc8a358d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10845,cc0668b663b25703,True,1.0,1.0,0.9904163545828168,1.0,1.0,1.0,0.996006814409507
10846,61d114c5cfb25663,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10847,d80488b4e04c5e47,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10848,115e8a71aafc5d3d,True,1.0,1.0,0.9437476476746829,1.0,1.0,1.0,0.9765615198644513
10849,8e84ecdbb84c5784,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
10850,dadaa10f428c501e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10851,e4237030b1b75a8d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10852,e36e9da57e1e5e32,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10853,955af39177fe5ba1,True,1.0,1.0,0.9491001038930992,1.0,1.0,1.0,0.9787917099554581
10854,0f7a1388a17f5654,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10855,d6b5646287065fa8,True,1.0,1.0,0.9801766696326657,1.0,1.0,1.0,0.9917402790136108
10856,63bd566666b75e4a,True,1.0,1.0,0.8700306646631448,1.0,1.0,1.0,0.9458461102763103
10857,b8a1d133723f5897,True,1.0,1.0,0.9051309866931232,1.0,1.0,1.0,0.960471244455468
10858,2f233e4005e05c1e,True,1.0,1.0,0.9468862137047346,1.0,1.0,1.0,0.977869255710306
10859,30f959771e1e588d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10860,5d2ee89308f958be,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10861,b9e254f3d4a75454,True,1.0,1.0,0.9496380349668793,1.0,1.0,1.0,0.9790158479028662
10862,3c99fcb4ef8c5382,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10863,f98bff8bb0675d96,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10864,d09ecc45a5685873,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10865,cfaa12a747e45fb4,True,1.0,1.0,0.6408016134088692,1.0,1.0,1.0,0.8503340055870288
10866,6bf9b9cf5ae25aba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10867,8fa565e2239853e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10868,7ebca95e877a557b,True,1.0,1.0,0.9008632111218209,1.0,1.0,1.0,0.958693004634092
10869,6e9027bc59c857a9,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10870,a2f75428b992536c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10871,f2d7208949535747,True,1.0,1.0,0.6416256715419744,1.0,1.0,1.0,0.8506773631424892
10872,94ac0f71d5615e4c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10873,1f9d4228103950f8,True,1.0,1.0,0.8593828083553935,1.0,1.0,1.0,0.9414095034814141
10874,54a295777c3a5d46,True,1.0,1.0,0.9072367070524018,1.0,1.0,1.0,0.9613486279385007
10875,514964ba4d115d35,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10876,f994322c76145318,True,1.0,1.0,0.9371696086378752,1.0,1.0,1.0,0.9738206702657815
10877,d05f1fb1af98505d,True,1.0,1.0,0.9070297457988502,1.0,1.0,1.0,0.9612623940828543
10878,cc57d9b7b5e85eb3,True,1.0,1.0,0.9667707243831012,1.0,1.0,1.0,0.9861544684929587
10879,c5e4f3c361b252c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10880,121b6c8a61d85945,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10881,6361bbead79c5ac2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10882,61be266ee38a5891,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10883,aa2b8af510775368,True,1.0,1.0,0.9435917484052952,1.0,1.0,1.0,0.9764965618355396
10884,434aa60fb0165165,True,1.0,1.0,0.8950326167543331,1.0,1.0,1.0,0.9562635903143054
10885,f205c912572b559e,True,1.0,1.0,0.9917516938829889,1.0,1.0,1.0,0.9965632057845788
10886,20728d3e677b593d,True,1.0,1.0,0.6373635008977111,1.0,1.0,1.0,0.8489014587073797
10887,7346e23546d15b29,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10888,11182f26946650bd,True,1.0,1.0,0.9855580489155465,1.0,1.0,1.0,0.9939825203814777
10889,dfd27e2c5d7f50fb,True,1.0,1.0,0.8981870262213657,1.0,1.0,1.0,0.9575779275922357
10890,8c527efc3b3b5fa0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10891,a8377f936650561b,True,1.0,1.0,0.9904365575916995,1.0,1.0,1.0,0.9960152323298748
10892,dc168a56b2755e21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10893,cc2ab80d336a56e0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10894,efeac78f0da05463,True,1.0,1.0,0.9439412926394584,1.0,1.0,1.0,0.9766422052664409
10895,67fee242b1a35834,True,1.0,1.0,0.9840935237202422,1.0,1.0,1.0,0.9933723015501009
10896,971d199e8b9b5e71,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10897,e6db7be94a175aec,True,1.0,1.0,0.9611994747153779,1.0,1.0,1.0,0.9838331144647409
10898,67dbad26dd165f16,True,1.0,1.0,0.865666379109508,1.0,1.0,1.0,0.944027657962295
10899,76dceae4c9c353b5,True,1.0,1.0,0.7026461952062434,1.0,1.0,1.0,0.8761025813359348
10900,da0aac1f6c225eca,True,1.0,1.0,0.9848863040739343,1.0,1.0,1.0,0.9937026266974726
10901,7117e9fc77fd5606,True,1.0,1.0,0.8961517678100086,1.0,1.0,0.0,0.9567299032541703
10902,5e279bb4bb105df9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10903,65451b2015ec58c7,True,1.0,1.0,0.7080189319540027,1.0,1.0,1.0,0.8783412216475011
10904,d1e6f085af9b5199,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10905,03e24d87e7315809,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10906,689b619dfd3652c3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10907,189e9c0a20085a38,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10908,2b4fee42169a54a8,True,1.0,1.0,0.9835583176282543,1.0,1.0,1.0,0.9931492990117726
10909,7b5a966f89f35abe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10910,d7cc45e58d175329,True,1.0,1.0,0.5810061546168248,1.0,1.0,1.0,0.8254192310903438
10911,308908fd6d9a5631,True,1.0,1.0,0.9950484823163586,1.0,1.0,1.0,0.997936867631816
10912,fb1d534ccf82583f,True,1.0,1.0,0.8364758953119876,0.0,1.0,0.0,0.5151982897133282
10913,d5a79b89fb985129,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10914,fb8731e672c45a13,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10915,125a155883e55be7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10916,0663f1541eeb58b6,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10917,7bb715f6c245555e,True,1.0,1.0,0.989956313737714,1.0,1.0,1.0,0.9958151307240475
10918,801f4878074a5a59,True,1.0,1.0,0.9565647800789544,1.0,1.0,1.0,0.9819019916995643
10919,a8c2268684c35a80,True,1.0,1.0,0.9454121337625444,1.0,1.0,1.0,0.9772550557343935
10920,38b08f2868a75306,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10921,0839e30e439d511f,True,1.0,1.0,0.907836267852543,1.0,1.0,1.0,0.9615984449385596
10922,e9a71ddab0055f99,True,1.0,1.0,0.5307601878237265,1.0,1.0,1.0,0.8044834115932193
10923,2a06b778a64b545e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10924,b556cea74b125dfa,True,1.0,1.0,0.8794987530249637,1.0,1.0,0.5,0.9497911470937348
10925,173b456bbf29598f,True,1.0,1.0,0.9633260106561861,1.0,1.0,1.0,0.9847191711067441
10926,ab0c43fd9f2c5481,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10927,476d6788dbd2518f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10928,bd7154fc2b1f548b,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10929,289a58bd2ab6512b,True,1.0,1.0,0.6552414120865518,1.0,1.0,1.0,0.8563505883693966
10930,20a276a12f2150c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10931,eeba0804c2645281,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10932,1cbccb79dbe058a6,True,1.0,1.0,0.9290356525221463,1.0,1.0,1.0,0.9704315218842275
10933,03d1885be4355a79,True,1.0,1.0,0.9691921587617274,1.0,1.0,1.0,0.9871633994840531
10934,4f08dd3299925309,True,1.0,1.0,1.0,0.0,1.0,0.5,0.5833333333333334
10935,56d552d6bb425954,True,1.0,1.0,0.967303565325578,1.0,1.0,1.0,0.9863764855523242
10936,ff4125f507e35f9b,True,1.0,1.0,0.7914313464983297,1.0,1.0,1.0,0.9130963943743041
10937,da83e9a4e38a5d6e,True,1.0,1.0,0.8916874597129103,1.0,1.0,1.0,0.9548697748803793
10938,c46b2546f3565375,True,1.0,1.0,0.799229512779133,1.0,1.0,1.0,0.9163456303246388
10939,69dec5959d7d53a9,True,1.0,1.0,0.6931743988263203,1.0,1.0,1.0,0.8721559995109668
10940,d67eda0cf1305a71,True,1.0,1.0,0.9821899132951741,1.0,1.0,1.0,0.992579130539656
10941,012432bd62b85f80,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10942,cd59c2696d01521a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10943,d44d886053b15b23,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10944,dac5a6aa183b5e73,True,1.0,1.0,0.47530495400536404,1.0,1.0,1.0,0.7813770641689017
10945,b4899f9464d058f2,True,1.0,1.0,0.9837609217512642,1.0,1.0,1.0,0.9932337173963601
10946,7c4757c2c9675f2b,True,1.0,1.0,0.8398696969845888,1.0,1.0,1.0,0.9332790404102452
10947,9baabb31eaac5335,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10948,6ffc117437175255,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10949,e095e7e21ab65691,True,1.0,1.0,0.8744648274644622,1.0,1.0,1.0,0.9476936781101926
10950,d813c6a4706e5411,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10951,eac61acb69665f21,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10952,71ae69a9499e559c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10953,008844070af456e3,True,1.0,1.0,0.9794647309688833,1.0,1.0,1.0,0.9914436379037014
10954,f55316b2f9655692,True,1.0,1.0,0.9326809875723737,1.0,1.0,1.0,0.9719504114884892
10955,a8a743157c605bfe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10956,bc8d49758c6b5612,True,1.0,1.0,0.9107607995898133,1.0,1.0,1.0,0.9628169998290889
10957,238f1cddb9415996,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10958,88d3ee1e3b435a28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10959,3b6865082c225fe8,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
10960,d392c806c0605f72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10961,4eaf35cea96d5dd9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10962,e7c691d409295501,True,1.0,1.0,0.9772821622623643,1.0,1.0,1.0,0.9905342342759852
10963,824cd4fff1e25cb4,True,1.0,1.0,0.9424452303838501,1.0,1.0,1.0,0.9760188459932708
10964,462ba3dea9fb590b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10965,e92c94f8bdcc54c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10966,34336b5c8ad1562e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10967,9ee3c3a666d35a5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10968,f6483f2f9126533f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10969,fc8a40e606a25836,True,1.0,1.0,0.9093900567068862,1.0,1.0,1.0,0.9622458569612027
10970,ce28bbe99d7f5f43,True,1.0,1.0,0.7795704055513214,1.0,1.0,1.0,0.9081543356463838
10971,2774b2c338a3500c,True,1.0,1.0,0.8854828960694195,1.0,1.0,1.0,0.9522845400289248
10972,171ac85821875613,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10973,3284cc6a78b05b9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10974,63fd66d1098f5c53,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10975,95d9b54f00325665,True,1.0,1.0,0.9957548026952923,1.0,1.0,1.0,0.998231167789705
10976,e7ae612e880e5d5f,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
10977,430f1f445caf5b3e,True,1.0,1.0,0.955757869393345,1.0,1.0,1.0,0.9815657789138937
10978,3ba2c46a8d445efd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10979,39cf3b9137615a6b,True,1.0,1.0,0.9188496521693011,1.0,1.0,1.0,0.9661873550705421
10980,82c9641923725260,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10981,f21d5b2f9a5e5276,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10982,5cc24961cbed5fd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10983,5f859ab2a2205477,True,1.0,1.0,0.7651222496008484,1.0,1.0,1.0,0.9021342706670201
10984,6092bab95402500f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10985,3276f87a152651f0,True,1.0,1.0,0.998255126560182,1.0,1.0,1.0,0.9992729694000758
10986,1e0c13bae35a50b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10987,6688db9c3a425bb6,True,1.0,1.0,0.8778535332557749,1.0,1.0,1.0,0.9491056388565728
10988,e46762b07ca45b74,True,1.0,1.0,0.6216270792538089,1.0,1.0,1.0,0.8423446163557538
10989,e23fdb8f34b35d20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10990,613c9ac33f6951ca,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
10991,edb0dbd58be650f3,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
10992,8712b89ee20152e4,True,1.0,1.0,0.5716205960977643,1.0,1.0,0.0,0.8215085817074018
10993,ada396669cec56ef,True,1.0,1.0,0.6919021889308192,1.0,1.0,1.0,0.8716259120545079
10994,77412f2abf325814,True,1.0,1.0,0.8501046013243216,1.0,1.0,1.0,0.9375435838851341
10995,15d5078041dd5a4f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10996,dde50b95cefd5ecd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10997,13ba9275e341525b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10998,22a9f8694d425753,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
10999,bd28f12ef0295020,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11000,0145102e6c2f5803,True,1.0,1.0,0.9590702011792485,1.0,1.0,1.0,0.9829459171580202
11001,cbc996c2f68c541c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11002,54229e2cb94b5adb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11003,e8edb3108f41545c,True,1.0,1.0,0.9258993020729188,1.0,1.0,1.0,0.9691247091970494
11004,c9628d0526bb58c5,True,1.0,1.0,0.9003821449191195,1.0,1.0,1.0,0.9584925603829664
11005,2b156c54c8ce5645,True,1.0,1.0,0.7887184437279124,1.0,1.0,1.0,0.9119660182199635
11006,bb249c2d0c8a568c,True,1.0,1.0,0.9768154947972927,1.0,1.0,1.0,0.990339789498872
11007,8794578fbb0e57f4,True,1.0,1.0,0.9811277200048449,1.0,1.0,1.0,0.9921365500020188
11008,60216ba3ee9557d9,True,1.0,1.0,0.9477710003354682,1.0,1.0,1.0,0.978237916806445
11009,39215c6e71725031,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11010,13b9787d163b5072,True,1.0,1.0,0.6198583315393364,1.0,1.0,0.0,0.8416076381413902
11011,e0a1d14a2cea5d4a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11012,015593741e7050f7,True,1.0,1.0,0.9796213683345192,1.0,1.0,1.0,0.9915089034727164
11013,74b5ee27fa1b5612,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11014,c2a93dd3494b5702,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11015,cb8b1f36617c50d4,True,1.0,1.0,0.9937185789738556,1.0,1.0,1.0,0.9973827412391065
11016,2ad04beca6e65771,True,1.0,1.0,0.9123404187810071,1.0,1.0,1.0,0.9634751744920863
11017,05d010f73fab576b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11018,6fe1f4f8dbcd57b5,True,1.0,1.0,0.9589957021278364,1.0,1.0,1.0,0.9829148758865985
11019,ba58a70fcf8e5c64,True,1.0,1.0,0.5600053018955226,1.0,1.0,1.0,0.8166688757898011
11020,2957826433915ff9,True,1.0,1.0,0.9238074677208711,1.0,1.0,1.0,0.968253111550363
11021,03296a9251995268,True,1.0,1.0,0.7647080403109117,1.0,1.0,1.0,0.9019616834628797
11022,76cd37d3370f5d04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11023,28926b7190705b82,True,1.0,1.0,0.9315780141399886,1.0,1.0,1.0,0.9714908392249951
11024,645e36c611b552ce,True,1.0,1.0,0.9745735859756977,1.0,1.0,1.0,0.9894056608232074
11025,e052a41759445a28,True,1.0,1.0,0.638609280384441,1.0,1.0,1.0,0.8494205334935171
11026,2b352a08cb3b59ea,True,1.0,1.0,0.9125722776683547,1.0,1.0,1.0,0.9635717823618144
11027,2e6e9e72249a5980,True,1.0,1.0,0.8545687252055311,1.0,1.0,1.0,0.9394036355023045
11028,3a54e9d3717d5760,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11029,b031e4b0aea8528b,True,1.0,1.0,0.5637917444327395,1.0,1.0,1.0,0.8182465601803082
11030,d81c4398a40b52b9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11031,691a4ca60e745bea,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11032,fbb8f13bd26a5eee,True,1.0,1.0,0.98282070617954,1.0,1.0,1.0,0.9928419609081417
11033,a49be33c358b5cb4,True,1.0,1.0,0.7300924660555512,1.0,1.0,1.0,0.8875385275231463
11034,b2fb8aee62dc5b09,True,1.0,1.0,0.715186587739236,1.0,1.0,1.0,0.8813277448913484
11035,3296651e2cf0547d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11036,62b0d1b0d5b35c44,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11037,498c6f15e5c856bb,True,1.0,1.0,0.7161450285421151,1.0,1.0,1.0,0.8817270952258814
11038,570967c07a8251a2,True,1.0,1.0,0.9876492193113462,1.0,1.0,1.0,0.9948538413797277
11039,3a161e0999b15823,True,1.0,1.0,0.9591815737900027,1.0,1.0,1.0,0.9829923224125011
11040,6a833f3690205bac,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11041,f77c053616475084,True,1.0,1.0,0.6082803503055274,1.0,1.0,1.0,0.8367834792939698
11042,06b2df49f0455bd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11043,59bf40c427da5eb1,True,1.0,1.0,0.5253071080899437,1.0,1.0,0.0,0.8022112950374766
11044,ada676e1203d5ad7,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11045,0e81b2ebbb30575e,True,1.0,1.0,0.873700221598191,1.0,1.0,1.0,0.9473750923325795
11046,2943657d55dc5d65,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11047,320446eca62c59fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11048,fff1abbe76e55819,True,1.0,1.0,0.9651672614226017,1.0,1.0,1.0,0.9854863589260839
11049,6247bc8d9df7529d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11050,5496f69033515dd4,True,1.0,1.0,0.9835685805951332,1.0,1.0,1.0,0.9931535752479722
11051,b53158c719675897,True,1.0,1.0,0.5104970480769777,1.0,1.0,1.0,0.7960404366987408
11052,b023b7bcbab05bcb,True,1.0,1.0,0.9500649198660341,1.0,1.0,1.0,0.9791937166108475
11053,5085749584aa5377,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11054,6b72426a8dd155bb,True,1.0,1.0,0.9655631618632938,1.0,1.0,1.0,0.9856513174430391
11055,9a3778686fd058d2,True,1.0,1.0,0.9912992253448597,1.0,1.0,1.0,0.9963746772270249
11056,c68108211dfa57e0,True,1.0,1.0,0.8797537498084006,1.0,1.0,1.0,0.9498973957535002
11057,2cc43d98cfa55ab6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11058,2a5a7c87bce352a7,True,1.0,1.0,0.9750952965460894,1.0,1.0,1.0,0.9896230402275372
11059,ae07a1ea49135359,True,1.0,1.0,0.908968935114977,1.0,1.0,1.0,0.9620703896312405
11060,3b5ea54bfd575d68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11061,3e44ba1b6a675c54,True,1.0,1.0,0.9738355068154104,1.0,1.0,1.0,0.9890981278397545
11062,331882a4388559b6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11063,9e9e33077f375062,True,1.0,1.0,0.5850095903856014,1.0,1.0,1.0,0.827087329327334
11064,0b2bdcb48c3e561a,True,1.0,1.0,0.9986330321004878,1.0,1.0,1.0,0.9994304300418699
11065,c77d485da6ce5075,True,1.0,1.0,0.8473106756540923,1.0,1.0,1.0,0.936379448189205
11066,da751fd130625cce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11067,e6f0e2d8ec345ad6,True,1.0,1.0,0.9652082456675073,1.0,1.0,1.0,0.9855034356947948
11068,ddf3383ec8965d9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11069,9baf79c0513b5228,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11070,4da3c27db2495e9e,True,1.0,1.0,0.13566572502692786,1.0,1.0,1.0,0.63986071876122
11071,4cc916aa782854a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11072,67debdeae60b5fa4,True,1.0,1.0,0.9490865156137208,0.0,1.0,0.5,0.5621193815057169
11073,926ea834d8f256d5,True,1.0,1.0,0.9753311615672193,1.0,1.0,1.0,0.9897213173196747
11074,da9ee145e2b05480,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11075,303948f28d5b52ab,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11076,5d1312c4f2aa5bbf,True,1.0,1.0,0.9505573995635979,1.0,1.0,0.5,0.9793989164848323
11077,1113bc93478c56fe,True,1.0,1.0,0.9166797199565042,1.0,1.0,0.0,0.9652832166485434
11078,442b2cf63c6f570a,True,1.0,1.0,0.8587695194243264,1.0,1.0,1.0,0.9411539664268028
11079,2cdba8acff3454a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11080,ee9a7d622e33569a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11081,6b580c6ff00b511f,True,1.0,1.0,0.9779123549353774,1.0,1.0,1.0,0.9907968145564072
11082,4d13950871eb5917,True,1.0,1.0,0.9750837836642023,1.0,1.0,0.0,0.9896182431934176
11083,d6359d514f13511a,True,1.0,1.0,0.8694305125216121,1.0,1.0,0.5,0.9455960468840049
11084,dd32aebcb8e6550e,True,1.0,1.0,0.9267013636624005,1.0,1.0,1.0,0.9694589015260003
11085,99e0c0250e6e54c5,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11086,9881bb008f61514a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11087,93ec10a2fdc35c9a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11088,1801a3d3fffc57f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11089,79c9f05d61955e2d,True,1.0,1.0,0.9191925708315687,1.0,1.0,1.0,0.966330237846487
11090,bf613de6319c5473,True,1.0,1.0,0.9322716621185472,1.0,1.0,1.0,0.9717798592160612
11091,3b34e3fd5b9e5767,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11092,5167871fd80b575d,True,1.0,1.0,0.984868887789011,1.0,1.0,1.0,0.993695369912088
11093,b890de4c4ff65ddb,True,1.0,1.0,0.90660172584004,1.0,1.0,0.5,0.96108405243335
11094,fddb0bdd1d7f53e0,True,1.0,1.0,0.9819893900914308,1.0,1.0,1.0,0.9924955792047628
11095,eadc0f19b54352ae,True,1.0,1.0,0.942280955337012,1.0,1.0,1.0,0.9759503980570883
11096,134699ce1ce455c4,True,1.0,1.0,0.9875126602199501,1.0,1.0,1.0,0.9947969417583126
11097,c2ddfc9b18815c97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11098,8ba84ea2cc4a5ead,True,1.0,1.0,0.9103480311256807,1.0,1.0,1.0,0.9626450129690337
11099,2428ecd565d05b50,True,1.0,1.0,0.9037715187403895,1.0,1.0,1.0,0.9599047994751624
11100,402f952c89ae550c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11101,75cfb9c37e425214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11102,03c50783a77551a2,True,1.0,1.0,0.9720448245903729,1.0,1.0,1.0,0.9883520102459887
11103,6ecc4586af155c50,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11104,b7dc33b2e9195867,True,1.0,1.0,0.9505609649320672,1.0,1.0,0.0,0.979400402055028
11105,14b25ce243865457,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11106,44de6aa3d6955912,True,1.0,1.0,0.9989396707338986,1.0,1.0,1.0,0.9995581961391243
11107,c63b3d251ef85a13,True,1.0,1.0,0.9243596629482093,1.0,1.0,1.0,0.9684831928950871
11108,744f8d8edaf859fe,True,1.0,1.0,0.7091090429094206,1.0,1.0,1.0,0.8787954345455918
11109,281798a7d40559bb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11110,ef1c8f5af4525791,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11111,5422a7cee0d35e47,True,1.0,1.0,0.9359931789009357,1.0,1.0,1.0,0.9733304912087233
11112,9f03709a3c1e5725,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11113,6062e3ace278511a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11114,bc23c66181b15e25,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11115,430589fe41235469,True,1.0,1.0,0.89676600308336,1.0,1.0,1.0,0.9569858346180666
11116,f6df3f934bdb598d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11117,d55a7602f48e582b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11118,9a2894f199095f96,True,1.0,1.0,0.9728039634135368,1.0,1.0,1.0,0.9886683180889736
11119,05c3b54be1cc52d0,True,1.0,1.0,0.9901624031791133,1.0,1.0,1.0,0.9959010013246306
11120,584a741051cd523f,True,1.0,1.0,0.9533407556999027,1.0,1.0,1.0,0.9805586482082927
11121,4cee76c8118b5609,True,1.0,1.0,0.7795951956632472,1.0,1.0,1.0,0.9081646648596863
11122,21ce6f815188587a,True,1.0,1.0,0.9671688391610526,1.0,1.0,1.0,0.9863203496504385
11123,bde1cb24aeb45289,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11124,a489c23d292e56fa,True,1.0,1.0,0.9142720267734733,1.0,1.0,0.0,0.9642800111556138
11125,f9c41d66eb3c5d86,True,1.0,1.0,0.9799762894765274,1.0,1.0,1.0,0.9916567872818863
11126,22dcb62f62a15d42,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11127,5521dd071ee95c1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11128,367ead111dcb5764,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11129,3ebe88aecd0c5d20,True,1.0,1.0,0.7463505592569267,1.0,1.0,1.0,0.8943127330237194
11130,77398398b6c550c2,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11131,9dd982b0637453c2,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11132,0ae4ce0255695d31,True,1.0,1.0,0.6677542950544887,1.0,1.0,1.0,0.8615642896060369
11133,85c0017516e95fdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11134,d5a0b92fbf8b51df,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11135,b1cb5523e43b594a,True,1.0,1.0,0.9456059891482342,1.0,1.0,1.0,0.9773358288117642
11136,1854229ce0305578,True,1.0,1.0,0.8954968205990108,1.0,1.0,1.0,0.956457008582921
11137,3882f317a3f55e29,True,1.0,1.0,0.9645716828265469,1.0,1.0,1.0,0.985238201177728
11138,0994517bde3c5188,True,1.0,1.0,0.997990823448895,1.0,1.0,1.0,0.9991628431037062
11139,7fef3d49daa652cb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11140,e0cbc7ab694157a5,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11141,444d8e18dcce5e49,True,1.0,1.0,0.9981363911168462,1.0,1.0,1.0,0.9992234962986859
11142,5fde0c8c8f4b5ecb,True,1.0,1.0,0.6843595493498942,1.0,1.0,0.5,0.8684831455624559
11143,86c1c1bcec395011,True,1.0,1.0,0.9991865294291086,1.0,1.0,0.5,0.9996610539287953
11144,c52f491ebd5b521a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11145,e3a97e3004795b39,True,1.0,1.0,0.810785810003957,1.0,1.0,1.0,0.9211607541683154
11146,df1a9e58ca1150cd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11147,9c2063a3e137542a,True,1.0,1.0,0.8888910834061328,1.0,1.0,0.0,0.9537046180858887
11148,1586603a5a6353e6,True,1.0,1.0,0.9703073042741154,1.0,1.0,1.0,0.9876280434475481
11149,7a3e0625f3c751ce,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11150,20162e17faf656f2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11151,1b54d7f77eca559b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11152,786c64badbb15a9c,True,1.0,1.0,0.5310263361500145,1.0,1.0,1.0,0.8045943067291726
11153,3d400bec249a5f88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11154,4a9a5d2dcc045ec4,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11155,bc2314763cfc545d,True,1.0,1.0,0.933579753735847,1.0,1.0,1.0,0.9723248973899362
11156,6832568ebd835696,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11157,cdf6bdc01f055c77,True,1.0,1.0,0.976018164104574,1.0,1.0,1.0,0.9900075683769058
11158,01add9e74d3c5053,True,1.0,1.0,0.9801172972798032,1.0,1.0,1.0,0.9917155405332513
11159,e241e150a9c157b8,True,1.0,1.0,0.9398043201982899,1.0,1.0,0.5,0.9749184667492875
11160,40ee16c17fc05cfb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11161,8187be48a9d95d91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11162,dd951db716735c82,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11163,2972c31a52275dc1,True,1.0,1.0,0.9124424257670438,1.0,1.0,1.0,0.9635176774029349
11164,09034d77d3b15c5a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11165,e22c42694be05703,True,1.0,1.0,0.7796700762507036,1.0,1.0,1.0,0.9081958651044598
11166,998c6c28d1475e78,True,1.0,1.0,0.6883495692695012,1.0,1.0,1.0,0.8701456538622923
11167,d2c9ae71df055417,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11168,62ebe5d1697f5b73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11169,82ee38a271b15bb1,True,0.0,1.0,0.0,0.0,1.0,0.0,0.0
11170,3296619ed0855e31,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11171,3af98cdf0bc35f44,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11172,ca18572aeb9755ba,True,1.0,1.0,0.8558303172992197,1.0,1.0,1.0,0.9399292988746749
11173,01f3a4a21dc2582f,True,1.0,1.0,0.9341773248714142,1.0,1.0,1.0,0.9725738853630892
11174,1b2bf4aef1465325,True,1.0,1.0,0.7879340738077725,1.0,1.0,1.0,0.9116391974199051
11175,91fc00df56ae5aca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11176,d444aa6b0d4a5573,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11177,4d6456183bd056bc,True,1.0,1.0,0.9434936155782233,1.0,1.0,1.0,0.976455673157593
11178,4fd76f9d056d5fb3,True,1.0,1.0,0.9078855181394726,1.0,1.0,1.0,0.9616189658914469
11179,4fd76c8d85845816,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11180,f41cf739059453a4,True,1.0,1.0,0.8882021732038654,1.0,1.0,1.0,0.9534175721682772
11181,d7b1349fb4775cc1,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11182,55dab3d9ebd95046,True,1.0,1.0,0.9395781538709623,1.0,1.0,1.0,0.9748242307795677
11183,65bed9b54a335206,True,1.0,1.0,0.9460927375425743,1.0,1.0,1.0,0.9775386406427393
11184,e0aee9e955b35c08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11185,450df2d719cb5c88,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11186,64d046ec9cee51d4,True,1.0,1.0,0.793510758439938,1.0,1.0,1.0,0.9139628160166408
11187,6632c49f6f675b7b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11188,03ad57c205da56f2,True,1.0,1.0,0.942546419555008,1.0,1.0,0.0,0.9760610081479199
11189,8172f888cc1f5c0f,True,1.0,1.0,0.9577750770474541,1.0,1.0,0.0,0.9824062821031059
11190,d6015087928d57e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11191,78c26c7e63c3534c,True,1.0,1.0,0.6462827936035982,1.0,1.0,0.0,0.8526178306681659
11192,8cec7d21f7dc540b,True,1.0,1.0,0.5580691311524348,1.0,1.0,1.0,0.8158621379801811
11193,7606dcaf85735093,True,1.0,1.0,0.7684546192496589,1.0,1.0,1.0,0.9035227580206913
11194,7c2c92e3afdd555f,True,1.0,1.0,0.900451752818598,1.0,1.0,1.0,0.9585215636744158
11195,484acea96ad3506a,True,1.0,1.0,0.9736946945766023,1.0,1.0,1.0,0.9890394560735842
11196,81917c1e1a9b5cdc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11197,e4ae770961c15455,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11198,c70300305bb9547e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11199,ee80a7cf312253e2,True,1.0,1.0,0.8701925858657832,1.0,1.0,0.0,0.9459135774440762
11200,c5af9333bf63510d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11201,a589b9ccbe3e5d1c,True,1.0,1.0,0.8825359834642443,1.0,1.0,1.0,0.9510566597767683
11202,87b32a1aeeb85613,True,1.0,1.0,0.9656061784458353,1.0,1.0,1.0,0.985669241019098
11203,fd525d3c25b15c97,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11204,37c15bc4d99a5365,True,1.0,1.0,0.9914632982073254,1.0,1.0,1.0,0.9964430409197189
11205,58863e0ecc6357c5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11206,fe2270288c1d5628,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11207,9873c047e9155996,True,1.0,1.0,0.9455247701354795,1.0,1.0,1.0,0.9773019875564497
11208,131f0303c9e9582a,True,1.0,1.0,0.857869522434565,1.0,1.0,0.0,0.9407789676810688
11209,b999dd3826b058a7,True,1.0,1.0,0.9388160714179202,1.0,1.0,1.0,0.9745066964241333
11210,50a5cd7410e85782,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11211,465d43bf893d5e66,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11212,c80072cd3e165a71,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11213,aaf9003e92855b6c,True,1.0,1.0,0.9971983455035072,1.0,1.0,1.0,0.9988326439597947
11214,f964ec80acf557bd,True,1.0,1.0,0.9850671144465366,1.0,1.0,1.0,0.9937779643527236
11215,4bfd5690eb3d5c6e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11216,76b3e192b5e45727,True,1.0,1.0,0.9650590274189349,1.0,1.0,1.0,0.9854412614245561
11217,866edd106b555de6,True,1.0,1.0,0.8851818396900236,1.0,1.0,0.5,0.9521590998708431
11218,0e016d945ce25090,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11219,b4646fcc459d51df,True,1.0,1.0,0.9222897327945848,1.0,1.0,0.5,0.9676207219977436
11220,b4797f8fbe08559f,True,1.0,1.0,0.9805557050646309,1.0,1.0,1.0,0.9918982104435962
11221,21f64c6cfe835cbe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11222,4d4ef3ee372d5afc,True,1.0,1.0,0.9376646625779945,1.0,1.0,1.0,0.974026942740831
11223,67339e7fe4135722,True,1.0,1.0,0.8147019073887999,1.0,1.0,1.0,0.9227924614119999
11224,8d3ac506e17050ba,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11225,c67e9184504951c5,True,1.0,1.0,0.7238831304652967,1.0,1.0,1.0,0.8849513043605404
11226,993d17cce2685b9a,True,1.0,1.0,0.9647744761740152,1.0,1.0,1.0,0.9853226984058397
11227,24817ec41ccb5f01,True,1.0,1.0,0.7260893320272737,1.0,1.0,1.0,0.885870555011364
11228,ba8e8393326d5652,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11229,7643b4b3f33d5910,True,1.0,1.0,0.9553644285229306,1.0,1.0,1.0,0.9814018452178876
11230,2a30c259f67c561d,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11231,60c9aabf696a5756,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11232,ea1b4fddc18d51bf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11233,c3cdc9086b1a55f6,True,1.0,1.0,0.6409967067839539,1.0,1.0,1.0,0.8504152944933141
11234,60e98c18f487568c,True,1.0,1.0,0.33114646088296174,1.0,1.0,0.0,0.7213110253679007
11235,ee7a9468bd475205,True,1.0,1.0,0.8846861052331206,1.0,1.0,1.0,0.9519525438471336
11236,1e0e26ffc2ae5b34,True,1.0,1.0,0.7159110402978769,1.0,1.0,1.0,0.8816296001241154
11237,fc4982439fef5cb2,True,1.0,1.0,0.994341692208708,1.0,1.0,1.0,0.9976423717536284
11238,accb5d206fd05911,True,1.0,1.0,0.9419721524808865,1.0,1.0,1.0,0.9758217302003693
11239,97080182e9a455b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11240,19c8d441cb445d87,True,1.0,1.0,0.999992303316099,1.0,1.0,1.0,0.9999967930483745
11241,884826032461520d,True,1.0,1.0,0.9955454249883215,1.0,1.0,1.0,0.9981439270784674
11242,5cea066f5bc9523b,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11243,bff12156468e5f16,True,1.0,1.0,0.9307960233712548,1.0,1.0,1.0,0.9711650097380229
11244,0df6f24a95e75544,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11245,a5a1e608305d53a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11246,eae658a09ef152a9,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11247,aba3b771ef0054c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11248,e6dc564e1a3a588e,True,1.0,1.0,0.9711669093616938,1.0,1.0,1.0,0.9879862122340392
11249,e69e63297ed85a68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11250,924f7c86a30b55c7,True,1.0,1.0,0.910334270256503,1.0,1.0,1.0,0.9626392792735429
11251,c33832506a165cd3,True,1.0,1.0,0.9855325368205281,1.0,1.0,1.0,0.9939718903418867
11252,fbf9670a3e82519c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11253,ff60c00aba8b554e,True,1.0,1.0,0.9720526629640569,1.0,1.0,1.0,0.9883552762350236
11254,a93fe1ec53155bf7,True,1.0,1.0,0.9658438324838534,1.0,1.0,1.0,0.985768263534939
11255,315ac5cd44ad5d1e,True,1.0,1.0,0.9474977206681954,1.0,1.0,1.0,0.9781240502784149
11256,c2ed826b31065c66,True,1.0,1.0,0.9376924607085385,1.0,1.0,1.0,0.9740385252952244
11257,b318cf82212f5443,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11258,36899d67473c5c91,True,1.0,1.0,0.784800840377108,1.0,1.0,1.0,0.9103336834904616
11259,ea21c4b17b865a4d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11260,abcb112aeb3458cf,True,1.0,1.0,0.9478152352744497,1.0,1.0,1.0,0.9782563480310206
11261,1b1f22e9af535f9f,True,1.0,1.0,0.6054456117747976,1.0,1.0,0.5,0.8356023382394989
11262,c39df8b835525d97,True,1.0,1.0,0.9695132349158021,1.0,1.0,0.5,0.9872971812149176
11263,24b9908a6761529b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11264,4f61c0897822586c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11265,5862cc032cf45893,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11266,06279fdb46815c6c,True,1.0,1.0,0.9612554834826311,1.0,1.0,1.0,0.9838564514510963
11267,e52f4dccf26f55a8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11268,cfd47fe44d355d32,True,1.0,1.0,0.9754369150630361,1.0,1.0,1.0,0.989765381276265
11269,396c599d06e65f68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11270,67628d15c5b45860,True,1.0,1.0,0.9661228290905359,1.0,1.0,1.0,0.9858845121210567
11271,798f1981bb285b09,True,1.0,1.0,0.6566834290470968,1.0,1.0,0.0,0.8569514287696237
11272,6919975cab1c5345,True,1.0,1.0,0.6718998093947065,1.0,1.0,1.0,0.8632915872477943
11273,05d6d7d83b97547c,True,1.0,1.0,0.9253641381962101,1.0,1.0,1.0,0.9689017242484209
11274,a0ff0b74063659a2,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11275,ecf0448cf58a54fb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11276,21cd38e3128a5285,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11277,28cd9541bc35593f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11278,5004df3161065742,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11279,20c16675ba295725,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11280,63a48cda986b569b,True,1.0,1.0,0.9308366891798375,1.0,1.0,1.0,0.9711819538249323
11281,58c61cbce5825c91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11282,8628470b20555c1d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11283,398326681cd7500a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11284,b5025be9867f503e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11285,0e2ed241aa315929,True,1.0,1.0,0.9999308758844063,1.0,1.0,1.0,0.9999711982851692
11286,73c6bf15d3cc58e4,True,1.0,1.0,0.9773861565412204,1.0,1.0,0.5,0.9905775652255085
11287,a13d45e804265392,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11288,11182a0af9c95c8c,True,1.0,1.0,0.9350100928747557,1.0,1.0,1.0,0.9729208720311483
11289,131a036a111e54f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11290,52e0d1590e0e529d,True,1.0,1.0,0.7399493210531618,1.0,1.0,1.0,0.8916455504388173
11291,283ae14565b85cc3,True,1.0,1.0,0.9369577580305093,1.0,1.0,0.5,0.9737323991793788
11292,815ff18b70a75b8f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11293,c2fdffb4c2915577,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11294,49a0d29c7058501c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11295,bdb483626cc95b2b,True,1.0,1.0,0.9763992731424834,1.0,1.0,1.0,0.9901663638093682
11296,faf7e71648b65503,True,1.0,1.0,0.6580407332128653,1.0,1.0,1.0,0.8575169721720272
11297,28c89352b09b55d4,True,1.0,1.0,0.9303570965936455,1.0,1.0,1.0,0.9709821235806856
11298,69a1f3e84f6758b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11299,d9560f4ad686510f,True,1.0,1.0,0.9255388035437021,1.0,1.0,1.0,0.9689745014765426
11300,6a064f6f4529550a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11301,56464bef8d91590f,True,1.0,1.0,0.9989754227906282,1.0,1.0,0.0,0.9995730928294284
11302,ddaf241c401e560a,True,1.0,1.0,0.9802457822800926,1.0,1.0,1.0,0.9917690759500385
11303,1fa7d30105dd5ebd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11304,50a5b2cbb4515594,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11305,6c84787939055fe8,True,1.0,1.0,0.9847975393740098,1.0,1.0,1.0,0.9936656414058375
11306,f71f0d4ca6db5d40,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11307,4aab1b32b1ad58aa,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
11308,150505a546335d5d,True,1.0,1.0,0.8974372554058582,1.0,1.0,0.0,0.9572655230857743
11309,ea23b2bb8e5756b8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11310,d514826bdd045d68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11311,8294a047fcda5698,True,1.0,1.0,0.9314808425300677,1.0,1.0,1.0,0.9714503510541949
11312,a689d4a215245104,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11313,faf6d9be89f0538c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11314,cc65333a2182508c,True,1.0,1.0,0.9750504088456893,1.0,1.0,1.0,0.9896043370190372
11315,6762c1ac11a15adf,True,1.0,1.0,0.9567916977893675,1.0,1.0,1.0,0.9819965407455697
11316,1de80c2e4aca5f33,True,1.0,1.0,0.932888896141487,1.0,1.0,1.0,0.9720370400589529
11317,6bc26fb97d7f5d48,True,1.0,1.0,0.5137327807610309,1.0,1.0,1.0,0.7973886586504295
11318,dc482250cdb35c9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11319,0cb87152ed5e5ca1,True,1.0,1.0,0.9265967780379573,1.0,1.0,1.0,0.9694153241824822
11320,1972837deb725c63,True,1.0,1.0,0.9074301640678836,1.0,1.0,1.0,0.9614292350282848
11321,0992d669b9a25a25,True,1.0,1.0,0.984543831837466,1.0,1.0,1.0,0.9935599299322776
11322,039cc112267b5d97,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11323,4b000a2bc6fe5305,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11324,f76d76bae0365a21,True,1.0,1.0,0.8105733986925591,1.0,1.0,1.0,0.921072249455233
11325,2a359c1d62ed5843,True,1.0,1.0,0.8788793501397505,1.0,1.0,1.0,0.9495330625582294
11326,e97cd418ab4c5691,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11327,ed8384b107d95d89,True,1.0,1.0,0.8744893598508331,1.0,1.0,1.0,0.9477038999378471
11328,e4b8bdb842ae567e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11329,5992423b009757f2,True,1.0,1.0,0.8849727252876614,1.0,1.0,1.0,0.9520719688698588
11330,bf68c079985650d9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11331,3e42abec9c495419,True,1.0,1.0,0.9377871952147877,1.0,1.0,1.0,0.9740779980061616
11332,e49e9763e6ea5ffb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11333,c3ed0328b37b586b,True,1.0,1.0,0.995782469764863,1.0,1.0,1.0,0.9982426957353595
11334,6fc2a1e0a7915147,True,1.0,1.0,0.8875889573995168,1.0,1.0,1.0,0.953162065583132
11335,e453e4cb030955c7,True,1.0,1.0,0.9924293303505521,1.0,1.0,1.0,0.99684555431273
11336,c9903c96ff4153fe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11337,cf45427178d25b3d,True,1.0,1.0,0.9341645604545157,1.0,1.0,1.0,0.9725685668560482
11338,fd38927a12a152fa,True,1.0,1.0,0.9390791519284107,1.0,1.0,1.0,0.9746163133035045
11339,097d35208fcb587c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11340,dc26fde28bc65ef6,True,1.0,1.0,0.9094598752394197,1.0,1.0,0.0,0.9622749480164249
11341,e63b6dfddfc855da,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11342,82f70d5f3a11576d,True,1.0,1.0,0.9505619619064697,1.0,1.0,1.0,0.979400817461029
11343,b4d40a7532c05cd0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11344,0114734fd69b598e,True,1.0,1.0,0.9851260594738892,1.0,1.0,1.0,0.9938025247807872
11345,d33aaa347f795d0b,True,1.0,1.0,0.8748724542526938,1.0,1.0,1.0,0.947863522605289
11346,cbadd750cbd6581b,True,1.0,1.0,0.9388616384835089,1.0,1.0,1.0,0.974525682701462
11347,5d68790fd55c5e41,True,1.0,1.0,0.9672803935783749,1.0,1.0,1.0,0.9863668306576562
11348,729c7f95c12f5dd4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11349,752255614d7f569a,True,1.0,1.0,0.9864926468465967,1.0,1.0,1.0,0.994371936186082
11350,d861e8c8589e5433,True,1.0,1.0,0.834033525727071,1.0,1.0,0.5,0.9308473023862796
11351,f790e64181a15f5a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11352,404a7bf372cb5eac,True,1.0,1.0,0.8327579948718228,1.0,1.0,0.0,0.9303158311965928
11353,79ea7fb311c4574a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11354,c67995ef5ccc58c6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11355,69f1c6885a4859c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11356,57fc7e48f73a5218,True,1.0,1.0,0.566300523443393,1.0,1.0,1.0,0.8192918847680805
11357,01e4bff700f15523,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11358,d02d0643d42c5d91,True,1.0,1.0,0.7960687808456568,1.0,1.0,1.0,0.9150286586856904
11359,695990349fc551a7,True,1.0,1.0,0.993172343648841,1.0,1.0,1.0,0.9971551431870171
11360,27cd5e04627e5258,True,1.0,1.0,0.7407097165185178,1.0,1.0,1.0,0.8919623818827157
11361,62735179d4f258ea,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11362,0f49301527005b0e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11363,01ff2ecc002851a1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11364,645f5f6b94345fc3,True,1.0,1.0,0.7638625707482503,1.0,1.0,1.0,0.9016094044784376
11365,c3e80fd14bce51a0,True,1.0,1.0,0.8217964418665941,1.0,1.0,1.0,0.9257485174444143
11366,005fcf3e9a125706,True,1.0,1.0,0.6273244156479278,1.0,1.0,1.0,0.8447185065199699
11367,8d8f238bb7315004,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11368,3328705b7cf0517a,True,1.0,1.0,0.779170635128673,1.0,1.0,1.0,0.9079877646369471
11369,3b0cda86b999528c,True,1.0,1.0,0.9279585771140441,1.0,1.0,1.0,0.969982740464185
11370,0c91824ce1e65b6e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11371,7f00cbbc74695c32,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11372,07dd30b182de5fa5,True,1.0,1.0,0.9214192846382713,1.0,1.0,1.0,0.9672580352659463
11373,637b2eb74b0d5144,True,1.0,1.0,0.8440532433192509,1.0,1.0,1.0,0.9350221847163546
11374,a58d5374dae0552a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11375,b86df9a9f50e525a,True,1.0,1.0,0.9169477060895804,1.0,1.0,1.0,0.9653948775373252
11376,3260b9e0a6ac5b8b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11377,a9c1456b9deb5184,True,1.0,1.0,0.9910649712912565,1.0,1.0,1.0,0.9962770713713569
11378,1665bb5ab9d55dca,True,1.0,1.0,0.8005788094920047,1.0,1.0,1.0,0.9169078372883352
11379,9bdda55e20a15705,True,1.0,1.0,0.9874930366518484,1.0,1.0,1.0,0.9947887652716035
11380,f01fa850d0455e68,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11381,03b33d7830ba522b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11382,931c9ec2bfa55d47,True,1.0,1.0,0.9057304054617499,1.0,1.0,1.0,0.960721002275729
11383,d2a2e2498d505b76,True,1.0,1.0,0.9562367838909365,1.0,1.0,1.0,0.9817653266212236
11384,dc05b41a768b5015,True,1.0,1.0,0.9031371162966794,1.0,1.0,1.0,0.9596404651236163
11385,ca58b2e039305479,True,1.0,1.0,0.9614824426281943,1.0,1.0,1.0,0.9839510177617475
11386,b3edadc19d8a5812,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11387,14f29b916f44585a,True,1.0,1.0,0.8890296911224541,1.0,1.0,1.0,0.9537623713010225
11388,8ebce152a39f5010,True,1.0,1.0,0.9999431471319059,1.0,1.0,1.0,0.9999763113049608
11389,2b10974c7f7e5444,True,1.0,1.0,0.570120753011739,1.0,1.0,1.0,0.8208836470882246
11390,f8f1d3aa1a30553d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11391,ebb1e037f19b5c55,True,1.0,1.0,0.9960122777905026,1.0,1.0,1.0,0.9983384490793762
11392,4a07aac45fc35fcf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11393,f335a11369685b08,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11394,abdf3c37dc03596c,True,1.0,1.0,0.9256431571370959,1.0,1.0,1.0,0.9690179821404566
11395,9135a6d270475c7f,True,1.0,1.0,0.9816358709521983,1.0,1.0,1.0,0.9923482795634161
11396,1f54430427975391,True,1.0,1.0,0.8617040050926774,1.0,1.0,1.0,0.9423766687886156
11397,483bb60b0a0451e6,True,1.0,1.0,0.9636088646460326,1.0,1.0,1.0,0.984837026935847
11398,f3462625913a59c2,True,1.0,1.0,0.9471302280099014,1.0,1.0,1.0,0.9779709283374589
11399,8551466c8066505e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11400,37b3d87596685948,True,1.0,1.0,0.9276812280799963,1.0,1.0,1.0,0.9698671783666651
11401,5c5a8066ceae51bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11402,7fcd06d455d55572,True,1.0,1.0,0.987718412427172,1.0,1.0,1.0,0.9948826718446551
11403,fd9b66480e895706,True,1.0,1.0,0.4687305277859246,1.0,1.0,1.0,0.7786377199108019
11404,25e9d76574075cee,True,1.0,1.0,0.6141406097352564,1.0,1.0,1.0,0.8392252540563568
11405,0c3a4023a05d507c,True,1.0,1.0,0.9387071683070904,1.0,1.0,1.0,0.9744613201279543
11406,7a140c5865295d91,True,1.0,1.0,0.9397605371258557,1.0,1.0,1.0,0.9749002238024399
11407,5056ce4462ad5960,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11408,835d1fae4f5b5e45,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11409,5e02e80df7fe5f5b,True,1.0,1.0,0.8707964213598335,1.0,1.0,1.0,0.9461651755665973
11410,57a85d94e9c95004,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11411,d4e058ec6a795ef1,True,1.0,1.0,0.9121485199263885,1.0,1.0,1.0,0.9633952166359953
11412,38b01bebf6df5fb8,True,1.0,1.0,0.9242042475400554,1.0,1.0,1.0,0.968418436475023
11413,1d7ff3e8eed15ced,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11414,669972d5c4c55872,True,1.0,1.0,0.4648872326481979,1.0,1.0,1.0,0.7770363469367491
11415,7a64a496ba815aa8,True,1.0,1.0,0.8640196932443657,1.0,1.0,1.0,0.943341538851819
11416,7229dee5d2685deb,True,1.0,1.0,0.942043628417973,1.0,1.0,1.0,0.9758515118408221
11417,be85b447a33b59f8,True,1.0,1.0,0.9767979935632763,1.0,1.0,1.0,0.9903324973180317
11418,da56fca2caff52e4,True,1.0,1.0,0.8129249524414011,1.0,1.0,1.0,0.9220520635172504
11419,7b7d556d563f5ac4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11420,869ee63671f65126,True,1.0,1.0,0.9886668597261208,1.0,1.0,1.0,0.9952778582192169
11421,e8c4f72606fb5cb0,True,1.0,1.0,0.9514072113315557,1.0,1.0,1.0,0.9797530047214815
11422,7d40448fd04e5e28,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11423,b662afef6f935725,True,1.0,1.0,0.8778215622464317,1.0,1.0,1.0,0.9490923176026799
11424,35eba76323535988,True,1.0,1.0,0.9830783655003593,1.0,1.0,1.0,0.992949318958483
11425,834a7c22e2c55c71,True,1.0,1.0,0.8569810090710465,1.0,1.0,1.0,0.9404087537796028
11426,e6289d35e92c56b9,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11427,9436b4c35a125beb,True,1.0,1.0,0.9403201233423106,1.0,1.0,0.5,0.9751333847259627
11428,c2f56a56716f55e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11429,69fab78920a55a7a,True,1.0,1.0,0.5519857260469766,1.0,1.0,1.0,0.813327385852907
11430,dd43c6087aca5206,True,1.0,1.0,0.9863442782539305,1.0,1.0,1.0,0.9943101159391378
11431,5ff30edb240758c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11432,53a22c2f65fd57d5,True,1.0,1.0,0.8965750358361269,1.0,1.0,1.0,0.9569062649317196
11433,db36705ca2645415,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11434,c2790319345a58cf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11435,dcd3886f044a5e29,True,1.0,1.0,0.942521620452054,1.0,1.0,1.0,0.9760506751883558
11436,eb3c2a16d549564a,True,1.0,1.0,0.9925343792389487,1.0,1.0,1.0,0.9968893246828953
11437,0a2a71c0b34c5f10,True,1.0,1.0,0.9870723190765331,1.0,1.0,1.0,0.9946134662818888
11438,ddc1271ea57154bc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11439,d5b37b79dde85eb1,True,1.0,1.0,0.8919412833413319,1.0,1.0,1.0,0.954975534725555
11440,be9298a106f552af,True,1.0,1.0,0.9500415186574531,1.0,1.0,1.0,0.9791839661072722
11441,ea32cdfc9478501d,True,1.0,1.0,0.9479585058128756,1.0,1.0,1.0,0.9783160440886981
11442,40c06c252a275c50,True,1.0,1.0,0.711247383277327,1.0,1.0,1.0,0.8796864096988862
11443,1c03788c47b75b6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11444,e14711ef4d2f5000,True,1.0,1.0,0.8687082893565432,1.0,1.0,1.0,0.9452951205652264
11445,8693307093e0553b,True,1.0,1.0,0.9910972394990067,1.0,1.0,1.0,0.9962905164579196
11446,03ca1900f09b5d20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11447,9410f817dff058c2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11448,15208e349fb854b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11449,e0dbf07da5c55877,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11450,c70cfaf737215fca,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11451,60dfaa1afc395c5d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11452,205143f7ff4d5b4b,True,1.0,1.0,0.897956851664364,1.0,1.0,1.0,0.9574820215268183
11453,3e5647cd8d1a50c2,True,1.0,1.0,0.7446627065518792,1.0,1.0,1.0,0.8936094610632829
11454,4fbfc7dc71db50e2,True,1.0,1.0,0.957597461471579,0.0,1.0,1.0,0.5656656089464912
11455,1c3e7aa7df415acb,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11456,1b3ed6f1e9b8574d,True,1.0,1.0,0.6462950073459637,1.0,1.0,1.0,0.8526229197274849
11457,6a5c90faa1cc5f03,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11458,25000ee050145f13,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11459,1a6595a6c7cb5531,True,1.0,1.0,0.6918255687913003,1.0,1.0,1.0,0.8715939869963751
11460,84b38cdaa93e5dcd,True,1.0,1.0,0.9838973638726134,1.0,1.0,1.0,0.9932905682802556
11461,c766d336f81858c5,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11462,15faa071a7145ad6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11463,27244c34c9e355c2,True,1.0,1.0,0.9923316254527323,1.0,1.0,1.0,0.9968048439386384
11464,a5f411a2c379503d,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11465,b958e6967993560f,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11466,5b265648c07a54b8,True,1.0,1.0,0.5993916861069426,1.0,1.0,1.0,0.8330798692112261
11467,3137903199f35224,True,1.0,1.0,0.7269511475127235,1.0,1.0,1.0,0.8862296447969681
11468,2371a65f76025bfd,True,1.0,1.0,0.6563914887245623,1.0,1.0,1.0,0.8568297869685676
11469,de2c2bde3a615d75,True,1.0,1.0,0.8559587285075292,1.0,1.0,1.0,0.9399828035448038
11470,8f67b84df6b75bd1,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11471,6b521512edb15e2f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11472,9c1f46770f2655b1,True,1.0,1.0,0.8771841803231369,0.0,1.0,1.0,0.5321600751346404
11473,b605703d3fb05725,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11474,bfc7b627dfdf5f58,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11475,31ac916bb888562a,True,1.0,1.0,0.8610984692785291,1.0,1.0,1.0,0.9421243621993871
11476,18492b6ce9905b13,True,1.0,1.0,0.927551072494019,1.0,1.0,1.0,0.969812946872508
11477,cbcd554895c75231,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11478,78a98ffdcd4b558a,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11479,dec31dc25db65e6c,True,1.0,1.0,0.6617059418527049,1.0,1.0,1.0,0.859044142438627
11480,2d84ae5e1fa85f94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11481,8651cc01649b5d5b,True,1.0,1.0,0.9489935352275104,1.0,1.0,1.0,0.978747306344796
11482,f082cf21642c5cbc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11483,3ceb5afc67975881,True,1.0,1.0,0.8876460058992381,1.0,1.0,1.0,0.9531858357913493
11484,eea52ed765aa5977,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11485,0ad9939a6b875bf8,True,1.0,1.0,0.5413264200887334,1.0,1.0,1.0,0.8088860083703056
11486,e0cd66542e715685,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11487,0e6a9b4fe9ec5443,True,1.0,1.0,0.8698002751544585,1.0,1.0,1.0,0.9457501146476911
11488,94f5e53f2e205285,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11489,f91b769af7815ea5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11490,65d05fc646de5ce6,True,1.0,1.0,0.8918745295782441,1.0,1.0,1.0,0.9549477206576018
11491,67958aa8e9015aaf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11492,0dc54a8c8203567b,True,1.0,1.0,0.7360588894959635,0.0,1.0,1.0,0.47335787062331813
11493,eaa64f296ff85b61,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11494,0004474e9e3f5470,True,1.0,1.0,0.6434269170252142,1.0,1.0,1.0,0.8514278820938393
11495,ab1fd108d5885b58,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11496,1bfbaec4ef9b556c,True,1.0,1.0,0.9669313716408222,1.0,1.0,1.0,0.9862214048503426
11497,06067b68f2655a55,True,1.0,1.0,0.6461685058895731,1.0,1.0,1.0,0.8525702107873222
11498,fb311858e737556d,True,1.0,1.0,0.6424430373269288,1.0,1.0,1.0,0.8510179322195537
11499,7f890846214d583a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11500,61984566807c5b11,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11501,fc0acfe530ba5562,True,1.0,1.0,0.9744542056432042,1.0,1.0,0.5,0.9893559190180018
11502,6cdf58d03f8e5493,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11503,88e6d9d5dd715516,True,1.0,1.0,0.6212980399160093,1.0,1.0,1.0,0.8422075166316706
11504,82bebb2c1ca55736,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11505,749a8604cf285389,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11506,3f4013b6af2d5850,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11507,5624b4732b135079,True,1.0,1.0,0.9304699310432394,1.0,1.0,1.0,0.971029137934683
11508,0e2f2cb6712550b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11509,cebdffcaf8595c9e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11510,ed166d61f7435477,True,1.0,1.0,0.8817364605528194,1.0,1.0,1.0,0.9507235252303414
11511,e8850900bade58f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11512,42559fd839fa54b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11513,21d65485fa3c55e7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11514,d5fc95fa66025d7a,True,1.0,1.0,0.7754765815529174,1.0,1.0,1.0,0.906448575647049
11515,a5db7f072b0a58d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11516,c67262b6c33b5b0f,True,1.0,1.0,0.9220079971053321,1.0,1.0,1.0,0.9675033321272218
11517,4257350828cf5e87,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11518,b39c69db9eb45416,True,1.0,1.0,0.6536952254277546,1.0,1.0,1.0,0.855706343928231
11519,49f205ebb9d559c2,True,1.0,1.0,0.7951413947866894,1.0,1.0,1.0,0.9146422478277874
11520,f3509f572c4f5bbb,True,1.0,1.0,0.8963435277175091,1.0,1.0,0.5,0.9568098032156288
11521,1f67195591a95027,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11522,3c943ff450265afe,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11523,a23ebe50e290544b,True,1.0,1.0,0.9210946046241592,1.0,1.0,1.0,0.967122751926733
11524,b6589175626f5510,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11525,e02f26d0eb0152e3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11526,abbfc957d5545f53,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11527,263f5537c4f85b38,True,1.0,1.0,0.9817647885745785,1.0,1.0,1.0,0.9924019952394078
11528,078bc1027dde5d1a,True,1.0,1.0,0.5951377820380149,1.0,1.0,0.0,0.8313074091825062
11529,1aa15402bceb5743,True,1.0,1.0,0.8744492879788941,1.0,1.0,1.0,0.9476872033245393
11530,f2909a9ad9cb552e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11531,3304abff82cb5f6d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11532,3e0d470196605588,True,1.0,1.0,0.990728043629184,1.0,1.0,0.0,0.9961366848454934
11533,6363aa6d3d715e03,True,1.0,1.0,0.8383437793728471,1.0,1.0,1.0,0.9326432414053528
11534,ba3cdbcd0c3f5e49,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11535,7b3e1c9932625243,True,1.0,1.0,0.664684178586077,1.0,1.0,1.0,0.8602850744108653
11536,36a7254be1af5120,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11537,6d83f0adc26e5ee5,True,1.0,1.0,0.9959590346664421,1.0,1.0,0.0,0.9983162644443508
11538,3cc3567e89f95e0a,True,1.0,1.0,0.7798539660450796,1.0,1.0,1.0,0.9082724858521165
11539,c3976331b5e456d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11540,63768cbe8b2d5c65,True,1.0,1.0,0.6183502169386751,1.0,1.0,1.0,0.8409792570577812
11541,3e5b0593a3e75d29,True,1.0,1.0,0.9933724638805073,1.0,1.0,1.0,0.9972385266168781
11542,91795d835c905882,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11543,8439357bbb005600,True,1.0,1.0,0.9817412309590317,1.0,1.0,1.0,0.9923921795662632
11544,9ec45037796f541c,True,1.0,1.0,0.7994438338981048,1.0,1.0,1.0,0.916434930790877
11545,94ec2c53ddbc5dae,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11546,02ecdf935f895a86,True,1.0,1.0,0.9726543815079438,1.0,1.0,1.0,0.9886059922949766
11547,8cbb22946ab55633,True,1.0,1.0,0.9634514256958486,1.0,1.0,1.0,0.9847714273732703
11548,73e3a1a2ed275417,True,1.0,1.0,0.8741242498986791,1.0,1.0,1.0,0.9475517707911164
11549,eb3e272209a4520f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11550,da928b52410d5da6,True,1.0,1.0,0.4848576115987396,1.0,1.0,1.0,0.7853573381661415
11551,8dfef734a010531e,True,1.0,1.0,0.9874755293620748,1.0,1.0,1.0,0.9947814705675312
11552,d83802157d9858d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11553,bdf99b84030a5a0f,True,1.0,1.0,0.9855895826625913,1.0,1.0,1.0,0.9939956594427463
11554,990d981b1366595b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11555,c93008394b945625,True,1.0,1.0,0.9833590521252638,1.0,1.0,1.0,0.99306627171886
11556,505f4ccbd00d5e99,True,1.0,1.0,0.9876572228510889,1.0,1.0,1.0,0.9948571761879537
11557,fe4bac0ae9bc5639,True,1.0,1.0,0.6634721689156874,1.0,1.0,1.0,0.8597800703815364
11558,0f422a003dab525e,True,1.0,1.0,0.9604676501211505,1.0,1.0,1.0,0.9835281875504794
11559,acfe9f2fe77c5b79,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11560,3c542be991515ccd,True,1.0,1.0,0.8071261792617339,1.0,1.0,1.0,0.9196359080257225
11561,f154d2accd365815,True,1.0,1.0,0.9144842804655139,1.0,1.0,1.0,0.9643684501939642
11562,4ceacfb6be565ab3,True,1.0,1.0,0.9866511188320274,1.0,1.0,1.0,0.9944379661800115
11563,ec78d882433a50ca,True,1.0,1.0,0.9056237260247613,1.0,1.0,1.0,0.9606765525103172
11564,f5c6f00966f152ec,True,1.0,1.0,0.9699564868840351,1.0,1.0,1.0,0.9874818695350146
11565,5b3bc72c557a5a17,True,1.0,1.0,0.7954479275866332,1.0,1.0,1.0,0.9147699698277639
11566,6350e3b4ec0a59dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11567,804236dcfffa523e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11568,d894554636eb52f4,True,1.0,1.0,0.8282193653242235,1.0,1.0,1.0,0.9284247355517597
11569,d496c44726c35e33,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11570,b7215e8a4eb6552a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11571,681dc1d77f125936,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11572,7d59e0ea1e0d524b,True,1.0,1.0,0.6856741094000125,1.0,1.0,1.0,0.8690308789166719
11573,451b114eef365ee0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11574,940ba87d553456c3,True,1.0,1.0,0.9730988201243768,1.0,1.0,0.5,0.9887911750518237
11575,3761f5d0d74d55eb,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11576,bcea19eeb57f5cfa,True,1.0,1.0,0.903858402711889,1.0,1.0,0.0,0.9599410011299537
11577,a7aa2b49e81b5d4f,True,1.0,1.0,0.9901931352017764,1.0,1.0,1.0,0.9959138063340734
11578,86aae04a66c45970,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11579,1a9928bcc34451aa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11580,331a4a4334df5c34,True,1.0,1.0,0.973434125478582,1.0,1.0,1.0,0.9889308856160758
11581,d3d7a91aff375fc5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11582,ec5e157a5222534d,True,1.0,1.0,0.7411690099918727,1.0,1.0,1.0,0.8921537541632804
11583,96c003cecfbd5a91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11584,59d306aa441a5665,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11585,c77dbdd287825d1a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11586,030c27139f7d57a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11587,23beee726a59557a,True,1.0,1.0,0.9200160957807741,1.0,1.0,1.0,0.9666733732419891
11588,da590e67d2e6532a,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11589,2ca33fd04f805478,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11590,01ce9c82de0d5539,True,1.0,1.0,0.9838252930735353,1.0,1.0,1.0,0.9932605387806396
11591,875d89dc1f225205,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11592,2a2308354f4c5aa2,True,1.0,1.0,0.9191575118226802,1.0,1.0,1.0,0.9663156299261167
11593,a38cf6735cfc5f54,True,1.0,1.0,0.8549541811144384,1.0,1.0,1.0,0.9395642421310161
11594,28123c233d33567e,True,1.0,1.0,0.9234760007424573,1.0,1.0,1.0,0.9681150003093572
11595,9efa05c9731a51d8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11596,b3899f957ebe5684,True,1.0,1.0,0.9230252828960983,1.0,1.0,1.0,0.9679272012067077
11597,8c384d60912b5f73,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11598,ca8a417f32d859ba,True,1.0,1.0,0.8802353063253564,1.0,1.0,1.0,0.9500980443022318
11599,8bebc6662b36505f,True,1.0,1.0,0.7459136837418815,1.0,1.0,1.0,0.8941307015591172
11600,111174636b57539b,True,1.0,1.0,0.9217700797276444,1.0,1.0,0.0,0.9674041998865185
11601,c86c1d9c6e9c58aa,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11602,6548b286c3365867,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11603,16d3bf2e9bf75eb4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11604,fc1b6762387f5209,True,1.0,1.0,0.9350478602847077,1.0,1.0,1.0,0.9729366084519615
11605,3aa8e5d80d5d5d9b,True,1.0,1.0,0.9581223785958869,1.0,1.0,1.0,0.9825509910816196
11606,be6f90f06bc35be3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11607,f985ec5a35285901,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11608,cfd45b3514125d2e,True,1.0,1.0,0.9514644415476476,1.0,1.0,1.0,0.9797768506448531
11609,53a7531622255064,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11610,1ebd95c73644569f,True,1.0,1.0,0.6231142386997957,1.0,1.0,1.0,0.8429642661249148
11611,b7c1448b395e56c6,True,1.0,1.0,0.9517883363877636,1.0,1.0,1.0,0.9799118068282349
11612,2b40b4ee692d52a4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11613,4080e46653b05c94,True,1.0,1.0,0.9492047296422211,1.0,1.0,1.0,0.9788353040175921
11614,acd0bceedc6852c2,True,1.0,1.0,0.9431354254404418,1.0,1.0,1.0,0.9763064272668508
11615,6e49f2f1c4e456f1,True,1.0,1.0,0.968366922402908,1.0,1.0,1.0,0.9868195510012118
11616,3f11b8c2347f5714,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11617,1bc892186af15042,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11618,15ae8f60881b52ae,True,1.0,1.0,0.8983873715969243,1.0,1.0,1.0,0.9576614048320518
11619,599c8b2bc9b252a7,True,1.0,1.0,0.8134344740553767,1.0,1.0,1.0,0.9222643641897403
11620,a669b18e5ecd575d,True,1.0,1.0,0.9363338145180046,1.0,1.0,1.0,0.9734724227158352
11621,141d6f95ecf059c4,True,1.0,1.0,0.8923006774212953,1.0,1.0,1.0,0.9551252822588729
11622,912bc19c43a15d8d,True,1.0,1.0,0.9544643792371675,1.0,1.0,1.0,0.9810268246821531
11623,0af18cfd826c5086,True,1.0,1.0,0.9643176934652907,1.0,1.0,1.0,0.9851323722772044
11624,33fcb42a03535525,True,1.0,1.0,0.9697697365879135,1.0,1.0,1.0,0.9874040569116307
11625,4750f239602d5627,True,1.0,1.0,0.9762782184745254,1.0,1.0,1.0,0.9901159243643857
11626,9a00d37375a95d7e,True,1.0,1.0,0.731724128793019,1.0,1.0,1.0,0.8882183869970911
11627,1678ddd4a18b5fd8,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11628,cf7d3181a516574a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11629,c43a415dd7d2585d,True,1.0,1.0,0.9601012224521066,1.0,1.0,1.0,0.9833755093550444
11630,f79931e74df250f7,True,1.0,1.0,0.9350348803665584,1.0,1.0,1.0,0.9729312001527326
11631,a572393e361e5b6c,True,1.0,1.0,0.9543968530950047,1.0,1.0,1.0,0.9809986887895853
11632,bd3e71c7666156ee,True,1.0,1.0,0.562400001695494,1.0,1.0,0.0,0.8176666673731224
11633,687fa6fce3ab5f91,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11634,9a50c3fce9d75d95,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11635,f94d84bd174d59ce,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11636,6c6a6b002f715d03,True,1.0,1.0,0.9552654811175404,1.0,1.0,1.0,0.9813606171323085
11637,16069af36de45703,True,1.0,1.0,0.6101639277959647,1.0,1.0,1.0,0.8375683032483187
11638,cdf704c535245f57,True,1.0,1.0,0.89034653861084,1.0,1.0,1.0,0.9543110577545167
11639,deb63152bd9453e0,True,1.0,1.0,0.9240771831857869,1.0,1.0,1.0,0.9683654929940779
11640,4999981a1cac596e,True,1.0,1.0,0.966270036978955,1.0,1.0,1.0,0.9859458487412311
11641,fad5349c0f7c501a,True,1.0,1.0,0.9658350568688148,1.0,1.0,1.0,0.9857646070286729
11642,6af09cbf5d405f49,True,1.0,1.0,0.8773430406018421,1.0,1.0,0.0,0.9488929335841009
11643,a20beaedf66b59f3,True,1.0,1.0,0.8306967306081736,1.0,1.0,1.0,0.9294569710867391
11644,fc0a59dcf9d75219,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11645,6b0ff02cbbf25aa3,True,1.0,1.0,0.616539536450176,1.0,1.0,1.0,0.8402248068542401
11646,c9aa2159bc3a50a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11647,fbe5169b7fc85137,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11648,b52b4358ca335eb9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11649,39fde97003dd540e,True,1.0,1.0,0.6140778868906585,1.0,1.0,1.0,0.8391991195377745
11650,7b2f3235b4cb5374,True,1.0,1.0,0.6242090421389221,1.0,1.0,1.0,0.8434204342245509
11651,ae6eb93043f25a20,True,1.0,1.0,0.9354473367114746,1.0,1.0,1.0,0.9731030569631144
11652,e6e2b0d2f0495557,True,1.0,1.0,0.9928461893549266,1.0,1.0,1.0,0.9970192455645529
11653,701f0be254de56dc,True,1.0,1.0,0.9412506035971969,1.0,1.0,1.0,0.9755210848321654
11654,da0d775d13c956be,True,1.0,1.0,0.9555826156130922,1.0,1.0,1.0,0.9814927565054551
11655,4256146a0b765876,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11656,d7099c8643c95283,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11657,22e04303d53f54f5,True,1.0,1.0,0.9784886582994656,1.0,1.0,1.0,0.9910369409581107
11658,00137a5ce92d591c,True,1.0,1.0,0.665620767246061,1.0,1.0,1.0,0.8606753196858588
11659,7f5f77992cd859ef,True,1.0,1.0,0.797942923984115,1.0,1.0,1.0,0.9158095516600478
11660,3d43337c0e6b5910,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11661,db723debaec15d81,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11662,f4495a91b9fb505d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11663,c932b69d2fed5f3c,True,1.0,1.0,0.9690558123346127,1.0,1.0,1.0,0.9871065884727553
11664,bd218550d4d35e5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11665,1b7b7697be9c5dc5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11666,75570ebf4f3551c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11667,aa09b515e34356f4,True,1.0,1.0,0.6200965398522851,1.0,1.0,1.0,0.8417068916051188
11668,247490a783f25c47,True,1.0,1.0,0.9844028703112551,1.0,1.0,0.0,0.9935011959630229
11669,4e19d097005e55b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11670,48183678cb965e68,True,1.0,1.0,0.9012789225807127,1.0,1.0,1.0,0.9588662177419636
11671,1c25de3a1c805da1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11672,d4c431871c755ba3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11673,12177b43d67d51a7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11674,74707039ce5550d1,True,1.0,1.0,0.9572728560112189,1.0,1.0,1.0,0.9821970233380078
11675,02b68b9cc51f506a,True,1.0,1.0,0.9641023183186712,1.0,1.0,1.0,0.9850426326327796
11676,71246cbb6de459d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11677,8e9e20dde3ed5f0d,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11678,ae33fa122ac45a10,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11679,c4884a363f805a18,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11680,069c6a5e408653ab,True,1.0,1.0,0.9615551005495507,1.0,1.0,1.0,0.9839812918956462
11681,906587437cf95447,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11682,0c3f741051575a36,True,1.0,1.0,0.9822093814928076,1.0,1.0,1.0,0.9925872422886698
11683,b11b571fd6a35e9e,True,1.0,1.0,0.883668673280558,1.0,1.0,1.0,0.9515286138668992
11684,80fdf1c45abd5c48,True,1.0,1.0,0.9556851076367529,1.0,1.0,0.0,0.9815354615153137
11685,0a3da14f3cba564a,True,1.0,1.0,0.9636021448366117,1.0,1.0,1.0,0.9848342270152548
11686,cc5e04be1f105d15,True,1.0,1.0,0.9895701620077252,1.0,1.0,1.0,0.9956542341698856
11687,c4f590c6b7e85691,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11688,02bfb6340c185b97,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11689,9f528c7bfca6509b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11690,918b6721bcf75d38,True,1.0,1.0,0.9252186241959078,1.0,1.0,1.0,0.9688410934149617
11691,7758c231f45d51de,True,1.0,1.0,0.8359466590614011,1.0,1.0,1.0,0.9316444412755839
11692,f0d1419c24b85651,True,1.0,1.0,0.5943036921003474,1.0,1.0,1.0,0.8309598717084782
11693,63a80bcca90b5dec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11694,5ab5923ac60c5e8a,True,1.0,1.0,0.9189654380697015,1.0,1.0,1.0,0.9662355991957089
11695,debb1dafdd77545e,True,1.0,1.0,0.8568918854196755,1.0,1.0,1.0,0.9403716189248649
11696,574aa2eca31057d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11697,96dd879c7e365dc9,True,1.0,1.0,0.9551913103856241,1.0,1.0,1.0,0.9813297126606768
11698,225eb6e22af55972,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11699,fcb6bd60c8905c79,True,1.0,1.0,0.9999424307470488,1.0,1.0,1.0,0.9999760128112704
11700,315e61d0629c54d6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11701,938ceea80dd85b62,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11702,bf1db71f1cc35b98,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11703,774006a654915196,True,1.0,1.0,0.8769609214956496,1.0,1.0,1.0,0.948733717289854
11704,40688677dc5e5d16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11705,964c8941cfe558bb,True,1.0,1.0,0.9499354559493158,1.0,1.0,1.0,0.9791397733122148
11706,0e04335474bf5b6e,True,1.0,1.0,0.9204902194036158,1.0,1.0,1.0,0.9668709247515066
11707,be0ac32b1590510e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11708,ccfe1da323ed53a9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11709,1537a74401845849,True,1.0,1.0,0.6170059347481555,1.0,1.0,1.0,0.8404191394783981
11710,86feb30b850f5ff2,True,1.0,1.0,0.9824352976345102,1.0,1.0,1.0,0.9926813740143793
11711,36e3e0f9a589578d,True,1.0,1.0,0.9625646716606902,1.0,1.0,1.0,0.9844019465252876
11712,4b499c985f02545f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11713,42643a30b402538f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11714,57ec316cb2f65e46,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11715,a4ab5ff4ba7259f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11716,c68a0ad53c105f0d,True,1.0,1.0,0.9404130646509788,1.0,1.0,1.0,0.9751721102712412
11717,c08cd52346155301,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11718,96c3433ef79a5478,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11719,78754f4862d65445,True,1.0,1.0,0.9701757091773563,1.0,1.0,1.0,0.9875732121572319
11720,2f6ef141a25657e5,True,1.0,1.0,0.9442902414378159,1.0,1.0,1.0,0.97678760059909
11721,109354a9d0eb5d4c,True,1.0,1.0,0.9250707799250155,1.0,1.0,1.0,0.9687794916354231
11722,b113e988ede45a4f,True,1.0,1.0,0.8816685696000708,1.0,1.0,0.0,0.9506952373333628
11723,3ca720caa0ff5082,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11724,1834f4fb0ca15b93,True,1.0,1.0,0.9020895777755028,1.0,1.0,0.5,0.9592039907397929
11725,d5bf13024f755ee4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11726,077dd2d55c17560f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11727,028613e11f415422,True,1.0,1.0,0.8913878592846293,1.0,1.0,1.0,0.9547449413685957
11728,a45b1d5e36b35909,True,1.0,1.0,0.9723752494457458,1.0,1.0,1.0,0.9884896872690607
11729,39bbb12794ca56a3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11730,11e7fdeb883b5381,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11731,7c49f7aca6c05e2a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11732,bdb2a3cdeadc51c7,True,1.0,1.0,0.9084130772076289,1.0,1.0,0.0,0.9618387821698454
11733,ff60af032dbd5caa,True,1.0,1.0,0.6585565610682973,1.0,1.0,1.0,0.8577319004451239
11734,b6e039ab90075f16,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11735,73e4db7c9a4d5076,True,1.0,1.0,0.929696836435883,1.0,1.0,1.0,0.9707070151816178
11736,db026a1a1b6f5d3d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11737,40884b7d89be5e0b,True,1.0,1.0,0.9867766165586009,1.0,1.0,1.0,0.9944902568994171
11738,e194cef299cf5264,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11739,a460a03aab635f35,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11740,45c6be97d810541f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11741,24a036d6f97d5a50,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11742,fa80f505766d50fa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11743,d165c65009785ef9,True,1.0,1.0,0.9462255252936245,1.0,1.0,1.0,0.9775939688723435
11744,d767dfeed9965477,True,1.0,1.0,0.9513406492304112,1.0,1.0,1.0,0.9797252705126714
11745,9a6e3e5d86dd5949,True,1.0,1.0,0.874423460435684,1.0,1.0,1.0,0.9476764418482017
11746,774432c5e7b25128,True,1.0,1.0,0.8700375431702804,1.0,1.0,0.5,0.9458489763209501
11747,e59da7b4970654fd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11748,8aec77f33ddb5ac8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11749,80752a827b8253fe,True,1.0,1.0,0.9670421758471842,1.0,1.0,1.0,0.9862675732696601
11750,14b4283d229a5e3d,True,1.0,1.0,0.853813151586222,1.0,1.0,0.5,0.9390888131609257
11751,b5f57f5a6b5b5244,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11752,6950076b024c51db,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11753,0b4dfcb47cb85e89,True,1.0,1.0,0.6407540642202812,1.0,1.0,1.0,0.8503141934251172
11754,4f37ec7f0ac75960,True,1.0,1.0,0.8981245739913494,1.0,1.0,1.0,0.9575519058297289
11755,956e3aa8415b5712,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11756,0c81f22d5e0658de,True,1.0,1.0,0.9946954740393524,1.0,1.0,1.0,0.9977897808497301
11757,b9db0f40e33853b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11758,64a7186ab49b5cdc,True,1.0,1.0,0.9998917327836035,1.0,1.0,1.0,0.9999548886598348
11759,fdc43c8424a256ce,True,1.0,1.0,0.9744082666291154,1.0,1.0,1.0,0.9893367777621315
11760,ad8e3279524854c3,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11761,373707159e77583c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11762,f16753eac7825480,True,1.0,1.0,1.0,1.0,0.0,1.0,0.8333333333333334
11763,5856cd24d07c5b79,True,1.0,1.0,0.8674095702061162,1.0,1.0,1.0,0.9447539875858818
11764,98b414a515bb5b99,True,1.0,1.0,0.5302826539054827,1.0,1.0,1.0,0.8042844391272844
11765,23f357c023c2584f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11766,83f9ceae9dad56d9,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11767,f191de4360a35ad8,True,1.0,1.0,0.9428614185436817,1.0,1.0,1.0,0.9761922577265341
11768,50702dbe2f785ae5,True,1.0,1.0,0.9658771338373713,1.0,1.0,1.0,0.9857821390989047
11769,17aa66edae0e5214,True,1.0,1.0,0.40938102544234245,1.0,1.0,0.0,0.753908760600976
11770,967a6f50c73c5eb7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11771,dad96574decb5a68,True,1.0,1.0,0.8669675546249177,1.0,1.0,1.0,0.944569814427049
11772,a7fa674076175448,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11773,cdd72f4a568a55a0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11774,7cf4a1ba9b6054f9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11775,c61d55c28f3b538d,True,1.0,1.0,0.8503538977477878,1.0,1.0,1.0,0.9376474573949115
11776,c4284fce4a2f5213,True,1.0,1.0,0.9402164128624375,1.0,1.0,1.0,0.9750901720260156
11777,a984f0459c1055d5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11778,8d27cb5d1d1e5ad1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11779,81353cb7d48a5728,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11780,144116b6c1e35d3e,True,1.0,1.0,0.947714997075671,1.0,1.0,1.0,0.9782145821148629
11781,f8b8b8ee49205def,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11782,82551627c2415e8e,True,1.0,1.0,0.6686124037147825,1.0,1.0,1.0,0.8619218348811594
11783,73ba0e501a005971,True,1.0,1.0,0.9782632239613585,1.0,1.0,1.0,0.9909430099838993
11784,507a3844cf3051de,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11785,e8daa33268685b31,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11786,d89c9a87852151d1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11787,b54d370ffcf653ed,True,1.0,1.0,0.857521368776544,1.0,1.0,1.0,0.9406339036568934
11788,334ddbed40095e07,True,1.0,1.0,0.8949078020566614,1.0,1.0,1.0,0.9562115841902755
11789,c2466f5ae7a25ad8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11790,8f82805b2edb5a25,True,1.0,1.0,0.8108726071550144,1.0,1.0,1.0,0.9211969196479227
11791,8ec53979117552c7,True,1.0,1.0,0.689162494328216,1.0,1.0,1.0,0.8704843726367567
11792,f1ceb70bd72a5048,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11793,433a4b88d64350dd,True,1.0,1.0,0.9912184783532472,1.0,1.0,1.0,0.9963410326471863
11794,c65fbb9cff2a59e5,True,1.0,1.0,0.9567399763126307,1.0,1.0,1.0,0.9819749901302628
11795,01e3dbb4fbcd5781,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11796,27ff47ea8aea59cf,True,1.0,1.0,0.8928602567809443,1.0,1.0,1.0,0.9553584403253934
11797,424e3df76d475635,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11798,7ef3374d49a45a86,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11799,9b16e4fea2c25446,True,1.0,1.0,0.9865014145151074,1.0,1.0,1.0,0.9943755893812947
11800,6cd23fffac65568b,True,1.0,1.0,0.9261637683902745,1.0,1.0,1.0,0.9692349034959477
11801,36c9f5ba92385cee,True,1.0,1.0,0.9029408697521826,1.0,1.0,1.0,0.959558695730076
11802,98b148d419725caa,True,1.0,1.0,0.7876288586913793,1.0,1.0,1.0,0.9115120244547414
11803,7727bf26f5845499,True,1.0,1.0,0.9680252666981629,1.0,1.0,0.5,0.986677194457568
11804,3d325eb7d07c587f,True,1.0,1.0,0.5071983351473456,1.0,1.0,1.0,0.7946659729780606
11805,0d7cf272469a5a97,True,1.0,1.0,0.946997962731446,1.0,1.0,1.0,0.9779158178047691
11806,f558dbb8523f552f,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11807,b4b31520fc1c5ef7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11808,d852a7b32d6c5448,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11809,631249cc108f5e1e,True,1.0,1.0,0.961322830174706,1.0,1.0,1.0,0.9838845125727942
11810,0bee5ed0a0a957fd,True,1.0,1.0,0.9737467150780893,1.0,1.0,1.0,0.9890611312825373
11811,37c8a00c76905ffe,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
11812,f51a75fadd695f06,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11813,57177f12c7045c13,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11814,1f1a5be0eaa35282,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11815,66a0abcb3eac57df,True,1.0,1.0,0.8365934407103947,1.0,1.0,1.0,0.9319139336293311
11816,67077701cdd85c9d,True,1.0,1.0,0.8598799466417979,1.0,1.0,1.0,0.9416166444340824
11817,3d1bf2cf5ad151c7,True,1.0,1.0,0.950327752967226,1.0,1.0,1.0,0.9793032304030108
11818,a2fe72b034765149,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11819,cd3b8dce1faa577f,True,1.0,1.0,0.8896567975768566,1.0,1.0,1.0,0.9540236656570236
11820,40843dcbac9d5c2e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11821,7b7a36c1491a54e2,True,1.0,1.0,0.8069138452246621,1.0,1.0,1.0,0.9195474355102758
11822,9d13fadd8afc5833,True,1.0,1.0,0.7604221233958063,1.0,1.0,1.0,0.9001758847482527
11823,44a4f1048fcc57ea,True,1.0,1.0,0.9746396557532768,1.0,1.0,1.0,0.9894331898971988
11824,9bb5a81e7fad549a,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11825,ceea7304846852b9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11826,37a8f4466b8b5110,True,1.0,1.0,0.7883857388674055,1.0,1.0,1.0,0.9118273911947523
11827,dc145331696d5400,True,0.0,1.0,0.0,0.0,1.0,0.5,0.0
11828,08ca490a89c4544e,True,1.0,1.0,0.9221403908154328,1.0,1.0,1.0,0.9675584961730971
11829,2908ea54e9955267,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11830,deb455f53c805643,True,1.0,1.0,0.6410621882603783,1.0,1.0,1.0,0.8504425784418244
11831,0e198cad33c65494,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11832,54ab49005da25b3e,True,1.0,1.0,0.7448702636912518,1.0,1.0,1.0,0.8936959432046883
11833,8ff8a3cf55355131,True,1.0,1.0,0.8280811975655272,1.0,1.0,1.0,0.928367165652303
11834,fd8949d5e40a54ea,True,1.0,1.0,0.9692728082803818,1.0,1.0,1.0,0.987197003450159
11835,006d30e1af265b1e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11836,0fcb8c19983c51b6,True,1.0,1.0,0.9696058841257852,1.0,1.0,1.0,0.9873357850524105
11837,1f7afb10d4cc5319,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11838,ea34282dc63d5a9a,True,1.0,0.0,0.0,0.0,1.0,1.0,0.0
11839,6a383816e5c1568b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11840,7385c74727eb53b5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11841,2db75185de1d5763,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11842,1d3cf448005f56c1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11843,a25bc88dbb4f5f72,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11844,c917da347a6e5d6d,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11845,af94f29d37e55b02,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11846,b227439005885966,True,1.0,1.0,0.5694772896943351,1.0,1.0,1.0,0.8206155373726397
11847,98e3abe2a38c5156,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11848,acc47057bb3d556d,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11849,3978c2d5fb6e5f5a,True,1.0,1.0,0.9560667293201061,1.0,1.0,1.0,0.9816944705500442
11850,79bb6b3243f151a6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11851,b20e8629283e540c,True,1.0,1.0,0.9850925984084752,1.0,1.0,1.0,0.9937885826701981
11852,2dd2bd50fcc458d7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11853,aca9ba55e052575b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11854,c332770f3439515e,True,1.0,1.0,0.9001638882575479,1.0,1.0,1.0,0.9584016201073116
11855,865dfd5f72fa599b,True,1.0,1.0,0.9230603571109985,1.0,1.0,1.0,0.967941815462916
11856,3c462254687e5ef8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11857,91d37a0aabe95056,True,1.0,1.0,0.8721156378541225,1.0,1.0,1.0,0.9467148491058843
11858,f57582f9a7dc511c,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11859,44f6f13541dd526e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11860,1c047acccbcb548f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11861,d74f4eda6af854c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11862,682413e506fc5bac,True,1.0,1.0,0.8719136722606379,1.0,1.0,1.0,0.9466306967752658
11863,54e010de01625177,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
11864,e0ae2ba5807f558a,True,1.0,1.0,0.9226197167486194,1.0,1.0,1.0,0.9677582153119247
11865,1ef49bbbadd55818,True,1.0,1.0,0.9619334630102757,1.0,1.0,1.0,0.9841389429209482
11866,d242cc91d5ef57b7,True,1.0,1.0,0.8539246593475455,1.0,1.0,1.0,0.939135274728144
11867,5bdeb71025415ed9,True,1.0,1.0,0.7252496787884686,1.0,1.0,1.0,0.8855206994951953
11868,d37afaf062ea5835,True,1.0,1.0,0.9677684183744816,1.0,1.0,1.0,0.9865701743227007
11869,cc9a87182a05533d,True,1.0,1.0,0.9752797578681622,1.0,1.0,1.0,0.9896998991117343
11870,edcad0bfc4b15515,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11871,773005dea0fc53ab,True,1.0,1.0,0.9997795651118286,1.0,1.0,1.0,0.9999081521299287
11872,dbba0a418817539e,True,1.0,1.0,0.9964991476526739,1.0,1.0,1.0,0.9985413115219476
11873,2458f368da645ef5,True,1.0,1.0,0.9996794582022754,1.0,1.0,1.0,0.9998664409176148
11874,6c996448c2e45ca1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11875,6a13232f3c97575a,True,1.0,1.0,0.9783840086561866,1.0,1.0,1.0,0.9909933369400777
11876,981ab4a5d11b5090,True,1.0,1.0,0.9416246184324055,1.0,1.0,1.0,0.9756769243468356
11877,b090f02ef43f5d41,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11878,6d72d039fb9a551b,True,1.0,1.0,0.892432095635962,1.0,1.0,0.0,0.9551800398483176
11879,d51f75f9ae88529a,True,1.0,1.0,0.9069265062658114,1.0,1.0,1.0,0.9612193776107548
11880,919aa2aa25a951f4,True,1.0,1.0,0.9793810279351698,1.0,1.0,1.0,0.991408761639654
11881,f5f173ece87c5c11,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11882,3b0c5c39455b5d00,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11883,01876d7aa6f55554,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11884,af07e6e213f2582e,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11885,9ba21cb552c35238,True,1.0,1.0,0.7791484385282701,1.0,1.0,1.0,0.9079785160534458
11886,4aa06b58da9a56f8,True,1.0,1.0,0.9051616181731732,1.0,1.0,0.0,0.9604840075721555
11887,5d68b0c80cab59c4,True,1.0,1.0,0.9313538039281026,1.0,1.0,0.5,0.9713974183033761
11888,2b52c607f324583e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11889,6c8d2b130c4d5288,True,1.0,1.0,0.9775699462673659,1.0,1.0,1.0,0.9906541442780691
11890,3bf2974c80c55503,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11891,ff9d7c14934b541e,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11892,c4e83619721455b0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11893,2f4a5f8093b25fae,True,1.0,1.0,0.9807953683435511,1.0,1.0,0.5,0.9919980701431462
11894,caaf011808a15c9e,True,1.0,1.0,0.9454570044431715,0.0,1.0,1.0,0.5606070851846549
11895,92729339932751f6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11896,b657fb1afb7c54f3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11897,e0b46b7248a75fc9,True,1.0,1.0,0.9417870076751045,1.0,1.0,1.0,0.9757445865312935
11898,55992af369b95456,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11899,099ded1754bb5d98,True,1.0,1.0,0.8602655718264557,1.0,1.0,1.0,0.9417773215943566
11900,fe132c4b31ff5fc7,True,1.0,1.0,0.7114702573588961,1.0,1.0,1.0,0.87977927389954
11901,566cac9a7c0358ce,True,1.0,1.0,0.8816067435355966,1.0,1.0,1.0,0.9506694764731654
11902,2d8b8e77af38568f,True,1.0,1.0,0.8905523539079787,1.0,1.0,1.0,0.9543968141283244
11903,29a576f5351a5162,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11904,da2fb85306b2560c,True,1.0,1.0,0.6716683786465177,1.0,1.0,1.0,0.8631951577693823
11905,21990e031d705957,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11906,8ab90aef703b50cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11907,66dd7339f01b58c2,True,1.0,1.0,0.9627995734967193,1.0,1.0,1.0,0.9844998222902998
11908,e98f83538a315982,True,1.0,1.0,0.9519344027964112,1.0,1.0,1.0,0.9799726678318379
11909,b1649a41e6155dd2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11910,e34d17f003a052f5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11911,12b32c24d2cf5309,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11912,1f174dcc44335ad6,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11913,91c7e207e3395557,True,1.0,1.0,0.9941931428183738,1.0,1.0,1.0,0.9975804761743223
11914,a7d3076a7b7b58b2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11915,f64ec139a30958d0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11916,4e60581353585fdc,True,1.0,1.0,0.9287355203195958,1.0,1.0,1.0,0.9703064667998316
11917,8abfcd61303b52df,True,1.0,1.0,0.9311609378875738,1.0,1.0,0.5,0.9713170574531557
11918,ea9e97a691b45397,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11919,a48870c447ef5fe5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11920,0a954cc695e751ab,True,1.0,1.0,0.9519516879443956,1.0,1.0,1.0,0.9799798699768315
11921,25d56d0a299a50fb,True,1.0,1.0,0.8550808802503514,1.0,1.0,1.0,0.9396170334376465
11922,aafbe79abf625492,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11923,81286af2aa9c5e17,True,1.0,1.0,0.6974425367529602,1.0,1.0,1.0,0.8739343903137334
11924,fedeb108feed57c0,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11925,84b69613f5e6551c,True,1.0,1.0,0.8878531681923535,1.0,1.0,1.0,0.9532721534134806
11926,b1ae78ae6e005119,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11927,9464277f29025ad8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11928,c9ecfe02b17a5c40,True,1.0,1.0,0.793222289738587,1.0,1.0,1.0,0.9138426207244112
11929,16df188810315dc7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11930,0f3cdfd8866b5915,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11931,48a547f135595df8,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11932,01fa845276f857c5,True,1.0,1.0,0.9125864685497832,1.0,1.0,1.0,0.9635776952290763
11933,863e343b2fe45cc1,True,1.0,1.0,0.9098086709086732,1.0,1.0,1.0,0.9624202795452805
11934,41f86f5fb97d505c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11935,72781f1cbd405769,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11936,355e4d5dc6c15b9b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11937,bcf92cdb596a5fa2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11938,c4fad4d040a75b90,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11939,248288deae795ad8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11940,8be5583b37785664,True,1.0,1.0,0.9967543030864122,1.0,1.0,1.0,0.998647626286005
11941,346f28fb35365c73,True,1.0,1.0,0.8447067278713197,1.0,1.0,1.0,0.9352944699463833
11942,7aaa5ff3f0d255ef,True,0.0,1.0,0.0,0.0,1.0,1.0,0.0
11943,0b66f76610bc5f63,True,1.0,1.0,0.964052587073995,1.0,1.0,1.0,0.9850219112808313
11944,a48a9d9bb413549a,True,1.0,1.0,0.9416517537062133,1.0,1.0,1.0,0.9756882307109223
11945,f53ee13c32ac5bec,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11946,e3eaafd948b15069,True,1.0,1.0,0.9367901220278002,1.0,1.0,1.0,0.9736625508449167
11947,21000f5c15845bf4,True,1.0,1.0,0.9274370246981276,1.0,1.0,1.0,0.9697654269575532
11948,471d0206688f5e3b,True,1.0,1.0,0.7099627759497865,1.0,1.0,1.0,0.8791511566457443
11949,ab51ce190cca5673,True,1.0,1.0,0.8859137957027511,1.0,1.0,1.0,0.9524640815428129
11950,56a5e83ad14c558a,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11951,cbdda157b6705786,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11952,173ccb0e08885b66,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11953,845cd9cda6335f6b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11954,c1e612a123d059d7,True,1.0,1.0,0.9866725742730571,1.0,1.0,0.5,0.9944469059471072
11955,9b4a82c95856552f,True,1.0,1.0,0.8185334938044235,1.0,1.0,1.0,0.9243889557518431
11956,b92aaa468aa25958,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11957,7595830169065d37,True,1.0,1.0,0.9186782553730615,1.0,1.0,1.0,0.9661159397387756
11958,9170b75b8a3f527f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11959,6b977574e52a5f1b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11960,a79297e78d8857b4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11961,9ed1a37904015782,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11962,5db9d1088a615a4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11963,a998a0d0131f5208,True,1.0,1.0,0.9388194920557461,1.0,1.0,1.0,0.9745081216898942
11964,789eca1c50f85cb4,True,1.0,1.0,0.5744027218471376,1.0,1.0,1.0,0.8226678007696407
11965,b90086e468f05378,True,1.0,1.0,0.953808963848225,1.0,1.0,1.0,0.9807537349367603
11966,c20652fc6a78529b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11967,08b8808b5cf351c3,True,1.0,1.0,0.7642018755628944,1.0,1.0,1.0,0.9017507814845395
11968,e74ca27f40755297,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11969,d9422fc7065e5b62,True,1.0,1.0,0.5985243586145097,1.0,1.0,1.0,0.8327184827560457
11970,35e9a9cf7fb85962,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11971,dec6932758755596,True,1.0,1.0,0.7452551719690848,1.0,1.0,1.0,0.8938563216537853
11972,b77b106f469055bd,True,1.0,1.0,0.9417613579818134,1.0,1.0,1.0,0.9757338991590889
11973,ff4f691f82915561,True,1.0,1.0,0.9807164046251515,1.0,1.0,1.0,0.9919651685938131
11974,8bb0f6034d505f75,True,1.0,1.0,0.8780942255432075,1.0,1.0,1.0,0.9492059273096697
11975,ba4d9a1f0ac15364,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11976,ab313e9e217c581b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11977,043524c9126f5893,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11978,64f5ed7f37905836,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11979,af6aff5482395ecf,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11980,736e79c663bf5310,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11981,e530e78499a75539,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11982,78a50eb4d40e5ffa,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11983,44c38912946e580e,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11984,8625ec015e075c02,True,1.0,1.0,0.9705858864189661,1.0,1.0,1.0,0.9877441193412358
11985,ba13a6004a0c5f8d,True,1.0,1.0,0.6788075303674513,1.0,1.0,1.0,0.8661698043197714
11986,013ec5b715635a66,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11987,747f309bac56509f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11988,5c4d8dfcb0aa5541,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
11989,e247c988c28957fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11990,e5224fa3a0f95b04,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11991,ffd68c5733d35ebc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
11992,ef41e9c7f99d5d85,True,1.0,1.0,0.816111627908733,1.0,1.0,1.0,0.9233798449619721
11993,153dfbd3d4355809,True,1.0,1.0,0.9765287757845554,1.0,1.0,1.0,0.9902203232435648
11994,69bedd73861656f1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
11995,cacf768cc27e5574,True,1.0,1.0,0.9287268063006608,1.0,1.0,0.5,0.9703028359586087
11996,6f61120208385a02,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
11997,9eb02188c5505fe1,True,1.0,1.0,0.904856970760719,1.0,1.0,1.0,0.9603570711502996
11998,c46978b319c7533d,True,1.0,1.0,0.8500275931035769,1.0,1.0,1.0,0.9375114971264904
11999,f49e8b1837cd5b23,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12000,d02fff0452445952,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
12001,6cd6a10cb3595110,True,1.0,1.0,0.9942871814120908,1.0,1.0,1.0,0.9976196589217045
12002,b7d52a0a64825b14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12003,c93a302d2fb2508f,True,1.0,1.0,0.8986672910856444,1.0,1.0,0.0,0.9577780379523517
12004,80ae852346955098,True,1.0,1.0,0.7765681011973848,1.0,1.0,1.0,0.9069033754989103
12005,a9af1e73c9575428,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
12006,fb8bef473d555fe3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12007,00c893a01244562c,True,1.0,1.0,0.6873227215359237,1.0,1.0,0.0,0.8697178006399682
12008,3a7fa6d4bfb65f4b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12009,847ac59d6cce5bc4,True,1.0,1.0,0.9003115348586116,1.0,1.0,1.0,0.9584631395244214
12010,840de743ab1c50cc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12011,5b7700fa99d95a94,True,1.0,1.0,0.8814804487222248,1.0,1.0,1.0,0.9506168536342603
12012,c332bacddbfe53d9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12013,2daa400892ce5a95,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12014,4763f30d505c5ea6,True,1.0,1.0,0.9664651608791563,1.0,1.0,1.0,0.9860271503663153
12015,97628f2e9ee55826,True,1.0,1.0,0.9887142452442789,1.0,1.0,1.0,0.9952976021851162
12016,c7ce79ec4bf956c4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12017,507c91dd2444555e,True,1.0,1.0,0.9758121706441063,1.0,1.0,1.0,0.9899217377683777
12018,3f82940c5aae5ab1,True,1.0,1.0,0.9192497559719579,1.0,1.0,1.0,0.9663540649883157
12019,a08ed58ddc6d53b3,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12020,1ce780e012fc5d23,True,1.0,1.0,0.9739788654803019,1.0,1.0,1.0,0.9891578606167925
12021,3f6b582803bd58e8,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12022,ba7d6b30a3a15384,True,1.0,1.0,0.8963839616151795,1.0,1.0,1.0,0.9568266506729914
12023,60abcfb4e1c756d8,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12024,28ef9307f6035143,True,1.0,1.0,0.5353494562580695,1.0,1.0,1.0,0.8063956067741956
12025,db36572d530a5ed3,True,1.0,1.0,0.9561146102622302,1.0,1.0,1.0,0.981714420942596
12026,349b80a3d95e5f6e,True,1.0,1.0,0.9396045613737555,1.0,1.0,1.0,0.9748352339057315
12027,52b2e626eca85976,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
12028,f40843145ae35cd8,True,1.0,1.0,0.6496887346854483,1.0,1.0,1.0,0.8540369727856034
12029,eaf08861a02351a5,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12030,f3282fb9352c5c9c,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
12031,b9c124bdb19956b7,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12032,67b05cf704325e6b,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
12033,490f4995542058fc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12034,347dccaf607055a2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12035,a243657871795ce2,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12036,ae1ac5ca165a5b5c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12037,b8ca1857a0f75fb4,True,1.0,1.0,0.9894821734940772,1.0,1.0,1.0,0.9956175722891988
12038,ee9615c4b10d5ec9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12039,fc14b78a566f5620,True,1.0,1.0,0.9911936143595138,1.0,1.0,1.0,0.9963306726497975
12040,8367526c1c4c5bfd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12041,1dc0a266d7ea5c61,True,1.0,1.0,0.7571075074061242,1.0,1.0,1.0,0.8987947947525518
12042,9ebf7c0f1b4f5f39,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12043,df11795878cb5419,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
12044,86bc41537b2e5bb5,True,1.0,1.0,0.9851367529221822,1.0,1.0,0.0,0.9938069803842425
12045,86f148317f03504b,True,1.0,1.0,0.9808345345850041,1.0,1.0,1.0,0.9920143894104184
12046,e6e4e254f1c55405,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12047,37a2f90109f85bff,True,1.0,1.0,0.9315508470095164,1.0,1.0,0.5,0.9714795195872985
12048,a5ddad9bbb505316,True,1.0,1.0,0.8512901635247726,1.0,1.0,1.0,0.9380375681353219
12049,613181e5c29d526a,True,1.0,1.0,0.9356680705888196,1.0,1.0,1.0,0.9731950294120081
12050,21b63f3e9c025da2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12051,cbf41000a2105ca1,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12052,7eb4ec2ae9fe5702,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12053,8181a3050dfa51b4,True,1.0,1.0,0.8908319780722492,1.0,1.0,1.0,0.9545133241967706
12054,ea7d8f38a0a05149,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12055,1b00de050fdd5214,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12056,a38db8b9731f50b6,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12057,4a4a11299e125c20,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12058,dbd898b3533f5ac5,True,1.0,1.0,0.8366963512900945,1.0,1.0,1.0,0.9319568130375394
12059,2e586c7da7c55eb3,True,1.0,1.0,0.8850141608069028,1.0,1.0,1.0,0.9520892336695428
12060,7da6ba784b8b5ff0,True,1.0,1.0,0.6803583904670053,1.0,1.0,1.0,0.8668159960279188
12061,5ebe40763ac05b5c,True,1.0,1.0,0.9842777658932261,1.0,1.0,1.0,0.9934490691221777
12062,3b53493dfe335ea6,True,1.0,1.0,0.8824857757848741,1.0,1.0,1.0,0.9510357399103642
12063,1b439c269a83590c,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
12064,47f9e40a21f7510a,True,1.0,1.0,1.0,0.0,1.0,1.0,0.5833333333333334
12065,f641cb06f2175d36,True,1.0,1.0,0.9067275117539311,1.0,1.0,1.0,0.9611364632308046
12066,dfa06e9592e65896,True,1.0,1.0,0.9991984532053361,1.0,1.0,1.0,0.9996660221688899
12067,6bacccc5dd3652c3,True,1.0,1.0,0.5937884114944295,1.0,1.0,1.0,0.8307451714560123
12068,99e4c28a82735b10,True,1.0,1.0,0.5985876956078506,1.0,1.0,1.0,0.8327448731699377
12069,7ca54b5a28ae5667,True,1.0,1.0,0.7636780765479471,1.0,1.0,1.0,0.901532531894978
12070,667ea4f79faf5baa,True,1.0,1.0,0.6766028269371536,1.0,1.0,1.0,0.8652511778904807
12071,c195a8cb7ccb59fd,True,1.0,1.0,0.7198172270451884,1.0,1.0,1.0,0.8832571779354952
12072,d9435ec2640f586f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12073,e694febcad5b5185,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12074,cb61b4237ad25a7c,True,1.0,1.0,0.9417264489931009,1.0,1.0,1.0,0.9757193537471253
12075,a1065191d3525bb1,True,1.0,1.0,0.9471771179815761,1.0,1.0,1.0,0.9779904658256567
12076,85570db66d605000,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
12077,dd2d7e23754e58d3,True,1.0,1.0,0.9804202696050999,1.0,1.0,1.0,0.991841779002125
12078,a0707360c69459d4,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12079,66f664c031765c74,True,1.0,1.0,0.914175599934709,1.0,1.0,1.0,0.9642398333061287
12080,5041cdf76ecb5ee7,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
12081,579942d331b9571d,True,1.0,1.0,0.9188318117681559,1.0,1.0,1.0,0.966179921570065
12082,0d63314a528159c9,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12083,4f2ac10c0fc1566a,True,1.0,1.0,0.9438043650508151,1.0,1.0,1.0,0.9765851521045062
12084,881f60d0faa35c17,True,1.0,1.0,0.820243126693302,1.0,1.0,1.0,0.9251013027888758
12085,c9ddc670b1195efd,True,1.0,1.0,0.9532263808984194,1.0,1.0,1.0,0.9805109920410081
12086,190e931f7a7a52dc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12087,1198cf572c315f9c,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12088,d084fdb9e50258ba,True,1.0,1.0,0.8732915305244472,1.0,1.0,1.0,0.9472048043851863
12089,5b4f392698d35a5f,True,1.0,1.0,0.9683609597426512,1.0,1.0,1.0,0.9868170665594379
12090,19f8a93df08452b5,True,1.0,1.0,0.9337982959838259,1.0,1.0,1.0,0.9724159566599274
12091,0d09772186295ff0,True,1.0,1.0,0.9696265594374566,1.0,1.0,1.0,0.987344399765607
12092,3ef16d00a16b5c94,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12093,0386351e2a11529e,True,1.0,1.0,0.9664719521786592,1.0,1.0,1.0,0.9860299800744414
12094,a27fe5d9685c5795,True,1.0,1.0,0.9894381428638842,1.0,1.0,1.0,0.9955992261932852
12095,0f23b65ea5a6556e,True,1.0,1.0,0.6977599419285228,1.0,1.0,1.0,0.8740666424702178
12096,3cf11c2988d25d2b,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12097,7dacba492564549f,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12098,13ff352834f25320,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12099,0b0a419d29cf5e9a,True,1.0,1.0,0.9348552453033044,1.0,1.0,1.0,0.9728563522097101
12100,515fefed28a65a88,True,1.0,1.0,0.832099552504407,1.0,1.0,1.0,0.9300414802101695
12101,a756084987b256e5,True,1.0,1.0,0.9793639217358316,1.0,1.0,1.0,0.9914016340565966
12102,1d359a03436458f0,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12103,0cdeb48fac9d5292,True,1.0,1.0,0.9418340335326955,1.0,1.0,1.0,0.975764180638623
12104,3b1e0182cb145b8d,True,1.0,1.0,0.910841309562136,1.0,1.0,1.0,0.9628505456508899
12105,6fcec1c4552351ed,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12106,37430d1c47995fdd,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12107,33f9f166f07350f1,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12108,85dd82b1048e5509,True,1.0,1.0,0.9721215380828138,0.0,1.0,1.0,0.5717173075345058
12109,0614c017a1f65b80,True,1.0,1.0,0.7942475428780919,1.0,1.0,1.0,0.9142698095325382
12110,ccd53fdd1b6e51b8,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
12111,767995ca4ab75a14,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12112,f86eb011b333505e,True,1.0,1.0,0.9115183968802144,1.0,1.0,1.0,0.9631326653667559
12113,e2de3bfda0725acc,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12114,8b5e10656ccb5269,True,1.0,1.0,0.9709788063104037,1.0,1.0,1.0,0.9879078359626682
12115,680c8d90658556da,True,1.0,1.0,0.6624941690445315,1.0,1.0,1.0,0.8593725704352214
12116,ffbe4e0250f45a3a,True,1.0,1.0,0.8873305903148414,1.0,1.0,0.0,0.9530544126311838
12117,94683fc69ce4599c,True,1.0,1.0,0.563289808705734,1.0,1.0,1.0,0.8180374202940559
12118,cd7e4f70ce8e539b,True,1.0,1.0,0.7728760549607926,1.0,1.0,1.0,0.9053650229003303
12119,4f87ef91e3425ebc,True,1.0,1.0,0.9696682339272519,1.0,1.0,1.0,0.987361764136355
12120,a9c368a110585b1a,True,1.0,1.0,1.0,1.0,1.0,0.5,1.0
12121,e36edd3aedf05e30,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12122,15356a2c8fe1529f,True,1.0,1.0,0.9173897557185025,1.0,1.0,1.0,0.9655790648827094
12123,3838eb184c9d5989,True,1.0,1.0,0.8138912114089432,1.0,1.0,1.0,0.9224546714203931
12124,b5991c2d51f65715,True,1.0,1.0,0.8975718837038144,1.0,1.0,1.0,0.9573216182099227
12125,83a9fe7e03fd5755,True,1.0,1.0,0.6496076787150178,1.0,1.0,1.0,0.8540031994645908
12126,dfb6fbca92bb5183,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12127,13c76ba40a5e5987,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12128,6cd0498ce2d857f3,True,1.0,1.0,0.9915078999019692,1.0,1.0,1.0,0.9964616249591538
12129,93614dfd833d5423,True,1.0,1.0,0.49989044298372737,1.0,1.0,1.0,0.7916210179098865
12130,f407714273645434,True,1.0,0.0,0.0,1.0,1.0,1.0,0.0
12131,ac2e86e04c0a5287,True,1.0,1.0,0.9953109358634855,1.0,1.0,1.0,0.9980462232764523
12132,143989e6ed115458,True,1.0,1.0,0.9926131334257736,1.0,1.0,1.0,0.9969221389274057
12133,f33405d075755825,True,1.0,1.0,0.8485592960151684,1.0,1.0,1.0,0.9368997066729868
12134,1e98fee7a7cc5254,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12135,6387e5c4dd2f5e2a,True,1.0,1.0,0.9104300427236479,1.0,1.0,1.0,0.9626791844681867
12136,da5ac44917dd5ca4,True,1.0,1.0,0.9861856164805916,1.0,1.0,1.0,0.994244006866913
12137,a82187d6e7805fa2,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12138,8183cdc6ff5a5726,True,1.0,1.0,0.9412152959714327,1.0,1.0,1.0,0.9755063733214303
12139,7a91cd530cac57fc,True,1.0,1.0,0.9591075557601776,1.0,1.0,1.0,0.9829614815667407
12140,ac6b7fc70fc25a1a,True,1.0,1.0,0.6242011568539234,1.0,1.0,1.0,0.8434171486891348
12141,d94271077f7a5432,True,1.0,1.0,0.9290648745864618,1.0,1.0,0.0,0.9704436977443591
12142,22ec7d1614785b35,True,1.0,1.0,1.0,1.0,1.0,0.0,1.0
12143,388391c4b8d45c36,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12144,0045af58281456a0,True,1.0,1.0,0.9857616951811351,1.0,1.0,1.0,0.9940673729921397
12145,05f9443de2185b91,True,1.0,1.0,1.0,1.0,1.0,1.0,1.0
12146,average,True,0.9882677424666557,0.9823810307920303,0.918399821136598,0.9580108677753993,0.9988473571546188,0.9417092046764367,0.9366768305547571


==> anc/server_snapshot_20260902/experiments/U62/navtest/full_u55stable25_diagnostic_117a/final_report.json <==
{
  "candidate_csv": "/root/autodl-tmp/unilatent_drivejepa/experiments/U62/navtest/full_u55stable25_diagnostic_117a/candidate/2026.08.27.21.49.14.csv",
  "candidate_csv_sha256": "5a17988fc680078bd53ea0832aba219f3ff0c937b1415589e552a91f2e0254f4",
  "checkpoint_frozen_before_full_result": true,
  "decision": "V1_TARGET_NOT_MET",
  "deltas": {
    "candidate_minus_official": {
      "comfort": -0.00041165815906471265,
      "drivable_area_compliance": 0.00016466326362588507,
      "driving_direction_compliance": -0.005269224436028322,
      "ego_progress": 0.004469292943438267,
      "no_at_fault_collisions": -0.002428783138481805,
      "score": -0.00021960729767914164,
      "time_to_collision_within_bound": -0.004528239749711839
    },
    "candidate_minus_u45": {
      "comfort": -0.0002469948954388276,
      "drivable_area_compliance": -0.0022229540589494483,
      "driving_direction_compliance": -0.0025111147702947473,
      "ego_progress": -0.0021871191443616233,
      "no_at_fault_collisions": -0.0002469948954388276,
      "score": -0.0006639924213757227,
      "time_to_collision_within_bound": 0.003293265272517701
    },
    "u45_minus_official": {
      "comfort": -0.00016466326362588507,
      "drivable_area_compliance": 0.0023876173225753335,
      "driving_direction_compliance": -0.002758109665733575,
      "ego_progress": 0.006656412087799892,
      "no_at_fault_collisions": -0.0021817882430429773,
      "score": 0.0004443851236965811,
      "time_to_collision_within_bound": -0.00782150502222954
    }
  },
  "diagnostic_not_unbiased_model_selection": true,
  "full_result_used_only_for_goal_measurement_and_not_further_checkpoint_selection": true,
  "launch_lock_sha256": "c2f01b10aa668b8bef51a7f652622e707c0cf13860daed167539f85a5f7aa934",
  "means": {
    "candidate": {
      "comfort": 0.9988473571546188,
      "drivable_area_compliance": 0.9823810307920303,
      "driving_direction_compliance": 0.9417092046764367,
      "ego_progress": 0.918399821136598,
      "no_at_fault_collisions": 0.9882677424666557,
      "score": 0.9366768305547571,
      "time_to_collision_within_bound": 0.9580108677753993
    },
    "official": {
      "comfort": 0.9992590153136836,
      "drivable_area_compliance": 0.9822163675284045,
      "driving_direction_compliance": 0.946978429112465,
      "ego_progress": 0.9139305281931597,
      "no_at_fault_collisions": 0.9906965256051375,
      "score": 0.9368964378524363,
      "time_to_collision_within_bound": 0.9625391075251112
    },
    "u45": {
      "comfort": 0.9990943520500576,
      "drivable_area_compliance": 0.9846039848509798,
      "driving_direction_compliance": 0.9442203194467315,
      "ego_progress": 0.9205869402809596,
      "no_at_fault_collisions": 0.9885147373620945,
      "score": 0.9373408229761329,
      "time_to_collision_within_bound": 0.9547176025028816
    }
  },
  "perception_unchanged": true,
  "prefix_outcomes_used_to_authorize_full_diagnostic": true,
  "runner_sha256": "488cb1ec6892e4a4bc633a396b5da1449bd550b7e4c3361c1b4058bdfcc271a0",
  "scenario_count": 12146,
  "schema": "Drive-JEPA.U62.V1.full-diagnostic-analysis.v1",
  "status": "PASS",
  "target": 0.94,
  "target_met": false,
  "token_order_exact": true,
  "valid_count": 12146,
  "wins_ties_losses_candidate_minus_u45": {
    "losses": 3223,
    "ties": 6264,
    "wins": 2659
  }
}


==> anc/server_snapshot_20260902/experiments/U62/navtest/full_u55stable25_diagnostic_117a/launch_lock.json <==
{
  "baseline_not_recomputed": true,
  "candidate_checkpoint": "/root/autodl-tmp/unilatent_drivejepa/experiments/U56/export/u55_stable_step25_full.ckpt",
  "candidate_checkpoint_sha256": "117a9c5f2790f62d45a79f9aa93058754965832bc755f4ef6774596ea487ca45",
  "checkpoint_frozen_before_full_result": true,
  "diagnostic_not_unbiased_model_selection": true,
  "expected_scenarios": 12146,
  "export_metadata": "/root/autodl-tmp/unilatent_drivejepa/experiments/U56/export/u55_stable_step25_full.metadata.json",
  "export_metadata_sha256": "8661ac9412dc92f71359c38c39c3495d3f68816f4f3e34434949ad9557d70b30",
  "full_result_used_only_for_goal_measurement_and_not_further_checkpoint_selection": true,
  "official_control": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/navtest/paired_full_v1_20260827/baseline/2026.08.27.16.54.27.csv",
  "official_control_sha256": "c8da17d93a9c306a4b84049cb4a51b0e1fa3c8871b3547c85afb14c4b300657b",
  "official_evaluator_files_byte_exact": true,
  "prefix2048_evidence": "/root/autodl-tmp/unilatent_drivejepa/experiments/U56/navtest/prefix2048_stable25_117a/final_report.json",
  "prefix2048_evidence_sha256": "3b3c1c7dd2b1ca82cb927955e6d69a49f722d4e7239a4ae7f4d3ccd6f435bc66",
  "prefix_outcomes_used_to_authorize_full_diagnostic": true,
  "primary_control": "/root/autodl-tmp/unilatent_drivejepa/experiments/U48/navtest/paired_full_v1_20260827/candidate/2026.08.27.16.54.08.csv",
  "primary_control_sha256": "782608eaddca1307330a017eb3f151f355f359e1ed949989c92e317963194664",
  "rationale": "prefix2048 delta vs U45 >=0.002, suffix1536 positive, 3/4 quartiles positive; U57-U61 surrogate comfort/score fixes closed",
  "repo_head": "9a0f7635e4d0f68dea3f9aba0cafa1619466ae0a",
  "repo_tree": "4ab6893b71624edf683fd3ef1e856dea1f92f04a",
  "schema": "Drive-JEPA.U62.V1.full-diagnostic-launch-lock.v1",
  "split": "navtest",
  "status": "LOCKED",
  "u61_closeout": "/root/autodl-tmp/unilatent_drivejepa/experiments/U61/twofold_pareto_621f/final_summary.json",
  "u61_closeout_sha256": "144a0c0610bb6b78d65e16cda4687ac352e23986483ef54e073b070c237a0bfb",
  "workers": 8
}


==> anc/server_snapshot_20260902/experiments/U67/frozen_features_2037_retry2/summary.json <==
{
  "allowed_parameters_frozen_for_extraction": [
    "u7_future_score_rollout.calibrator.local.0.weight",
    "u7_future_score_rollout.calibrator.local.0.bias",
    "u7_future_score_rollout.calibrator.local.1.weight",
    "u7_future_score_rollout.calibrator.local.1.bias",
    "u7_future_score_rollout.calibrator.head.0.weight",
    "u7_future_score_rollout.calibrator.head.0.bias",
    "u7_future_score_rollout.calibrator.head.2.weight",
    "u7_future_score_rollout.calibrator.head.2.bias"
  ],
  "checkpoint_sha256": "53bf4c0232aa8e4689b114b174cd5c1ec7c682fa75b164804919a10fcac9eb50",
  "helpers": {
    "u0_helper": {
      "path": "/root/autodl-tmp/unilatent_drivejepa/research/scripts/U0_tiny8_2x2.py",
      "sha256": "a8362d14d35556115122b993f115376b28c9db61bc8291d8eeae98e1e79dd549"
    },
    "u1_helper": {
      "path": "/root/autodl-tmp/unilatent_drivejepa/research/scripts/U1_tiny8_staged.py",
      "sha256": "b41ac8481c4c32533746a4d15b8d7f9fdab6b3aac0a14f665ce949797a6575ed"
    }
  },
  "input_provenance": {
    "train_feature_root": "/root/autodl-tmp/unilatent_drivejepa/experiments/U0/matched320/feature_cache/train",
    "train_manifest_sha256": "c2d0a19b7812f8cc1513de1d55b3c89f56a0fa62551b8e09f7451ed917ec88fc",
    "train_metric_view": {
      "loader_len": 256,
      "tokens": [
        "0a678d2136b35b56",
        "26a52620df02526b",
        "006feb5cb5995c6f",
        "015ba0df9e3859fe",
        "094fc4838b395f71",
        "03873e9100c457fc",
        "05ee0fdf7292508d",
        "04ad567efb5a536c",
        "01b8b657b4c05277",
        "41ec11a3d83359a9",
        "18e46e0073b55f64",
        "00bbc908bd5758e6",
        "01c63ead969e5b60",
        "060cbcd5b7b35e84",
        "073b00a105b750b5",
        "11445d142fef53e6",
        "00632892c6ad507b",
        "00fd07a2e8f750e4",
        "0056ae51961f5a18",
        "0316a4bb4f175a14",
        "023b62650d525c67",
        "0036cd0178ff5ae8",
        "077ec7f483b1587e",
        "01170848407050e2",
        "0155a2807cca5aa8",
        "02983ca14d275c6b",
        "00c63a848999526f",
        "022d8e5a23fe528f",
        "1105069b85ea5a50",
        "20ec1c54c3015903",
        "0276adda074e543f",
        "22b41f632ba45e53",
        "031876d493e65cdd",
        "0c39412ab5f357b8",
        "007a9815ff3f5452",
        "00f456950dcc59ff",
        "012e4328e4f95e07",
        "06701af9738c54f4",
        "0202184ced1057db",
        "000dc5601b205ce8",
        "0a25f17183e95243",
        "07a63ecb87d75656",
        "041a85c360fa5564",
        "04b80cb76da05e1f",
        "040441704b355cea",
        "011ed380a5fa53db",
        "016656582d535392",
        "0128a6a1cccd521b",
        "041d2c0965205fb6",
        "08e98b34ef155e36",
        "006da25fcf285924",
        "02c9f7b6b4525b4c",
        "03235a10244456c0",
        "044dc6b486bc5ee8",
        "0004544529445337",
        "0f87ac4f00fd50f0",
        "024aa9a4a2135074",
        "1689e5e5e2d65c04",
        "02a1d0f5360e5c42",
        "00ca7bac61625e81",
        "05d8f0027adf54f1",
        "0028ef192ab551c8",
        "01a8bac741615aab",
        "0647a632a9005495",
        "02690eda5f4e5bc9",
        "0d58cc14ee345384",
        "09534a4359ed5443",
        "00da902429d5517a",
        "00bec506fbe7597c",
        "0056aeea266451d3",
        "097924293593566c",
        "00ab4b38724e5f47",
        "006158872155526c",
        "04bc697f059d5ff4",
        "03604b53d27b5df1",
        "01f77c995b0b574f",
        "02fd1edc43f85384",
        "0b584c90d9c957ef",
        "0141a203b17757f2",
        "28d375977d1455b4",
        "05ef659ee1eb5577",
        "08e383742e8e555a",
        "0d3f50fa795c502f",
        "034c9190588b5e59",
        "03ae3a0128ae5260",
        "03f4c9e8d7da5237",
        "0d381ab98afb5b21",
        "000a724d1d1f5545",
        "06f7a4d700c25045",
        "18c2341fd291581e",
        "0ce5b326bd57528b",
        "03a23a0bf47f562d",
        "0499649618e35f5d",
        "0d8838bb9fbb5e8b",
        "0095525f26f55a72",
        "00c0756169df5466",
        "01653c1c128b5bb0",
        "014e59d9a1eb5e2a",
        "244e0fdfc5b454ae",
        "009c8e1fa48053b5",
        "02659dbc293f5f5c",
        "0040288e015e5489",
        "001a5edd17c757fd",
        "026cbc80e8b45c3c",
        "0090af8e15415a95",
        "21371d200c1f566f",
        "00072f0761615442",
        "053e43293783553a",
        "0d9edf9b2e5359ce",
        "01d1222f58745d54",
        "02b2a041e2115401",
        "56608d5120bc59ca",
        "0891255fa7d65a37",
        "02c3d19d5ac658da",
        "00d3b600801d5f5f",
        "1aa74e05ebf050dd",
        "29fa58f38b6652db",
        "0065879928325d49",
        "1de58804579d5989",
        "256048e0d10a59dc",
        "007b1e5a133956e0",
        "005e053bc83e5a73",
        "056233d5b6fd5b66",
        "027292c54c2e50bb",
        "0951c6e43f7658d3",
        "00f0d1dc23245de8",
        "076acbd51c365cf7",
        "091f3bf0715c5d19",
        "0695525356475d62",
        "04c3de5a88555549",
        "273ebac753415b34",
        "288f9835ffb65dd0",
        "02199704c082520f",
        "024474539fbd5fe8",
        "00da8716f39b5d45",
        "02d286661b46588d",
        "0136c64a0a3a54df",
        "059b8bb5b1765c88",
        "03d1980766465d12",
        "02a7cd500c65546b",
        "001f1ae5fd885645",
        "254ee9fd016f583b",
        "02dfe3ea38e65f85",
        "02c4a15ae47f5e9d",
        "0621f6a0985a533b",
        "1200645d59065bbf",
        "16b5b4b29f785776",
        "046af43ffa4c5e9a",
        "0387ce8b72c55e15",
        "013923831e915547",
        "199004ef5fbf5fde",
        "133aa3bbe90650f6",
        "18b8e28481dc5f49",
        "1da711b0c9895f4c",
        "0511b767298b57ae",
        "0121d3452b7c59c8",
        "027a1824acf056f0",
        "4f3088b33da451e4",
        "095caaa07cf75c8e",
        "09d36476fffc5392",
        "02d9e70a6f82534f",
        "12db3c969d1a55af",
        "05be322a5db55261",
        "06cf53f50c2c5692",
        "04c2f6eb857b5f29",
        "01a14ed406045b35",
        "034d9fca3f765121",
        "01138e6be45a5008",
        "67f0181b0e2d5997",
        "07025193f4af533f",
        "08fc985d10d25086",
        "0df0ffa4acb355f1",
        "02c6e078363455c6",
        "011a563943765926",
        "32d655ab66a451e9",
        "0e3c23f0be855586",
        "05e5aa0538a258bf",
        "0819aa49423b5fac",
        "0461af120ee45dd8",
        "6fe7183d1d8b583d",
        "02378ed02aa357c9",
        "06b2ffacfd7650b7",
        "17ac996cf9975f5a",
        "008b8a46251c5a1b",
        "111d2b636c475b58",
        "05b5b07e7da0555a",
        "486aa306dc6759eb",
        "08fba64a8c7a54ef",
        "00a4548be8fe5b6c",
        "0ad758118ea85f0c",
        "40f0deded2a15855",
        "00cfafd46b4a5102",
        "025b2d4de25c5036",
        "0862481fc9755e34",
        "00b0c243a9865879",
        "03ea175983825596",
        "0811e6401a6957d2",
        "0064ab0c89485eea",
        "068ef3bfa8f05910",
        "0484b26e74c0587a",
        "003139eeef2259e5",
        "01b88ab9d6f55968",
        "058457d689285543",
        "01722b31ce1d5d70",
        "07146df0e0b552ef",
        "16aa7a8d64705c01",
        "01ee3dda306f503f",
        "034386aa094e55d0",
        "08c01ef9257d5ea6",
        "01879b1d208f5815",
        "0c4845df75aa5dec",
        "046fe1895ac551b2",
        "0082a4952b1658fd",
        "03fde8abccde59c2",
        "01c927a11c9d516b",
        "411b244960d15474",
        "19c1fba8fe7d59d1",
        "007fc60ba17f528e",
        "08eec92715725796",
        "01448954bb855a28",
        "0064363ed83152f6",
        "038d98b0aef65cc5",
        "057be17172425a6f",
        "0fbcce7950fa5853",
        "06491c0a03425662",
        "045de0002fbf5ce7",
        "01affab72fbc5d91",
        "128f002aec845ccc",
        "26102dcd2ac05dd8",
        "011b69ae584655cc",
        "0a759353c4d1565f",
        "02425aba5bb85d50",
        "003b6bbea92d585f",
        "34f02467c4585774",
        "00fc230ea73c5269",
        "06f25ccfcaa75f87",
        "0831169712c25620",
        "0168f359d2015700",
        "0187dd1e2dba5a83",
        "044d78f66bdd54e6",
        "01ee2001eff25729",
        "0122c1841a73581a",
        "0231d18af9ca5072",
        "0c517ff1d3fc5428",
        "04d6b8ab1208533f",
        "0053d60fa03251f1",
        "11c3ef5cce295dff",
        "02786f36d66d5292",
        "029cc6c3e6c65bd5",
        "13e88a9bf62a5a65",
        "0b689829b7bd5537",
        "0361aeea0ef55d19",
        "083233f3871b5fc6",
        "2b002e6de1685c1d",
        "011f7aee83a25ec9",
        "0e44e68a176252c2"
      ]
    },
    "val_feature_root": "/root/autodl-tmp/unilatent_drivejepa/experiments/U0/matched320/feature_cache/val",
    "val_manifest_sha256": "eb9320fb4d281adc040b0244c9cce47ea72c9cb526bc3ff1bb3cf1b88b4b9e0e",
    "val_metric_view": {
      "loader_len": 64,
      "tokens": [
        "000dda57ec91518d",
        "038b74c8ef025851",
        "02a86d0d62b155b7",
        "07c85abbf9235694",
        "0f2becd324cb597f",
        "029d40b33a1a57dc",
        "0219bcd10a0751ed",
        "03bf5f8174df5469",
        "19f835b0e1f45bc4",
        "06d307b8c0565a9a",
        "0f0b222bd2945035",
        "0648c08c3e505967",
        "0459b0a614fb58d2",
        "00ba15b1edea52fd",
        "036d598184f95922",
        "00f85fb181955795",
        "00d97afafc5d5645",
        "0326990fe8675683",
        "008684312cc252ce",
        "1cb325f5bccc5c3f",
        "07c721e261e15c62",
        "0f4f4d08535959e7",
        "0d03cc51946d51af",
        "0061f416b3495585",
        "2ac117ecded951c9",
        "0135407482865d5f",
        "05b8be297d485ca4",
        "001a2afdeea15b0c",
        "0c9b55cc97df5fbf",
        "00792cfdb9e05239",
        "061e385f59245c61",
        "03ee7767e25a522c",
        "017e8a4921105e76",
        "031f9f33e6265d5d",
        "0439888f3f155a79",
        "04892d0279ea5905",
        "021bf80294075e7e",
        "0265e525d3a45de0",
        "0067d30590995409",
        "0e07b65acdfa5e03",
        "01a9c058b7a65b02",
        "03a26c83ab9553da",
        "00a79879f0b052ba",
        "01af713aa6f852b3",
        "06931305944852d1",
        "0079c4b2f73b54c4",
        "01d3ff6da13a583d",
        "0cb16375ab0b5689",
        "01cae5edd5165d53",
        "0077f18536db5d5c",
        "029cfe94d7265a7b",
        "00053617aedc56e0",
        "010ad6391e2f5664",
        "035b5585858d57cd",
        "179319e34cad5d2a",
        "2081e251e1345dae",
        "06faf938d62f55ac",
        "0a60d2c5dedf5710",
        "00b6d0d181235f41",
        "03bca1be526956b8",
        "0115609a2afb56cb",
        "2562a604ed9b5124",
        "1305c1ff0e9e58e1",
        "045df944762c596f"
      ]
    }
  },
  "matched_helper": {
    "path": "/root/autodl-tmp/unilatent_drivejepa/research/scripts/U1_matched320_smoke.py",
    "sha256": "437735ae58f2bc93d0a9f10cdedeb9a50601dcea198edd8066bd43bb9c7385c5"
  },
  "no_checkpoint_saved": true,
  "repo_head": "2037d2d2646fdc0bcc2edfd730c32d152f58ee77",
  "runner": {
    "path": "/root/autodl-tmp/unilatent_drivejepa/research/scripts/u66_matched320_setwise.py",
    "sha256": "0231a8bb348437ab530ea9968bfbabd4bc11732423d8673f152b1d756bb84626"
  },
  "stage": "U67_FROZEN_PROPOSAL_FEATURE_EXTRACTION",
  "status": "PASS",
  "train_baseline_score": 0.9386201500892639,
  "train_count": 256,
  "train_preload": {
    "cpu_bytes_estimate": 5033336832,
    "device_bytes_estimate": 5033336832,
    "load_seconds": 29.86856864579022,
    "mode": "device",
    "pin_error": null,
    "sample_count": 256
  },
  "train_sha256": "0600c1a8f019bae75db108d595dd437a5e7f45869736a88b52fd514e99d31d76",
  "train_shape": [
    256,
    32,
    9
  ],
  "val_baseline_score": 0.9782027006149292,
  "val_count": 64,
  "val_preload": {
    "cpu_bytes_estimate": 1258334208,
    "device_bytes_estimate": 1258334208,
    "load_seconds": 6.584152664989233,
    "mode": "device",
    "pin_error": null,
    "sample_count": 64
  },
  "val_sha256": "fb095299d9c276cc655ddd5fd4c3a6d4e42312e569e2187807b269f55516f7ea",
  "val_shape": [
    64,
    32,
    9
  ]
}


==> anc/server_snapshot_20260902/experiments/U67/frozen_features_2037_retry2/train.pt.tmp/byteorder <==
little

==> anc/server_snapshot_20260902/experiments/U67/frozen_features_2037_retry2/train.pt.tmp/version <==
3


==> anc/server_snapshot_20260902/experiments/U67/frozen_features_2037_retry2/val.pt.tmp/byteorder <==
little

==> anc/server_snapshot_20260902/experiments/U67/frozen_features_2037_retry2/val.pt.tmp/version <==
3


==> anc/server_snapshot_20260902/u67_pdt_diag_20260902/best_nominal_setwise_seed0_per_scene.csv <==
token,baseline_index,candidate_index,switched,baseline_margin,max_relative_score_perturbation,top2_activation_eligible,activation_surplus,exact_crossing_condition,baseline_selected_utility,candidate_selected_utility,utility_delta,candidate_oracle_utility,baseline_selection_regret,candidate_selection_regret
000dda57ec91518d,6,6,False,0.0072882771492004395,0.0343586802482605,True,-0.008013665676116943,False,0.9509034752845764,0.9509034752845764,0.0,1.0,0.049096524715423584,0.049096524715423584
038b74c8ef025851,14,14,False,0.0001895427703857422,0.02875804901123047,True,-0.00011771917343139648,False,1.0,1.0,0.0,1.0,0.0,0.0
02a86d0d62b155b7,27,27,False,0.0012985467910766602,0.04991722106933594,True,-0.001543879508972168,False,0.9607112407684326,0.9607112407684326,0.0,1.0,0.03928875923156738,0.03928875923156738
07c85abbf9235694,17,17,False,0.0021930336952209473,0.025213956832885742,True,-0.00029838085174560547,False,1.0,1.0,0.0,1.0,0.0,0.0
0f2becd324cb597f,13,13,False,0.0004768967628479004,0.06619083881378174,True,-0.000615537166595459,False,1.0,1.0,0.0,1.0,0.0,0.0
029d40b33a1a57dc,19,19,False,0.0008186101913452148,0.06727856397628784,True,-0.0010623335838317871,False,1.0,1.0,0.0,1.0,0.0,0.0
0219bcd10a0751ed,6,6,False,0.0017849206924438477,0.039784789085388184,True,-0.0020821094512939453,False,1.0,1.0,0.0,1.0,0.0,0.0
03bf5f8174df5469,6,6,False,0.001488804817199707,0.047812193632125854,True,-0.001734018325805664,False,0.9376704096794128,0.9376704096794128,0.0,1.0,0.06232959032058716,0.06232959032058716
19f835b0e1f45bc4,18,18,False,0.0005543828010559082,0.02375352382659912,True,-0.000607609748840332,False,1.0,1.0,0.0,1.0,0.0,0.0
06d307b8c0565a9a,7,7,False,0.0018280744552612305,0.009308934211730957,True,-0.0018988251686096191,False,1.0,1.0,0.0,1.0,0.0,0.0
0f0b222bd2945035,13,13,False,0.0011267662048339844,0.06994152069091797,True,-0.0014747381210327148,False,1.0,1.0,0.0,1.0,0.0,0.0
0648c08c3e505967,2,2,False,0.0011704564094543457,0.023224174976348877,True,-0.0012884140014648438,False,1.0,1.0,0.0,1.0,0.0,0.0
0459b0a614fb58d2,7,7,False,0.0002586841583251953,0.010515391826629639,True,-0.0002741217613220215,False,0.9821750521659851,0.9821750521659851,0.0,1.0,0.017824947834014893,0.017824947834014893
00ba15b1edea52fd,21,21,False,0.011217653751373291,0.023578763008117676,True,-0.012197017669677734,False,1.0,1.0,0.0,1.0,0.0,0.0
036d598184f95922,5,5,False,0.0020804405212402344,0.014547228813171387,True,-0.0022301673889160156,False,1.0,1.0,0.0,1.0,0.0,0.0
00f85fb181955795,6,6,False,0.00520247220993042,0.01706397533416748,True,-0.005521833896636963,False,1.0,1.0,0.0,1.0,0.0,0.0
00d97afafc5d5645,25,25,False,0.002420186996459961,0.02425539493560791,True,-0.0019330978393554688,False,0.9505571722984314,0.9505571722984314,0.0,0.976345419883728,0.02578824758529663,0.02578824758529663
0326990fe8675683,2,2,False,0.0009751319885253906,0.02162611484527588,True,-0.0010718107223510742,False,1.0,1.0,0.0,1.0,0.0,0.0
008684312cc252ce,28,28,False,0.0002905726432800293,0.06859093904495239,True,-0.0003631711006164551,False,0.8571428656578064,0.8571428656578064,0.0,0.8571428656578064,0.0,0.0
1cb325f5bccc5c3f,19,10,True,0.0007871389389038086,0.05690181255340576,True,0.0037085413932800293,True,0.9646244049072266,0.9790025949478149,0.014378190040588379,0.9998932480812073,0.03526884317398071,0.020890653133392334
07c721e261e15c62,21,21,False,0.0139198899269104,0.028921782970428467,True,-0.015352308750152588,False,0.8571428656578064,0.8571428656578064,0.0,1.0,0.1428571343421936,0.1428571343421936
0f4f4d08535959e7,9,9,False,8.821487426757812e-05,0.0288887619972229,True,-0.00010019540786743164,False,1.0,1.0,0.0,1.0,0.0,0.0
0d03cc51946d51af,28,28,False,0.0002351999282836914,0.02133926749229431,True,-0.0002548098564147949,False,1.0,1.0,0.0,1.0,0.0,0.0
0061f416b3495585,10,10,False,0.0013931989669799805,0.0451604425907135,True,-0.0016123056411743164,False,0.9685641527175903,0.9685641527175903,0.0,1.0,0.03143584728240967,0.03143584728240967
2ac117ecded951c9,18,18,False,0.0006843209266662598,0.01980462670326233,True,-0.0007355809211730957,False,1.0,1.0,0.0,1.0,0.0,0.0
0135407482865d5f,22,22,False,0.0008310079574584961,0.04358452558517456,True,-0.000952303409576416,False,0.9747815728187561,0.9747815728187561,0.0,1.0,0.025218427181243896,0.025218427181243896
05b8be297d485ca4,6,6,False,0.0003571510314941406,0.028451263904571533,True,-0.00040036439895629883,False,1.0,1.0,0.0,1.0,0.0,0.0
001a2afdeea15b0c,22,22,False,5.9723854064941406e-05,0.08834952116012573,True,-1.3232231140136719e-05,False,1.0,1.0,0.0,1.0,0.0,0.0
0c9b55cc97df5fbf,5,5,False,0.001768648624420166,0.01849442720413208,True,-0.001897573471069336,False,1.0,1.0,0.0,1.0,0.0,0.0
00792cfdb9e05239,12,12,False,0.007634222507476807,0.03750789165496826,True,-0.00783008337020874,False,1.0,1.0,0.0,1.0,0.0,0.0
061e385f59245c61,17,17,False,0.00018024444580078125,0.020976901054382324,True,-0.00019949674606323242,False,1.0,1.0,0.0,1.0,0.0,0.0
03ee7767e25a522c,0,0,False,1.519918441772461e-05,0.03165477514266968,True,-1.7344951629638672e-05,False,1.0,1.0,0.0,1.0,0.0,0.0
017e8a4921105e76,25,25,False,0.0008188486099243164,0.027362138032913208,True,-0.001145005226135254,False,1.0,1.0,0.0,1.0,0.0,0.0
031f9f33e6265d5d,19,19,False,0.011896014213562012,0.06129264831542969,True,-0.014211714267730713,False,0.8571428656578064,0.8571428656578064,0.0,0.8571428656578064,0.0,0.0
0439888f3f155a79,25,25,False,0.0035623908042907715,0.02269744873046875,True,-0.0029125213623046875,False,1.0,1.0,0.0,1.0,0.0,0.0
04892d0279ea5905,14,14,False,0.001598656177520752,0.03101325035095215,True,-0.0017725229263305664,False,0.970242977142334,0.970242977142334,0.0,1.0,0.029757022857666016,0.029757022857666016
021bf80294075e7e,6,6,False,0.0026540160179138184,0.01855146884918213,True,-0.002286672592163086,False,1.0,1.0,0.0,1.0,0.0,0.0
0265e525d3a45de0,6,6,False,0.0007409453392028809,0.023054420948028564,True,-0.0008348226547241211,False,1.0,1.0,0.0,1.0,0.0,0.0
0067d30590995409,28,16,True,0.0008774399757385254,0.01866850256919861,True,0.0063492655754089355,True,0.8571428656578064,0.8571428656578064,0.0,0.8571428656578064,0.0,0.0
0e07b65acdfa5e03,5,5,False,0.0006627440452575684,0.017867207527160645,True,-0.0007094740867614746,False,0.8571428656578064,0.8571428656578064,0.0,1.0,0.1428571343421936,0.1428571343421936
01a9c058b7a65b02,0,0,False,0.00010120868682861328,0.03090667724609375,True,-3.516674041748047e-05,False,1.0,1.0,0.0,1.0,0.0,0.0
03a26c83ab9553da,21,21,False,0.001243293285369873,0.017924368381500244,True,-0.0013494491577148438,False,1.0,1.0,0.0,1.0,0.0,0.0
00a79879f0b052ba,1,1,False,0.0038701891899108887,0.02040696144104004,True,-0.004175245761871338,False,0.9848041534423828,0.9848041534423828,0.0,1.0,0.015195846557617188,0.015195846557617188
01af713aa6f852b3,6,6,False,0.0017256736755371094,0.039612144231796265,True,-0.0019323229789733887,False,0.9198905825614929,0.9198905825614929,0.0,1.0,0.08010941743850708,0.08010941743850708
06931305944852d1,21,21,False,0.0006721615791320801,0.03628861904144287,True,-0.0008543133735656738,False,1.0,1.0,0.0,1.0,0.0,0.0
0079c4b2f73b54c4,20,20,False,0.00014775991439819336,0.006160318851470947,True,-0.0010122060775756836,False,0.9838945269584656,0.9838945269584656,0.0,0.9987102746963501,0.014815747737884521,0.014815747737884521
01d3ff6da13a583d,7,7,False,0.0023111701011657715,0.009990334510803223,True,-0.0024295449256896973,False,1.0,1.0,0.0,1.0,0.0,0.0
0cb16375ab0b5689,7,7,False,0.010215222835540771,0.008604228496551514,False,-0.007945537567138672,False,0.9972407817840576,0.9972407817840576,0.0,1.0,0.002759218215942383,0.002759218215942383
01cae5edd5165d53,17,17,False,0.0036513209342956543,0.027456611394882202,True,-0.00403594970703125,False,1.0,1.0,0.0,1.0,0.0,0.0
0077f18536db5d5c,1,1,False,0.0004290938377380371,0.03055131435394287,True,-0.00023412704467773438,False,1.0,1.0,0.0,1.0,0.0,0.0
029cfe94d7265a7b,18,18,False,0.0015052556991577148,0.02054142951965332,True,-0.0016297698020935059,False,1.0,1.0,0.0,1.0,0.0,0.0
00053617aedc56e0,17,17,False,0.0013658404350280762,0.016205132007598877,True,-0.0014337897300720215,False,0.9434892535209656,0.9434892535209656,0.0,1.0,0.056510746479034424,0.056510746479034424
010ad6391e2f5664,2,2,False,0.00040906667709350586,0.01961338520050049,True,-0.00044149160385131836,False,1.0,1.0,0.0,1.0,0.0,0.0
035b5585858d57cd,5,5,False,0.0023605823516845703,0.01580357551574707,True,-0.002498924732208252,False,1.0,1.0,0.0,1.0,0.0,0.0
179319e34cad5d2a,12,10,True,6.258487701416016e-06,0.05911141633987427,True,0.0008029937744140625,True,1.0,1.0,0.0,1.0,0.0,0.0
2081e251e1345dae,0,1,True,0.0008829832077026367,0.026526987552642822,True,0.00019747018814086914,True,1.0,1.0,0.0,1.0,0.0,0.0
06faf938d62f55ac,13,13,False,0.005349636077880859,0.05811738967895508,True,-0.006468594074249268,False,1.0,1.0,0.0,1.0,0.0,0.0
0a60d2c5dedf5710,22,9,True,0.0019583702087402344,0.018468767404556274,True,0.001234591007232666,True,0.8571428656578064,0.8571428656578064,0.0,0.8571428656578064,0.0,0.0
00b6d0d181235f41,18,18,False,4.506111145019531e-05,0.02320939302444458,True,-4.929304122924805e-05,False,1.0,1.0,0.0,1.0,0.0,0.0
03bca1be526956b8,2,2,False,0.005128145217895508,0.008094191551208496,True,-0.005259871482849121,False,0.9945238828659058,0.9945238828659058,0.0,1.0,0.005476117134094238,0.005476117134094238
0115609a2afb56cb,0,0,False,0.001548171043395996,0.053582966327667236,True,-0.001735091209411621,False,0.9870191812515259,0.9870191812515259,0.0,1.0,0.012980818748474121,0.012980818748474121
2562a604ed9b5124,12,10,True,0.0008487701416015625,0.04938238859176636,True,0.0003451704978942871,True,1.0,1.0,0.0,1.0,0.0,0.0
1305c1ff0e9e58e1,7,7,False,0.0014271736145019531,0.009350597858428955,True,-0.0014944672584533691,False,0.991023063659668,0.991023063659668,0.0,1.0,0.008976936340332031,0.008976936340332031
045df944762c596f,5,0,True,0.0012102127075195312,0.03555014729499817,True,0.0005297064781188965,True,1.0,1.0,0.0,1.0,0.0,0.0


==> anc/server_snapshot_20260902/u67_pdt_diag_20260902/paired_setwise_seed1_per_scene.csv <==
token,baseline_index,candidate_index,switched,baseline_margin,max_relative_score_perturbation,top2_activation_eligible,activation_surplus,exact_crossing_condition,baseline_selected_utility,candidate_selected_utility,utility_delta,candidate_oracle_utility,baseline_selection_regret,candidate_selection_regret
000dda57ec91518d,6,6,False,0.0072882771492004395,0.03435412049293518,True,-0.008263170719146729,False,0.9509034752845764,0.9509034752845764,0.0,1.0,0.049096524715423584,0.049096524715423584
038b74c8ef025851,14,14,False,0.0001895427703857422,0.028755009174346924,True,-0.0002162456512451172,False,1.0,1.0,0.0,1.0,0.0,0.0
02a86d0d62b155b7,27,27,False,0.0012985467910766602,0.049970269203186035,True,-0.0012738704681396484,False,0.9607112407684326,0.9607112407684326,0.0,1.0,0.03928875923156738,0.03928875923156738
07c85abbf9235694,17,17,False,0.0021930336952209473,0.02521565556526184,True,-0.0024260282516479492,False,1.0,1.0,0.0,1.0,0.0,0.0
0f2becd324cb597f,13,13,False,0.0004768967628479004,0.0661817193031311,True,-0.0006116032600402832,False,1.0,1.0,0.0,1.0,0.0,0.0
029d40b33a1a57dc,19,19,False,0.0008186101913452148,0.06730669736862183,True,-0.0010623335838317871,False,1.0,1.0,0.0,1.0,0.0,0.0
0219bcd10a0751ed,6,6,False,0.0017849206924438477,0.03977686166763306,True,-0.002081930637359619,False,1.0,1.0,0.0,1.0,0.0,0.0
03bf5f8174df5469,6,6,False,0.001488804817199707,0.047839969396591187,True,-0.0017338395118713379,False,0.9376704096794128,0.9376704096794128,0.0,1.0,0.06232959032058716,0.06232959032058716
19f835b0e1f45bc4,18,18,False,0.0005543828010559082,0.023748695850372314,True,-0.0006077289581298828,False,1.0,1.0,0.0,1.0,0.0,0.0
06d307b8c0565a9a,7,7,False,0.0018280744552612305,0.009308397769927979,True,-0.001904904842376709,False,1.0,1.0,0.0,1.0,0.0,0.0
0f0b222bd2945035,13,13,False,0.0011267662048339844,0.06995499134063721,True,-0.0014746785163879395,False,1.0,1.0,0.0,1.0,0.0,0.0
0648c08c3e505967,2,2,False,0.0011704564094543457,0.023219943046569824,True,-0.0012882351875305176,False,1.0,1.0,0.0,1.0,0.0,0.0
0459b0a614fb58d2,7,7,False,0.0002586841583251953,0.010514020919799805,True,-0.00027424097061157227,False,0.9821750521659851,0.9821750521659851,0.0,1.0,0.017824947834014893,0.017824947834014893
00ba15b1edea52fd,21,21,False,0.011217653751373291,0.02357572317123413,True,-0.012195169925689697,False,1.0,1.0,0.0,1.0,0.0,0.0
036d598184f95922,5,5,False,0.0020804405212402344,0.014543890953063965,True,-0.002230226993560791,False,1.0,1.0,0.0,1.0,0.0,0.0
00f85fb181955795,6,6,False,0.00520247220993042,0.01706254482269287,True,-0.005521595478057861,False,1.0,1.0,0.0,1.0,0.0,0.0
00d97afafc5d5645,25,25,False,0.002420186996459961,0.024248570203781128,True,-0.0026643872261047363,False,0.9505571722984314,0.9505571722984314,0.0,0.976345419883728,0.02578824758529663,0.02578824758529663
0326990fe8675683,2,2,False,0.0009751319885253906,0.02162247896194458,True,-0.0010717511177062988,False,1.0,1.0,0.0,1.0,0.0,0.0
008684312cc252ce,28,28,False,0.0002905726432800293,0.06860429048538208,True,-0.0003584623336791992,False,0.8571428656578064,0.8571428656578064,0.0,0.8571428656578064,0.0,0.0
1cb325f5bccc5c3f,19,19,False,0.0007871389389038086,0.05689084529876709,True,-0.00096893310546875,False,0.9646244049072266,0.9646244049072266,0.0,0.9998932480812073,0.03526884317398071,0.03526884317398071
07c721e261e15c62,21,21,False,0.0139198899269104,0.02891695499420166,True,-0.015351533889770508,False,0.8571428656578064,0.8571428656578064,0.0,1.0,0.1428571343421936,0.1428571343421936
0f4f4d08535959e7,9,9,False,8.821487426757812e-05,0.02888345718383789,True,-0.00010019540786743164,False,1.0,1.0,0.0,1.0,0.0,0.0
0d03cc51946d51af,28,28,False,0.0002351999282836914,0.0213334858417511,True,-0.00025463104248046875,False,1.0,1.0,0.0,1.0,0.0,0.0
0061f416b3495585,10,10,False,0.0013931989669799805,0.0451492965221405,True,-0.001626729965209961,False,0.9685641527175903,0.9685641527175903,0.0,1.0,0.03143584728240967,0.03143584728240967
2ac117ecded951c9,18,18,False,0.0006843209266662598,0.019801557064056396,True,-0.0007355809211730957,False,1.0,1.0,0.0,1.0,0.0,0.0
0135407482865d5f,22,22,False,0.0008310079574584961,0.04360532760620117,True,-0.0009525418281555176,False,0.9747815728187561,0.9747815728187561,0.0,1.0,0.025218427181243896,0.025218427181243896
05b8be297d485ca4,6,6,False,0.0003571510314941406,0.02844613790512085,True,-0.00040030479431152344,False,1.0,1.0,0.0,1.0,0.0,0.0
001a2afdeea15b0c,22,22,False,5.9723854064941406e-05,0.08833503723144531,True,-8.547306060791016e-05,False,1.0,1.0,0.0,1.0,0.0,0.0
0c9b55cc97df5fbf,5,5,False,0.001768648624420166,0.018489956855773926,True,-0.0018982291221618652,False,1.0,1.0,0.0,1.0,0.0,0.0
00792cfdb9e05239,12,12,False,0.007634222507476807,0.03750443458557129,True,-0.008674979209899902,False,1.0,1.0,0.0,1.0,0.0,0.0
061e385f59245c61,17,17,False,0.00018024444580078125,0.020973265171051025,True,-0.0001996159553527832,False,1.0,1.0,0.0,1.0,0.0,0.0
03ee7767e25a522c,0,0,False,1.519918441772461e-05,0.031649768352508545,True,-1.7344951629638672e-05,False,1.0,1.0,0.0,1.0,0.0,0.0
017e8a4921105e76,25,25,False,0.0008188486099243164,0.027602583169937134,True,-0.0009056925773620605,False,1.0,1.0,0.0,1.0,0.0,0.0
031f9f33e6265d5d,19,19,False,0.011896014213562012,0.061293959617614746,True,-0.014419019222259521,False,0.8571428656578064,0.8571428656578064,0.0,0.8571428656578064,0.0,0.0
0439888f3f155a79,25,25,False,0.0035623908042907715,0.02269136905670166,True,-0.0038642287254333496,False,1.0,1.0,0.0,1.0,0.0,0.0
04892d0279ea5905,14,14,False,0.001598656177520752,0.03107595443725586,True,-0.0017724037170410156,False,0.970242977142334,0.970242977142334,0.0,1.0,0.029757022857666016,0.029757022857666016
021bf80294075e7e,6,6,False,0.0026540160179138184,0.018548190593719482,True,-0.002846360206604004,False,1.0,1.0,0.0,1.0,0.0,0.0
0265e525d3a45de0,6,6,False,0.0007409453392028809,0.023050010204315186,True,-0.0008347034454345703,False,1.0,1.0,0.0,1.0,0.0,0.0
0067d30590995409,28,28,False,0.0008774399757385254,0.018672138452529907,True,-0.0009232163429260254,False,0.8571428656578064,0.8571428656578064,0.0,0.8571428656578064,0.0,0.0
0e07b65acdfa5e03,5,5,False,0.0006627440452575684,0.017862558364868164,True,-0.00070953369140625,False,0.8571428656578064,0.8571428656578064,0.0,1.0,0.1428571343421936,0.1428571343421936
01a9c058b7a65b02,0,0,False,0.00010120868682861328,0.03090083599090576,True,-0.0001150369644165039,False,1.0,1.0,0.0,1.0,0.0,0.0
03a26c83ab9553da,21,21,False,0.001243293285369873,0.0179213285446167,True,-0.0013494491577148438,False,1.0,1.0,0.0,1.0,0.0,0.0
00a79879f0b052ba,1,1,False,0.0038701891899108887,0.020406007766723633,True,-0.004175126552581787,False,0.9848041534423828,0.9848041534423828,0.0,1.0,0.015195846557617188,0.015195846557617188
01af713aa6f852b3,6,6,False,0.0017256736755371094,0.03960731625556946,True,-0.0019322633743286133,False,0.9198905825614929,0.9198905825614929,0.0,1.0,0.08010941743850708,0.08010941743850708
06931305944852d1,21,21,False,0.0006721615791320801,0.03636249899864197,True,-0.0007708072662353516,False,1.0,1.0,0.0,1.0,0.0,0.0
0079c4b2f73b54c4,20,20,False,0.00014775991439819336,0.007020354270935059,True,-0.0001513361930847168,False,0.9838945269584656,0.9838945269584656,0.0,0.9987102746963501,0.014815747737884521,0.014815747737884521
01d3ff6da13a583d,7,7,False,0.0023111701011657715,0.009987950325012207,True,-0.0024295449256896973,False,1.0,1.0,0.0,1.0,0.0,0.0
0cb16375ab0b5689,7,7,False,0.010215222835540771,0.008602440357208252,False,-0.010609447956085205,False,0.9972407817840576,0.9972407817840576,0.0,1.0,0.002759218215942383,0.002759218215942383
01cae5edd5165d53,17,17,False,0.0036513209342956543,0.02745187282562256,True,-0.004038095474243164,False,1.0,1.0,0.0,1.0,0.0,0.0
0077f18536db5d5c,1,1,False,0.0004290938377380371,0.030554234981536865,True,-0.0004894137382507324,False,1.0,1.0,0.0,1.0,0.0,0.0
029cfe94d7265a7b,18,18,False,0.0015052556991577148,0.02053779363632202,True,-0.0016298294067382812,False,1.0,1.0,0.0,1.0,0.0,0.0
00053617aedc56e0,17,17,False,0.0013658404350280762,0.016200900077819824,True,-0.001433730125427246,False,0.9434892535209656,0.9434892535209656,0.0,1.0,0.056510746479034424,0.056510746479034424
010ad6391e2f5664,2,2,False,0.00040906667709350586,0.019609391689300537,True,-0.0004413723945617676,False,1.0,1.0,0.0,1.0,0.0,0.0
035b5585858d57cd,5,5,False,0.0023605823516845703,0.01582282781600952,True,-0.0024988651275634766,False,1.0,1.0,0.0,1.0,0.0,0.0
179319e34cad5d2a,12,12,False,6.258487701416016e-06,0.059102386236190796,True,-7.927417755126953e-06,False,1.0,1.0,0.0,1.0,0.0,0.0
2081e251e1345dae,0,0,False,0.0008829832077026367,0.026520222425460815,True,-0.0009718537330627441,False,1.0,1.0,0.0,1.0,0.0,0.0
06faf938d62f55ac,13,13,False,0.005349636077880859,0.05811119079589844,True,-0.006467700004577637,False,1.0,1.0,0.0,1.0,0.0,0.0
0a60d2c5dedf5710,22,22,False,0.0019583702087402344,0.021091699600219727,True,-0.0020563602447509766,False,0.8571428656578064,0.8571428656578064,0.0,0.8571428656578064,0.0,0.0
00b6d0d181235f41,18,18,False,4.506111145019531e-05,0.02320617437362671,True,-4.929304122924805e-05,False,1.0,1.0,0.0,1.0,0.0,0.0
03bca1be526956b8,2,2,False,0.005128145217895508,0.008092880249023438,True,-0.005273163318634033,False,0.9945238828659058,0.9945238828659058,0.0,1.0,0.005476117134094238,0.005476117134094238
0115609a2afb56cb,0,0,False,0.001548171043395996,0.053583234548568726,True,-0.001739799976348877,False,0.9870191812515259,0.9870191812515259,0.0,1.0,0.012980818748474121,0.012980818748474121
2562a604ed9b5124,12,12,False,0.0008487701416015625,0.049370378255844116,True,-0.0010266900062561035,False,1.0,1.0,0.0,1.0,0.0,0.0
1305c1ff0e9e58e1,7,7,False,0.0014271736145019531,0.009349346160888672,True,-0.0014944672584533691,False,0.991023063659668,0.991023063659668,0.0,1.0,0.008976936340332031,0.008976936340332031
045df944762c596f,5,5,False,0.0012102127075195312,0.03554978966712952,True,-0.0013877153396606445,False,1.0,1.0,0.0,1.0,0.0,0.0


==> anc/server_snapshot_20260902/u67_pdt_diag_20260902/repeatable_linear_seed0_per_scene.csv <==
token,baseline_index,candidate_index,switched,baseline_margin,max_relative_score_perturbation,top2_activation_eligible,activation_surplus,exact_crossing_condition,baseline_selected_utility,candidate_selected_utility,utility_delta,candidate_oracle_utility,baseline_selection_regret,candidate_selection_regret
000dda57ec91518d,6,6,False,0.0072882771492004395,0.033967554569244385,True,-0.0070754289627075195,False,0.9509034752845764,0.9509034752845764,0.0,1.0,0.049096524715423584,0.049096524715423584
038b74c8ef025851,14,14,False,0.0001895427703857422,0.028623521327972412,True,-0.0001577138900756836,False,1.0,1.0,0.0,1.0,0.0,0.0
02a86d0d62b155b7,27,27,False,0.0012985467910766602,0.04396635293960571,True,-0.0012080669403076172,False,0.9607112407684326,0.9607112407684326,0.0,1.0,0.03928875923156738,0.03928875923156738
07c85abbf9235694,17,17,False,0.0021930336952209473,0.024700284004211426,True,-0.001563429832458496,False,1.0,1.0,0.0,1.0,0.0,0.0
0f2becd324cb597f,13,13,False,0.0004768967628479004,0.06139382719993591,True,-0.0011387467384338379,False,1.0,1.0,0.0,1.0,0.0,0.0
029d40b33a1a57dc,19,19,False,0.0008186101913452148,0.06280070543289185,True,-0.0009974241256713867,False,1.0,1.0,0.0,1.0,0.0,0.0
0219bcd10a0751ed,6,6,False,0.0017849206924438477,0.03929954767227173,True,-0.00198519229888916,False,1.0,1.0,0.0,1.0,0.0,0.0
03bf5f8174df5469,6,6,False,0.001488804817199707,0.04318079352378845,True,-0.0015435218811035156,False,0.9376704096794128,0.9376704096794128,0.0,1.0,0.06232959032058716,0.06232959032058716
19f835b0e1f45bc4,18,18,False,0.0005543828010559082,0.02359628677368164,True,-0.0005334019660949707,False,1.0,1.0,0.0,1.0,0.0,0.0
06d307b8c0565a9a,7,7,False,0.0018280744552612305,0.008556008338928223,True,-0.0017597079277038574,False,1.0,1.0,0.0,1.0,0.0,0.0
0f0b222bd2945035,13,13,False,0.0011267662048339844,0.06255343556404114,True,-0.001323699951171875,False,1.0,1.0,0.0,1.0,0.0,0.0
0648c08c3e505967,2,2,False,0.0011704564094543457,0.02292478084564209,True,-0.001407325267791748,False,1.0,1.0,0.0,1.0,0.0,0.0
0459b0a614fb58d2,7,7,False,0.0002586841583251953,0.0102958083152771,True,-0.00021541118621826172,False,0.9821750521659851,0.9821750521659851,0.0,1.0,0.017824947834014893,0.017824947834014893
00ba15b1edea52fd,21,21,False,0.011217653751373291,0.02330547571182251,True,-0.01178884506225586,False,1.0,1.0,0.0,1.0,0.0,0.0
036d598184f95922,5,5,False,0.0020804405212402344,0.014195799827575684,True,-0.002026498317718506,False,1.0,1.0,0.0,1.0,0.0,0.0
00f85fb181955795,6,6,False,0.00520247220993042,0.016604125499725342,True,-0.005504786968231201,False,1.0,1.0,0.0,1.0,0.0,0.0
00d97afafc5d5645,25,25,False,0.002420186996459961,0.023568689823150635,True,-0.002486288547515869,False,0.9505571722984314,0.9505571722984314,0.0,0.976345419883728,0.02578824758529663,0.02578824758529663
0326990fe8675683,2,2,False,0.0009751319885253906,0.021443843841552734,True,-0.0009374022483825684,False,1.0,1.0,0.0,1.0,0.0,0.0
008684312cc252ce,28,28,False,0.0002905726432800293,0.054729729890823364,True,-0.0004425048828125,False,0.8571428656578064,0.8571428656578064,0.0,0.8571428656578064,0.0,0.0
1cb325f5bccc5c3f,19,12,True,0.0007871389389038086,0.05256718397140503,True,6.079673767089844e-06,True,0.9646244049072266,0.9714303016662598,0.006805896759033203,0.9998932480812073,0.03526884317398071,0.02846294641494751
07c721e261e15c62,21,21,False,0.0139198899269104,0.02779996395111084,True,-0.014955699443817139,False,0.8571428656578064,0.8571428656578064,0.0,1.0,0.1428571343421936,0.1428571343421936
0f4f4d08535959e7,9,9,False,8.821487426757812e-05,0.028835713863372803,True,-9.250640869140625e-05,False,1.0,1.0,0.0,1.0,0.0,0.0
0d03cc51946d51af,28,28,False,0.0002351999282836914,0.021067768335342407,True,-0.0002917051315307617,False,1.0,1.0,0.0,1.0,0.0,0.0
0061f416b3495585,10,10,False,0.0013931989669799805,0.04162129759788513,True,-0.0009851455688476562,False,0.9685641527175903,0.9685641527175903,0.0,1.0,0.03143584728240967,0.03143584728240967
2ac117ecded951c9,18,18,False,0.0006843209266662598,0.019450843334197998,True,-0.000646054744720459,False,1.0,1.0,0.0,1.0,0.0,0.0
0135407482865d5f,22,22,False,0.0008310079574584961,0.03918814659118652,True,-0.00044673681259155273,False,0.9747815728187561,0.9747815728187561,0.0,1.0,0.025218427181243896,0.025218427181243896
05b8be297d485ca4,6,6,False,0.0003571510314941406,0.028296232223510742,True,-0.000398099422454834,False,1.0,1.0,0.0,1.0,0.0,0.0
001a2afdeea15b0c,22,22,False,5.9723854064941406e-05,0.08175516128540039,True,-1.33514404296875e-05,False,1.0,1.0,0.0,1.0,0.0,0.0
0c9b55cc97df5fbf,5,5,False,0.001768648624420166,0.018098175525665283,True,-0.0013782978057861328,False,1.0,1.0,0.0,1.0,0.0,0.0
00792cfdb9e05239,12,12,False,0.007634222507476807,0.035635173320770264,True,-0.008206367492675781,False,1.0,1.0,0.0,1.0,0.0,0.0
061e385f59245c61,17,17,False,0.00018024444580078125,0.02085733413696289,True,-0.00012832880020141602,False,1.0,1.0,0.0,1.0,0.0,0.0
03ee7767e25a522c,0,0,False,1.519918441772461e-05,0.031584978103637695,True,-3.212690353393555e-05,False,1.0,1.0,0.0,1.0,0.0,0.0
017e8a4921105e76,25,25,False,0.0008188486099243164,0.026136666536331177,True,-0.001103818416595459,False,1.0,1.0,0.0,1.0,0.0,0.0
031f9f33e6265d5d,19,19,False,0.011896014213562012,0.0507240891456604,True,-0.011021196842193604,False,0.8571428656578064,0.8571428656578064,0.0,0.8571428656578064,0.0,0.0
0439888f3f155a79,25,25,False,0.0035623908042907715,0.02195495367050171,True,-0.0035330653190612793,False,1.0,1.0,0.0,1.0,0.0,0.0
04892d0279ea5905,14,14,False,0.001598656177520752,0.02786797285079956,True,-0.0016059279441833496,False,0.970242977142334,0.970242977142334,0.0,1.0,0.029757022857666016,0.029757022857666016
021bf80294075e7e,6,6,False,0.0026540160179138184,0.017660439014434814,True,-0.002521812915802002,False,1.0,1.0,0.0,1.0,0.0,0.0
0265e525d3a45de0,6,6,False,0.0007409453392028809,0.022896170616149902,True,-0.0006816387176513672,False,1.0,1.0,0.0,1.0,0.0,0.0
0067d30590995409,28,16,True,0.0008774399757385254,0.016615241765975952,True,0.00016868114471435547,True,0.8571428656578064,0.8571428656578064,0.0,0.8571428656578064,0.0,0.0
0e07b65acdfa5e03,5,5,False,0.0006627440452575684,0.017444312572479248,True,-0.0008273720741271973,False,0.8571428656578064,0.8571428656578064,0.0,1.0,0.1428571343421936,0.1428571343421936
01a9c058b7a65b02,0,0,False,0.00010120868682861328,0.03085780143737793,True,-0.00010198354721069336,False,1.0,1.0,0.0,1.0,0.0,0.0
03a26c83ab9553da,21,21,False,0.001243293285369873,0.017681658267974854,True,-0.0012907981872558594,False,1.0,1.0,0.0,1.0,0.0,0.0
00a79879f0b052ba,1,1,False,0.0038701891899108887,0.01962989568710327,True,-0.0036202073097229004,False,0.9848041534423828,0.9848041534423828,0.0,1.0,0.015195846557617188,0.015195846557617188
01af713aa6f852b3,6,6,False,0.0017256736755371094,0.03696829080581665,True,-0.0015633106231689453,False,0.9198905825614929,0.9198905825614929,0.0,1.0,0.08010941743850708,0.08010941743850708
06931305944852d1,21,21,False,0.0006721615791320801,0.035350531339645386,True,-0.0010778307914733887,False,1.0,1.0,0.0,1.0,0.0,0.0
0079c4b2f73b54c4,20,20,False,0.00014775991439819336,0.006008803844451904,True,-0.0007718205451965332,False,0.9838945269584656,0.9838945269584656,0.0,0.9987102746963501,0.014815747737884521,0.014815747737884521
01d3ff6da13a583d,7,7,False,0.0023111701011657715,0.009623348712921143,True,-0.0022510886192321777,False,1.0,1.0,0.0,1.0,0.0,0.0
0cb16375ab0b5689,7,7,False,0.010215222835540771,0.008390367031097412,False,-0.009487330913543701,False,0.9972407817840576,0.9972407817840576,0.0,1.0,0.002759218215942383,0.002759218215942383
01cae5edd5165d53,17,17,False,0.0036513209342956543,0.027028381824493408,True,-0.0033818483352661133,False,1.0,1.0,0.0,1.0,0.0,0.0
0077f18536db5d5c,1,1,False,0.0004290938377380371,0.03038179874420166,True,-0.00043654441833496094,False,1.0,1.0,0.0,1.0,0.0,0.0
029cfe94d7265a7b,18,18,False,0.0015052556991577148,0.020368516445159912,True,-0.0015311837196350098,False,1.0,1.0,0.0,1.0,0.0,0.0
00053617aedc56e0,17,17,False,0.0013658404350280762,0.015106022357940674,True,-0.00150984525680542,False,0.9434892535209656,0.9434892535209656,0.0,1.0,0.056510746479034424,0.056510746479034424
010ad6391e2f5664,2,2,False,0.00040906667709350586,0.01906663179397583,True,-0.0005645155906677246,False,1.0,1.0,0.0,1.0,0.0,0.0
035b5585858d57cd,5,5,False,0.0023605823516845703,0.014573752880096436,True,-0.002710402011871338,False,1.0,1.0,0.0,1.0,0.0,0.0
179319e34cad5d2a,12,10,True,6.258487701416016e-06,0.056702613830566406,True,0.00016373395919799805,True,1.0,1.0,0.0,1.0,0.0,0.0
2081e251e1345dae,0,0,False,0.0008829832077026367,0.025845885276794434,True,-0.0006372928619384766,False,1.0,1.0,0.0,1.0,0.0,0.0
06faf938d62f55ac,13,13,False,0.005349636077880859,0.05155402421951294,True,-0.004900693893432617,False,1.0,1.0,0.0,1.0,0.0,0.0
0a60d2c5dedf5710,22,22,False,0.0019583702087402344,0.01746666431427002,True,-0.0037702322006225586,False,0.8571428656578064,0.8571428656578064,0.0,0.8571428656578064,0.0,0.0
00b6d0d181235f41,18,6,True,4.506111145019531e-05,0.023036539554595947,True,1.3172626495361328e-05,True,1.0,1.0,0.0,1.0,0.0,0.0
03bca1be526956b8,2,2,False,0.005128145217895508,0.007818043231964111,True,-0.004690051078796387,False,0.9945238828659058,0.9945238828659058,0.0,1.0,0.005476117134094238,0.005476117134094238
0115609a2afb56cb,0,0,False,0.001548171043395996,0.04181039333343506,True,-0.001862645149230957,False,0.9870191812515259,0.9870191812515259,0.0,1.0,0.012980818748474121,0.012980818748474121
2562a604ed9b5124,12,12,False,0.0008487701416015625,0.047664374113082886,True,-0.0012211203575134277,False,1.0,1.0,0.0,1.0,0.0,0.0
1305c1ff0e9e58e1,7,7,False,0.0014271736145019531,0.009157776832580566,True,-0.0013437271118164062,False,0.991023063659668,0.991023063659668,0.0,1.0,0.008976936340332031,0.008976936340332031
045df944762c596f,5,5,False,0.0012102127075195312,0.03490731120109558,True,-0.0012997984886169434,False,1.0,1.0,0.0,1.0,0.0,0.0


==> anc/server_snapshot_20260902/u67_pdt_diag_20260902/repeatable_linear_seed1_per_scene.csv <==
token,baseline_index,candidate_index,switched,baseline_margin,max_relative_score_perturbation,top2_activation_eligible,activation_surplus,exact_crossing_condition,baseline_selected_utility,candidate_selected_utility,utility_delta,candidate_oracle_utility,baseline_selection_regret,candidate_selection_regret
000dda57ec91518d,6,6,False,0.0072882771492004395,0.033967554569244385,True,-0.0070754289627075195,False,0.9509034752845764,0.9509034752845764,0.0,1.0,0.049096524715423584,0.049096524715423584
038b74c8ef025851,14,14,False,0.0001895427703857422,0.028623521327972412,True,-0.0001577138900756836,False,1.0,1.0,0.0,1.0,0.0,0.0
02a86d0d62b155b7,27,27,False,0.0012985467910766602,0.04396635293960571,True,-0.0012080669403076172,False,0.9607112407684326,0.9607112407684326,0.0,1.0,0.03928875923156738,0.03928875923156738
07c85abbf9235694,17,17,False,0.0021930336952209473,0.024700284004211426,True,-0.001563429832458496,False,1.0,1.0,0.0,1.0,0.0,0.0
0f2becd324cb597f,13,13,False,0.0004768967628479004,0.06139382719993591,True,-0.0011387467384338379,False,1.0,1.0,0.0,1.0,0.0,0.0
029d40b33a1a57dc,19,19,False,0.0008186101913452148,0.06280070543289185,True,-0.0009974241256713867,False,1.0,1.0,0.0,1.0,0.0,0.0
0219bcd10a0751ed,6,6,False,0.0017849206924438477,0.03929954767227173,True,-0.00198519229888916,False,1.0,1.0,0.0,1.0,0.0,0.0
03bf5f8174df5469,6,6,False,0.001488804817199707,0.04318079352378845,True,-0.0015435218811035156,False,0.9376704096794128,0.9376704096794128,0.0,1.0,0.06232959032058716,0.06232959032058716
19f835b0e1f45bc4,18,18,False,0.0005543828010559082,0.02359628677368164,True,-0.0005334019660949707,False,1.0,1.0,0.0,1.0,0.0,0.0
06d307b8c0565a9a,7,7,False,0.0018280744552612305,0.008556008338928223,True,-0.0017597079277038574,False,1.0,1.0,0.0,1.0,0.0,0.0
0f0b222bd2945035,13,13,False,0.0011267662048339844,0.06255343556404114,True,-0.001323699951171875,False,1.0,1.0,0.0,1.0,0.0,0.0
0648c08c3e505967,2,2,False,0.0011704564094543457,0.02292478084564209,True,-0.001407325267791748,False,1.0,1.0,0.0,1.0,0.0,0.0
0459b0a614fb58d2,7,7,False,0.0002586841583251953,0.0102958083152771,True,-0.00021541118621826172,False,0.9821750521659851,0.9821750521659851,0.0,1.0,0.017824947834014893,0.017824947834014893
00ba15b1edea52fd,21,21,False,0.011217653751373291,0.02330547571182251,True,-0.01178884506225586,False,1.0,1.0,0.0,1.0,0.0,0.0
036d598184f95922,5,5,False,0.0020804405212402344,0.014195799827575684,True,-0.002026498317718506,False,1.0,1.0,0.0,1.0,0.0,0.0
00f85fb181955795,6,6,False,0.00520247220993042,0.016604125499725342,True,-0.005504786968231201,False,1.0,1.0,0.0,1.0,0.0,0.0
00d97afafc5d5645,25,25,False,0.002420186996459961,0.023568689823150635,True,-0.002486288547515869,False,0.9505571722984314,0.9505571722984314,0.0,0.976345419883728,0.02578824758529663,0.02578824758529663
0326990fe8675683,2,2,False,0.0009751319885253906,0.021443843841552734,True,-0.0009374022483825684,False,1.0,1.0,0.0,1.0,0.0,0.0
008684312cc252ce,28,28,False,0.0002905726432800293,0.054729729890823364,True,-0.0004425048828125,False,0.8571428656578064,0.8571428656578064,0.0,0.8571428656578064,0.0,0.0
1cb325f5bccc5c3f,19,12,True,0.0007871389389038086,0.05256718397140503,True,6.079673767089844e-06,True,0.9646244049072266,0.9714303016662598,0.006805896759033203,0.9998932480812073,0.03526884317398071,0.02846294641494751
07c721e261e15c62,21,21,False,0.0139198899269104,0.02779996395111084,True,-0.014955699443817139,False,0.8571428656578064,0.8571428656578064,0.0,1.0,0.1428571343421936,0.1428571343421936
0f4f4d08535959e7,9,9,False,8.821487426757812e-05,0.028835713863372803,True,-9.250640869140625e-05,False,1.0,1.0,0.0,1.0,0.0,0.0
0d03cc51946d51af,28,28,False,0.0002351999282836914,0.021067768335342407,True,-0.0002917051315307617,False,1.0,1.0,0.0,1.0,0.0,0.0
0061f416b3495585,10,10,False,0.0013931989669799805,0.04162129759788513,True,-0.0009851455688476562,False,0.9685641527175903,0.9685641527175903,0.0,1.0,0.03143584728240967,0.03143584728240967
2ac117ecded951c9,18,18,False,0.0006843209266662598,0.019450843334197998,True,-0.000646054744720459,False,1.0,1.0,0.0,1.0,0.0,0.0
0135407482865d5f,22,22,False,0.0008310079574584961,0.03918814659118652,True,-0.00044673681259155273,False,0.9747815728187561,0.9747815728187561,0.0,1.0,0.025218427181243896,0.025218427181243896
05b8be297d485ca4,6,6,False,0.0003571510314941406,0.028296232223510742,True,-0.000398099422454834,False,1.0,1.0,0.0,1.0,0.0,0.0
001a2afdeea15b0c,22,22,False,5.9723854064941406e-05,0.08175516128540039,True,-1.33514404296875e-05,False,1.0,1.0,0.0,1.0,0.0,0.0
0c9b55cc97df5fbf,5,5,False,0.001768648624420166,0.018098175525665283,True,-0.0013782978057861328,False,1.0,1.0,0.0,1.0,0.0,0.0
00792cfdb9e05239,12,12,False,0.007634222507476807,0.035635173320770264,True,-0.008206367492675781,False,1.0,1.0,0.0,1.0,0.0,0.0
061e385f59245c61,17,17,False,0.00018024444580078125,0.02085733413696289,True,-0.00012832880020141602,False,1.0,1.0,0.0,1.0,0.0,0.0
03ee7767e25a522c,0,0,False,1.519918441772461e-05,0.031584978103637695,True,-3.212690353393555e-05,False,1.0,1.0,0.0,1.0,0.0,0.0
017e8a4921105e76,25,25,False,0.0008188486099243164,0.026136666536331177,True,-0.001103818416595459,False,1.0,1.0,0.0,1.0,0.0,0.0
031f9f33e6265d5d,19,19,False,0.011896014213562012,0.0507240891456604,True,-0.011021196842193604,False,0.8571428656578064,0.8571428656578064,0.0,0.8571428656578064,0.0,0.0
0439888f3f155a79,25,25,False,0.0035623908042907715,0.02195495367050171,True,-0.0035330653190612793,False,1.0,1.0,0.0,1.0,0.0,0.0
04892d0279ea5905,14,14,False,0.001598656177520752,0.02786797285079956,True,-0.0016059279441833496,False,0.970242977142334,0.970242977142334,0.0,1.0,0.029757022857666016,0.029757022857666016
021bf80294075e7e,6,6,False,0.0026540160179138184,0.017660439014434814,True,-0.002521812915802002,False,1.0,1.0,0.0,1.0,0.0,0.0
0265e525d3a45de0,6,6,False,0.0007409453392028809,0.022896170616149902,True,-0.0006816387176513672,False,1.0,1.0,0.0,1.0,0.0,0.0
0067d30590995409,28,16,True,0.0008774399757385254,0.016615241765975952,True,0.00016868114471435547,True,0.8571428656578064,0.8571428656578064,0.0,0.8571428656578064,0.0,0.0
0e07b65acdfa5e03,5,5,False,0.0006627440452575684,0.017444312572479248,True,-0.0008273720741271973,False,0.8571428656578064,0.8571428656578064,0.0,1.0,0.1428571343421936,0.1428571343421936
01a9c058b7a65b02,0,0,False,0.00010120868682861328,0.03085780143737793,True,-0.00010198354721069336,False,1.0,1.0,0.0,1.0,0.0,0.0
03a26c83ab9553da,21,21,False,0.001243293285369873,0.017681658267974854,True,-0.0012907981872558594,False,1.0,1.0,0.0,1.0,0.0,0.0
00a79879f0b052ba,1,1,False,0.0038701891899108887,0.01962989568710327,True,-0.0036202073097229004,False,0.9848041534423828,0.9848041534423828,0.0,1.0,0.015195846557617188,0.015195846557617188
01af713aa6f852b3,6,6,False,0.0017256736755371094,0.03696829080581665,True,-0.0015633106231689453,False,0.9198905825614929,0.9198905825614929,0.0,1.0,0.08010941743850708,0.08010941743850708
06931305944852d1,21,21,False,0.0006721615791320801,0.035350531339645386,True,-0.0010778307914733887,False,1.0,1.0,0.0,1.0,0.0,0.0
0079c4b2f73b54c4,20,20,False,0.00014775991439819336,0.006008803844451904,True,-0.0007718205451965332,False,0.9838945269584656,0.9838945269584656,0.0,0.9987102746963501,0.014815747737884521,0.014815747737884521
01d3ff6da13a583d,7,7,False,0.0023111701011657715,0.009623348712921143,True,-0.0022510886192321777,False,1.0,1.0,0.0,1.0,0.0,0.0
0cb16375ab0b5689,7,7,False,0.010215222835540771,0.008390367031097412,False,-0.009487330913543701,False,0.9972407817840576,0.9972407817840576,0.0,1.0,0.002759218215942383,0.002759218215942383
01cae5edd5165d53,17,17,False,0.0036513209342956543,0.027028381824493408,True,-0.0033818483352661133,False,1.0,1.0,0.0,1.0,0.0,0.0
0077f18536db5d5c,1,1,False,0.0004290938377380371,0.03038179874420166,True,-0.00043654441833496094,False,1.0,1.0,0.0,1.0,0.0,0.0
029cfe94d7265a7b,18,18,False,0.0015052556991577148,0.020368516445159912,True,-0.0015311837196350098,False,1.0,1.0,0.0,1.0,0.0,0.0
00053617aedc56e0,17,17,False,0.0013658404350280762,0.015106022357940674,True,-0.00150984525680542,False,0.9434892535209656,0.9434892535209656,0.0,1.0,0.056510746479034424,0.056510746479034424
010ad6391e2f5664,2,2,False,0.00040906667709350586,0.01906663179397583,True,-0.0005645155906677246,False,1.0,1.0,0.0,1.0,0.0,0.0
035b5585858d57cd,5,5,False,0.0023605823516845703,0.014573752880096436,True,-0.002710402011871338,False,1.0,1.0,0.0,1.0,0.0,0.0
179319e34cad5d2a,12,10,True,6.258487701416016e-06,0.056702613830566406,True,0.00016373395919799805,True,1.0,1.0,0.0,1.0,0.0,0.0
2081e251e1345dae,0,0,False,0.0008829832077026367,0.025845885276794434,True,-0.0006372928619384766,False,1.0,1.0,0.0,1.0,0.0,0.0
06faf938d62f55ac,13,13,False,0.005349636077880859,0.05155402421951294,True,-0.004900693893432617,False,1.0,1.0,0.0,1.0,0.0,0.0
0a60d2c5dedf5710,22,22,False,0.0019583702087402344,0.01746666431427002,True,-0.0037702322006225586,False,0.8571428656578064,0.8571428656578064,0.0,0.8571428656578064,0.0,0.0
00b6d0d181235f41,18,6,True,4.506111145019531e-05,0.023036539554595947,True,1.3172626495361328e-05,True,1.0,1.0,0.0,1.0,0.0,0.0
03bca1be526956b8,2,2,False,0.005128145217895508,0.007818043231964111,True,-0.004690051078796387,False,0.9945238828659058,0.9945238828659058,0.0,1.0,0.005476117134094238,0.005476117134094238
0115609a2afb56cb,0,0,False,0.001548171043395996,0.04181039333343506,True,-0.001862645149230957,False,0.9870191812515259,0.9870191812515259,0.0,1.0,0.012980818748474121,0.012980818748474121
2562a604ed9b5124,12,12,False,0.0008487701416015625,0.047664374113082886,True,-0.0012211203575134277,False,1.0,1.0,0.0,1.0,0.0,0.0
1305c1ff0e9e58e1,7,7,False,0.0014271736145019531,0.009157776832580566,True,-0.0013437271118164062,False,0.991023063659668,0.991023063659668,0.0,1.0,0.008976936340332031,0.008976936340332031
045df944762c596f,5,5,False,0.0012102127075195312,0.03490731120109558,True,-0.0012997984886169434,False,1.0,1.0,0.0,1.0,0.0,0.0


==> anc/server_snapshot_20260902/u67_pdt_diag_20260902/u67_pdt_diagnostics.json <==
{
  "schema": "PDT.U67.proposal-diagnostics.v1",
  "bootstrap": {
    "unit": "validation token",
    "resamples": 10000,
    "seed": 20260902
  },
  "candidate_support": {
    "train": 256,
    "validation": 64,
    "proposals_per_token": 32
  },
  "support_regret_status": "indeterminate_without_external_comparison_space",
  "configurations": [
    {
      "name": "best_nominal_setwise_seed0",
      "model_type": "setwise8",
      "cap": 0.1,
      "delta_l2": 1.0,
      "weight_decay": 0.0,
      "lr": 0.01,
      "seed": 0,
      "n": 64,
      "switch_count": 7,
      "switch_rate_rho": 0.109375,
      "conditional_switch_utility_mu": 0.002054027048870921,
      "mean_decision_utility_delta": 0.00022465921938419342,
      "rho_times_mu": 0.000224659208470257,
      "factorization_abs_error": 1.0913936421275139e-11,
      "scene_bootstrap_ci95": [
        0.0,
        0.0006739776581525803
      ],
      "baseline_candidate_oracle_regret": 0.012477301992475986,
      "candidate_candidate_oracle_regret": 0.012252642773091793,
      "selection_regret_reduction": 0.00022465921938419342,
      "top2_activation_eligible_count": 63,
      "exact_crossing_condition_count": 7,
      "switches_satisfying_exact_crossing": 7,
      "baseline_score_reconstruction_max_abs_error": 0.0,
      "median_margin_all": 0.0012102127075195312,
      "median_margin_switched": 0.0008774399757385254,
      "mean_abs_raw_delta": 0.09584486484527588,
      "max_abs_raw_delta": 0.10000000149011612,
      "positive_switches": 1,
      "zero_utility_switches": 6,
      "negative_switches": 0
    },
    {
      "name": "paired_setwise_seed1",
      "model_type": "setwise8",
      "cap": 0.1,
      "delta_l2": 1.0,
      "weight_decay": 0.0,
      "lr": 0.01,
      "seed": 1,
      "n": 64,
      "switch_count": 0,
      "switch_rate_rho": 0.0,
      "conditional_switch_utility_mu": null,
      "mean_decision_utility_delta": 0.0,
      "rho_times_mu": 0.0,
      "factorization_abs_error": 0.0,
      "scene_bootstrap_ci95": [
        0.0,
        0.0
      ],
      "baseline_candidate_oracle_regret": 0.012477301992475986,
      "candidate_candidate_oracle_regret": 0.012477301992475986,
      "selection_regret_reduction": 0.0,
      "top2_activation_eligible_count": 63,
      "exact_crossing_condition_count": 0,
      "switches_satisfying_exact_crossing": 0,
      "baseline_score_reconstruction_max_abs_error": 0.0,
      "median_margin_all": 0.0012102127075195312,
      "median_margin_switched": null,
      "mean_abs_raw_delta": 0.09867841005325317,
      "max_abs_raw_delta": 0.09999512881040573,
      "positive_switches": 0,
      "zero_utility_switches": 0,
      "negative_switches": 0
    },
    {
      "name": "repeatable_linear_seed0",
      "model_type": "linear",
      "cap": 0.1,
      "delta_l2": 10.0,
      "weight_decay": 0.0,
      "lr": 0.01,
      "seed": 0,
      "n": 64,
      "switch_count": 4,
      "switch_rate_rho": 0.0625,
      "conditional_switch_utility_mu": 0.0017014741897583008,
      "mean_decision_utility_delta": 0.0001063421368598938,
      "rho_times_mu": 0.0001063421368598938,
      "factorization_abs_error": 0.0,
      "scene_bootstrap_ci95": [
        0.0,
        0.0003190264105796814
      ],
      "baseline_candidate_oracle_regret": 0.012477301992475986,
      "candidate_candidate_oracle_regret": 0.012370959855616093,
      "selection_regret_reduction": 0.0001063421368598938,
      "top2_activation_eligible_count": 63,
      "exact_crossing_condition_count": 4,
      "switches_satisfying_exact_crossing": 4,
      "baseline_score_reconstruction_max_abs_error": 0.0,
      "median_margin_all": 0.0012102127075195312,
      "median_margin_switched": 4.506111145019531e-05,
      "mean_abs_raw_delta": 0.06309085339307785,
      "max_abs_raw_delta": 0.0999995544552803,
      "positive_switches": 1,
      "zero_utility_switches": 3,
      "negative_switches": 0
    },
    {
      "name": "repeatable_linear_seed1",
      "model_type": "linear",
      "cap": 0.1,
      "delta_l2": 10.0,
      "weight_decay": 0.0,
      "lr": 0.01,
      "seed": 1,
      "n": 64,
      "switch_count": 4,
      "switch_rate_rho": 0.0625,
      "conditional_switch_utility_mu": 0.0017014741897583008,
      "mean_decision_utility_delta": 0.0001063421368598938,
      "rho_times_mu": 0.0001063421368598938,
      "factorization_abs_error": 0.0,
      "scene_bootstrap_ci95": [
        0.0,
        0.0003190264105796814
      ],
      "baseline_candidate_oracle_regret": 0.012477301992475986,
      "candidate_candidate_oracle_regret": 0.012370959855616093,
      "selection_regret_reduction": 0.0001063421368598938,
      "top2_activation_eligible_count": 63,
      "exact_crossing_condition_count": 4,
      "switches_satisfying_exact_crossing": 4,
      "baseline_score_reconstruction_max_abs_error": 0.0,
      "median_margin_all": 0.0012102127075195312,
      "median_margin_switched": 4.506111145019531e-05,
      "mean_abs_raw_delta": 0.06309085339307785,
      "max_abs_raw_delta": 0.0999995544552803,
      "positive_switches": 1,
      "zero_utility_switches": 3,
      "negative_switches": 0
    }
  ]
}


==> anc/u67_pdt_diagnostics.py <==
#!/usr/bin/env python3
"""Reproduce selected U67 arms and export proposal-level PDT diagnostics."""

from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F


TEMPERATURE = 0.05
STEPS = 100
BOOTSTRAPS = 10_000
BOOTSTRAP_SEED = 20260902


class LinearCalibrator(nn.Module):
    def __init__(self):
        super().__init__()
        self.net = nn.Linear(9, 1)
        nn.init.zeros_(self.net.weight)
        nn.init.zeros_(self.net.bias)

    def forward(self, x):
        return self.net(x).squeeze(-1)


class SetwiseCalibrator(nn.Module):
    def __init__(self):
        super().__init__()
        self.local = nn.Sequential(nn.Linear(9, 8), nn.LayerNorm(8), nn.GELU())
        self.head = nn.Sequential(nn.Linear(24, 8), nn.GELU(), nn.Linear(8, 1))
        nn.init.zeros_(self.head[-1].weight)
        nn.init.zeros_(self.head[-1].bias)

    def forward(self, x):
        local = self.local(x)
        mean = local.mean(dim=1, keepdim=True).expand_as(local)
        maximum = local.amax(dim=1, keepdim=True).expand_as(local)
        return self.head(torch.cat([local, mean, maximum], dim=-1)).squeeze(-1)


MODELS = {"linear": LinearCalibrator, "setwise8": SetwiseCalibrator}


def load_split(path: Path):
    data = torch.load(path, map_location="cpu")
    return {key: value.cpu() if torch.is_tensor(value) else value for key, value in data.items()}


def corrected_logits(model, data, cap):
    base = data["baseline_logits"]
    std = base.std(dim=1, unbiased=False, keepdim=True) + 1e-6
    delta = cap * torch.tanh(model(data["proposal_features"]))
    return base + std * delta, delta


def pdm_scores_from_logits(logits, data):
    return (14.0 * logits.sigmoid() + 2.0 * data["comfort_scores"]) / 16.0


def bootstrap_ci(values):
    values = np.asarray(values, dtype=np.float64)
    rng = np.random.default_rng(BOOTSTRAP_SEED)
    draws = np.empty(BOOTSTRAPS, dtype=np.float64)
    for start in range(0, BOOTSTRAPS, 500):
        stop = min(start + 500, BOOTSTRAPS)
        idx = rng.integers(0, len(values), size=(stop - start, len(values)))
        draws[start:stop] = values[idx].mean(axis=1)
    return [float(x) for x in np.quantile(draws, [0.025, 0.975])]


def train_and_diagnose(train, val, config):
    torch.manual_seed(config["seed"])
    model = MODELS[config["model_type"]]()
    optimizer = torch.optim.AdamW(model.parameters(), lr=config["lr"], weight_decay=config["weight_decay"])
    oracle = train["official_scores"].argmax(dim=1)
    for _ in range(STEPS):
        optimizer.zero_grad(set_to_none=True)
        logits, delta = corrected_logits(model, train, config["cap"])
        scores = pdm_scores_from_logits(logits, train)
        scaled = scores / TEMPERATURE
        rank_ce = F.cross_entropy(scaled, oracle)
        expected = (F.softmax(scaled, dim=1) * train["official_scores"]).sum(dim=1)
        regret = (train["best_scores"].detach() - expected).mean()
        loss = rank_ce + 2.0 * regret + config["delta_l2"] * delta.square().mean()
        loss.backward()
        optimizer.step()

    with torch.no_grad():
        logits, raw_delta = corrected_logits(model, val, config["cap"])
        adjusted = pdm_scores_from_logits(logits, val)
        baseline = val["baseline_pdm_scores"]
        utility = val["official_scores"]
        base_idx = baseline.argmax(dim=1)
        candidate_idx = adjusted.argmax(dim=1)
        row = torch.arange(len(base_idx))
        base_utility = utility[row, base_idx]
        candidate_utility = utility[row, candidate_idx]
        utility_delta = candidate_utility - base_utility
        switched = base_idx != candidate_idx

        top2 = baseline.topk(2, dim=1).values
        margin = top2[:, 0] - top2[:, 1]
        score_perturbation = adjusted - baseline
        baseline_selected_perturbation = score_perturbation[row, base_idx]
        relative = score_perturbation - baseline_selected_perturbation[:, None]
        relative[row, base_idx] = -torch.inf
        max_relative = relative.max(dim=1).values
        top2_activation_eligible = max_relative >= margin
        proposal_gaps = baseline[row, base_idx][:, None] - baseline
        activation_surplus_matrix = relative - proposal_gaps
        activation_surplus_matrix[row, base_idx] = -torch.inf
        activation_surplus = activation_surplus_matrix.max(dim=1).values
        exact_crossing_condition = activation_surplus >= 0

        n = len(base_idx)
        switch_count = int(switched.sum())
        rho = switch_count / n
        mu = float(utility_delta[switched].mean()) if switch_count else None
        delta_j = float(utility_delta.mean())
        factorized = rho * mu if mu is not None else 0.0
        oracle_utility = utility.max(dim=1).values
        baseline_regret = float((oracle_utility - base_utility).mean())
        candidate_regret = float((oracle_utility - candidate_utility).mean())

        detail = []
        for i, token in enumerate(val["tokens"]):
            detail.append({
                "token": token,
                "baseline_index": int(base_idx[i]),
                "candidate_index": int(candidate_idx[i]),
                "switched": bool(switched[i]),
                "baseline_margin": float(margin[i]),
                "max_relative_score_perturbation": float(max_relative[i]),
                "top2_activation_eligible": bool(top2_activation_eligible[i]),
                "activation_surplus": float(activation_surplus[i]),
                "exact_crossing_condition": bool(exact_crossing_condition[i]),
                "baseline_selected_utility": float(base_utility[i]),
                "candidate_selected_utility": float(candidate_utility[i]),
                "utility_delta": float(utility_delta[i]),
                "candidate_oracle_utility": float(oracle_utility[i]),
                "baseline_selection_regret": float(oracle_utility[i] - base_utility[i]),
                "candidate_selection_regret": float(oracle_utility[i] - candidate_utility[i]),
            })

        summary = {
            **config,
            "n": n,
            "switch_count": switch_count,
            "switch_rate_rho": rho,
            "conditional_switch_utility_mu": mu,
            "mean_decision_utility_delta": delta_j,
            "rho_times_mu": factorized,
            "factorization_abs_error": abs(delta_j - factorized),
            "scene_bootstrap_ci95": bootstrap_ci(utility_delta.numpy()),
            "baseline_candidate_oracle_regret": baseline_regret,
            "candidate_candidate_oracle_regret": candidate_regret,
            "selection_regret_reduction": baseline_regret - candidate_regret,
            "top2_activation_eligible_count": int(top2_activation_eligible.sum()),
            "exact_crossing_condition_count": int(exact_crossing_condition.sum()),
            "switches_satisfying_exact_crossing": int((switched & exact_crossing_condition).sum()),
            "baseline_score_reconstruction_max_abs_error": float(
                (pdm_scores_from_logits(val["baseline_logits"], val) - baseline).abs().max()
            ),
            "median_margin_all": float(margin.median()),
            "median_margin_switched": float(margin[switched].median()) if switch_count else None,
            "mean_abs_raw_delta": float(raw_delta.abs().mean()),
            "max_abs_raw_delta": float(raw_delta.abs().max()),
            "positive_switches": int(((utility_delta > 0) & switched).sum()),
            "zero_utility_switches": int(((utility_delta == 0) & switched).sum()),
            "negative_switches": int(((utility_delta < 0) & switched).sum()),
        }
        return summary, detail


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--feature-root", required=True)
    parser.add_argument("--output-root", required=True)
    args = parser.parse_args()
    root = Path(args.feature_root)
    output = Path(args.output_root)
    output.mkdir(parents=True, exist_ok=False)
    train = load_split(root / "train.pt")
    val = load_split(root / "val.pt")

    configs = [
        {"name": "best_nominal_setwise_seed0", "model_type": "setwise8", "cap": 0.1,
         "delta_l2": 1.0, "weight_decay": 0.0, "lr": 0.01, "seed": 0},
        {"name": "paired_setwise_seed1", "model_type": "setwise8", "cap": 0.1,
         "delta_l2": 1.0, "weight_decay": 0.0, "lr": 0.01, "seed": 1},
        {"name": "repeatable_linear_seed0", "model_type": "linear", "cap": 0.1,
         "delta_l2": 10.0, "weight_decay": 0.0, "lr": 0.01, "seed": 0},
        {"name": "repeatable_linear_seed1", "model_type": "linear", "cap": 0.1,
         "delta_l2": 10.0, "weight_decay": 0.0, "lr": 0.01, "seed": 1},
    ]

    summaries = []
    for config in configs:
        summary, detail = train_and_diagnose(train, val, config)
        summaries.append(summary)
        with (output / f"{config['name']}_per_scene.csv").open("w", newline="") as stream:
            writer = csv.DictWriter(stream, fieldnames=list(detail[0]))
            writer.writeheader()
            writer.writerows(detail)
    result = {
        "schema": "PDT.U67.proposal-diagnostics.v1",
        "bootstrap": {"unit": "validation token", "resamples": BOOTSTRAPS, "seed": BOOTSTRAP_SEED},
        "candidate_support": {"train": len(train["tokens"]), "validation": len(val["tokens"]), "proposals_per_token": int(val["baseline_logits"].shape[1])},
        "support_regret_status": "indeterminate_without_external_comparison_space",
        "configurations": summaries,
    }
    (output / "u67_pdt_diagnostics.json").write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()

